Protected Unbiased Sparsification: A Sharp Loewner Curve

Random sparsification replaces a probability vector by a random vector with few nonzero entries. We ask for unbiasedness, exact preservation of prescribed linear statistics, and a covariance guarantee for every downstream linear response. Let $p$ have $k$ positive coordinates, let $A$ specify the protected statistics, and let $d\le k-2$ be their effective rank. For every $d+1\le m\le k$, we construct an unbiased random probability vector $Q$ with at most $m$ nonzero coordinates, $AQ=Ap$ on every realization, and $\operatorname{Cov}(Q)\preceq h C_{p\mid A}$, where $h=(k-m)/((m-d)(k-d-1))$ and $C_{p\mid A}$ is the categorical covariance after optimal linear adjustment for the protected statistics. This coefficient is sharp uniformly over instances, even among biased estimators when error is measured by its second moment. A residual covariance bridge extends the concurrent unprotected curve to arbitrary pathwise linear protection. We also characterize instance-optimal constants for partitions with uniform weights within classes and derive bounds for peaked weights. For rational inputs, an exact Las Vegas sampler attains the curve within a factor $1+\epsilon$ in expected polynomial time. A separate fast block-pivotal sampler preserves block masses and is no worse in covariance order than independent sampling within blocks. Experiments illustrate the theory on synthetic weights and language-model attention. In Qwen2.5-7B-Instruct decoding, the fast sampler preserves block masses, while comparisons with VarOpt remain statistically inconclusive and top-$m$ truncation scores highest on RULER.

==> anc/MANIFEST.sha256 <==
d21665855da0e733e6ffefa0bf66e455595ed8d882818a90fae7274c1af601c4  README.md
77cd8a547559ef711e021cb589b8756394d408a48b9a02088aadc642b76a8f35  experiments/attention_certificates/README.md
9c891df4327eda7e19be02f4b4d891b43b47d096239134caee22bdc45db1edaf  experiments/attention_certificates/code/e5_llm_protection.py
0714e71353125a0acfddb9430abe5cbcffbe2bb3c8c2dd8f0e404cfd1615a58d  experiments/attention_certificates/code/e5_posthoc_heavy_v4.py
d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841  experiments/attention_certificates/code/figstyle.py
3c51a55142e055e5ec9de16c363767ff428008964cd5236750e91400a3227a04  experiments/attention_certificates/code/hero_realizations.py
42072b8f9133468b3839f2017acaead95cb23bd3cb1e2ff441c36b807ca4a03c  experiments/attention_certificates/code/hero_row.py
15afd3b2df2492bb728687b4dadc7ca6667ab46366c441f68bb79fe9f8661113  experiments/attention_certificates/code/make_fig_llm.py
0a4d1d613005b3c27c2652f75afe6e60a228c5f57b04ef4ac753474fe37141a9  experiments/attention_certificates/code/stream_core.py
09ec7dcd27d42fc709ecbe7ba238c6a00cd5eeb932e1405f15a14d0adc35df0a  experiments/attention_certificates/code/summarize_e5.py
af39cb44746dd7844c6a9d6eead5ae4de4af6707fb9bbc8de7c014573485a2a6  experiments/attention_certificates/provenance/PROTOCOL_v4.md
d7d8338b749d1541b960b5fcf80597bdae2ce952ae51f8be7536741fcb624ec0  experiments/attention_certificates/provenance/RUNLOG.md
5023dd68ef1f57571701a718087f8fb803b18ed247c3d4a9e8f413dcf709cd25  experiments/attention_certificates/provenance/e5.log
2ed192160d631da598842c7c456f59bed600312b3642edb7760ab832f9c31dda  experiments/attention_certificates/provenance/e5_posthoc_heavy_v4.log
f94d4995762ca71fdfee0035e5d95f51fd56a845c7fbafb1f121f7ebd94f7791  experiments/attention_certificates/results/e5.json
6cdc9352a34ceb28e6031755c4236e9cd3f53371bfb515063a2871c1e9026bf1  experiments/attention_certificates/results/e5_posthoc_heavy_v4.json
96fcef259e30bd81b6f6890c1deb807a5c363fa108aa1b92954ab69574439bcb  experiments/attention_certificates/results/e5_summary.txt
d202dbeb8df03ffe79c89e4519f2dc54babb5cc18d9ca53a1c2a4a6f7263fcad  experiments/attention_certificates/results/hero_realizations.json
a7f449cc6f9d00ad23f323eee65e13888daa5b02ad77cf7371a669d997b82ef8  experiments/attention_certificates/results/hero_rows.json
14a37f64345ec622b97875232842dcc89e8c61adc60fe12525608a546b0d4fd4  experiments/decoding/README.md
4f360809c771876788f0c92fbb57182ed49dd7265537fbba7e1c55c7d3d52e65  experiments/decoding/code/analyze_e9.py
5c6ad77738508966b3e9be33ba239cbea3d685f97e3235b9f402bda18b662a7d  experiments/decoding/code/engine.py
1703b26f31d6327b88abdb0c5a6455867fbaa571e77a499ef387b7f8d63e2681  experiments/decoding/code/gen_ruler.py
e0f85c541c1ac224054e80328216b2a82fc633c23c052c95bada23723372ebe6  experiments/decoding/code/make_fig_e9.py
db731cdae9e79b9b8c5956c0f91a68072bf29badee343ab2e21b90f58af15fff  experiments/decoding/code/make_tab_e9.py
631845a3a250e861e4babdc2affb437cba0e3146aac39c72adea398279923e2d  experiments/decoding/code/run_e9.py
4555da75d2c04bdd1c196a56f99ba0424284c4e4d0b63c539884b046d3a4c025  experiments/decoding/code/samplers.py
2d4983e1ee9a691cc15cb0a3718f2ce5096c5873e157225bfd651471f135b651  experiments/decoding/code/test_engine.py
d3f737a72b0d5c5351a9eb61cf028130f4a813feafe9b4ed109a83722770f7dd  experiments/decoding/code/test_samplers.py
306938e2b84dd335a4087db8723c9f9d5eb0aed2aea4f9d95ef9c805bbdc8238  experiments/decoding/code/verify_e9_compact.py
9f183048506361d9cb6b47f33a5daae091356cda7327ff6b95b743891e249579  experiments/decoding/provenance/PROTOCOL_v8.md
541fccedadbc40c384572726a6cd9ff5add998bdc2eeeac59c091a2a278efa4a  experiments/decoding/results/e9_N_rule.txt
bd74a8da58555e08a6ac31c3dc80197a73e82e0ebdfc015e32d91e9c88a4daec  experiments/decoding/results/e9_compact.json
b05e5e6e56ef3f974fceb81d60d95cffe5c1108f60eb9774b90588a71512e395  experiments/decoding/results/e9_summary.json
d4fe84403061979f2bfa5056ff4117909b7b3c6b426e4a62b898f29a9aec709a  experiments/decoding/results/e9_summary.txt
27fabd5692168469b6594c6a5fe986a099048288139b26f5902065f94a2392ed  experiments/decoding_posthoc/README.md
06522634a97dc67df3582febbb09178e4d8cb0b1e6dd1f4f69b94a7ceeedd279  experiments/decoding_posthoc/code/posthoc_ppl.py
b0b74bd6c26884b840d6069b50bb0ee78879af5c0fbb18cd8bee4a7dbb7fc78b  experiments/decoding_posthoc/code/posthoc_ruler.py
ae1ead03fa2d101c0d6ed92da79c4d09b833e172e2f94e0361dcbe3b4053cb9d  experiments/decoding_posthoc/results/posthoc_ppl.txt
541937fe462753295ecd2cfdefb2b60d02a675cebaa20a684ad4243fb35b45a8  experiments/decoding_posthoc/results/posthoc_ruler.txt
5be037d87b5fd86e0974a3a5b4bbd1da9bdf36f0dd8a5091589cae95d0785efc  experiments/fast_sampling/README.md
9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8  experiments/fast_sampling/code/e6_core.py
b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f  experiments/fast_sampling/code/e6_run.py
b0d932514843edc308b8b65c503d2872db0365b8f6267b308e7ab669d825403c  experiments/fast_sampling/code/e8_analyze.py
2e6808c4132bce7a3dda41a47616a97bff17c96a853edaf70440b39547f827a0  experiments/fast_sampling/code/e8_rows512.py
957583cbcc7d72191669e73be9efd4e3d18635f91221435eae6dd65b0cb8aa6e  experiments/fast_sampling/code/e8_run.py
d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841  experiments/fast_sampling/code/figstyle.py
80c3574109b1bf29345eb75e3ac9ce0c3628e3649ba4d02ef725c9f173e01030  experiments/fast_sampling/code/fps.py
8d304f5378e8921f7572646189632447a164cf2f2433becdbfd45f0c858deaa1  experiments/fast_sampling/code/make_fig_fps.py
fef9c17288a5760feac99b261c764949541cf52c2176628c288d0793c76f596f  experiments/fast_sampling/code/make_fig_numerics.py
90af9d224ed8c310dc9d4367f7aef2db93928e8214a228d1d2dd3dbfdb1b2329  experiments/fast_sampling/code/make_hero.py
a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953  experiments/fast_sampling/code/psparse.py
a28cf10c218f02dee33a9b8da543039272848603262090192244d7464b11300b  experiments/fast_sampling/provenance/PROTOCOL_v7.md
1f3ac5a5794fb68eb09eaa195d1c57bf407419e3fd29643dc8a23e4a42b6ab92  experiments/fast_sampling/results/e8_main.jsonl
ab5ddeb635a03ee07d873ba3d654dc5540f9d69367e7bee38ae572ea820810ed  experiments/fast_sampling/results/e8_main.log
4cec3c1a3b64c689ba79f8ee9459bf9112b18b5c0669a2055cefa1551c7baed2  experiments/fast_sampling/results/e8_summary.json
ae51954e511a004cb1d1004dfff4b5a53ea207ea1d75308921de19298a422aea  experiments/fast_sampling/results/e8_summary.txt
2892fd2fbe7a5d01b47946395a500df73d9020dced1ae6419066fcb1d46fd28c  experiments/pivotal_validation/README.md
81474c12775f80bf385083b6bbc2b226f6991db95b7cad3325b1cee303aacb5e  experiments/pivotal_validation/code/check_pivotal_exact.py
326ae839697ef4cee80e8def3269a6704fe51ad00e7e8e73d020ceae2da07f01  experiments/pivotal_validation/code/check_pivotal_identity.py
909a47538639930655d143bddd001425860f96fd50562bc48036ecddd944d610  experiments/pivotal_validation/code/posthoc_fps.py
2efdc4351616293ce92e4829cd0390bd76a0294c1a1f6af132246eb6b9c1ba05  experiments/pivotal_validation/results/check_pivotal_exact.txt
af0e4335410ce1877403aa0b73162f255a2554692745b28e891ba3e1ce8f85fa  experiments/pivotal_validation/results/check_pivotal_identity.txt
fd1afc8f632830767e3677072e03437520f2960a877d7f07caea5e7dd9498695  experiments/pivotal_validation/results/posthoc_fps.json
b3ccd25e2b5ce7fc2ef14fb1a025ef0da4e3895c2ba6767c8910f7fb336b4502  experiments/protected_sampling/README.md
33a7b36e8c9b8ddc937a3125b543a5b9bdcdc1aae705343d2de3b8076c8344b3  experiments/protected_sampling/code/e6_analyze.py
9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8  experiments/protected_sampling/code/e6_core.py
3986b9b542ac37c55733682fc91c6d988f8cb44d6a769796d53885040a7732f7  experiments/protected_sampling/code/e6_rows.py
b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f  experiments/protected_sampling/code/e6_run.py
d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841  experiments/protected_sampling/code/figstyle.py
f17462bf21ceea5fdb270bcdfa52f76488d4bc51b5e629955f8a061fd17dd009  experiments/protected_sampling/code/make_fig_e6.py
a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953  experiments/protected_sampling/code/psparse.py
7f617cbd61d84aba7da7a71e780c139a543faa9f837685e656c7faaf15f49da6  experiments/protected_sampling/pilot/pilot.jsonl
d001297365102e68221066c7bee0d68cf49fdbd2923de9de171d5dcd02c26db2  experiments/protected_sampling/pilot/pilot.log
dd38ccbfb23f2a867378bdadfb6131fb0ee6033559e35761788da176eaec51c9  experiments/protected_sampling/provenance/PROTOCOL_v5.md
e0d7f6845c8e20b2b38b48993d9223469ca4342a83ce536747c1f25db36bcdd2  experiments/protected_sampling/provenance/RUNLOG.md
c560be6f6a1ebd2380358a9e18125298e9ec10ccc5c759c8c98a5ae8e9e4b2f5  experiments/protected_sampling/results/e6_main.jsonl
8d0dfe1a833c2b6cd387b037a75678cb3a1cb8dd5cd2edfc522e3e653f97e340  experiments/protected_sampling/results/e6_main.log
91396d00d24e1cfb5d9e4d23e85447c91c55ff2e30400fd371239df891484690  experiments/protected_sampling/results/e6_summary.json
5980cbeb2fe110f13fde532d14b50eefacacf6faf35c6723a4eba42964af25f4  experiments/protected_sampling/results/e6_summary.txt
34b996f2eaf1b8ac2fee60122057dceb39b73b430371d322f65eda04013122f4  experiments/synthetic/README.md
87851da16220817b22cd199653eecc1d6347a27571aef06a7fa9ef05bf7b5366  experiments/synthetic/designs.py
d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841  experiments/synthetic/figstyle.py
9fbd890f323ac64e462483be138bcda0a7b373f1f28edab4837897060257af0b  experiments/synthetic/make_figures.py
d1a8e90e123cfb5368a0569ab527144f49bf0918ed1b406be22f82d7a04008c9  experiments/synthetic/make_tables.py
de016db462798876c70016f37b51a09f3396b275f142831f428312f32f8371fc  experiments/synthetic/posthoc_diagnostics.py
68922a885165574480378b2c01cabef5c58325a6a976945dc67e99510d90fa91  experiments/synthetic/provenance/PROTOCOL.md
f51dfb9ee3ce0b62ab6b139d7cac23b9931bc398e4667b4fd59feaeb386f89fc  experiments/synthetic/provenance/PROTOCOL_v2.md
a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953  experiments/synthetic/psparse.py
3da2649ad73c7b4c8c57b7b1fe9b8c823d9c7f2345890d9e7184fb3ee31c9e60  experiments/synthetic/results/E2.json
1e619c79489fa8bb7457a469a6749ff25720ef58784377e71d0f446ba3e296b0  experiments/synthetic/results/E3.json
dc8e6fb6fb86979867a8854f4488f6ee70d944e539941a8c564e39a70ab9fe82  experiments/synthetic/results/E4a.json
a2713f395b77e1d8e94f0dfbce54a1925467dad401d01e95cce27c9f9ecdb5a2  experiments/synthetic/results/E4b.json
777b20edf461e0a8c63639f9fc651b71ee59af09e7b1b7f6411cff84083ab4ce  experiments/synthetic/results/N1.json
68406db98cf88f462d6e76a13973ea6616de4047f7da9f8c2d8c4c0bdc97458d  experiments/synthetic/results/N2.json
9e30230a624373722848dc576ee0e5f1dfe2c8e444b4197b6390a3f542a962ce  experiments/synthetic/results/N3.json
109dceacf93f7fb99bf5d8f59c0ce8153cc9ddfcc04034a829d76b5a490e2f2c  experiments/synthetic/results/posthoc.json
973db9eda4ade1c0d8430593c085d42caeddd00eb79b20a31d0732bbccddd9a3  experiments/synthetic/run_designs.py
30d6ddf324344f389e24d3e732406b7ec5e4ca104ea19aa0437579688dfa295b  experiments/synthetic/run_revision_numerics.py
edb69669dcbb3261353e9b6a22f413100a854f71fccabdf357e27a954870c7c0  experiments/tails_value_directions/README.md
9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8  experiments/tails_value_directions/code/e6_core.py
b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f  experiments/tails_value_directions/code/e6_run.py
87df11d4f33346a574ce00d1a691827a98bd519573dd030c00a272b0ba6933e0  experiments/tails_value_directions/code/e7_analyze.py
0a0508d125e4177a6357a1b1bdfea17e1b0daad5b61dcfd864c55f8d72737559  experiments/tails_value_directions/code/e7_run.py
d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841  experiments/tails_value_directions/code/figstyle.py
397be71dc6798080b23bcb3923d971cd0b9b92900a2a6130ddf38c8d17b25e11  experiments/tails_value_directions/code/make_fig_tails.py
d792bbd8a8722637c659d56f4d70a987e3910e47c80b0312c1dad96e489d8b28  experiments/tails_value_directions/code/posthoc_e6.py
a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953  experiments/tails_value_directions/code/psparse.py
d4d457dda8fde3773a1f3d07892220a1c54f8d0536bcbb20079e1c335345ad68  experiments/tails_value_directions/provenance/PROTOCOL_v6.md
6e2ed5dc03ac2ffd000c4f551c2a0e0680931a824932c5260f21d22a5fc94d18  experiments/tails_value_directions/results/e7_main.jsonl
e8820cb316f06bf366917825e4db90a0b9248b183ef4d2758da0a11bb51c4fea  experiments/tails_value_directions/results/e7_main.log
df3ec904e51b1b5331ef9a8c6ed69e08c810952220ea342a3df4f865941e84fd  experiments/tails_value_directions/results/e7_summary.json
04afa2b0ddd8bf418df5aedbe0b6df8913b84a2273317ba56b69553306450b1d  experiments/tails_value_directions/results/e7_summary.txt
c38d6cd782dfcffe2fec3811912532a2de82c38085c66ed5631df85fcf371b79  experiments/tails_value_directions/results/posthoc_e6.json
2845c7dee55713054efa7c85ad7ad6fbc6d6f060e90064e877ea4457f4b44987  provenance/FILE_ORIGINS.json
aba79f23bca95b4ec2250c5f98bd78e2ff8371d1dc7b700e4967762c04bffe5f  provenance/README.md
a0997660bdcde81bc3099834c441fe20842fdf59ba95221a756fa96f7507e644  requirements-cpu.txt


==> anc/README.md <==
# Reproducibility materials

**Protected Unbiased Sparsification: A Sharp Loewner Curve**  
Ziyang Wang and Menghao Li  
Public package organized by experiment, 2026-11-11.

This package contains the code, frozen protocols, seeds, saved results and
presentation scripts supporting the current preprint. Run the commands below
from this directory, which contains `experiments/`. In the arXiv source archive
this directory is named `anc/`; in the standalone archive it is the archive root.
The paper compiles independently of these materials.

## Find the experiment

| Directory under experiments/ | Content in the current paper |
|---|---|
| `synthetic/` | Protected synthetic instances, classical designs, GPT-2 attention; Figures 4-6 and Tables 4-9 |
| `attention_certificates/` | E5 attention certificates and current heavy-token analysis; Figure 7 and data for Figure 1 |
| `protected_sampling/` | E6 measured errors at length 64; Figure 8 |
| `tails_value_directions/` | E7 tails and value directions; Figure 9 |
| `fast_sampling/` | E8 fast sampler; Figure 10 and current drawing scripts for Figures 1-2 |
| `pivotal_validation/` | Proposition 10 identity checks and Appendix L.4 post-hoc certificate/setup analysis |
| `decoding/` | E9 downstream decoding; Figure 11 and Table 10 |
| `decoding_posthoc/` | Appendix L.5 post-hoc RULER/perplexity comparisons |

Each directory has its own README. Its `provenance/` directory, when present,
contains original protocols or run records. Those records preserve the original
paths, version labels, theorem numbers and script hashes; use the current README
commands for execution. See `provenance/README.md` and `FILE_ORIGINS.json` there
for the mapping between research files and this public layout.

## Environment

CPU release checks use Python 3.13.5 and the versions in `requirements-cpu.txt`.
These are the release-check versions, not a claim about the original GPU
environment. A compatible environment can install them with
`python -m pip install -r requirements-cpu.txt`.

The commands below read saved outputs and do not download or execute models.
Model reruns additionally need PyTorch, transformers and the input/tokenizer
dependencies listed in the experiment READMEs. E5 also needs cvxpy/Clarabel;
RULER generation needs its repository and dependencies.

## Check saved results on CPU

All new artifacts go to `reproduced/`, or to standard output for the E5 and
symbolic identity summaries. Archived result files are not overwritten.

```sh
python -c "from pathlib import Path; Path('reproduced').mkdir(exist_ok=True)"
python -I experiments/attention_certificates/code/summarize_e5.py experiments/attention_certificates/results
python -I experiments/protected_sampling/code/e6_analyze.py experiments/protected_sampling/results/e6_main.jsonl reproduced/e6_summary
python -I experiments/tails_value_directions/code/e7_analyze.py experiments/tails_value_directions/results/e7_main.jsonl experiments/protected_sampling/results/e6_main.jsonl reproduced/e7_summary
python -I experiments/fast_sampling/code/e8_analyze.py experiments/fast_sampling/results/e8_main.jsonl experiments/protected_sampling/results/e6_main.jsonl reproduced/e8_summary
python -I experiments/decoding/code/verify_e9_compact.py experiments/decoding/results/e9_compact.json experiments/decoding/results/e9_summary.json reproduced/e9
python -I experiments/pivotal_validation/code/check_pivotal_identity.py
```

Compare E5 standard output with `experiments/attention_certificates/results/e5_summary.txt`.
This summary reads only E5 and the current heavy-token analysis, including the
sensitivity rules stored in that analysis. Compare E6/E7/E8 outputs with the
corresponding `results/*_summary.json` and `.txt` files.

The E9 verifier checks six RULER tasks (30 samples each), 12 PG-19 books, reported
means and perplexities, protocol bootstrap comparisons, and the saved post-hoc
reports in `decoding_posthoc/`. It exits nonzero on a mismatch. The compact file
stores rounded RULER scores, so agreement is at reported precision. It omits
generated text and per-sample RULER timing; the archived summary retains aggregate
timings. No missing raw fields are reconstructed or invented.

## Regenerate the current tables and figures

Run from the same root. The first table command covers Tables 4-9; the second
covers Table 10. Tables 1-3 and the Figure 3 schematic are defined in the article
source and are rendered when the article is compiled.

```sh
python -I experiments/synthetic/make_tables.py --out-dir reproduced n1 n2 n3 e3 e4a e4b
python -I experiments/decoding/code/make_tab_e9.py experiments/decoding/results/e9_summary.json reproduced/tab_e9.tex
python -I experiments/fast_sampling/code/make_hero.py experiments/attention_certificates/results reproduced
python -I experiments/fast_sampling/code/make_fig_numerics.py experiments/synthetic/results reproduced
python -I experiments/synthetic/make_figures.py --out-dir reproduced large partition gpt2
python -I experiments/attention_certificates/code/make_fig_llm.py experiments/attention_certificates/results reproduced
python -I experiments/protected_sampling/code/make_fig_e6.py experiments/protected_sampling/results/e6_main.jsonl reproduced
python -I experiments/tails_value_directions/code/make_fig_tails.py experiments/protected_sampling/results/e6_main.jsonl experiments/tails_value_directions/results/e7_main.jsonl reproduced
python -I experiments/fast_sampling/code/make_fig_fps.py experiments/fast_sampling/results/e8_main.jsonl experiments/protected_sampling/results/e6_main.jsonl reproduced
python -I experiments/decoding/code/make_fig_e9.py experiments/decoding/results/e9_summary.json experiments/fast_sampling/code reproduced
```

| Figure | Generated PDF | Script under experiments/ |
|---|---|---|
| 1 | `fig_hero.pdf` | `fast_sampling/code/make_hero.py` |
| 2 | `fig_numerics_main.pdf` | `fast_sampling/code/make_fig_numerics.py` |
| 4 | `fig_large.pdf` | `synthetic/make_figures.py large` |
| 5 | `fig_partition.pdf` | `synthetic/make_figures.py partition` |
| 6 | `fig_gpt2.pdf` | `synthetic/make_figures.py gpt2` |
| 7 | `fig_llm.pdf` | `attention_certificates/code/make_fig_llm.py` |
| 8 | `fig_e6.pdf` | `protected_sampling/code/make_fig_e6.py` |
| 9 | `fig_tails.pdf` | `tails_value_directions/code/make_fig_tails.py` |
| 10 | `fig_fps.pdf` | `fast_sampling/code/make_fig_fps.py` |
| 11 | `fig_e9.pdf` | `decoding/code/make_fig_e9.py` |

PDF binary hashes may differ because of timestamps and font-library versions.
Font spacing and tight bounding boxes can also differ from the frozen figure
PDFs in the article source. The plotting data and the article's published
figures are unchanged.

## Model reruns and provenance

Follow the experiment README files for model identifiers, seeds, input data,
commands and compute requirements. No model weights or original corpora are
distributed here. The NPZ row matrices for E6/E8 and raw E9 JSONL/generated text
are not included; the relevant READMEs explain how to regenerate them.

The public package excludes author-only manuscript editing tools and obsolete
figure entry points. The current E5 analysis file retains its `_v4` name because
the frozen run record identifies that version; earlier analysis implementations
and their superseded results are omitted. The current analysis still reports
its sensitivity rules, and its post-hoc status remains explicit.

Saved `.log` files are experiment records. Protocol records are evidence about
the research workflow, not current commands or proof of an independently
registered timestamp. `MANIFEST.sha256` verifies the bytes in this release;
it does not turn statistical nonsignificance into equivalence.


==> anc/experiments/attention_certificates/README.md <==
# Attention certificates (E5; Appendix L.1, Figures 1 and 7)

This directory contains the E5 results used by the current paper: certified
error bounds on 2,688 Qwen2.5-0.5B attention rows of length 512, together with
the current instance-adaptive heavy-coordinate analysis. It also contains the
illustrative attention-row data used by Figure 1. E5 compares certificates
with the measured errors of classical sparsifiers; it does not run the
minimax sampler at length 512.

Run the commands below from this directory. Saved-result checks need Python
and NumPy; plotting also needs matplotlib. These commands write new outputs
under `reproduced/` and leave the saved results unchanged.

## Check the saved E5 results without downloading a model

```sh
python -I code/summarize_e5.py results --output reproduced/e5_summary.txt
python -c "from pathlib import Path; assert Path('reproduced/e5_summary.txt').read_text(encoding='utf-8') == Path('results/e5_summary.txt').read_text(encoding='utf-8'); print('E5 summary: PASS')"
```

The summary reads only `results/e5.json` and
`results/e5_posthoc_heavy_v4.json`. Its first section reports the outcomes of
the original E5 protocol. Its second section reports the current adaptive
rule `jF` and the `jV`, `jI`, and `jH` sensitivity checks already stored in
the same current result file. No earlier heavy-coordinate result file is
required. The statistics and reporting precision match the corresponding
sections of the original archived summary, including the failed protocol
prediction about beating VarOpt on at least half the rows.

The current rule `jF` selects the heavy coordinates using only the attention
weights and protected features. `jV` uses the value response and is a
sensitivity check; it is not substituted for `jF` in the paper's certificate.
The string `blocks_v4` in the saved data denotes blocks plus four value
directions. It is a protection-set key, not a reference to a superseded run.

## Recreate the current figures from saved results

```sh
python -c "from pathlib import Path; Path('reproduced').mkdir(exist_ok=True)"
python -I ../fast_sampling/code/make_hero.py results reproduced
python -I code/make_fig_llm.py results reproduced
```

- Figure 1 uses `results/hero_realizations.json` and the current plotting
  script in `../fast_sampling/code/make_hero.py`.
- Figure 7 uses `results/e5.json` and `results/e5_posthoc_heavy_v4.json` through
  this directory's `code/make_fig_llm.py`.
- The earlier Figure 1/2 layouts are not included. Figure 2 belongs to the
  synthetic experiments and is plotted using the current fast-sampling
  presentation script described in the release README.

## Collect the model-based results again

The original E5 run used CPU inference with `Qwen/Qwen2.5-0.5B` in float32,
eager attention, and the WikiText-2 raw test split provided as a parquet file.
`MODEL_DIR` below is the local checkpoint directory and `WIKITEXT_PARQUET` is
the local data file. Model-based runs require PyTorch, transformers, pandas
and a parquet engine in addition to NumPy. The figure-realization sampler
also needs SciPy and cvxpy with Clarabel. No model weights or corpora are
included in this release.

```sh
python -c "from pathlib import Path; Path('reproduced').mkdir(exist_ok=True)"
python -I code/e5_llm_protection.py MODEL_DIR WIKITEXT_PARQUET reproduced/e5.json
python -I code/e5_posthoc_heavy_v4.py MODEL_DIR WIKITEXT_PARQUET reproduced/e5.json reproduced/e5_posthoc_heavy_v4.json
python -I code/summarize_e5.py reproduced --output reproduced/e5_summary.txt
python -I code/hero_row.py MODEL_DIR reproduced/hero_rows.json
python -I code/hero_realizations.py code reproduced/hero_rows.json reproduced/hero_realizations.json
```

The original E5 collection took about two minutes on eight CPU cores; this
is an archived observation, not a hardware-independent runtime guarantee.
After a model-based rerun, pass `reproduced` as the result-directory argument
to the two plotting commands. A saved-summary check alone does not reproduce
model inference or independently validate the originally collected rows.

## Protocol and analysis provenance

`provenance/PROTOCOL_v4.md` and `provenance/RUNLOG.md` are unedited historical
records. The adaptive analysis is explicitly post hoc. These records retain
their original experiment labels, script names, theorem numbering and hash
entries; those strings describe the historical work and are not instructions
to run an obsolete file. Corollary 11 in those records is Corollary 8 in the
current article. The `_v4` suffix on the current adaptive script and result
is retained to identify that recorded analysis unambiguously.

The original `e5_llm_protection.py` and current adaptive script, result JSON
files, and logs are preserved byte for byte. The new summary entry point
changes only which already-saved analysis sections are reported: it omits
obsolete v1-v3 outputs and retains the full current `jV/jI/jH/jF` analysis.
Earlier versions remain in the authors' local archive, not in this public
experiment directory. Historical hashes establish byte identity with a
recorded version; they do not independently establish preregistration time.


==> anc/experiments/attention_certificates/code/e5_llm_protection.py <==
"""E5 (PROTOCOL_v4.md): protection on real LLM attention at k = 512.
Usage: python -I e5_llm_protection.py MODEL_DIR WIKITEXT_PARQUET OUT_JSON
For every last-position attention row p of Qwen2.5-0.5B (8 chunks x 24 layers x
14 heads) and its value matrix V (64 x 512):
  exact i.i.d. error, top-m truncation error, VarOpt (threshold + systematic)
  Monte Carlo error, the certified bound of Theorem 1 for protection sets A0..A3,
  and the certified bounds of Theorem 1 and of Haverbeck et al. Prop. A.3 under
  value-direction protection only."""
import json
import sys
import time

import numpy as np
import pandas as pd
import torch
from transformers import AutoModelForCausalLM, AutoTokenizer

L, N_SEQ, STRIDE = 512, 8, 4096
BUDGETS = (16, 32, 64, 128)
WINDOW = 32
R_DRAWS = 200


def h(K, M):
    return (K - M) / (M * (K - 1.0))


def residual_trace(p, V, A):
    """tr(V C_{p|A} V^T) and d = rank(A C_p A^T); A None means no protection."""
    VP = V * p                                  # columns scaled by p
    VC = VP @ V.T - np.outer(V @ p, V @ p)      # V C_p V^T without forming C_p
    if A is None:
        return float(np.trace(VC)), 0
    Ap = A @ p
    AC = (A * p) - np.outer(Ap, p)              # A C_p           (a x k)
    S = AC @ A.T                                # A C_p A^T       (a x a)
    w, Uw = np.linalg.eigh(0.5 * (S + S.T))
    keep = w > 1e-10 * max(w.max(), 1e-300)
    d = int(keep.sum())
    Sinv = (Uw[:, keep] / w[keep]) @ Uw[:, keep].T
    VCA = V @ AC.T                               # V C_p A^T       (dv x a)
    return float(np.trace(VC) - np.trace(VCA @ Sinv @ VCA.T)), d


def varopt_errors(p, V, m, rng, R):
    order = np.argsort(-p)
    ps = p[order]
    k = len(p)
    tau, nh = None, 0
    for nh in range(0, m):
        rest = ps[nh:].sum()
        t = rest / (m - nh)
        if (nh == 0 or ps[nh - 1] >= t) and ps[nh] <= t + 1e-15:
            tau = t
            break
    heavy = order[:nh]
    light = order[nh:]
    pi = p[light] / tau
    Vp = V @ p
    errs = np.empty(R)
    for r in range(R):
        perm = rng.permutation(len(light))
        cum = np.concatenate([[0.0], np.cumsum(pi[perm])])
        u = rng.random()
        sel = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u) > 0.5
        idx = light[perm[sel]]
        est = V[:, heavy] @ p[heavy] + tau * V[:, idx].sum(axis=1)
        errs[r] = float(((est - Vp) ** 2).sum())
    return float(errs.mean()), int(nh)


def main(model_dir, parquet, out_json):
    t0 = time.time()
    torch.set_num_threads(8)
    tok = AutoTokenizer.from_pretrained(model_dir)
    model = AutoModelForCausalLM.from_pretrained(model_dir, torch_dtype=torch.float32,
                                                 attn_implementation='eager')
    model.eval()
    cfg = model.config
    n_heads, n_kv = cfg.num_attention_heads, cfg.num_key_value_heads
    hd = cfg.hidden_size // n_heads
    text = '\n'.join(pd.read_parquet(parquet)['text'].tolist())
    ids = tok(text, return_tensors='pt')['input_ids'][0]
    vals = {}

    def hook(layer):
        def f(mod, inp, out):
            vals[layer] = out.detach()[0].float().numpy()      # (L, n_kv * hd)
        return f
    for li, layer in enumerate(model.model.layers):
        layer.self_attn.v_proj.register_forward_hook(hook(li))
    rng = np.random.default_rng(20261107)
    rows = []
    for s in range(N_SEQ):
        chunk = ids[s * STRIDE: s * STRIDE + L].unsqueeze(0)
        assert chunk.shape[1] == L
        with torch.no_grad():
            out = model(chunk, output_attentions=True)
        for li, att in enumerate(out.attentions):
            A_all = att[0, :, L - 1, :].float().numpy()          # (n_heads, L)
            for hh in range(n_heads):
                p = A_all[hh].astype(np.float64)
                p = np.clip(p, 0, None)
                p /= p.sum()
                g = hh // (n_heads // n_kv)
                V = vals[li][:, g * hd:(g + 1) * hd].T.astype(np.float64)   # (hd, L)
                k = L
                blocks = np.zeros((3, k))
                blocks[0, 0] = 1.0
                blocks[1, k - WINDOW:] = 1.0
                blocks[2, 1:k - WINDOW] = 1.0
                VP = V * p
                SigV = VP @ V.T - np.outer(V @ p, V @ p)
                ew, eU = np.linalg.eigh(0.5 * (SigV + SigV.T))
                ew, eU = ew[::-1], eU[:, ::-1]
                total = float(ew.sum())
                rec = dict(seq=s, layer=li, head=hh, pmax=float(p.max()), p0=float(p[0]),
                           pwin=float(p[k - WINDOW:].sum()), total=total,
                           eig=[float(x) for x in ew[:12]])
                prot = {}
                for name, r in (('A1', 0), ('A2', 4), ('A3', 8)):
                    A = blocks if r == 0 else np.vstack([blocks, eU[:, :r].T @ V])
                    res, d = residual_trace(p, V, A)
                    prot[name] = (res, d)
                    rec['shrink_' + name] = res / total
                    rec['d_' + name] = d
                for r in (4, 8):
                    AU = eU[:, :r].T @ V
                    resU, dU = residual_trace(p, V, AU)
                    rec['tail_%d' % r] = float(ew[r:].sum())
                    rec['resU_%d' % r] = resU
                    rec['dU_%d' % r] = dU
                for m in BUDGETS:
                    top = np.argsort(-p)[:m]
                    pt = np.zeros(k)
                    pt[top] = p[top] / p[top].sum()
                    vo, nh = varopt_errors(p, V, m, rng, R_DRAWS)
                    e = dict(iid=total / m,
                             trunc=float(((V @ (pt - p)) ** 2).sum()),
                             varopt=vo, varopt_heavy=nh,
                             cert_A0=h(k, m) * total)
                    for name, (res, d) in prot.items():
                        e['cert_' + name] = h(k - d, m - d) * res if m > d else None
                    for r in (4, 8):
                        dU = rec['dU_%d' % r]
                        e['oursU_%d' % r] = h(k - dU, m - dU) * rec['resU_%d' % r] if m > dU else None
                        e['hav_%d' % r] = 20.0 / (9.0 * (m - 2 * r - 2)) * rec['tail_%d' % r] if m >= 2 * r + 3 else None
                    rec['m%d' % m] = e
                rows.append(rec)
        print('sequence %d done, %d rows, %.0f s' % (s, len(rows), time.time() - t0), flush=True)
    json.dump(dict(model=model_dir, L=L, n_seq=N_SEQ, budgets=BUDGETS, window=WINDOW, draws=R_DRAWS,
                   rows=rows, seconds=time.time() - t0), open(out_json, 'w'))


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], sys.argv[3])


==> anc/experiments/attention_certificates/code/e5_posthoc_heavy_v4.py <==
"""POST HOC v4 (not pre-registered).  Same as v3, plus the rule chosen for the
paper before any v3 output was read (RUNLOG 11-07 01:30):
  jF: minimizes the certified Loewner factor F(j) = pi_L h_{k_L - d_L, (m - j) - d_L}
      relative to C_{p|A}.  Prop. 10 with the j heaviest tokens as singleton
      classes gives Cov(Q) <= F(j) C_{p|A'} <= F(j) C_{p|A}, since the rows A' (the
      singletons and the protected rows restricted to the light tokens) span A.
F(0) = h_{k-d, m-d} is the worst-case coefficient.  Header of v3 follows.
v3 (not pre-registered; written after v2, to remove a dependence on
the response).  Versions 1 and 2 chose the number j of heavy tokens kept as
singleton classes by minimizing the certificate on the value response V, so the
law depended on V through j.  Here j is chosen without V in two ways:
  jI: minimizes the certificate for the identity response,
      pi_L^2 h_{k_L - d_L, (m - j) - d_L} tr(C_{p_L|A_L});
  jH: the number of heavy tokens of VarOpt at budget m (p_i >= tau), from p only.
For both, the certificate on V is reported, and the V-optimal choice jV of v2 is
recomputed for comparison.  Protection 'blocks' uses only p and the block
indicators, so with jI or jH the law does not depend on V at all.  Protection
'blocks_v4' adds four value directions as proxy features, which depend on V by
design (as in E5).
Usage: python -I e5_posthoc_heavy_v3.py MODEL_DIR WIKITEXT_PARQUET E5_JSON OUT_JSON"""
import json
import os
import sys
import time

import numpy as np
import pandas as pd
import torch
from transformers import AutoModelForCausalLM, AutoTokenizer

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from e5_llm_protection import residual_trace, h, L, N_SEQ, STRIDE, WINDOW, BUDGETS   # noqa: E402

J_MAX = 127


def residual_trace_identity(p, A):
    """tr(C_{p|A}) for the identity response, with d = rank(A C_p A^T)."""
    tr = 1.0 - float(p @ p)
    if A is None or A.shape[0] == 0:
        return tr, 0
    AC = (A * p) - np.outer(A @ p, p)
    S = AC @ A.T
    w, Uw = np.linalg.eigh(0.5 * (S + S.T))
    keep = w > 1e-10 * max(w.max(), 1e-300)
    Sinv = (Uw[:, keep] / w[keep]) @ Uw[:, keep].T
    return tr - float(np.sum((AC @ AC.T) * Sinv)), int(keep.sum())


def varopt_heavy_count(p, m):
    ps = np.sort(p)[::-1]
    for nh in range(0, m):
        t = ps[nh:].sum() / (m - nh)
        if (nh == 0 or ps[nh - 1] >= t) and ps[nh] <= t + 1e-15:
            return nh
    return m - 1


def main(model_dir, parquet, e5_json, out_json):
    t0 = time.time()
    torch.set_num_threads(8)
    E5 = json.load(open(e5_json))
    vo = {(r['seq'], r['layer'], r['head']): r for r in E5['rows']}
    tok = AutoTokenizer.from_pretrained(model_dir)
    model = AutoModelForCausalLM.from_pretrained(model_dir, dtype=torch.float32, attn_implementation='eager').eval()
    cfg = model.config
    n_heads, n_kv = cfg.num_attention_heads, cfg.num_key_value_heads
    hd = cfg.hidden_size // n_heads
    text = '\n'.join(pd.read_parquet(parquet)['text'].tolist())
    ids = tok(text, return_tensors='pt')['input_ids'][0]
    vals = {}

    def hook(layer):
        def f(mod, inp, out):
            vals[layer] = out.detach()[0].float().numpy()
        return f
    for li, layer in enumerate(model.model.layers):
        layer.self_attn.v_proj.register_forward_hook(hook(li))
    out_rows = []
    for s in range(N_SEQ):
        chunk = ids[s * STRIDE: s * STRIDE + L].unsqueeze(0)
        with torch.no_grad():
            out = model(chunk, output_attentions=True)
        for li, att in enumerate(out.attentions):
            A_all = att[0, :, L - 1, :].float().numpy()
            for hh in range(n_heads):
                p = np.clip(A_all[hh].astype(np.float64), 0, None)
                p /= p.sum()
                g = hh // (n_heads // n_kv)
                V = vals[li][:, g * hd:(g + 1) * hd].T.astype(np.float64)
                k = L
                blocks = np.zeros((3, k))
                blocks[0, 0] = 1.0
                blocks[1, k - WINDOW:] = 1.0
                blocks[2, 1:k - WINDOW] = 1.0
                VP = V * p
                SigV = VP @ V.T - np.outer(V @ p, V @ p)
                ew, eU = np.linalg.eigh(0.5 * (SigV + SigV.T))
                eU = eU[:, ::-1]
                order = np.argsort(-p)
                nh = {m: varopt_heavy_count(p, m) for m in BUDGETS}
                rec = dict(seq=s, layer=li, head=hh, nh={str(m): nh[m] for m in BUDGETS})
                for prot, r in (('blocks', 0), ('blocks_v4', 4)):
                    Afull = blocks if r == 0 else np.vstack([blocks, eU[:, :r].T @ V])
                    certV = {m: {} for m in BUDGETS}       # j -> certificate on V
                    certI = {m: {} for m in BUDGETS}       # j -> certificate for the identity
                    fac = {m: {} for m in BUDGETS}         # j -> Loewner factor relative to C_{p|A}
                    for j in range(0, J_MAX + 1):
                        Lidx = np.sort(order[j:])
                        piL = p[Lidx].sum()
                        pt = p[Lidx] / piL
                        AL = Afull[:, Lidx]
                        AL = AL[np.abs(AL).sum(axis=1) > 0]
                        resV, dL = residual_trace(pt, V[:, Lidx], AL)
                        resI, dI = residual_trace_identity(pt, AL)
                        for m in BUDGETS:
                            sL = m - j
                            if sL <= dL:
                                continue
                            f = piL ** 2 * h(len(Lidx) - dL, sL - dL)
                            certV[m][j] = f * resV
                            certI[m][j] = f * resI
                            fac[m][j] = piL * h(len(Lidx) - dL, sL - dL)
                    for m in BUDGETS:
                        jV = min(certV[m], key=certV[m].get)
                        jI = min(certI[m], key=certI[m].get)
                        jH = nh[m] if nh[m] in certV[m] else None
                        jF = min(fac[m], key=fac[m].get)
                        e = vo[(s, li, hh)]['m%d' % m]
                        rec['%s_m%d' % (prot, m)] = dict(
                            jV=jV, certV=certV[m][jV], jI=jI, cert_jI=certV[m][jI],
                            jH=jH, cert_jH=None if jH is None else certV[m][jH],
                            jF=jF, F=fac[m][jF], cert_jF=certV[m][jF], F0=fac[m].get(0),
                            F_jH=None if jH is None else fac[m][jH],
                            varopt=e['varopt'], trunc=e['trunc'], iid=e['iid'])
                out_rows.append(rec)
        print('sequence %d done (%.0f s)' % (s, time.time() - t0), flush=True)
    json.dump(dict(rows=out_rows, seconds=time.time() - t0), open(out_json, 'w'))


if __name__ == '__main__':
    main(*sys.argv[1:5])


==> anc/experiments/attention_certificates/code/figstyle.py <==
"""Shared matplotlib style for all paper figures (Times-compatible STIX fonts,
validated categorical palette, thin recessive axes)."""
import matplotlib as mpl

# categorical slots in fixed order (validated: CVD and normal-vision separation pass)
S1, S2, S3, S4, S5 = '#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4'
INK, MUTED, GRID = '#1b1b1b', '#5f5e5a', '#e7e6e2'
REF = '#1b1b1b'          # reference curve h_{K,M}

TEXTWIDTH_IN = 5.5       # ICLR text width is 5.5 in


def apply():
    mpl.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['STIXGeneral', 'Times New Roman', 'Times', 'DejaVu Serif'],
        'mathtext.fontset': 'stix',
        'font.size': 8, 'axes.titlesize': 8, 'axes.labelsize': 8,
        'xtick.labelsize': 7, 'ytick.labelsize': 7, 'legend.fontsize': 7,
        'axes.spines.top': False, 'axes.spines.right': False,
        'axes.linewidth': 0.6, 'axes.edgecolor': '#3a3a3a',
        'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
        'xtick.minor.width': 0.4, 'ytick.minor.width': 0.4,
        'xtick.major.size': 2.5, 'ytick.major.size': 2.5,
        'xtick.minor.size': 1.5, 'ytick.minor.size': 1.5,
        'xtick.color': '#3a3a3a', 'ytick.color': '#3a3a3a',
        'axes.labelcolor': INK, 'text.color': INK,
        'axes.grid': True, 'grid.color': GRID, 'grid.linewidth': 0.5,
        'grid.linestyle': '-', 'axes.axisbelow': True,
        'legend.frameon': False, 'legend.handlelength': 1.6,
        'legend.borderaxespad': 0.3, 'legend.labelspacing': 0.3,
        'lines.linewidth': 1.3, 'lines.markersize': 4.2,
        'lines.markeredgewidth': 0.7,
        'errorbar.capsize': 1.5,
        'pdf.fonttype': 42, 'ps.fonttype': 42,
        'savefig.bbox': 'tight', 'savefig.pad_inches': 0.015,
        'figure.dpi': 150,
    })


def panel_title(ax, letter, text):
    ax.set_title(r'$\mathbf{(%s)}$ ' % letter + text, loc='left', pad=4)


==> anc/experiments/attention_certificates/code/hero_realizations.py <==
"""Realizations for Figure 1: top-m truncation, VarOpt (threshold + systematic)
and one exact draw of the Theorem-1 law with block protection (sink, middle,
recent window; d = 2), on a real Qwen2.5-0.5B attention row with k = 24, m = 8.
Usage: python -I hero_realizations.py ROUND3_CODE_DIR HERO_ROWS_JSON OUT_JSON"""
import json, sys, warnings
import numpy as np
warnings.filterwarnings('ignore')
sys.path.insert(0, sys.argv[1])
import stream_core as S

rows = json.load(open(sys.argv[2]))
p = np.array(rows['rows']['L6_H2'])
k, m = len(p), 8
blocks = [[0], list(range(1, 16)), list(range(16, 24))]
A = np.zeros((3, k))
for b, idx in enumerate(blocks):
    A[b, idx] = 1.0
def masses(q):
    return [float(q[idx].sum()) for idx in blocks]
# truncation
top = np.argsort(-p)[:m]; trunc = np.zeros(k); trunc[top] = p[top] / p[top].sum()
# VarOpt, threshold + systematic
rng = np.random.default_rng(7)
order = np.argsort(-p); ps = p[order]
for nh in range(m):
    t = ps[nh:].sum() / (m - nh)
    if (nh == 0 or ps[nh - 1] >= t) and ps[nh] <= t + 1e-15:
        tau = t; break
heavy, light = order[:nh], order[nh:]
pi = p[light] / tau
perm = rng.permutation(len(light)); cum = np.concatenate([[0.0], np.cumsum(pi[perm])]); u = rng.random()
sel = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u) > 0.5
vo = np.zeros(k); vo[heavy] = p[heavy]; vo[light[perm[sel]]] = tau
# Theorem-1 law with block protection: exact one-step SDP minimax, one atom per facet
F = A[:2]                      # two rows suffice (third block is implied by the sum)
q = p.copy(); rng2 = np.random.default_rng(11)
while (q > 0).sum() > m:
    T = np.flatnonzero(q > 0)
    AT = S.Ahat(F, T); U = S.null_basis(AT)
    B = S.comparator_lm(q[T], U)
    (X0, k0, p0), kst = S.solve_step(q[T], U, B, 'kappa')
    X, keep, pr, _ = S.finalize_law(q[T], AT, X0, k0, p0)
    c = rng2.choice(len(pr), p=pr)
    q = np.zeros(k); q[T] = X[:, c]
ours = q
out = dict(p=p.tolist(), m=m, blocks=blocks, trunc=trunc.tolist(), varopt=vo.tolist(), ours=ours.tolist(),
           masses=dict(p=masses(p), trunc=masses(trunc), varopt=masses(vo), ours=masses(ours)),
           tokens=rows['tokens'])
json.dump(out, open(sys.argv[3], 'w'), indent=1)
for kk in ('p', 'trunc', 'varopt', 'ours'):
    print(kk, ['%.3f' % x for x in out['masses'][kk]], 'support', int((np.array(out[kk] if kk != 'p' else p) > 0).sum()))


==> anc/experiments/attention_certificates/code/hero_row.py <==
"""Extract a short real attention row (k = 24) from Qwen2.5-0.5B for Figure 1.
Usage: python -I hero_row.py MODEL_DIR OUT_JSON"""
import json, sys
import numpy as np
import torch
from transformers import AutoModelForCausalLM, AutoTokenizer
tok = AutoTokenizer.from_pretrained(sys.argv[1])
model = AutoModelForCausalLM.from_pretrained(sys.argv[1], dtype=torch.float32, attn_implementation='eager').eval()
text = "The committee approved the new budget after a long debate, and the mayor said the city would start repairing the old bridge next"
ids = tok(text, return_tensors='pt')['input_ids'][:, :24]
with torch.no_grad():
    out = model(ids, output_attentions=True)
rows = {}
for li in (2, 6, 12, 18):
    a = out.attentions[li][0, :, -1, :].float().numpy()
    for hh in range(a.shape[0]):
        p = a[hh].astype(float); p /= p.sum()
        rows['L%d_H%d' % (li, hh)] = p.tolist()
json.dump(dict(tokens=tok.convert_ids_to_tokens(ids[0]), rows=rows), open(sys.argv[2], 'w'))
# print a few summaries to pick a representative row: sink mass, window mass, entropy
for kk, p in rows.items():
    p = np.array(p); ent = float(-(p * np.log(p + 1e-12)).sum())
    print(kk, 'p0=%.2f last8=%.2f max=%.2f eff=%.1f' % (p[0], p[-8:].sum(), p.max(), np.exp(ent)))


==> anc/experiments/attention_certificates/code/make_fig_llm.py <==
"""Appendix figure for E5: protection on Qwen2.5-0.5B attention at k = 512.
(a) residual share tr(V C_{p|A} V^T)/tr(V C_p V^T) by layer for three protection
sets; (b) median error against the budget for the actual sparsifiers and for the
certificates; (c) adaptive certificate divided by the actual VarOpt error.
The adaptive certificate uses the rule jF of e5_posthoc_heavy_v4.py (POST HOC),
fixed before its evaluation: j minimizes the Loewner factor and uses p and A only.
Usage: python -I make_fig_llm.py RESULTS_DIR FIG_DIR"""
import json
import os
import sys

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker  # noqa: F401

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import figstyle as F   # noqa: E402

RES, OUT = sys.argv[1], sys.argv[2]
F.apply()
plt.rcParams.update({'axes.labelsize': 7, 'xtick.labelsize': 6.5, 'ytick.labelsize': 6.5,
                     'axes.titlesize': 7.5, 'legend.fontsize': 6.3})
E5 = json.load(open(os.path.join(RES, 'e5.json')))
HV = json.load(open(os.path.join(RES, 'e5_posthoc_heavy_v4.json')))
rows = E5['rows']
hv = {(r['seq'], r['layer'], r['head']): r for r in HV['rows']}
budgets = [16, 32, 64, 128]
C_IID = '#8a8984'
C_LIGHT = '#8db8ea'

fig, axes = plt.subplots(1, 3, figsize=(F.TEXTWIDTH_IN, 1.9),
                         gridspec_kw=dict(width_ratios=[1, 1.05, 1], wspace=0.42))
# (a) residual share by layer
ax = axes[0]
layers = sorted(set(r['layer'] for r in rows))
for key, col, lab in [('A1', C_LIGHT, 'blocks'), ('A2', '#5c9ae0', r'blocks $+\,4$ values'),
                      ('A3', F.S1, r'blocks $+\,8$ values')]:
    med, lo, hi = [], [], []
    for li in layers:
        v = np.array([r['shrink_' + key] for r in rows if r['layer'] == li])
        med.append(np.median(v)); lo.append(np.quantile(v, .25)); hi.append(np.quantile(v, .75))
    ax.fill_between(layers, lo, hi, color=col, alpha=0.18, lw=0)
    ax.plot(layers, med, color=col, lw=1.2)
    ax.text(23.6, med[-1], {'A1': 'blocks', 'A2': '+4 values', 'A3': '+8 values'}[key], va='center',
            ha='left', fontsize=6.2)
ax.set_ylim(0, 1.05)
ax.set_xlim(0, 33)
ax.set_xticks([0, 6, 12, 18, 23])
ax.set_xlabel('layer')
ax.set_ylabel(r'$\mathrm{tr}(VC_{p\mid A}V^\top)\,/\,\mathrm{tr}(VC_pV^\top)$')
F.panel_title(ax, 'a', 'variance left after protection')

# (b) median error against the budget
ax = axes[1]
def med_of(f):
    return [np.median([f(r, m) for r in rows]) for m in budgets]
series = [
    ('i.i.d. (exact)', C_IID, (0, (3, 2)), 'o', lambda r, m: r['m%d' % m]['iid']),
    ('worst-case cert.', F.S1, (0, (1, 1.2)), 's', lambda r, m: r['m%d' % m]['cert_A2']),
    ('truncation', F.MUTED, '-', 'v', lambda r, m: r['m%d' % m]['trunc']),
    ('adaptive cert.', F.S1, '-', 'o',
     lambda r, m: hv[(r['seq'], r['layer'], r['head'])]['blocks_v4_m%d' % m]['cert_jF']),
    ('VarOpt', F.S4, '-', 'D', lambda r, m: r['m%d' % m]['varopt']),
]
ends = {}
for lab, col, ls, mk, f in series:
    y = med_of(f)
    ax.plot(budgets, y, color=col, ls=ls, marker=mk, ms=3.0, mec='white', mew=0.4, lw=1.1, label=lab)
    ends[lab] = (y[-1], col)
ax.set_xscale('log', base=2)
ax.set_yscale('log')
ax.set_xticks(budgets)
ax.set_xticklabels([str(b) for b in budgets])
ax.set_xlim(13, 150)
ax.set_ylim(4e-5, 1.5)
ax.set_xlabel(r'budget $m$  ($k=512$)')
ax.set_ylabel(r'median $\mathbb{E}\|V(Q-p)\|_2^2$')
ax.legend(loc='lower left', handlelength=1.6, borderaxespad=0.2, labelspacing=0.25)
F.panel_title(ax, 'b', 'errors and certificates')

# (c) adaptive certificate over the actual VarOpt error
ax = axes[2]
data, pos, cols = [], [], []
for i, m in enumerate(budgets):
    for j, (key, col) in enumerate([('blocks', C_LIGHT), ('blocks_v4', F.S1)]):
        v = [hv[(r['seq'], r['layer'], r['head'])]['%s_m%d' % (key, m)]['cert_jF'] /
             hv[(r['seq'], r['layer'], r['head'])]['%s_m%d' % (key, m)]['varopt'] for r in rows]
        data.append(v); pos.append(i + (j - 0.5) * 0.36); cols.append(col)
bp = ax.boxplot(data, positions=pos, widths=0.3, patch_artist=True, showfliers=False, whis=(5, 95),
                medianprops=dict(color=F.INK, lw=0.9), whiskerprops=dict(color=F.MUTED, lw=0.6),
                capprops=dict(color=F.MUTED, lw=0.6), boxprops=dict(lw=0.6, color=F.MUTED))
for patch, col in zip(bp['boxes'], cols):
    patch.set_facecolor(col); patch.set_alpha(0.75)
ax.axhline(1.0, color=F.REF, lw=0.9, zorder=0)
ax.set_xticks(range(len(budgets)))
ax.set_xticklabels([str(b) for b in budgets])
ax.set_xlabel('budget $m$')
ax.set_ylabel('adaptive cert. / VarOpt error')
ax.set_yscale('log')
ax.set_ylim(0.7, 6.0)
ax.set_yticks([1, 2, 4])
ax.set_yticklabels(['1', '2', '4'])
ax.yaxis.set_minor_locator(matplotlib.ticker.NullLocator())
ax.plot([], [], color=C_LIGHT, lw=4, alpha=0.75, label='blocks')
ax.plot([], [], color=F.S1, lw=4, alpha=0.75, label=r'blocks $+\,4$ values')
ax.legend(loc='upper right', handlelength=1.0, borderaxespad=0.2)
F.panel_title(ax, 'c', 'price of a certificate')
os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, 'fig_llm.pdf'))
fig.savefig(os.path.join(OUT, 'fig_llm.png'), dpi=220)
print('written')


==> anc/experiments/attention_certificates/code/stream_core.py <==
"""Protected streaming sparsification (round 3, direction A).

Uniform empirical weights u_t on tokens 1..t, protected features F[:, j]
appended one column per token, budget m.  Every rule below keeps, on every
realization, |supp Q_t| <= m, 1^T Q_t = 1 and F_t Q_t = F_t u_t, and every
step is exactly mean preserving: E[Q_{t+1} | past] = R_{t+1} with
R_{t+1} = t/(t+1) Q_t + e_{t+1}/(t+1).

Rules
  sps : split-comparator minimax step (one SDP per arrival).
  lm  : local minimax step of Lemma 4 at R (comparator C_{R|A}).
  mt  : minimum-trace step (one SOCP per arrival).
  res : classical reservoir step (only valid without protection).
A merge-reduce baseline in the style of Haverbeck et al. (Algorithm 2) is in
stream_mr.py.

Facts used (derivations in the round-3 notes):
  * For uniform u_t, C_{u_t|A_t} = Pi_t / t with Pi_t the orthogonal projector
    on ker [1^T; F_t].
  * One atom per facet suffices for every Loewner objective (matrix Jensen on
    each facet), so a step law is (pi_j, x_j), j in supp(R), x_j_j = 0.
"""
import numpy as np
import cvxpy as cp
from scipy.optimize import nnls


# ------------------------------------------------------------------ basics
def h(K, M):
    if M <= 0:
        return np.inf
    if K <= 1:
        return 0.0
    return (K - M) / (M * (K - 1.0))


def null_basis(Mat, tol=1e-9):
    """Orthonormal basis (columns) of ker(Mat)."""
    Mat = np.atleast_2d(Mat)
    _, s, vt = np.linalg.svd(Mat, full_matrices=True)
    if s.size == 0:
        return np.eye(Mat.shape[1])
    rank = int((s > tol * max(1.0, s[0])).sum())
    return vt[rank:].T


def range_basis(Mat, tol=1e-9):
    u, s, _ = np.linalg.svd(Mat, full_matrices=False)
    if s.size == 0:
        return np.zeros((Mat.shape[0], 0))
    rank = int((s > tol * max(1.0, s[0])).sum())
    return u[:, :rank]


def eff_rank(F, t):
    """Effective protected rank d_t = rank of the centered features of tokens 0..t-1."""
    if t <= 1 or F.shape[0] == 0:
        return 0
    X = F[:, :t]
    X = X - X.mean(axis=1, keepdims=True)
    s = np.linalg.svd(X, compute_uv=False)
    if s.size == 0 or s[0] == 0:
        return 0
    return int((s > 1e-9 * max(1.0, s[0])).sum())


def Ahat(F, idx):
    return np.vstack([np.ones(len(idx)), F[:, idx]]) if F.shape[0] else np.ones((1, len(idx)))


def global_kernel(F, t):
    """Orthonormal basis Y_t of ker [1^T; F_t] in R^t (tokens 0..t-1)."""
    return null_basis(Ahat(F, np.arange(t)))


def target_coeffs(F, t, m):
    """c_t, c_{t+1}, beta_t of the split-comparator recursion (t = current size)."""
    dt, dn = eff_rank(F, t), eff_rank(F, t + 1)
    ct = 0.0 if t <= m else h(t - dt, m - dt)
    cn = h(t + 1 - dn, m - dn)
    beta = ((t + 1) * cn - t * ct - ct * cn) / ((t + 1) * (1.0 - ct))
    return ct, cn, beta


def sym_sqrt(B, floor=1e-14):
    w, V = np.linalg.eigh(0.5 * (B + B.T))
    w = np.clip(w, floor * max(abs(w).max(), 1e-300), None)
    return (V * np.sqrt(w)) @ V.T, (V / np.sqrt(w)) @ V.T


# ------------------------------------------------------------------ comparators (tangent coordinates)
def comparator_lm(RT, U):
    """C_{R|A} in the tangent coordinates z (x = R + U z): G^{-1}, G = U^T diag(1/R) U."""
    G = U.T @ (U / RT[:, None])
    return np.linalg.inv(G)


def comparator_sps(q_T, new_loc, T_idx, F, t, beta, gamma, U):
    """Split comparator Pi B0 Pi shorted to the tangent space W_T, in z coordinates.

    B0 = beta t/(t+1) C_q + gamma t/(t+1)^2 y y^T on T, y = q - e_new.
    The global condition V <= Pi_{t+1} B0 Pi_{t+1} is equivalent to
    V <= short_{W_T}(B0) with the shorting taken against Z = ker Ahat_{t+1} minus W_T.
    """
    n = len(T_idx)
    Cq = np.diag(q_T) - np.outer(q_T, q_T)
    y = q_T.copy()
    y[new_loc] -= 1.0
    B0 = beta * t / (t + 1.0) * Cq + gamma * t / (t + 1.0) ** 2 * np.outer(y, y)
    # global kernel at time t+1 and its part orthogonal to W_T
    Y = global_kernel(F, t + 1)                       # (t+1) x (t-d)
    Uemb = np.zeros((t + 1, U.shape[1]))
    Uemb[T_idx] = U
    Zr = Y - Uemb @ (Uemb.T @ Y)
    Z = range_basis(Zr, tol=1e-8)
    ZT = Z[T_idx]
    Mww = U.T @ B0 @ U
    Mwz = U.T @ B0 @ ZT
    Mzz = ZT.T @ B0 @ ZT
    scale = max(np.abs(B0).max(), 1e-300)
    if Mzz.size:
        w, V = np.linalg.eigh(0.5 * (Mzz + Mzz.T))
        keep = w > 1e-10 * scale
        Pinv = (V[:, keep] / w[keep]) @ V[:, keep].T
        S = Mww - Mwz @ Pinv @ Mwz.T
    else:
        S = Mww
    return 0.5 * (S + S.T), B0


# ------------------------------------------------------------------ one-step solvers
_PROB_CACHE = {}
ZERO_TOL = 1e-9          # weights below this are treated as zero
DROPPED = [0]            # atoms dropped because their facet projection failed


def _build(n, r, kind):
    """Parametrized conic program for one step on n = |supp R| coordinates and
    tangent dimension r, in tangent coordinates z (x = R + U z).
      kind 'kappa': minimize s subject to Cov <= s Bz.
      kind 'cap'  : minimize tr Cov subject to Cov <= cap Bz.
      kind 'mt'   : minimize tr Cov.
    One atom per facet; W_j >= z_j z_j^T / pi_j through a PSD block."""
    U = cp.Parameter((n, r))
    RT = cp.Parameter(n, nonneg=True)
    pi = cp.Variable(n, nonneg=True)
    Zv = cp.Variable((r, n))
    cons = [cp.sum(pi) == 1, cp.sum(Zv, axis=1) == 0]
    for j in range(n):
        lin = pi[j] * RT + U @ Zv[:, j]
        cons += [lin >= 0, lin[j] == 0]
    if kind == 'mt':
        obj = sum(cp.quad_over_lin(Zv[:, j], pi[j]) for j in range(n))
        return cp.Problem(cp.Minimize(obj), cons), dict(U=U, RT=RT, pi=pi, Z=Zv)
    Bz = cp.Parameter((r, r), PSD=True)
    Ws = []
    for j in range(n):
        Mb = cp.Variable((r + 1, r + 1), PSD=True)
        cons += [Mb[:r, r] == Zv[:, j], Mb[r, r] == pi[j]]
        Ws.append(Mb[:r, :r])
    Wsum = sum(Ws)
    if kind == 'kappa':
        s = cp.Variable()
        cons += [s * Bz - Wsum >> 0]
        return cp.Problem(cp.Minimize(s), cons), dict(U=U, RT=RT, pi=pi, Z=Zv, Bz=Bz, s=s)
    # here the parameter Bz carries cap * Bz, which keeps the problem DPP
    cons += [Bz - Wsum >> 0]
    return cp.Problem(cp.Minimize(cp.trace(Wsum)), cons), dict(U=U, RT=RT, pi=pi, Z=Zv, Bz=Bz, capmode=True)


def _solve(prob):
    try:
        prob.solve(solver=cp.CLARABEL, tol_gap_abs=1e-10, tol_gap_rel=1e-9,
                   tol_feas=1e-10, max_iter=500)
    except Exception:
        prob.solve(solver=cp.SCS, eps=1e-10, max_iters=500000)
    return prob.status


def solve_step(RT, U, Bz, kind, cap=None):
    n, r = U.shape
    key = (n, r, kind)
    if key not in _PROB_CACHE:
        _PROB_CACHE[key] = _build(n, r, kind)
    prob, par = _PROB_CACHE[key]
    par['U'].value = U
    par['RT'].value = np.maximum(RT, 0.0)
    if 'Bz' in par:
        w, Vb = np.linalg.eigh(0.5 * (Bz + Bz.T))
        Bpsd = (Vb * np.clip(w, 0.0, None)) @ Vb.T          # remove rounding-level negatives
        Bpsd = 0.5 * (Bpsd + Bpsd.T)
    if 'capmode' in par:
        sc = 1.0
        par['Bz'].value = cap * Bpsd                        # cap is given in kappa units
    elif 'Bz' in par:
        sc = np.abs(Bpsd).max()
        par['Bz'].value = Bpsd / sc
    status = _solve(prob)
    if par['pi'].value is None:
        raise RuntimeError('step solver failed: %s' % status)
    piv = np.clip(par['pi'].value, 0.0, None)
    val = None
    if kind == 'kappa':
        val = float(par['s'].value) / sc
    return clean_law(RT, U, piv, par['Z'].value, tol=1e-7), val


def clean_law(RT, U, piv, Z, tol=1e-9):
    """Raw atoms x_j = R + U z_j / pi_j for the facets that carry mass."""
    n = len(RT)
    atoms, keep = [], []
    for j in range(n):
        if piv[j] <= tol:
            continue
        x = RT + U @ (Z[:, j] / piv[j])
        x[j] = 0.0
        atoms.append(x)
        keep.append(j)
    return np.array(atoms).T, np.array(keep), piv[keep]


class FacetEmpty(RuntimeError):
    pass


def _lp_project(x0, j, Ahat_T, b):
    """Nearest point of the facet {y >= 0, y_j = 0, Ahat_T y = b} in l1 distance (LP)."""
    from scipy.optimize import linprog
    n = len(x0)
    # variables y (n) and s (n) with |y - x0| <= s, minimise sum s
    c = np.concatenate([np.zeros(n), np.ones(n)])
    A_ub = np.block([[np.eye(n), -np.eye(n)], [-np.eye(n), -np.eye(n)]])
    b_ub = np.concatenate([x0, -x0])
    A_eq = np.hstack([Ahat_T, np.zeros_like(Ahat_T)])
    bounds = [(0, 0) if i == j else (0, None) for i in range(n)] + [(0, None)] * n
    lp = linprog(c, A_ub=A_ub, b_ub=b_ub, A_eq=A_eq, b_eq=b, bounds=bounds, method='highs')
    if lp.status != 0:
        raise FacetEmpty('facet is empty')
    y = lp.x[:n]
    y[y < ZERO_TOL] = 0.0
    sup = np.flatnonzero(y > 0)
    As = Ahat_T[:, sup]
    y[sup] -= np.linalg.lstsq(As, As @ y[sup] - b, rcond=None)[0]
    if (y < -1e-13).any() or np.abs(Ahat_T @ y - b).max() > 1e-11:
        raise FacetEmpty('facet projection failed')
    y[y < 0] = 0.0
    return y


def project_to_facet(x, j, Ahat_T, b, max_it=50):
    """Active-set projection of x onto {y >= 0, y_j = 0, Ahat_T y = b}."""
    x0 = np.clip(x.copy(), 0.0, None)
    x0[j] = 0.0
    x = x.copy()
    x[j] = 0.0
    thr = ZERO_TOL
    for _ in range(max_it):
        x[x < thr] = 0.0
        sup = np.flatnonzero(x > 0)
        As = Ahat_T[:, sup]
        corr = np.linalg.lstsq(As, As @ x[sup] - b, rcond=None)[0]
        y = np.zeros_like(x)
        y[sup] = x[sup] - corr
        if (y >= -1e-15).all():
            y[y < 0] = 0.0
            if np.abs(Ahat_T @ y - b).max() > 1e-12:
                return _lp_project(x0, j, Ahat_T, b)
            return y
        x = y
        x[x < 0] = 0.0
    return _lp_project(x0, j, Ahat_T, b)


def finalize_law(RT, Ahat_T, X, keep, pi0, _depth=0):
    """Project every atom on its facet, then correct the probabilities of the
    solver law by the least-norm change that makes the mean exactly R.

    With d >= 1 the atoms are affinely dependent (m+1 atoms in an (m-d)-dim
    slice), so the mean equation has a d-dimensional family of solutions.  The
    correction must therefore stay at the solver law and not jump to another
    member of the family."""
    b = Ahat_T @ RT
    cols, kk, pp = [], [], []
    for c in range(X.shape[1]):
        try:
            cols.append(project_to_facet(X[:, c], keep[c], Ahat_T, b))
            kk.append(keep[c])
            pp.append(pi0[c])
        except FacetEmpty:
            DROPPED[0] += 1
    X, keep, pi0 = np.array(cols).T, np.array(kk), np.array(pp)
    Aug = np.vstack([X, np.ones(X.shape[1])])
    rhs = np.concatenate([RT, [1.0]])
    pi = np.asarray(pi0, float).copy()
    free = np.ones(len(pi), bool)
    for _ in range(len(pi) + 1):
        res = Aug @ pi - rhs
        delta = np.zeros_like(pi)
        delta[free] = -np.linalg.lstsq(Aug[:, free], res, rcond=None)[0]
        new = pi + delta
        if (new >= 0).all():
            pi = new
            break
        neg = new < 0
        pi = np.where(neg, 0.0, pi)
        free &= ~neg
    else:
        raise RuntimeError('probability correction failed')
    sel = pi > 0
    X, keep, pi = X[:, sel], keep[sel], pi[sel] / pi[sel].sum()
    # polish: move every atom inside its own face (keeping its zero pattern and
    # protection) by the least-norm amounts that make the mean exactly R
    for _ in range(4):
        res = RT - X @ pi
        if np.abs(res).max() < 1e-14:
            break
        blocks = []
        for c in range(X.shape[1]):
            zero = np.flatnonzero(X[:, c] <= 0)
            Mc = np.vstack([Ahat_T] + [np.eye(len(RT))[zero]])
            blocks.append(null_basis(Mc))
        Big = np.hstack([pi[c] * blocks[c] for c in range(len(blocks))])
        if Big.shape[1] == 0:
            break
        coef = np.linalg.lstsq(Big, res, rcond=None)[0]
        pos = 0
        for c, Nc in enumerate(blocks):
            k = Nc.shape[1]
            X[:, c] += Nc @ coef[pos:pos + k]
            pos += k
        X[X < 0] = 0.0
    resid = float(np.abs(X @ pi - RT).max())
    small = (X > 0) & (X < ZERO_TOL)
    if small.any():
        if _depth >= 3:
            raise RuntimeError('sub-threshold coordinates persist')
        return finalize_law(RT, Ahat_T, X, keep, pi, _depth + 1)
    if resid > 1e-8:
        raise RuntimeError('mean equation residual %.2e' % resid)
    return X, keep, pi, resid


def law_cov(RT, X, pi):
    D = X - RT[:, None]
    return (D * pi) @ D.T


def certificate(Vloc, U, Bz):
    """lambda_max of V relative to the comparator Bz (z coordinates)."""
    Vz = U.T @ Vloc @ U
    _, Lhi = sym_sqrt(Bz)
    return float(np.linalg.eigvalsh(Lhi @ Vz @ Lhi).max())


# ------------------------------------------------------------------ one arrival
def step_law(RT, U, AT, Bsps, rule, new_loc, m):
    """Exact one-step law (atoms X on supp R, probabilities pi) of a rule."""
    diag = {}
    r = U.shape[1]
    if rule == 'res':
        X, keep, pi = reservoir_law(RT, new_loc, m)
        diag['mean_resid'] = float(np.abs(X @ pi - RT).max())
        return X, keep, pi, diag
    if rule == 'mt':
        (X0, k0, p0), _ = solve_step(RT, U, None, 'mt')
    elif rule == 'lm':
        (X0, k0, p0), _ = solve_step(RT, U, comparator_lm(RT, U), 'kappa')
    elif rule == 'sps':
        # least trace among laws whose split-comparator certificate is <= max(1, kappa*)
        _, kstar = solve_step(RT, U, Bsps, 'kappa')
        diag['kappa_star'] = kstar
        cap = max(1.0, kstar * (1.0 + 1e-6))
        (X0, k0, p0), _ = solve_step(RT, U, Bsps, 'cap', cap=cap)
    else:
        raise ValueError(rule)
    diag['raw_cov'] = law_cov(RT, X0, p0)
    X, keep, pi, diag['mean_resid'] = finalize_law(RT, AT, X0, k0, p0)
    return X, keep, pi, diag


def arrival(q, t, F, m, rule, rng):
    """From Q_t = q (length >= t+1, zeros from index t on) to Q_{t+1}.
    Returns (q_next, (T_idx, Vloc) or None, diagnostics)."""
    R = (t / (t + 1.0)) * q
    R[t] = 1.0 / (t + 1.0)
    T_idx = np.flatnonzero(R > 0)
    if len(T_idx) <= m:
        return R, None, {}
    RT = R[T_idx]
    new_loc = int(np.flatnonzero(T_idx == t)[0])
    AT = Ahat(F, T_idx)
    U = null_basis(AT)
    r = U.shape[1]
    if r == 0:
        raise RuntimeError('slice is a point at support m+1')
    ct, cn, beta = target_coeffs(F, t, m)
    q_T = q[T_idx].copy()
    Bsps, _ = comparator_sps(q_T, new_loc, T_idx, F, t, beta, cn, U)
    Blm = comparator_lm(RT, U)
    X, keep, pi, diag = step_law(RT, U, AT, Bsps, rule, new_loc, m)
    Vloc = law_cov(RT, X, pi)
    if 'raw_cov' in diag:
        Vraw = diag.pop('raw_cov')
        diag['finalize_shift'] = abs(certificate(Vloc, U, Bsps) - certificate(Vraw, U, Bsps))
    diag['kappa_sps'] = certificate(Vloc, U, Bsps)
    diag['kappa_lm_r2'] = certificate(Vloc, U, Blm) * r ** 2
    diag['r'] = r
    diag['t'] = t
    c = rng.choice(len(pi), p=pi)
    qn = np.zeros_like(q)
    qn[T_idx] = X[:, c]
    w = qn[qn > 0]
    diag['wmax'] = float(w.max() * m)
    diag['wmin'] = float(w.min() * m)
    return qn, (T_idx, Vloc), diag


def reservoir_law(RT, new_loc, m):
    """Classical reservoir step from an equal-weight state (d = 0 only)."""
    n = len(RT)
    atoms, pis = [], []
    x = np.full(n, 1.0 / m)
    x[new_loc] = 0.0
    atoms.append(x)
    pis.append(1.0 - m * RT[new_loc])
    for j in range(n):
        if j == new_loc:
            continue
        x = np.full(n, 1.0 / m)
        x[j] = 0.0
        atoms.append(x)
        pis.append(1.0 - m * RT[j])
    return np.array(atoms).T, np.arange(n), np.array(pis)


# ------------------------------------------------------------------ paths and the Rao-Blackwell covariance
def run_path(F, m, Tmax, rule, rng, record_states=False, full_diag=False):
    """One streaming path for t = 1..Tmax.  Returns the per-path Rao-Blackwell
    accumulator acc[t] (estimates Cov(Q_t)), the certificates, and checks."""
    q = np.zeros(Tmax + 1)
    q[0] = 1.0
    acc = np.zeros((Tmax + 1, Tmax + 1))
    accs = {}
    certs = []
    worst_prot = 0.0
    states = []
    for t in range(1, Tmax):
        qn, step, dg = arrival(q, t, F, m, rule, rng)
        acc *= (t / (t + 1.0)) ** 2
        if step is not None:
            T_idx, Vloc = step
            acc[np.ix_(T_idx, T_idx)] += Vloc
            certs.append(dg if full_diag else (t, dg['kappa_sps'], dg['kappa_lm_r2'], dg['r']))
        q = qn
        tt = t + 1
        if tt > m:
            accs[tt] = acc[:tt, :tt].copy()
        # pathwise checks
        prot = np.abs(Ahat(F, np.arange(tt)) @ q[:tt] - Ahat(F, np.arange(tt)) @ np.full(tt, 1.0 / tt)).max()
        worst_prot = max(worst_prot, prot)
        if (q < 0).any() or (q > 0).sum() > m:
            raise RuntimeError('support or sign violated')
        if record_states:
            states.append(q[:tt].copy())
    return accs, certs, worst_prot, states


def factor_from_cov(Cov, F, t, m):
    """lambda_max of Cov relative to C_{u_t|A_t} = Pi_t / t, divided by c_t."""
    Y = global_kernel(F, t)
    d = eff_rank(F, t)
    c = h(t - d, m - d)
    M = Y.T @ Cov @ Y
    lam = t * float(np.linalg.eigvalsh(0.5 * (M + M.T)).max())
    tr = t * float(np.trace(M)) / max(1, Y.shape[1])
    return lam / c, tr / c, lam, c


==> anc/experiments/attention_certificates/code/summarize_e5.py <==
"""Summarize E5 and the current instance-adaptive certificate analysis.

Reads only e5.json and e5_posthoc_heavy_v4.json. The jV, jI and jH
sensitivity checks are already present in the current analysis file; no
superseded analysis output is required. Statistics and reporting precision
match the corresponding sections of the archived E5 summary.

Usage: python -I summarize_e5.py RESULTS_DIR [--output OUTPUT_TXT]
"""
from __future__ import annotations

import argparse
import contextlib
import io
import json
from pathlib import Path

import numpy as np


def ratio_stats(xs):
    xs = np.array(xs)
    return '%.3f [%.2f, %.2f] frac<1 %.3f' % (
        np.median(xs), *np.quantile(xs, [.25, .75]), (xs < 1).mean())


def summarize(results_dir: Path) -> str:
    with (results_dir / 'e5.json').open(encoding='utf-8') as f:
        rows = json.load(f)['rows']
    with (results_dir / 'e5_posthoc_heavy_v4.json').open(encoding='utf-8') as f:
        current_rows = json.load(f)['rows']
    budgets = [16, 32, 64, 128]
    text = io.StringIO()
    with contextlib.redirect_stdout(text):
        print('rows', len(rows))
        print('== PRE-REGISTERED (PROTOCOL_v4)')
        for key in ('A1', 'A2', 'A3'):
            values = np.array([r['shrink_' + key] for r in rows])
            print('shrink %s median %.3f  IQR %.3f..%.3f' % (
                key, np.median(values), *np.quantile(values, [.25, .75])))
        for m in budgets:
            cert = np.array([r['m%d' % m]['cert_A2'] for r in rows])
            iid = np.array([r['m%d' % m]['iid'] for r in rows])
            varopt = np.array([r['m%d' % m]['varopt'] for r in rows])
            trunc = np.array([r['m%d' % m]['trunc'] for r in rows])
            print('m=%3d  cert_A2<iid %.4f (fail %d)  cert_A2<varopt %.4f  median cert_A2/varopt %.2f  '
                  'median varopt/iid %.4f  median trunc/varopt %.2f' % (
                      m, (cert < iid).mean(), int((cert >= iid).sum()),
                      (cert < varopt).mean(), np.median(cert / varopt),
                      np.median(varopt / iid), np.median(trunc / varopt)))
        ratios = [r['m%d' % m]['oursU_%d' % q] / r['m%d' % m]['hav_%d' % q]
                  for r in rows for m in budgets for q in (4, 8)
                  if r['m%d' % m].get('hav_%d' % q) is not None
                  and r['m%d' % m]['hav_%d' % q] > 0]
        print('P4 max ours_U/hav %.4f over %d cases (9/20 = 0.45)' % (
            max(ratios), len(ratios)))

        print('== POST HOC v4: certificate on V divided by the actual VarOpt error (median [IQR], share below 1)')
        for protection in ('blocks', 'blocks_v4'):
            for m in budgets:
                entries = [r['%s_m%d' % (protection, m)] for r in current_rows]
                line = '%-9s m=%3d  jV %s | jI %s' % (
                    protection, m,
                    ratio_stats([x['certV'] / x['varopt'] for x in entries]),
                    ratio_stats([x['cert_jI'] / x['varopt'] for x in entries]))
                heavy_entries = [x for x in entries if x['cert_jH'] is not None]
                line += ' | jH %s (n=%d)' % (
                    ratio_stats([x['cert_jH'] / x['varopt'] for x in heavy_entries]),
                    len(heavy_entries))
                line += ' | jF %s' % ratio_stats([
                    x['cert_jF'] / x['varopt'] for x in entries])
                factors = np.array([x['F'] for x in entries])
                worst_case = np.array([x['F0'] for x in entries])
                line += '\n      Loewner factor F(jF) median %.4g  F(jF)/h_worst median %.3f [%.3f, %.3f]  median jF/m %.2f' % (
                    np.median(factors), np.median(factors / worst_case),
                    *np.quantile(factors / worst_case, [.25, .75]),
                    np.median([x['jF'] for x in entries]) / m)
                print(line)
    return text.getvalue()


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('results_dir', type=Path)
    parser.add_argument('--output', type=Path,
                        help='Write a UTF-8 report instead of printing to stdout.')
    args = parser.parse_args()
    report = summarize(args.results_dir)
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(report, encoding='utf-8')
    else:
        print(report, end='')
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/experiments/attention_certificates/provenance/PROTOCOL_v4.md <==
# Protocol v4 (round 4): protection on real LLM attention at realistic length (E5)

Written on 2026-11-07 before any run listed below. No E5 output exists yet. The
code is `code/e5_llm_protection.py`. The SHA256 of the code is appended before
the first run.

## Question

In a modern LLM at a realistic context length, does exact protection of a few
statistics change the error that a sparse unbiased law must carry? Protection
here means block masses (attention sink, local window, rest) and r value-proxy
directions.

E5 compares two kinds of numbers:
- the error that Theorem 1 *certifies* for the protected law at budget m,
  h_{k-d,m-d} tr(V C_{p|A} V^T);
- the *actual* errors of classical sparsifiers at the same budget.

It also compares the certified bounds of Theorem 1 and of Haverbeck et al.
Prop. A.3 under the same value-direction protection.

E5 does not run the Theorem-1 sampler at k = 512, which is too slow on CPU. That
gap is reported as a limitation.

## Objects

**Model and text.**
- Qwen2.5-0.5B (Hugging Face `Qwen/Qwen2.5-0.5B`), fp32, eager attention, CPU.
- WikiText-2 raw, test split, concatenated and tokenized with the model's
  tokenizer.
- N_seq = 8 disjoint chunks of L = 512 tokens. They start at token offsets
  0, 4096, 8192, …

**Rows.**
- For every sequence, every layer and every query head, the attention row p of
  the last position (L − 1) over all L keys, so k = 512.
- V is the matching value matrix of that head's KV group, d_v = 64, so
  V ∈ R^{64×512}.
- The response is G = V, so the error is E‖V(Q − p)‖₂².
- Count: 8 × 24 × 14 = 2688 rows.

**Protection sets.**

| Set | Content | Effective rank d |
|---|---|---|
| A0 | none | d = 0 |
| A1 | class indicators of {token 0}, {last 32 tokens}, {rest} | d = 2 |
| A2 | A1 plus the top r = 4 eigenvectors u_j of Σ_V = V C_p Vᵀ, entering as rows u_jᵀV | d = 6 (checked numerically per row) |
| A3 | A1 plus r = 8 | d = 10 (checked numerically per row) |

**Budgets.** m ∈ {16, 32, 64, 128}.

## Quantities per row and budget

| Quantity | Kind | Definition |
|---|---|---|
| iid | exact | tr(V C_p Vᵀ)/m |
| trunc | exact, deterministic | top-m tokens by p, renormalized: ‖V(p_top − p)‖² |
| varopt | Monte Carlo | threshold design (inclusion min(1, p_i/τ), Σ = m), heavy tokens kept, light tokens chosen by systematic sampling in a random order, HT weights. Mean of ‖V(Q − p)‖² over R = 200 draws. Fixed-size VarOpt design, not the sequential DP of round 2. |
| cert(A) | bound | h_{k−d,m−d} tr(V C_{p\|A} Vᵀ) for A1, A2, A3 (A0 gives h_{k,m} tr(V C_p Vᵀ)) |
| hav(r) | bound | 20/(9(m − 2r − 2)) tail_r(Σ_V), Haverbeck Prop. A.3 at the same total support m, with U = top-r value directions and m ≥ 2r+3 |
| ours_U(r) | bound | h_{k−r,m−r} tail_r(Σ_V), Theorem 1 with A = UᵀV only, the same protection as hav(r) |
| shrink(A) | ratio | tr(V C_{p\|A} Vᵀ)/tr(V C_p Vᵀ) |

## Predictions (fixed now)

- **P1.** Median over rows of shrink(A2) ≤ 0.5.
- **P2.** At m = 64, cert(A2) < iid on at least 75% of rows.
- **P3.** At m = 64, cert(A2) < varopt on at least 50% of rows.
- **P4.** ours_U(r)/hav(r) ≤ 9/20 on every row where hav is defined. This is an
  identity check of Corollary 3, not a finding.
- **P5.** No prediction for trunc. It is reported by layer.

## Reporting

- Distributions over rows, by layer, for every quantity.
- Fractions for P1 to P3.
- Every outcome is reported as produced. No sequence, model, budget or
  protection set is changed after a result has been seen.
- If the download fails, E5 falls back to GPT-2 small, and the fallback is
  recorded here before the run.

SHA256 at first run (2026-11-07 00:57):
    9c891df4327eda7e19be02f4b4d891b43b47d096239134caee22bdc45db1edaf  code/e5_llm_protection.py


==> anc/experiments/attention_certificates/provenance/RUNLOG.md <==
# Run log (round 4)

Times are local and taken from `date` and file timestamps.

| Time | Event |
|---|---|
| 11-07 00:55 | PROTOCOL_v4.md (E5) written before any E5 run. Qwen2.5-0.5B and WikiText-2 test downloaded. |
| 11-07 00:57 | E5 code hashed (in PROTOCOL_v4.md) and E5 launched. It finished in 108 s. |
| 11-07 00:59 | Figure 1 realizations (hero_row.py, hero_realizations.py) computed. These are illustrative only, not a test. |
| 11-07 01:03 | E5 evaluated. P1, P2 and P4 hold. P3 fails: at m = 64 the certificate is below VarOpt's actual error on only 1.7% of rows, with median ratio 27.9. POST HOC: e5_posthoc_heavy.py launched (heavy tokens as singleton classes, Prop. 6 with Prop. 10). |
| 11-07 01:05 | POST HOC v1 (J <= 24) summarized: with blocks only, median certificate/VarOpt 1.29 to 1.33 at m = 16, 32. The cap J = 24 binds at m = 64, 128, so v2 with J <= 127 launched. |
| 11-07 01:25 | POST HOC v3 launched: e5_posthoc_heavy_v3.py chooses j without V (identity-response certificate jI, VarOpt heavy count jH). sha256 c87dbc56835fe79d… |
| 11-07 01:30 | Decision recorded BEFORE reading any v3 output: the paper will report the rule jF = argmin_j pi_L h_{k_L-d_L, m-j-d_L}, the certified Loewner factor relative to C_{p\|A} (Prop. 10 with the j heaviest tokens as singleton classes, and C_{p\|A'} <= C_{p\|A} because A' spans A). It uses only p and A. jV (v2), jI and jH (v3) are reported as sensitivity checks only. POST HOC v4 computes jF. |
| 11-07 01:31 | POST HOC v4 launched (e5_posthoc_heavy_v4.py = v3 plus jF). sha256 0714e71353125a0a… |
| 11-07 01:35 | POST HOC v3 finished (263 s). Certificate on V / actual VarOpt error, median, block masses only: jV 1.29 to 1.33, jI 1.31 to 1.35, jH 1.44 to 1.56. Choosing j with V therefore buys little. |
| 11-07 01:39 | POST HOC v4 finished (263 s). Rule jF, fixed at 01:30 before any v3 output was read. Block masses: certificate / VarOpt median 1.48, 1.52, 1.59, 1.71 for m = 16, 32, 64, 128. Loewner factor F(jF) / h_{k-d,m-d}, median 0.352, 0.237, 0.137, 0.065, so 2.8 to 15 times below the worst case. Block masses with 4 value directions: median 1.49, 1.36, 1.37, 1.45, with the certificate below VarOpt on 5.4%, 11.2%, 7.8%, 3.9% of rows. jF is what the paper reports. jV, jI and jH are sensitivity checks. |
| 11-07 01:40 | Paper. New Corollary 11 (Appendix E): heavy coordinates as singleton classes give Cov(Q) <= pi_L h_{k-j-d_L, m-j-d_L} C_{p\|A} (from Prop. 10, and C_{p\|A'} <= C_{p\|A}). Appendix L, Section 9 and Section 5 use the v4 numbers. Appendix L has a "Protocol outcomes" paragraph: P1, P2, P4 confirmed, P3 not confirmed (1.7%), and the adaptive certificate is marked as defined afterwards. |
| 11-07 01:45 | Figures. Fig. 1 height 1.95 -> 1.62 in; the panel (e) arrow is labelled "larger d", because the horizontal shift equals d only near h = 1. Fig. 2(b) labels shortened, since the top label touched the bound line. Fig. 7 uses v4 jF, with whiskers at the 5th and 95th percentiles and a log axis in (c). |
| 11-07 01:50 | Build: 37 pages, page 11 starts with ETHICS STATEMENT, 0 overfull boxes, 0 undefined references, the punctuation regex finds nothing. Rebuttal drafts written (rebuttal/), each under 5000 characters. |


==> anc/experiments/attention_certificates/provenance/e5.log <==
[transformers] `torch_dtype` is deprecated! Use `dtype` instead!

Loading weights:   0%|          | 0/290 [00:00<?, ?it/s]
Loading weights:   0%|          | 1/290 [00:00<02:00,  2.41it/s]
Loading weights:  38%|███▊      | 111/290 [00:00<00:00, 268.31it/s]
Loading weights:  57%|█████▋    | 165/290 [00:00<00:00, 245.07it/s]
Loading weights:  71%|███████▏  | 207/290 [00:00<00:00, 256.52it/s]
Loading weights:  83%|████████▎ | 242/290 [00:01<00:00, 202.16it/s]
Loading weights:  93%|█████████▎| 269/290 [00:01<00:00, 202.29it/s]
Loading weights: 100%|██████████| 290/290 [00:01<00:00, 210.32it/s]
[transformers] Token indices sequence length is longer than the specified maximum sequence length for this model (298939 > 131072). Running this sequence through the model will result in indexing errors
sequence 0 done, 336 rows, 15 s
sequence 1 done, 672 rows, 25 s
sequence 2 done, 1008 rows, 38 s
sequence 3 done, 1344 rows, 54 s
sequence 4 done, 1680 rows, 64 s
sequence 5 done, 2016 rows, 75 s
sequence 6 done, 2352 rows, 89 s
sequence 7 done, 2688 rows, 108 s


==> anc/experiments/attention_certificates/provenance/e5_posthoc_heavy_v4.log <==

Loading weights:   0%|          | 0/290 [00:00<?, ?it/s]
Loading weights:  38%|███▊      | 111/290 [00:00<00:00, 1109.23it/s]
Loading weights: 100%|██████████| 290/290 [00:00<00:00, 1508.81it/s]
[transformers] Token indices sequence length is longer than the specified maximum sequence length for this model (298939 > 131072). Running this sequence through the model will result in indexing errors
sequence 0 done (31 s)
sequence 1 done (60 s)
sequence 2 done (94 s)
sequence 3 done (125 s)
sequence 4 done (155 s)
sequence 5 done (186 s)
sequence 6 done (223 s)
sequence 7 done (263 s)


==> anc/experiments/attention_certificates/results/e5_summary.txt <==
rows 2688
== PRE-REGISTERED (PROTOCOL_v4)
shrink A1 median 0.827  IQR 0.661..0.925
shrink A2 median 0.308  IQR 0.150..0.448
shrink A3 median 0.180  IQR 0.062..0.295
m= 16  cert_A2<iid 0.9717 (fail 76)  cert_A2<varopt 0.0234  median cert_A2/varopt 4.69  median varopt/iid 0.1066  median trunc/varopt 0.93
m= 32  cert_A2<iid 1.0000 (fail 0)  cert_A2<varopt 0.0324  median cert_A2/varopt 8.97  median varopt/iid 0.0397  median trunc/varopt 1.39
m= 64  cert_A2<iid 1.0000 (fail 0)  cert_A2<varopt 0.0167  median cert_A2/varopt 27.93  median varopt/iid 0.0108  median trunc/varopt 2.13
m=128  cert_A2<iid 1.0000 (fail 0)  cert_A2<varopt 0.0030  median cert_A2/varopt 151.87  median varopt/iid 0.0015  median trunc/varopt 3.16
P4 max ours_U/hav 0.3579 over 18816 cases (9/20 = 0.45)
== POST HOC v4: certificate on V divided by the actual VarOpt error (median [IQR], share below 1)
blocks    m= 16  jV 1.331 [1.25, 1.44] frac<1 0.000 | jI 1.349 [1.26, 1.47] frac<1 0.000 | jH 1.437 [1.31, 1.61] frac<1 0.000 (n=2684) | jF 1.481 [1.34, 1.73] frac<1 0.000
      Loewner factor F(jF) median 0.0245  F(jF)/h_worst median 0.352 [0.099, 0.716]  median jF/m 0.25
blocks    m= 32  jV 1.293 [1.23, 1.36] frac<1 0.001 | jI 1.310 [1.25, 1.39] frac<1 0.001 | jH 1.457 [1.34, 1.60] frac<1 0.000 (n=2688) | jF 1.516 [1.38, 1.70] frac<1 0.000
      Loewner factor F(jF) median 0.007455  F(jF)/h_worst median 0.237 [0.046, 0.564]  median jF/m 0.34
blocks    m= 64  jV 1.289 [1.24, 1.35] frac<1 0.001 | jI 1.308 [1.26, 1.37] frac<1 0.001 | jH 1.505 [1.40, 1.62] frac<1 0.001 (n=2688) | jF 1.585 [1.46, 1.73] frac<1 0.001
      Loewner factor F(jF) median 0.001941  F(jF)/h_worst median 0.137 [0.021, 0.399]  median jF/m 0.44
blocks    m=128  jV 1.301 [1.25, 1.35] frac<1 0.002 | jI 1.318 [1.27, 1.37] frac<1 0.002 | jH 1.556 [1.46, 1.66] frac<1 0.002 (n=2688) | jF 1.711 [1.59, 1.84] frac<1 0.002
      Loewner factor F(jF) median 0.0003917  F(jF)/h_worst median 0.065 [0.008, 0.240]  median jF/m 0.52
blocks_v4 m= 16  jV 1.432 [1.20, 2.02] frac<1 0.059 | jI 1.454 [1.21, 2.03] frac<1 0.055 | jH 1.415 [1.19, 1.92] frac<1 0.059 (n=2488) | jF 1.486 [1.22, 2.20] frac<1 0.054
      Loewner factor F(jF) median 0.03994  F(jF)/h_worst median 0.407 [0.133, 0.772]  median jF/m 0.19
blocks_v4 m= 32  jV 1.222 [1.06, 1.45] frac<1 0.164 | jI 1.241 [1.08, 1.47] frac<1 0.147 | jH 1.251 [1.08, 1.49] frac<1 0.143 (n=2658) | jF 1.361 [1.12, 1.68] frac<1 0.112
      Loewner factor F(jF) median 0.009457  F(jF)/h_worst median 0.259 [0.053, 0.593]  median jF/m 0.28
blocks_v4 m= 64  jV 1.152 [1.03, 1.28] frac<1 0.205 | jI 1.171 [1.04, 1.30] frac<1 0.180 | jH 1.244 [1.10, 1.40] frac<1 0.121 (n=2687) | jF 1.368 [1.17, 1.59] frac<1 0.078
      Loewner factor F(jF) median 0.002197  F(jF)/h_worst median 0.144 [0.023, 0.414]  median jF/m 0.39
blocks_v4 m=128  jV 1.139 [1.04, 1.23] frac<1 0.188 | jI 1.156 [1.05, 1.25] frac<1 0.169 | jH 1.281 [1.15, 1.40] frac<1 0.078 (n=2688) | jF 1.454 [1.29, 1.63] frac<1 0.039
      Loewner factor F(jF) median 0.0004251  F(jF)/h_worst median 0.068 [0.008, 0.247]  median jF/m 0.51


==> anc/experiments/attention_certificates/results/hero_realizations.json <==
{
 "p": [
  0.23335099040982715,
  0.050365998954028365,
  0.05531931253486841,
  0.025847354705221322,
  0.007111300659674936,
  0.05596163080848432,
  0.019010484072532044,
  0.004445455468562424,
  0.0030316223623129686,
  0.023366041301964,
  0.04843271859030246,
  0.022650630970608716,
  0.013754407769559078,
  0.11852219609747816,
  0.08139511880324247,
  0.03238048007046901,
  0.04174974156130536,
  0.04087060285994552,
  0.015645049392178974,
  0.019931834037939432,
  0.00956053000048327,
  0.02157425677591225,
  0.024834150257630517,
  0.030888091535468815
 ],
 "m": 8,
 "blocks": [
  [
   0
  ],
  [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15
  ],
  [
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23
  ]
 ],
 "trunc": [
  0.3406097958975091,
  0.07351651944470727,
  0.08074660286892246,
  0.0,
  0.0,
  0.08168416004703137,
  0.0,
  0.0,
  0.0,
  0.0,
  0.07069461485820927,
  0.0,
  0.0,
  0.17300042717275943,
  0.11880804428528528,
  0.0,
  0.06093983542557576,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0
 ],
 "varopt": [
  0.23335099040982715,
  0.0,
  0.10802113558211575,
  0.0,
  0.0,
  0.0,
  0.10802113558211575,
  0.0,
  0.0,
  0.0,
  0.10802113558211575,
  0.0,
  0.0,
  0.11852219609747816,
  0.10802113558211575,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.10802113558211575,
  0.0,
  0.10802113558211575,
  0.0
 ],
 "ours": [
  0.23335099040982715,
  0.10996824291914524,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.10883241829223836,
  0.0,
  0.08442276580389399,
  0.1332595004163008,
  0.12511182573773,
  0.0,
  0.0,
  0.0,
  0.0,
  0.10201646876169707,
  0.0,
  0.10303778765916732,
  0.0,
  0.0
 ],
 "masses": {
  "p": [
   0.23335099040982715,
   0.5615947531693087,
   0.2050542564208641
  ],
  "trunc": [
   0.3406097958975091,
   0.598450368676915,
   0.06093983542557576
  ],
  "varopt": [
   0.23335099040982715,
   0.5506067384259412,
   0.2160422711642315
  ],
  "ours": [
   0.23335099040982715,
   0.5615947531693084,
   0.2050542564208644
  ]
 },
 "tokens": [
  "The",
  "\u0120committee",
  "\u0120approved",
  "\u0120the",
  "\u0120new",
  "\u0120budget",
  "\u0120after",
  "\u0120a",
  "\u0120long",
  "\u0120debate",
  ",",
  "\u0120and",
  "\u0120the",
  "\u0120mayor",
  "\u0120said",
  "\u0120the",
  "\u0120city",
  "\u0120would",
  "\u0120start",
  "\u0120repairing",
  "\u0120the",
  "\u0120old",
  "\u0120bridge",
  "\u0120next"
 ]
}

==> anc/experiments/attention_certificates/results/hero_rows.json <==
{"tokens": ["The", "\u0120committee", "\u0120approved", "\u0120the", "\u0120new", "\u0120budget", "\u0120after", "\u0120a", "\u0120long", "\u0120debate", ",", "\u0120and", "\u0120the", "\u0120mayor", "\u0120said", "\u0120the", "\u0120city", "\u0120would", "\u0120start", "\u0120repairing", "\u0120the", "\u0120old", "\u0120bridge", "\u0120next"], "rows": {"L2_H0": [0.0008230153489682678, 0.00014531851080229, 0.001372161324418246, 0.015573801507698064, 0.00956614317654434, 0.001791572202288285, 1.5595091134347877e-05, 3.783740984842481e-05, 2.1071160564988906e-05, 0.00041352643258446065, 0.006974140663434133, 0.0005599870359040942, 0.00024710412309024074, 1.238532425352771e-05, 1.508216249674436e-05, 0.0009655907655362, 0.0045373900895216744, 0.005177791707649937, 0.0012115658055213406, 0.0015101867063300326, 0.01001489257822569, 0.06982636467375596, 0.30604845354028787, 0.5631390226591408], "L2_H1": [0.03249632049368379, 0.012828120388323648, 0.01349961511047415, 0.01511692095025237, 0.009313707754893255, 0.015354275017040595, 0.010792536178564897, 0.012710725320396186, 0.010954864764741149, 0.022062045467106457, 0.06275500821672343, 0.04044000996172384, 0.036748709376959086, 0.044067090269904276, 0.07537167927451376, 0.06469373860834217, 0.049823341526537765, 0.07288252981532231, 0.0612522038257627, 0.07887141799011448, 0.10244693894176458, 0.06295690404071343, 0.06545333271682265, 0.02710796398931903], "L2_H2": [0.06069923194336942, 0.0033020346600668416, 0.006233664614220784, 0.04460664368782856, 0.004622916044984405, 0.005111287663413837, 0.09850203108722219, 0.06299718113108313, 0.00556068808630339, 0.004899163101470196, 0.09682962150916027, 0.11104641795024303, 0.03559513982267509, 0.00880539099079998, 0.0016794457205473634, 0.06310204805945666, 0.0020651390187886804, 0.0028481557394702175, 0.2721975315709967, 0.0003455303589783471, 0.015469485917217241, 0.00017112334500029254, 0.00014095458897337684, 0.09316917338773004], "L2_H3": [0.0004965725575881614, 0.0005501455472775126, 0.000432615467222559, 0.0028778760207541997, 0.0035243260800610675, 0.005821980249171809, 2.3332012220815366e-05, 4.039638389430317e-05, 1.7370855001982152e-05, 0.00011619815787163187, 0.0026751841497534546, 0.0008701716004600576, 0.002107282763842633, 0.0020399530344583617, 0.0002957268588776596, 0.0015490487386107144, 0.01023033490297501, 0.0053871224774421755, 0.007130886076764386, 0.012755410117361367, 0.02360095526240062, 0.11862129878751032, 0.6778257751328866, 0.12101003676559262], "L2_H4": [0.003338579358781864, 0.0015563399397648188, 0.0041701089830724165, 0.01293662303927036, 0.003637636312363774, 0.0010880537798363663, 0.0006463483194781622, 0.0014645497299050217, 0.00022082902511223512, 0.0014946777784993863, 0.03888817377851991, 0.00787470481882667, 0.011753255856726262, 0.01447891072017024, 0.003798883153946994, 0.04761671781822029, 0.01724549906816416, 0.04059487433168939, 0.11257196264200747, 0.04936041794988904, 0.3042064515033932, 0.2226513636672976, 0.014458076105525474, 0.08394696231953888], "L2_H5": [0.03062388390189777, 0.014274225118268603, 0.020774620858638446, 0.0669142284662614, 0.025517664041742143, 0.0491837694568111, 0.020763448713387124, 0.03795404239516943, 0.010228664290369874, 0.022345676310590472, 0.12477141223640366, 0.044268625317948625, 0.04709531217697951, 0.03853805986205672, 0.02492654803441592, 0.05225498808858023, 0.03994564585559819, 0.04011728860066476, 0.02800723449117879, 0.03479844221552179, 0.0827561218163854, 0.04902801134907418, 0.04941819824257983, 0.04549388815947604], "L2_H6": [0.00019041412352433743, 5.7690656530291014e-05, 0.0001365189375218755, 0.00022518043870910787, 0.00010237539337392695, 0.00035009759994121867, 0.0001605447460670942, 0.00015082172388691705, 4.4852251214913384e-05, 0.00033701420585829196, 0.0030916859234513044, 0.0017314097986569626, 0.0017187124959868608, 0.0007418574493792273, 0.003871926551974529, 0.007995718117068973, 0.005372711429283415, 0.048071034001863654, 0.10377176051839813, 0.4331227518374434, 0.27017673709112044, 0.07309434524789216, 0.013871920222691793, 0.03161191923816117], "L2_H7": [0.1862271728285859, 0.0005738555343941191, 0.0009878185821949094, 0.07471772291959582, 0.00039495131977890024, 0.0005693289574302857, 0.00037780514729144504, 0.007688185208989463, 9.126106316769807e-05, 0.0011165561167401934, 0.19320586346089647, 0.027326842801594232, 0.03659065817059247, 0.00041284260853457073, 0.0010837814783176965, 0.08306416133714957, 0.0020488798642019678, 0.048319481369128316, 0.09157156209810549, 0.050006818084155996, 0.17353580912161992, 0.004636708186715526, 0.006535489585360795, 0.008916444155458263], "L2_H8": [0.057369159465419435, 0.0007974487111598673, 0.00838462514508832, 0.043069256881975736, 0.0051858847145902515, 0.0011478203427969672, 0.002543977608922226, 0.005316494319378866, 0.00014153852931456413, 0.0004716353564964925, 0.05548893100929292, 0.01455235897921144, 0.012290926236292531, 0.00044060892804454404, 0.0013047056997443872, 0.01990977048886694, 0.0026028912103634463, 0.02481008051239003, 0.11374041800161173, 0.012747601176700131, 0.046164458925711256, 0.021116367761521905, 0.016693591509407694, 0.5337094484856983], "L2_H9": [0.285615715799803, 2.4841950539363713e-05, 0.0006293530459720267, 0.15652002437200319, 0.000756516866290914, 6.558900470962193e-06, 0.0004680614078267804, 0.010937237100883271, 4.950146009639827e-05, 0.00017504993430077218, 0.30159437848226106, 0.05012671186006535, 0.041633460546753605, 4.586509325012055e-05, 9.348220055196491e-05, 0.033512563140217826, 0.0017890546679444547, 0.005898306532255221, 0.0004290947584922317, 3.3070817733599096e-05, 0.08933292248436595, 0.010216310607075438, 0.003791389403506872, 0.006320528567339668], "L2_H10": [0.19660562409131246, 0.0008730372625951008, 0.0006192767914168122, 0.06931928066494138, 0.0013996724935300057, 0.0015917583433549575, 0.000743680931489366, 0.013719729131643042, 0.00044267682677390664, 0.0017765751045717415, 0.18648575448516364, 0.07701742117169952, 0.05694441104048492, 0.0022420520742776114, 0.02093309950798735, 0.10889242582483781, 0.005538684864781704, 0.0179182166897247, 0.0033916116212408995, 0.010903285994616521, 0.13953076829474556, 0.009315123138227872, 0.004111198890142988, 0.06968463476044015], "L2_H11": [0.24014645201724477, 7.59169490516572e-05, 0.0005643070300332863, 0.11593734870696254, 0.0035677956208595954, 0.00014092118296728053, 0.00014946488972637496, 0.006352088574580149, 1.547196159371134e-05, 0.000446812497488055, 0.29621681510506603, 0.029680823107527326, 0.04229630201726107, 0.0004229415916022098, 0.0008367098877709129, 0.06210699917110846, 0.0011476851035527222, 0.006681864808482515, 0.006184501251711033, 0.0070200522830465946, 0.12016366861540313, 0.01501731443160358, 0.018462384076773867, 0.026365359118583145], "L2_H12": [0.19268303073950266, 0.0006929037836490879, 0.0005801233034772242, 0.090442131069023, 0.005256757788944598, 0.00957918953818827, 0.007813029502614161, 0.030256901172777514, 8.394421005435376e-05, 0.00014130565218638475, 0.21171133572416412, 0.021697998743306985, 0.04391249778286422, 0.00508754719644122, 0.0023323964470952883, 0.06424718749917539, 0.0035284937325560663, 0.01913009108601558, 0.006368811365635996, 0.01093030941598266, 0.12714453848299523, 0.002687492030581753, 0.008049611500882892, 0.13564237223188536], "L2_H13": [0.26316689875104426, 0.0019943292286543597, 0.00225841481936337, 0.1418417661471096, 0.0044288005652189134, 0.0012084456131827453, 0.00079726356217975, 0.036119408123403564, 0.0016113646212367085, 0.0020590729099945674, 0.2714502752654078, 0.014102591827618647, 0.02807043618276935, 0.0027407204604505088, 0.0011207590335443173, 0.05652631324321331, 0.0016195731818163055, 0.0015516929225280317, 0.004425456651587163, 0.00492733985692202, 0.12441702662716073, 0.013123866817792967, 0.0028451950604554406, 0.017592988527345487], "L6_H0": [0.767846728844381, 0.016208255593413816, 0.007986976717089755, 0.010510735444864104, 0.005018630154395784, 0.014439036803912017, 0.008810292972458797, 0.005261535872525894, 0.003810629670053975, 0.005522894352528922, 0.02162519150226516, 0.011464375407802482, 0.0043581617228050755, 0.05078724960888353, 0.009651702964808538, 0.010931270474650309, 0.009981632405257642, 0.004981830801435195, 0.002495942447700692, 0.00490713732570648, 0.0026505822918905385, 0.005058517307694005, 0.005765309729269268, 0.009925379584207037], "L6_H1": [0.19467265526644562, 0.002105343884927761, 0.0026171072204019467, 0.0023229776515935564, 0.0021666453935536784, 0.001870261442254364, 0.009508542735707106, 0.005767101800058516, 0.0009651319362143153, 0.0053158173826251265, 0.021649818653304762, 0.024002519927677185, 0.025024597926499706, 0.02358878550152769, 0.07745625825785603, 0.05036216118624191, 0.023130617679605614, 0.10377254831737608, 0.11125167882170256, 0.13057719408585597, 0.08089440285030428, 0.03703343885536846, 0.04908220744182601, 0.014862185781071768], "L6_H2": [0.23335099040982715, 0.050365998954028365, 0.05531931253486841, 0.025847354705221322, 0.007111300659674936, 0.05596163080848432, 0.019010484072532044, 0.004445455468562424, 0.0030316223623129686, 0.023366041301964, 0.04843271859030246, 0.022650630970608716, 0.013754407769559078, 0.11852219609747816, 0.08139511880324247, 0.03238048007046901, 0.04174974156130536, 0.04087060285994552, 0.015645049392178974, 0.019931834037939432, 0.00956053000048327, 0.02157425677591225, 0.024834150257630517, 0.030888091535468815], "L6_H3": [0.5893358878274674, 0.03142850310342475, 0.02030120125804844, 0.014030331017271658, 0.014528172267651554, 0.05120878400757005, 0.021431038906070943, 0.009392280575242226, 0.0032985760514665256, 0.013281028028188913, 0.03065164973137018, 0.018949537485431215, 0.014928629778073067, 0.02781662573034234, 0.015063131377315546, 0.014762489289968482, 0.010228710649301653, 0.014474085711939, 0.019005850833304055, 0.021516834199835074, 0.009121416594349802, 0.013477178522057176, 0.01534303011803522, 0.006425026936274719], "L6_H4": [0.2718118521079722, 2.5738982325362447e-06, 1.1745909451395972e-05, 3.7782742628801984e-05, 6.1510431688654e-05, 1.845057746465656e-05, 7.715794123804775e-06, 5.4288066597477795e-06, 2.4095559274667064e-08, 5.264181651061403e-07, 0.00026113986152803367, 0.0006680336739906665, 0.0003436503496651107, 0.00023033108736377023, 5.311407546404853e-05, 0.00046170586711240133, 0.0016393890758136318, 0.006331330616455568, 0.0028497700280997558, 0.002546495332053908, 0.011785131916752543, 0.026450829437182993, 0.4970333795325508, 0.17738808836402062], "L6_H5": [0.34452649670224, 0.017537308713932102, 0.013536927179947391, 0.010980503544137436, 0.011086451730684886, 0.0164324434997664, 0.04140005226968745, 0.009518089626651923, 0.01935158840443343, 0.014277869719144553, 0.051803987051094985, 0.04211297224416537, 0.02384011986795715, 0.09140586033481986, 0.06910765859792753, 0.053795497426101374, 0.03240407231865858, 0.04550215937370072, 0.04948420782295352, 0.012867526977704036, 0.00488139452160131, 0.01070861230259728, 0.0025300683713163265, 0.010908131398776407], "L6_H6": [0.25156376746923115, 3.2070996326427545e-05, 7.43879601849626e-05, 8.391833725780647e-05, 0.00023640601478979326, 9.352490816175769e-05, 0.0003175847647241152, 0.0002215627987434854, 2.1803024478647145e-05, 5.997053319484294e-05, 0.006034683205852421, 0.008184798381062614, 0.0030222792425787506, 0.0039442015487431955, 0.0021146350433625958, 0.007476297964420709, 0.012839770445311875, 0.06445564581007329, 0.10071272050732921, 0.09059120322920715, 0.096854668162743, 0.18187253886486196, 0.10469200870411688, 0.06449955208324336], "L6_H7": [0.22430318469945326, 0.007755115585358814, 0.004771490554948593, 0.003820530117783325, 0.005673152363221774, 0.03857779109007154, 0.0033685753401360326, 0.0009271527472837182, 0.0004951716373301282, 0.004269183589752505, 0.004900732981881032, 0.0012680389848267833, 0.0031713931645917267, 0.023307980840661435, 0.007174161688800356, 0.008716097984694101, 0.04558769215766627, 0.03688657635914716, 0.04523031388544013, 0.1852471222170584, 0.04356048232071068, 0.13006043362223188, 0.14928942836224476, 0.021638197704705597], "L6_H8": [0.38201157806208696, 0.008002962309987155, 0.009923884115823506, 0.006773832062875568, 0.009002246327323575, 0.047722948785823095, 0.022650658139310432, 0.004815716025869964, 0.00358673153074721, 0.01212131094865224, 0.031358049590210574, 0.014269808885396166, 0.01528850911655477, 0.026552121299335058, 0.027747123694978542, 0.023358359016560592, 0.017151056552371903, 0.045081106909576944, 0.03623768834056281, 0.04821159513406864, 0.021826810156429413, 0.05405232529274761, 0.07632146339862017, 0.0559321143040871], "L6_H9": [0.5805329373376742, 0.0003360802533228202, 0.0002926808811198589, 0.0002463395771725643, 0.0012990566384359845, 0.014136753748728375, 0.0008213022783379677, 0.0001697199270794145, 4.530452722938879e-05, 0.00026842429241823846, 0.0017904938158583787, 0.005675555955017015, 0.0026900334225782984, 0.002855520139099397, 0.0004694360774857845, 0.00028062269790010897, 0.002904190127948945, 0.005241250414532367, 0.008955039529725786, 0.0023438642968216126, 0.0008413102896580265, 0.0018305426676208855, 0.005984625145675185, 0.3599889159585594], "L6_H10": [0.5774226461912395, 0.0071138486838642845, 0.007355755077455476, 0.0018166550130665142, 0.0011739344891631474, 0.010326260258167142, 0.00522953203481212, 0.0010156664546658767, 0.0003863874190797198, 0.013469449881852067, 0.006263823544867834, 0.0049994906913830165, 0.014268943783865036, 0.020533395040177867, 0.10416226581926004, 0.03459993913593647, 0.004235567259806917, 0.07870956882781346, 0.03761181413303158, 0.017365402432512035, 0.017848155374554354, 0.005224168547851093, 0.012897061794374094, 0.0159702681112003], "L6_H11": [0.6969245067533738, 0.012661502832422039, 0.017150595367074833, 0.013044259679043201, 0.0110600385823599, 0.01430305493476472, 0.010741702254977127, 0.005170372750534428, 0.0039826448638265585, 0.005071872807112046, 0.01104190479898116, 0.005698958892147783, 0.009294679240480504, 0.018747033268778128, 0.00722530964192983, 0.020553067196209526, 0.01950919978840517, 0.027448902357486694, 0.032101939344057355, 0.01881467709571894, 0.005103439522777942, 0.0181805786167666, 0.0072627152849694095, 0.008907044125802344], "L6_H12": [0.6419795372914288, 0.0004532873434771267, 0.0004205110159604975, 0.00022833469165685276, 0.00027156278712102514, 0.002647351330384649, 0.00047555596548218065, 0.00015816878830168237, 6.039570348425771e-05, 0.0017241730240079142, 0.00044550160290501996, 0.0007475134587652257, 0.0011787590737072221, 0.0028129393256052545, 0.016294088766391282, 0.00176499661912599, 0.0014012590292365313, 0.028837648265546995, 0.07555675762444407, 0.04826539918305329, 0.02026851916401711, 0.019821325988221006, 0.05880735268648583, 0.07537906127119023], "L6_H13": [0.40444435906596643, 0.010328150159544273, 0.006953217423704776, 0.008610367612578027, 0.025438064229562133, 0.08618970052772999, 0.02556331407496975, 0.006382630086272713, 0.030829090043633177, 0.0052490396366519365, 0.015148807031322884, 0.008503999400692071, 0.007205522017635572, 0.06301602602370593, 0.0057183200346343395, 0.012538263337779946, 0.012416495707413147, 0.037900137931594816, 0.12481689962787347, 0.023716179206732076, 0.0030954598331050373, 0.012396924895199267, 0.006178521900330606, 0.057360510191367634], "L12_H0": [0.13061385309928006, 8.486593411623596e-08, 9.158518173010772e-08, 8.318309885332245e-07, 0.0017057092055234437, 0.006744878600635305, 0.00020643440791541393, 2.0333705203518433e-08, 5.894240411556029e-09, 1.2767064151466274e-06, 0.00023670665635201903, 0.0006163859720953527, 1.173128607441091e-05, 6.564119985741476e-06, 4.521008506789396e-07, 3.0311364781904165e-07, 7.283082484600546e-05, 0.0021943511271462273, 0.0010023885754380309, 3.1866505392642046e-05, 1.4335893681122385e-07, 1.2146414031503587e-05, 0.007938440233259604, 0.8486025031821238], "L12_H1": [0.09948674116858859, 0.034836759998765995, 0.0445080378373061, 0.01229756825866552, 0.026219059399168913, 0.045658403701541395, 0.04639639857577502, 0.004812369825848508, 0.014167079029119544, 0.02282021272570747, 0.05671049385123403, 0.034152405576992145, 0.010436184208611591, 0.12913226467953481, 0.06335913834039489, 0.027967744109821554, 0.0734364057469585, 0.01893165617667654, 0.03478223665254743, 0.04947924751467852, 0.010895319696831234, 0.03731774361505646, 0.08700544718906487, 0.015191082121110346], "L12_H2": [0.36148414735903206, 0.0009148401041226477, 0.00136278793602333, 0.0005894333707246447, 0.003162300975661347, 0.011514809212003803, 0.002218944763266123, 0.00014896843937367948, 0.0007623812568446729, 0.004984438518639891, 0.0009304997696578238, 0.0007694973181560902, 0.0002576301100299406, 0.011965289018997, 0.003097119802841291, 0.002638411760737446, 0.02015980186986808, 0.008012548248649961, 0.017598715030073667, 0.0845674144187475, 0.013928310291781335, 0.083050096199376, 0.3227151398575665, 0.04316647436782519], "L12_H3": [0.8463230756936393, 0.002448146239523791, 0.0012811799575799766, 0.0003737367527277748, 0.003054653071599774, 0.005499563197996777, 0.004498728565765671, 0.0007087257131959196, 0.0044707036724194625, 0.006724811181190414, 0.0017547621449423058, 0.002387675930216425, 0.001407100125186911, 0.01473850202937176, 0.008005744803948594, 0.00211961149003811, 0.013662784405282426, 0.006071584319174553, 0.007162300427716107, 0.018500190289065983, 0.002690960894806735, 0.013284241824327017, 0.02311376862378837, 0.009717448646495808], "L12_H4": [0.7142856770993372, 0.005517782224622321, 0.006230210878176441, 0.004855046145910154, 0.006581870339417427, 0.019168090482988048, 0.010177157046796476, 0.0036522645525079583, 0.0038940284239469872, 0.012463553793933583, 0.011303705236639849, 0.007295634975103428, 0.00462129071668238, 0.01273016628109985, 0.008175700282380382, 0.013309529903599352, 0.011513586213479492, 0.008108808043535934, 0.010103723198684453, 0.023206893455831504, 0.011115579953491906, 0.016934091802566796, 0.05271676527669991, 0.0220388436725682], "L12_H5": [0.2848098043682383, 0.021154853056852215, 0.01651819273497595, 0.005776386371472173, 0.012953967145546537, 0.052071814657862814, 0.02902217274208753, 0.0022599061990508334, 0.004303648232750182, 0.016430940846300292, 0.04157260153232369, 0.01532758713500769, 0.003238682474688049, 0.11217218888190811, 0.03628955117515217, 0.007549537048851036, 0.04911629220358191, 0.00664886195172806, 0.014797799619983128, 0.04379944228677695, 0.006741648224927073, 0.028356079645963303, 0.16935515782285834, 0.01973288364111372], "L12_H6": [0.17555133282835073, 0.0034969872009658893, 0.008060372790191473, 0.002931157489180179, 0.009109254397033646, 0.014138780226767728, 0.023056001488378337, 0.0017869053032758076, 0.0037610786298113877, 0.015018564380243874, 0.022259765355434627, 0.021547452566037482, 0.007431598708100606, 0.03375473022379945, 0.08096528410513916, 0.03267134125140011, 0.02236015634547212, 0.03667842013541624, 0.07133038656718756, 0.11550438168646776, 0.019778381043114517, 0.059896747430421796, 0.12546560721838207, 0.09344531262942747], "L12_H7": [0.1457275033812526, 0.0025833605552484807, 0.002295200526509077, 0.001636870421663515, 0.004779705389445077, 0.005000113103369491, 0.0021459304846833415, 0.00023747296180501076, 0.0009235995653368245, 0.000985285070770674, 0.0031818954482947842, 0.003635211086724543, 0.0010984932576991872, 0.012313797069539882, 0.004334768859538388, 0.004809059277628288, 0.014064932030676347, 0.008783664772065816, 0.0649179614492899, 0.19034239593483512, 0.019311871673298016, 0.15706883584912706, 0.2894630196959473, 0.060359052135251286], "L12_H8": [0.1348459815419603, 5.564431152443405e-06, 9.290238803625604e-06, 3.0810668830117952e-06, 3.385793252490773e-05, 8.325083428698076e-05, 1.914123609278306e-06, 6.974096752872329e-08, 5.509658996280704e-07, 8.247961555268699e-07, 6.349367794772594e-05, 0.0002084778159641878, 8.508327686249716e-05, 0.0005295392844310423, 0.0003548532989194945, 0.00011675790559792078, 0.001989896794887625, 0.006265032318975751, 0.07304205451853939, 0.17650128191528586, 0.018727644525188224, 0.12793607495554923, 0.34978772783919193, 0.1094076962004159], "L12_H9": [0.16034494592418982, 0.0015457096985390887, 0.00405076152491998, 0.000846235036645286, 0.00116650412761118, 0.004601279811604504, 0.002290602110935292, 0.00023370879720322412, 0.0002533545815622048, 0.0016336615919769176, 0.004991289772305651, 0.005904691386634174, 0.003675305807982372, 0.02757323762895389, 0.02396837659596126, 0.013674073136178761, 0.019343888691093887, 0.05392481471410138, 0.12640382548148238, 0.21482384542483127, 0.014991364677417351, 0.044277597914621665, 0.20571530188568468, 0.06376562367756376], "L12_H10": [0.3227977846256281, 0.002134049373140826, 0.003280287237930056, 0.002823282813536634, 0.0046554814510996086, 0.0037159483094316823, 0.0023076201992339256, 0.0003544137683055629, 0.0008164271948964302, 0.0011111274683697544, 0.004040536587835943, 0.0062985533811547555, 0.002793046261122045, 0.015432837866569942, 0.008015465223678719, 0.008539580987574959, 0.02100053490478699, 0.016456805646622625, 0.034158011025905696, 0.16119641532864276, 0.039822475276398046, 0.11156695659507208, 0.19748239791639116, 0.029199960556671744], "L12_H11": [0.5036124994322628, 0.006953070610891011, 0.012657857956850172, 0.019091631501504995, 0.02284942295431227, 0.04752424553702503, 0.02638022316451745, 0.003124741254587811, 0.003704875103085094, 0.013728017404160742, 0.029458510516486087, 0.025368262994035534, 0.011352933517698595, 0.0071847566504157565, 0.0012459756805090969, 0.011620758597054023, 0.011064631449662693, 0.010542236804659448, 0.08547009952350379, 0.04211240103931712, 0.009583252122880985, 0.012998416532588876, 0.03962058425440591, 0.04275059539758464], "L12_H12": [0.1296209039096294, 0.0009004095387860452, 0.002361825135004249, 0.00013269981197086732, 0.00027641961549654427, 0.0014719669578620268, 0.0030648307702861605, 0.00024684814261142704, 0.0005288317705985044, 0.001748868620136342, 0.013958976654854663, 0.0354128467620629, 0.010417574818260243, 0.030865416239747537, 0.0894120920028576, 0.030110623943399212, 0.037545840103617764, 0.128571400151744, 0.20057524661797385, 0.1557418664598943, 0.011950852258922106, 0.009320954516687418, 0.060274601498206876, 0.04548810369938992], "L12_H13": [0.3036190223307131, 0.006667083955052842, 0.011494722035331396, 0.010524857622643394, 0.017152650010217867, 0.024899018534195315, 0.008458749257215544, 0.0010519614276631322, 0.001074881974353461, 0.003637394111756515, 0.01668793867929377, 0.014311242622052203, 0.008378777520322038, 0.0052544776449668035, 0.002633014186507798, 0.012658298746504747, 0.01302822938051084, 0.00832015449046844, 0.0728583026317962, 0.08699833463973208, 0.03271762602385167, 0.07002062239651514, 0.20172764041519733, 0.06582499936313835], "L18_H0": [0.9664291240555635, 0.0001294814375900606, 0.0004744073134258164, 0.00025631678382903085, 0.0007410536003976186, 0.0010525587304155049, 0.0037626575583437675, 0.0008369638835632211, 0.007227155432667483, 0.0025538885469448963, 0.0014849722984862231, 0.0017222842505600284, 0.00045304236457808025, 7.51718816248788e-05, 0.0002115590911529545, 0.0006124234499094773, 9.411830198818803e-05, 0.0009689068068945439, 0.0034108043300781652, 0.002486969522699259, 0.0005006667702078487, 0.00046676394850771614, 0.00046138893629811453, 0.003587320704273643], "L18_H1": [0.9368672322103744, 0.0005982842963685721, 0.0007264182748613859, 0.0003311988240083275, 0.0005115384092913773, 0.002327110140568323, 0.0016147477933834348, 0.0006295553725011876, 0.0009235120912400113, 0.005646452743946719, 0.0015893322332852268, 0.0013650999100543301, 0.0005827823739871952, 0.0021737823149565656, 0.0010822336133068946, 0.0010667402474516274, 0.0015339472949686295, 0.0010556016295172538, 0.001967386797997104, 0.003083852336508875, 0.0006682429195027949, 0.001222535612211974, 0.013067949495186245, 0.019364463064521584], "L18_H2": [0.6710742762215112, 0.0011869011302779425, 0.0014478534102701328, 0.0011513208823712038, 0.00030187011223695647, 0.0006794260749189561, 0.002290571358423821, 0.0004771095445209984, 0.0005170097613262335, 0.00314146655167444, 0.0036436105419534698, 0.009430499817932678, 0.005355766083126419, 0.008605509129458103, 0.019177325213344667, 0.014753827004220033, 0.015388380851212828, 0.04200731994339385, 0.033072635778798355, 0.018080171332886794, 0.008970554053825104, 0.030712697884683827, 0.06440407830965263, 0.04412981900797934], "L18_H3": [0.7782203601905371, 7.866670957392212e-05, 2.2435326408414784e-05, 0.0001294528246529487, 3.222670557005015e-05, 5.850576004368995e-05, 3.5132925198612546e-06, 1.90075568525567e-07, 7.93995000331414e-08, 6.629105869775653e-06, 5.099931881196881e-05, 0.00010534311861674342, 4.180344763519446e-05, 7.06389496539169e-05, 2.0323850933758954e-05, 0.0003787386254858589, 0.00342662584998042, 0.0016473383877067304, 0.0007108667130853205, 0.0009200570571946533, 0.0010166010334714932, 0.004007365737402729, 0.20046214834654938, 0.008589090173227513], "L18_H4": [0.8869471857169163, 0.0015338581819463067, 0.0015912941276805944, 0.0015599226420834878, 0.000586375730862699, 0.0032990762243833367, 0.0012819250558238364, 0.00048811642280950163, 0.0007442574390928014, 0.0017921113796943258, 0.0031544166778259635, 0.0037061466256364506, 0.003377633751934166, 0.012818450552119063, 0.002414070153397726, 0.004141976268989726, 0.0075846922416759124, 0.0034497791233366925, 0.0020827819383269675, 0.013357640706689343, 0.005053561821514117, 0.004022193746245774, 0.032060478992992136, 0.00295205447802276], "L18_H5": [0.9365913390300091, 0.0005486073623731469, 0.0026638365520023394, 0.0014629076419596365, 0.0007177602348747191, 0.00444393406062012, 0.007545179797334022, 0.0029905564104628387, 0.001075591042728749, 0.008373496761398128, 0.004339274350007707, 0.0060889879229722235, 0.002989385970727908, 0.0021272293983338243, 0.002404697888493339, 0.0014835202568299892, 0.0005184044525591327, 0.0009498527066771624, 0.003327554345640818, 0.0013983464935173444, 0.00048674422653149284, 0.0006542542749899572, 0.003891245758829031, 0.0029272930601272704], "L18_H6": [0.8293389706211014, 0.0021926715686840965, 0.003495838468168714, 0.0015194233470055222, 0.0013274401891709832, 0.0065387240747884065, 0.004580703852460895, 0.000905669458235552, 0.0015084087128766459, 0.0056255917551868055, 0.004027972363899382, 0.005693141969027621, 0.0029193829373321345, 0.007867085574687032, 0.002230410616756417, 0.0031247565328499766, 0.012294783394159589, 0.006400974966076282, 0.009809053989032448, 0.018106869674773027, 0.004019499657965866, 0.007817327810475989, 0.04503330701407376, 0.013621991451211426], "L18_H7": [0.5439097420061922, 0.00041386657838032674, 0.0008879784947527133, 0.0004105246436538214, 0.00026205109965337064, 0.005319610369905371, 0.0010465657365028376, 0.0001164404413182357, 3.342896608125781e-05, 0.0008775344685191696, 0.0025374969165038383, 0.005077072545045733, 0.0006366700557446035, 0.0027959512773887405, 0.006529023566966165, 0.0026607451222844095, 0.005759038639482501, 0.019546214975521493, 0.03027099818502771, 0.027124904768333548, 0.0013708678646738987, 0.0056848261982851405, 0.1459001189864343, 0.19082832809334857], "L18_H8": [0.8538626156514229, 0.0011273501076607367, 0.00043826691437903086, 0.0003229264007378068, 0.00018416591906948563, 0.0046908122834291325, 0.0011321709823971372, 0.00013066221013817358, 3.9296652725050555e-05, 0.0003641199610351996, 0.0024356999578817084, 0.0033444931115599037, 0.0007179379813288501, 0.004983949779607639, 0.0022116195627182424, 0.002986613797376399, 0.017242337951224016, 0.018609333182073542, 0.009916344337118169, 0.00327117846953258, 0.0009296542548065587, 0.0023662361017453477, 0.042898500814682904, 0.025793713615349538], "L18_H9": [0.7140563398463616, 0.000960792159877656, 0.001155575897157335, 0.0013389455191569787, 0.001571125409878784, 0.006768138401993158, 0.005249710484993601, 0.0026407929663145604, 0.0014303649614207331, 0.0027927040239617983, 0.003803226075430914, 0.0059325608789514385, 0.006794071080056942, 0.0028281727470557336, 0.00357629442044475, 0.010793656515999957, 0.008117523349111583, 0.00699080832471788, 0.016849117986140836, 0.023709320422058908, 0.01560758205985711, 0.013335817994177494, 0.02968511283088579, 0.11401224564399445], "L18_H10": [0.5251376870508155, 0.0035842197733771597, 0.001085074784801785, 0.0006151381231766826, 0.0011272817437488246, 0.008107207157226935, 0.002270926825886572, 0.00047535323396829957, 0.0004622039772437562, 0.0010963419258279198, 0.0021466723234011137, 0.004250140124916551, 0.0019770605467997002, 0.00451435448884715, 0.003311524552861238, 0.010859300882106028, 0.08809198844460286, 0.020697829334626095, 0.021539899580372186, 0.020213299429661897, 0.014173089247419677, 0.016932972554671275, 0.2353639561947905, 0.011966477698850248], "L18_H11": [0.8480641192820787, 0.0001959359195047696, 5.931133289386323e-05, 3.8867171257484606e-05, 4.3798044392600534e-05, 0.0003836352507360721, 0.00013756132983392517, 3.916189121547598e-05, 1.3713373814846506e-05, 0.00017612577030357224, 0.0006823200820121026, 0.0009725842432752402, 0.00015666280071812357, 0.0019227294318315401, 0.0006143223538403042, 0.0006549204536971635, 0.0036717131756628285, 0.0017936906063197964, 0.004435660601560643, 0.004544750612662098, 0.0014290187724393115, 0.005116507738619015, 0.009219543667389673, 0.11563334609394084], "L18_H12": [0.6953006252946932, 0.0004788061977419246, 0.0003219866713941538, 0.00022129863947822814, 0.00027841346501079087, 0.0008784457872135019, 0.002331805370576147, 3.890014993601001e-05, 5.140292970492192e-05, 0.00016607348196510894, 0.0031165133096279335, 0.006123160359887994, 0.00019348581182006475, 0.0035431186452366177, 0.002103756839901057, 0.0015466655306886944, 0.017204764899313135, 0.014315898254677079, 0.02193113746756092, 0.024939406183222823, 0.003717431494205038, 0.02092063200445357, 0.10448050297890636, 0.07579576823278471], "L18_H13": [0.9654663713489953, 4.031815078388018e-05, 0.00031132567973188915, 0.0006684487392008432, 0.0004705600979832941, 0.0014495777300195347, 0.0017681328884826951, 0.00024565774724248554, 7.98701505139042e-05, 0.00023461290189214773, 0.001860268164291157, 0.008161196411025202, 0.005993259084916033, 0.00023835206013185563, 0.00015158238100957094, 0.006701948525970636, 0.0004750125183414411, 0.0008591867439631122, 0.0011924072060448788, 0.0005269829368776249, 0.00028881555510025487, 0.00037468230244273686, 0.0008715322394847462, 0.0015698984355548005]}}

==> anc/experiments/decoding/README.md <==
# Downstream decoding with protected sparse attention

This directory contains the Qwen2.5-7B-Instruct decoding experiment on six RULER tasks and twelve PG-19 books. Run commands from this directory. CPU verification uses the published compact results; a full rerun needs the model, generated inputs and a GPU. Use new output files to keep archived results intact.

## Verify saved results on CPU

Requires Python 3 and NumPy; plotting also needs Matplotlib. No checkpoint, GPU, generated RULER corpus or network download is required.

```sh
python -I code/verify_e9_compact.py results/e9_compact.json results/e9_summary.json reproduced
python -I code/make_tab_e9.py reproduced/e9_metrics_from_compact.json reproduced/tab_e9.tex
python -I code/make_fig_e9.py reproduced/e9_metrics_from_compact.json ../fast_sampling/code reproduced
```

The verifier checks all six tasks with 30 samples each and all twelve books, recomputes RULER scores and perplexities, and compares them with the archived summary at the reported precision. It also reruns the original bootstrap comparisons (2,000 resamples, seed `20261108`, original call order) and the separate post hoc reports (10,000 resamples). Keep `results/e9_summary.txt` beside `e9_summary.json`, since the text report supplies the archived interval values. Successful verification prints `PASS` and exits with code 0; mismatches exit with code 1.

The compact file contains per-sample scores and token counts and per-book negative log-likelihoods. RULER scores are rounded, so recomputed means can differ by up to 0.0002 percentage points, below the table's 0.1-point precision. Generated texts, raw `e9_ruler.jsonl`/`e9_ppl.jsonl`, and per-sample timings are omitted. Aggregate timings remain in `e9_summary.txt`; the verifier does not reconstruct missing timings. The table and figure scripts can also read `results/e9_summary.json` directly.

## Repeat model evaluation on GPU

Requirements: one GPU with 40 GB, Python 3, PyTorch, safetensors, transformers for tokenization, and wonderwords, nltk and tenacity for the RULER scripts. The original run used an A100-PCIE-40GB and bf16. Inputs:

- `MODEL_DIR`: `Qwen/Qwen2.5-7B-Instruct`, revision `a09a35458c702b33eeacc393d103063234e8bc28`.
- `RULER_DIR`: NVIDIA/RULER at commit `db43f92`.
- `DATA_DIR`: destination for generated RULER inputs; six tasks, length 16384, 50 generated samples, seed 42.
- `PG19_TEST_JSONL`: PG-19 test books in source-parquet order, one JSON object per line with `index` and `text`.

```sh
python -c "from pathlib import Path; Path('rerun').mkdir(exist_ok=True)"
python code/gen_ruler.py RULER_DIR MODEL_DIR DATA_DIR 16384 50 42
python -I code/run_e9.py ruler MODEL_DIR DATA_DIR niah_single_1,niah_multikey_2,niah_multikey_3,vt,cwe,fwe 2 rerun/e9_ruler.jsonl
python -I code/run_e9.py ruler MODEL_DIR DATA_DIR niah_single_1,niah_multikey_2,niah_multikey_3,vt,cwe,fwe 30 rerun/e9_ruler.jsonl
python -I code/run_e9.py ppl MODEL_DIR PG19_TEST_JSONL 12 rerun/e9_ppl.jsonl
python -I code/analyze_e9.py rerun/e9_ruler.jsonl rerun/e9_ppl.jsonl rerun/e9_summary
python -I code/make_tab_e9.py rerun/e9_summary.json rerun/tab_e9.tex
python -I code/make_fig_e9.py rerun/e9_summary.json ../fast_sampling/code rerun
```

`gen_ruler.py` runs the upstream task scripts and therefore uses normal Python invocation; the other scripts use `python -I`. Completed task/index pairs are skipped when the main run follows the smoke test. The published timing-only sample-size decision selected 30 samples per task; it is recorded in `results/e9_N_rule.txt`. The commands retain that sample size. Each sampler configuration has its own generator derived from task, index, method and budget. Perplexity uses the first twelve eligible books, a 16128-token context and 256 scored tokens.

## Implementation and provenance

`code/engine.py` implements the Qwen2 evaluation with a preallocated cache. `test_engine.py` checks it against transformers on CPU with Qwen2.5-0.5B; `test_samplers.py` checks the seven sampling methods, support and block constraints.

`provenance/PROTOCOL_v8.md` preserves the original timeline and hashes byte for byte, including the pre-run crash correction in Amendment 1. Its historical paths and references are research records, not current execution instructions. The empty crashed-attempt directory is not included. Figure/table scripts were written after evaluation; the compact verifier was added for release verification. These presentation and verification tools do not change the saved experiment results. Intervals containing zero do not establish equivalence or non-inferiority.


==> anc/experiments/decoding/code/analyze_e9.py <==
"""E9 (PROTOCOL_v8.md): mechanical evaluation of P1 to P6 and descriptive tables.
Usage: python -I analyze_e9.py RULER_JSONL PPL_JSONL OUT_PREFIX"""
import json
import sys
from collections import defaultdict

import numpy as np

TASKS = ['niah_single_1', 'niah_multikey_2', 'niah_multikey_3', 'vt', 'cwe', 'fwe']
NIAH = TASKS[:3]
AGG = ['cwe', 'fwe']
METHODS = ['topk', 'sinkwin', 'iid', 'varopt', 'piv1', 'fps']
BUDGETS = [64, 256]
CONFIGS = ['dense_0'] + ['%s_%d' % (m, b) for b in BUDGETS for m in METHODS]
B = 2000
SEED = 20261108


def load(path):
    return [json.loads(l) for l in open(path)] if path != '-' else []


def ruler_tables(rows):
    S = defaultdict(lambda: defaultdict(list))   # task -> config -> scores (in index order)
    for r in sorted(rows, key=lambda r: (r['task'], r['index'])):
        for c in CONFIGS:
            S[r['task']][c].append(r['res'][c]['score'])
    return {t: {c: np.array(v) for c, v in d.items()} for t, d in S.items()}


def avg_over(S, tasks, c):
    return float(np.mean([S[t][c].mean() for t in tasks if t in S]))


def boot_diff(S, tasks, c1, c2, rng):
    """Bootstrap of avg_over(tasks, c1) - avg_over(tasks, c2), resampling samples within tasks."""
    tasks = [t for t in tasks if t in S]
    d = np.stack([S[t][c1] - S[t][c2] for t in tasks]) if len({len(S[t][c1]) for t in tasks}) == 1 else None
    out = np.empty(B)
    for b in range(B):
        vals = []
        for t in tasks:
            x = S[t][c1] - S[t][c2]
            vals.append(x[rng.integers(0, len(x), len(x))].mean())
        out[b] = np.mean(vals)
    point = float(np.mean([(S[t][c1] - S[t][c2]).mean() for t in tasks]))
    return point, float(np.quantile(out, 0.025)), float(np.quantile(out, 0.975))


def main(f_ruler, f_ppl, out):
    rng = np.random.default_rng(SEED)
    lines = []
    res = {}
    rows = load(f_ruler)
    S = ruler_tables(rows)
    n = {t: len(S[t]['dense_0']) for t in S}
    lines.append('RULER samples per task: %s' % n)
    lines.append('%-14s' % 'config' + ''.join('%9s' % t[:9] for t in TASKS) + '   avg6   niah3   agg2')
    for c in CONFIGS:
        lines.append('%-14s' % c + ''.join('%9.1f' % S[t][c].mean() if t in S else '%9s' % '-' for t in TASKS)
                     + '  %5.1f  %6.1f  %5.1f' % (avg_over(S, TASKS, c), avg_over(S, NIAH, c), avg_over(S, AGG, c)))
    res['ruler'] = {c: {t: float(S[t][c].mean()) for t in S} for c in CONFIGS}
    # predictions
    v = {}
    dense = avg_over(S, TASKS, 'dense_0')
    v['P1'] = (dense >= 75, 'dense average %.1f (needs >= 75)' % dense)
    p, lo, hi = boot_diff(S, AGG, 'fps_256', 'topk_256', rng)
    v['P2'] = (p > 0, 'fps - topk on cwe+fwe at m=256: %.1f [%.1f, %.1f]' % (p, lo, hi))
    msgs, ok = [], True
    for b in BUDGETS:
        p, lo, hi = boot_diff(S, TASKS, 'fps_%d' % b, 'varopt_%d' % b, rng)
        ok &= p >= -2
        msgs.append('m=%d: %.1f [%.1f, %.1f]' % (b, p, lo, hi))
    v['P3'] = (ok, 'fps - varopt (needs >= -2): ' + '; '.join(msgs))
    msgs, ok = [], True
    for b in BUDGETS:
        p, lo, hi = boot_diff(S, TASKS, 'fps_%d' % b, 'iid_%d' % b, rng)
        ok &= p >= 0
        msgs.append('m=%d: %.1f [%.1f, %.1f]' % (b, p, lo, hi))
    ruler_iid = (ok, msgs)
    sw = avg_over(S, NIAH, 'sinkwin_256')
    v['P5'] = (sw <= 20, 'sinkwin niah average at m=256: %.1f (needs <= 20)' % sw)
    # perplexity
    prow = load(f_ppl)
    if prow:
        N = np.array([[r['nll'][c] for c in CONFIGS] for r in prow])   # books x configs
        ppl = np.exp(N.mean(0))
        lines.append('')
        lines.append('Perplexity over %d books (exp of mean NLL of 256 tokens after 16128 tokens):' % len(prow))
        for i, c in enumerate(CONFIGS):
            lines.append('  %-14s %.4f' % (c, ppl[i]))
        res['ppl'] = {c: float(ppl[i]) for i, c in enumerate(CONFIGS)}
        idx = {c: i for i, c in enumerate(CONFIGS)}
        msgs, ok = [], True
        for b in BUDGETS:
            d = N[:, idx['fps_%d' % b]] - N[:, idx['iid_%d' % b]]
            bs = [d[rng.integers(0, len(d), len(d))].mean() for _ in range(B)]
            ok &= d.mean() <= 0
            msgs.append('m=%d: dNLL %.4f [%.4f, %.4f]' % (b, d.mean(), np.quantile(bs, 0.025), np.quantile(bs, 0.975)))
        ppl_iid = (ok, msgs)
        sparse256 = ['%s_256' % m for m in METHODS]
        best = min(ppl[idx[c]] for c in sparse256)
        v['P6'] = (ppl[idx['fps_256']] <= 1.01 * best,
                   'fps ppl at m=256 %.4f, best sparse %.4f (%s)' % (ppl[idx['fps_256']], best, min(sparse256, key=lambda c: ppl[idx[c]])))
        v['P4'] = (ruler_iid[0] and ppl_iid[0], 'RULER fps - iid: ' + '; '.join(ruler_iid[1]) + ' | perplexity fps - iid: ' + '; '.join(ppl_iid[1]))
    else:
        v['P4'] = (None, 'RULER fps - iid: ' + '; '.join(ruler_iid[1]) + ' | perplexity not available')
        v['P6'] = (None, 'perplexity not available')
    lines.append('')
    lines.append('Descriptive paired differences (6-task average, 95% bootstrap):')
    for b in BUDGETS:
        for c1, c2 in (('fps', 'topk'), ('fps', 'sinkwin'), ('piv1', 'varopt'), ('fps', 'piv1'), ('varopt', 'iid')):
            p, lo, hi = boot_diff(S, TASKS, '%s_%d' % (c1, b), '%s_%d' % (c2, b), rng)
            lines.append('  m=%d %s - %s: %.1f [%.1f, %.1f]' % (b, c1, c2, p, lo, hi))
    lines.append('')
    for k in ['P1', 'P2', 'P3', 'P4', 'P5', 'P6']:
        okk, msg = v[k]
        lines.append('%s %s: %s' % (k, {True: 'holds', False: 'FAILS', None: 'n/a'}[okk], msg))
    res['predictions'] = {k: {'holds': v[k][0], 'detail': v[k][1]} for k in v}
    timing = defaultdict(list)
    for r in rows:
        timing[r['task']].append((r['prefill_s'], r['decode_s'], r['steps']))
    lines.append('')
    lines.append('Timing per sample (mean prefill s, decode s, steps): ' + ', '.join(
        '%s %.1f/%.1f/%.0f' % (t, *np.mean(timing[t], 0)) for t in TASKS if t in timing))
    txt = '\n'.join(lines)
    print(txt)
    open(out + '.txt', 'w').write(txt + '\n')
    json.dump(res, open(out + '.json', 'w'), indent=1, default=lambda o: bool(o) if isinstance(o, np.bool_) else str(o))


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], sys.argv[3])


==> anc/experiments/decoding/code/engine.py <==
"""E9 engine: a minimal Qwen2 decoder (Qwen2.5 family) with a preallocated batched KV
cache.  The prompt is prefilled once with dense causal attention (torch SDPA), its
cache is copied to every configuration of the batch, and each decoding step computes
the exact attention row of every query head and replaces it by the sparse weights of
the configuration's method before aggregating the values.

configs: list of (method, m).  Row b of the batch uses configs[b]."""
import glob
import json
import math
import os

import torch
import torch.nn.functional as F
from safetensors import safe_open

import samplers as S


class Qwen2:
    def __init__(self, path, device, dtype=torch.bfloat16):
        cfg = json.load(open(os.path.join(path, 'config.json')))
        self.cfg = cfg
        self.nl = cfg['num_hidden_layers']
        self.D = cfg['hidden_size']
        self.Hq = cfg['num_attention_heads']
        self.Hkv = cfg['num_key_value_heads']
        self.hd = cfg.get('head_dim') or self.D // self.Hq
        self.G = self.Hq // self.Hkv
        self.eps = cfg['rms_norm_eps']
        self.dev = device
        self.dtype = dtype
        W = {}
        for f in sorted(glob.glob(os.path.join(path, '*.safetensors'))):
            with safe_open(f, 'pt', device='cpu') as fh:
                for k in fh.keys():
                    W[k] = fh.get_tensor(k).to(device=device, dtype=dtype)
        self.W = W
        self.lm_head = W['lm_head.weight'] if 'lm_head.weight' in W else W['model.embed_tokens.weight']
        theta = cfg.get('rope_theta', 10000.0)
        self.inv_freq = 1.0 / (theta ** (torch.arange(0, self.hd, 2, device=device, dtype=torch.float32) / self.hd))
        self.scale = 1.0 / math.sqrt(self.hd)

    def rms(self, x, w):
        xf = x.float()
        xf = xf * torch.rsqrt(xf.pow(2).mean(-1, keepdim=True) + self.eps)
        return w * xf.to(x.dtype)

    def rope(self, pos):
        f = pos.float()[:, None] * self.inv_freq[None, :]
        emb = torch.cat([f, f], -1)
        return emb.cos().to(self.dtype), emb.sin().to(self.dtype)

    @staticmethod
    def rot(x, cos, sin):
        h = x.shape[-1] // 2
        xr = torch.cat([-x[..., h:], x[..., :h]], -1)
        return x * cos + xr * sin

    def qkv(self, i, h, cos, sin):
        p = 'model.layers.%d.self_attn.' % i
        B, T, _ = h.shape
        q = F.linear(h, self.W[p + 'q_proj.weight'], self.W.get(p + 'q_proj.bias')).view(B, T, self.Hq, self.hd).transpose(1, 2)
        k = F.linear(h, self.W[p + 'k_proj.weight'], self.W.get(p + 'k_proj.bias')).view(B, T, self.Hkv, self.hd).transpose(1, 2)
        v = F.linear(h, self.W[p + 'v_proj.weight'], self.W.get(p + 'v_proj.bias')).view(B, T, self.Hkv, self.hd).transpose(1, 2)
        return self.rot(q, cos, sin), self.rot(k, cos, sin), v

    def mlp(self, i, x):
        p = 'model.layers.%d.mlp.' % i
        g = F.linear(x, self.W[p + 'gate_proj.weight'])
        u = F.linear(x, self.W[p + 'up_proj.weight'])
        return F.linear(F.silu(g) * u, self.W[p + 'down_proj.weight'])

    def alloc(self, B, nmax):
        shape = (B, self.Hkv, nmax, self.hd)
        self.K = [torch.empty(shape, device=self.dev, dtype=self.dtype) for _ in range(self.nl)]
        self.V = [torch.empty(shape, device=self.dev, dtype=self.dtype) for _ in range(self.nl)]
        self.B = B
        self.nmax = nmax

    @torch.no_grad()
    def prefill(self, ids):
        """Dense causal prefill of one prompt (1, T); fills the cache of every batch row.
        Returns the logits of the last position (B, V) in float32."""
        T = ids.shape[1]
        pos = torch.arange(T, device=self.dev)
        cos, sin = self.rope(pos)
        h = F.embedding(ids, self.W['model.embed_tokens.weight'])
        for i in range(self.nl):
            p = 'model.layers.%d.' % i
            x = self.rms(h, self.W[p + 'input_layernorm.weight'])
            q, k, v = self.qkv(i, x, cos, sin)
            self.K[i][:, :, :T] = k
            self.V[i][:, :, :T] = v
            kr = k.repeat_interleave(self.G, dim=1)
            vr = v.repeat_interleave(self.G, dim=1)
            o = F.scaled_dot_product_attention(q, kr, vr, is_causal=True, scale=self.scale)
            del kr, vr
            o = o.transpose(1, 2).reshape(1, T, self.Hq * self.hd)
            h = h + F.linear(o, self.W[p + 'self_attn.o_proj.weight'])
            x = self.rms(h, self.W[p + 'post_attention_layernorm.weight'])
            h = h + self.mlp(i, x)
        hl = self.rms(h[:, -1:], self.W['model.norm.weight'])
        logits = F.linear(hl, self.lm_head).float()[:, 0]
        return logits.expand(self.B, -1).contiguous()

    @torch.no_grad()
    def step(self, tok, t, configs, gens, stats=None):
        """One decoding step at position t for every batch row.  tok (B,) token ids.
        Returns logits (B, V) float32."""
        B = tok.shape[0]
        pos = torch.full((1,), t, device=self.dev)
        cos, sin = self.rope(pos)
        h = F.embedding(tok[:, None], self.W['model.embed_tokens.weight'])
        n = t + 1
        lengths = torch.full((self.Hq,), n, device=self.dev, dtype=torch.long)
        for i in range(self.nl):
            p = 'model.layers.%d.' % i
            x = self.rms(h, self.W[p + 'input_layernorm.weight'])
            q, k, v = self.qkv(i, x, cos, sin)
            self.K[i][:, :, t:t + 1] = k
            self.V[i][:, :, t:t + 1] = v
            Kc = self.K[i][:, :, :n]
            Vc = self.V[i][:, :, :n]
            qg = q.view(B, self.Hkv, self.G, self.hd)
            sc = torch.matmul(qg, Kc.transpose(-1, -2)) * self.scale
            P = torch.softmax(sc.float(), dim=-1).view(B, self.Hq, n)
            Q = torch.empty_like(P)
            for b, (method, m) in enumerate(configs):
                Q[b] = S.METHODS[method](P[b], m, lengths, gens[b])
            if stats is not None:
                stats.update(i, P, Q)
            o = torch.matmul(Q.view(B, self.Hkv, self.G, n).to(self.dtype), Vc).reshape(B, 1, self.Hq * self.hd)
            h = h + F.linear(o, self.W[p + 'self_attn.o_proj.weight'])
            x = self.rms(h, self.W[p + 'post_attention_layernorm.weight'])
            h = h + self.mlp(i, x)
        hl = self.rms(h, self.W['model.norm.weight'])
        return F.linear(hl, self.lm_head).float()[:, 0]


==> anc/experiments/decoding/code/gen_ruler.py <==
"""E9: generate RULER tasks (NVIDIA/RULER at commit db43f92) for Qwen2.5-7B-Instruct.
The RULER task scripts are called directly with RULER's 'base' model template (task
template followed by the answer prefix), as prepare.py does.  Each sample is then put
in the Qwen2.5 chat format (default system prompt, the RULER input as the user turn),
and the assistant turn starts with RULER's answer prefix (leading space removed).
The chat wrapper is added after generation because the niah script rewrites "are" to
"is" across the whole template when one value is asked for.
Usage: python gen_ruler.py RULER_DIR TOKENIZER_DIR OUT_DIR MAX_SEQ_LEN NUM_SAMPLES SEED"""
import json
import os
import subprocess
import sys

TASKS = {
    'niah_single_1': ('niah', dict(type_haystack='noise', type_needle_k='words', type_needle_v='numbers',
                                   num_needle_k=1, num_needle_v=1, num_needle_q=1)),
    'niah_multikey_2': ('niah', dict(type_haystack='needle', type_needle_k='words', type_needle_v='numbers',
                                     num_needle_k=1, num_needle_v=1, num_needle_q=1)),
    'niah_multikey_3': ('niah', dict(type_haystack='needle', type_needle_k='uuids', type_needle_v='uuids',
                                     num_needle_k=1, num_needle_v=1, num_needle_q=1)),
    'vt': ('variable_tracking', dict(type_haystack='noise', num_chains=1, num_hops=4)),
    'cwe': ('common_words_extraction', dict(freq_cw=30, freq_ucw=3, num_cw=10)),
    'fwe': ('freq_words_extraction', dict(alpha=2.0)),
}
QWEN = ('<|im_start|>system\nYou are Qwen, created by Alibaba Cloud. You are a helpful assistant.<|im_end|>\n'
        '<|im_start|>user\n{task_template}<|im_end|>\n<|im_start|>assistant\n')


def main(ruler_dir, tok_dir, out_dir, max_len, n, seed):
    syn = os.path.join(ruler_dir, 'scripts', 'data', 'synthetic')
    sys.path.insert(0, syn)
    from constants import TASKS as BASE   # RULER's task templates
    os.makedirs(out_dir, exist_ok=True)
    for name, (script, args) in TASKS.items():
        base = BASE[script]
        template = base['template'] + base.get('answer_prefix', '')
        cmd = [sys.executable, os.path.join(syn, script + '.py'), '--save_dir', out_dir, '--save_name', name,
               '--subset', 'validation', '--tokenizer_path', tok_dir, '--tokenizer_type', 'hf',
               '--max_seq_length', str(max_len), '--tokens_to_generate', str(base['tokens_to_generate']),
               '--num_samples', str(n), '--random_seed', str(seed), '--template', template]
        for k, v in args.items():
            cmd += ['--' + k, str(v)]
        print('generating', name, flush=True)
        subprocess.run(cmd, check=True, cwd=syn)
        path = os.path.join(out_dir, name, 'validation.jsonl')
        rows = [json.loads(l) for l in open(path)]
        with open(os.path.join(out_dir, name + '.chat.jsonl'), 'w') as f:
            for r in rows:
                prompt = QWEN.format(task_template=r['input']) + r['answer_prefix'].lstrip()
                f.write(json.dumps(dict(task=name, index=r['index'], prompt=prompt, outputs=r['outputs'],
                                        ruler_length=r['length'], max_new=base['tokens_to_generate'])) + '\n')
        print('  %s: %d samples, tokens_to_generate %d' % (name, len(rows), base['tokens_to_generate']), flush=True)


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], sys.argv[3], int(sys.argv[4]), int(sys.argv[5]), int(sys.argv[6]))


==> anc/experiments/decoding/code/make_fig_e9.py <==
"""Figure for E9 (protocol 7 in the paper's numbering of App. L): downstream effect of
sparse attention rows at decode time, Qwen2.5-7B-Instruct, 16k-token prompts.
(a) RULER average over six tasks against the budget m.
(b) RULER score per task at m = 256.
(c) Perplexity increase over dense attention on PG-19, at m = 64 and m = 256.
Usage: python -I make_fig_e9.py SUMMARY_JSON FIGSTYLE_DIR FIG_DIR"""
import json
import os
import sys

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

SUMMARY, STYLE_DIR, OUT = sys.argv[1], sys.argv[2], sys.argv[3]
sys.path.insert(0, STYLE_DIR)
import figstyle as F   # noqa: E402

F.apply()
plt.rcParams.update({'axes.labelsize': 7, 'xtick.labelsize': 6.3, 'ytick.labelsize': 6.5,
                     'axes.titlesize': 7.5, 'legend.fontsize': 6.2})
S = json.load(open(SUMMARY))
R, P = S['ruler'], S.get('ppl', {})
TASKS = ['niah_single_1', 'niah_multikey_2', 'niah_multikey_3', 'vt', 'cwe', 'fwe']
TLAB = ['S1', 'MK2', 'MK3', 'VT', 'CWE', 'FWE']
STY = [('topk', 'top-$m$', F.S2, 'v'), ('sinkwin', 'sink+window', F.MUTED, 'x'), ('iid', 'i.i.d.', F.S5, 'D'),
       ('varopt', 'VarOpt', F.S4, 's'), ('piv1', 'pivotal, no blocks', F.S3, '^'), ('fps', 'Prop. 10 (blocks)', '#1f3f73', 'o')]


def avg(cfg):
    return float(np.mean([R[cfg][t] for t in TASKS]))


fig, axes = plt.subplots(1, 3, figsize=(F.TEXTWIDTH_IN, 1.95), gridspec_kw=dict(width_ratios=[0.9, 1.45, 0.95], wspace=0.42))
ax = axes[0]
dense = avg('dense_0')
ax.axhline(dense, color=F.REF, lw=0.9, zorder=0)
for key, lab, col, mk in STY:
    if key == 'sinkwin':
        continue
    ys = [avg('%s_%d' % (key, m)) for m in (64, 256)]
    ax.plot([0, 1], ys, color=col, marker=mk, lw=1.1, ms=3.6, label=lab)
sw = [avg('sinkwin_%d' % m) for m in (64, 256)]
ax.text(0.5, 0.04, 'sink+window: %.1f and %.1f' % tuple(sw), transform=ax.transAxes, ha='center', fontsize=6.0, color=F.MUTED)
ax.set_xticks([0, 1])
ax.set_xticklabels(['64', '256'])
ax.set_xlim(-0.25, 1.25)
ax.set_ylim(60, 85)
ax.set_xlabel('budget $m$ (of about 16k)')
ax.set_ylabel('RULER score, six tasks')
F.panel_title(ax, 'a', 'average')

ax = axes[1]
x = np.arange(len(TASKS))
w = 0.12
for j, (key, lab, col, mk) in enumerate(STY):
    ys = [R['%s_256' % key][t] for t in TASKS]
    ax.scatter(x + (j - 2.5) * w, ys, color=col, marker=mk, s=9, lw=0.6, zorder=3, label=lab)
ax.scatter(x, [R['dense_0'][t] for t in TASKS], marker='_', s=120, color=F.REF, lw=1.0, zorder=4, label='dense')
ax.set_xticks(x)
ax.set_xticklabels(TLAB)
ax.set_ylim(-3, 103)
ax.set_ylabel('score at $m=256$')
F.panel_title(ax, 'b', 'per task')
ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.2), ncol=4, handlelength=1.0, columnspacing=0.8, handletextpad=0.3, frameon=False)

ax = axes[2]
if P:
    d = P['dense_0']
    for j, (key, lab, col, mk) in enumerate(STY):
        ys = [100 * (P['%s_%d' % (key, m)] / d - 1) for m in (64, 256)]
        ax.plot([0 + (j - 2.5) * 0.07, 1 + (j - 2.5) * 0.07], ys, color=col, marker=mk, lw=0, ms=3.6)
    ax.set_yscale('log')
    ax.set_ylim(0.1, 100)
    ax.set_yticks([0.1, 1, 10, 100])
    ax.set_yticklabels(['0.1', '1', '10', '100'])
    ax.yaxis.set_minor_locator(matplotlib.ticker.NullLocator())
    ax.set_xticks([0, 1])
    ax.set_xticklabels(['64', '256'])
    ax.set_xlim(-0.4, 1.4)
    ax.set_xlabel('budget $m$')
    ax.set_ylabel('perplexity increase over dense (%)')
F.panel_title(ax, 'c', 'PG-19')
os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, 'fig_e9.pdf'))
fig.savefig(os.path.join(OUT, 'fig_e9.png'), dpi=220)
print('written')


==> anc/experiments/decoding/code/make_tab_e9.py <==
"""Table for E9 (protocol 7): RULER scores per task and on average, and PG-19
perplexity, for every configuration.  Usage: python -I make_tab_e9.py SUMMARY_JSON OUT_TEX"""
import json
import sys

import numpy as np

S = json.load(open(sys.argv[1]))
R, P = S['ruler'], S['ppl']
TASKS = ['niah_single_1', 'niah_multikey_2', 'niah_multikey_3', 'vt', 'cwe', 'fwe']
NAMES = {'dense': 'dense', 'topk': 'top-$m$', 'sinkwin': 'sink+window', 'iid': 'i.i.d.', 'varopt': 'VarOpt',
         'piv1': 'pivotal, no blocks', 'fps': '\\cref{prop:fast}, blocks'}
rows = [('dense', 0)] + [(k, m) for m in (64, 256) for k in ('topk', 'sinkwin', 'iid', 'varopt', 'piv1', 'fps')]
lines = [r'\begin{tabular}{llrrrrrrrr}', r'\toprule',
         r'Method & $m$ & S1 & MK2 & MK3 & VT & CWE & FWE & RULER & PPL \\', r'\midrule']
for k, m in rows:
    c = '%s_%d' % (k, m)
    sc = [R[c][t] for t in TASKS]
    lines.append('%s & %s & %s & %.1f & %.2f \\\\' % (NAMES[k], str(m) if m else 'all', ' & '.join('%.1f' % v for v in sc),
                                                    float(np.mean(sc)), P[c]))
    if (k, m) in (('dense', 0), ('fps', 64)):
        lines.append(r'\midrule')
lines += [r'\bottomrule', r'\end{tabular}']
open(sys.argv[2], 'w').write('\n'.join(lines) + '\n')
print('\n'.join(lines))


==> anc/experiments/decoding/code/run_e9.py <==
"""E9 (PROTOCOL_v8.md): downstream effect of sparse attention rows at decode time.
Qwen2.5-7B-Instruct, prompts of about 16k tokens.  The prompt except its last token is
prefilled with dense attention, and every later position (the last prompt token and all
generated or teacher-forced tokens) uses the sparse weights of its configuration.

  ruler: greedy generation on RULER tasks, scored by RULER's string_match_all.
  ppl:   teacher-forced negative log-likelihood of E tokens after a 16k-token context.

Usage:
  python run_e9.py ruler MODEL_DIR DATA_DIR TASKS N OUT_JSONL
  python run_e9.py ppl   MODEL_DIR TEXT_JSONL NBOOKS OUT_JSONL"""
import hashlib
import json
import os
import sys
import time

import torch

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import engine as E   # noqa: E402

METHODS = ('topk', 'sinkwin', 'iid', 'varopt', 'piv1', 'fps')
BUDGETS = (64, 256)
CONFIGS = [('dense', 0)] + [(meth, m) for m in BUDGETS for meth in METHODS]
EOS = (151645, 151643)
SEED = 20261108
CTX = int(os.environ.get('E9_CTX', 16384))
EVAL = int(os.environ.get('E9_EVAL', 256))
DEV = os.environ.get('E9_DEVICE', 'cuda')
DTYPE = torch.float32 if os.environ.get('E9_DTYPE') == 'float32' else torch.bfloat16


def sync():
    if DEV == 'cuda':
        torch.cuda.synchronize()


def seed_of(*parts):
    return int(hashlib.sha256('|'.join(map(str, (SEED,) + parts)).encode()).hexdigest()[:12], 16)


def gens_for(dev, *key):
    return [torch.Generator(device=dev).manual_seed(seed_of(*key, c[0], c[1])) for c in CONFIGS]


def string_match_all(pred, refs):
    return sum(1.0 if r.lower() in pred.lower() else 0.0 for r in refs) / len(refs) * 100


def done_keys(out):
    keys = set()
    if os.path.exists(out):
        for line in open(out):
            try:
                r = json.loads(line)
                keys.add((r['task'], r['index']))
            except Exception:
                pass
    return keys


def run_ruler(model_dir, data_dir, tasks, n, out):
    from transformers import AutoTokenizer
    dev = DEV
    tok = AutoTokenizer.from_pretrained(model_dir)
    model = E.Qwen2(model_dir, dev, DTYPE)
    model.alloc(len(CONFIGS), CTX + 512)
    seen = done_keys(out)
    with open(out, 'a') as f:
        for task in tasks.split(','):
            rows = [json.loads(l) for l in open(os.path.join(data_dir, task + '.chat.jsonl'))][:n]
            for r in rows:
                if (task, r['index']) in seen:
                    continue
                ids = tok(r['prompt'], return_tensors='pt', add_special_tokens=False)['input_ids'].to(dev)
                T = ids.shape[1]
                sync()
                t0 = time.time()
                model.prefill(ids[:, :T - 1])
                sync()
                t1 = time.time()
                gens = gens_for(dev, task, r['index'])
                cur = ids[0, T - 1].repeat(len(CONFIGS))
                outs = [[] for _ in CONFIGS]
                fin = torch.zeros(len(CONFIGS), dtype=torch.bool, device=dev)
                steps = 0
                for s in range(r['max_new']):
                    lg = model.step(cur, T - 1 + s, CONFIGS, gens)
                    nxt = lg.argmax(-1)
                    for b in range(len(CONFIGS)):
                        if not fin[b]:
                            outs[b].append(int(nxt[b]))
                    fin = fin | (nxt == EOS[0]) | (nxt == EOS[1])
                    cur = nxt
                    steps += 1
                    if bool(fin.all()):
                        break
                sync()
                t2 = time.time()
                res = {}
                for b, (meth, m) in enumerate(CONFIGS):
                    text = tok.decode([x for x in outs[b] if x not in EOS], skip_special_tokens=True)
                    res['%s_%d' % (meth, m)] = dict(score=string_match_all(text, r['outputs']), text=text[:400], ntok=len(outs[b]))
                rec = dict(task=task, index=r['index'], T=T, refs=r['outputs'], res=res,
                           prefill_s=t1 - t0, decode_s=t2 - t1, steps=steps)
                f.write(json.dumps(rec) + '\n')
                f.flush()
                print('%s %d T=%d prefill %.1fs decode %.1fs (%d steps) dense %.0f fps256 %.0f topk256 %.0f' % (
                    task, r['index'], T, t1 - t0, t2 - t1, steps, res['dense_0']['score'],
                    res['fps_256']['score'], res['topk_256']['score']), flush=True)


def run_ppl(model_dir, text_jsonl, nbooks, out):
    from transformers import AutoTokenizer
    dev = DEV
    tok = AutoTokenizer.from_pretrained(model_dir)
    model = E.Qwen2(model_dir, dev, DTYPE)
    model.alloc(len(CONFIGS), CTX + 8)
    seen = done_keys(out)
    used = 0
    with open(out, 'a') as f:
        for line in open(text_jsonl):
            if used >= nbooks:
                break
            r = json.loads(line)
            ids = tok(r['text'], return_tensors='pt', add_special_tokens=False)['input_ids']
            if ids.shape[1] < CTX:
                continue
            used += 1
            if ('ppl', r['index']) in seen:
                continue
            ids = ids[:, :CTX].to(dev)
            T0 = CTX - EVAL
            sync()
            t0 = time.time()
            model.prefill(ids[:, :T0 - 1])
            gens = gens_for(dev, 'ppl', r['index'])
            nll = torch.zeros(len(CONFIGS), dtype=torch.float64, device=dev)
            for t in range(T0 - 1, CTX - 1):
                lg = model.step(ids[0, t].repeat(len(CONFIGS)), t, CONFIGS, gens)
                lp = torch.log_softmax(lg.double(), -1)[:, ids[0, t + 1]]
                nll -= lp
            sync()
            res = {'%s_%d' % c: float(nll[b] / EVAL) for b, c in enumerate(CONFIGS)}
            f.write(json.dumps(dict(task='ppl', index=r['index'], nll=res, secs=time.time() - t0)) + '\n')
            f.flush()
            print('book %s: dense %.3f fps256 %.3f topk256 %.3f iid64 %.3f (%.0fs)' % (
                r['index'], res['dense_0'], res['fps_256'], res['topk_256'], res['iid_64'], time.time() - t0), flush=True)


if __name__ == '__main__':
    if sys.argv[1] == 'ruler':
        run_ruler(sys.argv[2], sys.argv[3], sys.argv[4], int(sys.argv[5]), sys.argv[6])
    else:
        run_ppl(sys.argv[2], sys.argv[3], int(sys.argv[4]), sys.argv[5])


==> anc/experiments/decoding/code/samplers.py <==
"""E9 samplers: sparse replacements Q of attention rows P, vectorized over rows (torch).

Every function takes P (R, n), rows summing to one over valid positions and zero
elsewhere, a budget m, the valid length `lengths` (R,) of each row, and a torch
Generator.  It returns Q (R, n) with at most m nonzero entries per row.

  dense    Q = P.
  topk     the m largest weights, renormalized (biased).
  sinkwin  the first 4 and the last m - 4 positions, renormalized (biased).
  iid      m independent draws from P, weight 1/m each (unbiased).
  varopt   VarOpt: heavy tokens kept, light tokens by systematic sampling in
           position order with inclusion p / tau (unbiased, total mass exact).
  piv1     as varopt, with ordered pivotal sampling instead of systematic sampling.
  fps      Proposition 10: heavy tokens kept, light budget split over the blocks
           (sink, middle, recent window) in proportion to their light mass, and
           ordered pivotal sampling inside each block with weight pi_b / s_b
           (unbiased, every block mass exact).

Ordered pivotal sampling is implemented through its two-stage form (Chauvet 2012,
Chauvet and Ruiz-Gazen 2017, Algorithm 1): the coin flips depend only on the
cumulative inclusion probabilities, so all strata are drawn at once and the
identity of the unit carried from stratum to stratum is resolved by a cumulative
maximum.  Cost O(n + s log n) per row, no loop over units or strata."""
import torch

N_SINK = 4
WINDOW = 64
EPS = 1e-12


def _renorm(Q):
    return Q / Q.sum(-1, keepdim=True).clamp_min(1e-30)


def _positions(P):
    return torch.arange(P.shape[1], device=P.device)


def dense(P, m, lengths, gen):
    return P


def topk(P, m, lengths, gen):
    v, i = P.topk(min(m, P.shape[1]), dim=-1)
    return _renorm(torch.zeros_like(P).scatter_(-1, i, v))


def sinkwin(P, m, lengths, gen):
    pos = _positions(P)[None, :]
    L = lengths[:, None]
    keep = (pos < N_SINK) | ((pos >= L - (m - N_SINK)) & (pos < L))
    return _renorm(P * keep)


def iid(P, m, lengths, gen):
    idx = torch.multinomial(P.float(), m, replacement=True, generator=gen)
    w = torch.full(idx.shape, 1.0 / m, dtype=P.dtype, device=P.device)
    return torch.zeros_like(P).scatter_add_(-1, idx, w)


def _heavy_threshold(P64, m):
    """VarOpt heavy set: the h* largest weights, where tau_h = (total - top h) / (m - h)
    and h* is the first h with v_{h+1} <= tau_h.  Returns heavy mask and h* (R,)."""
    R, n = P64.shape
    mm = min(m, n)
    v, idx = P64.topk(mm, dim=-1)
    tot = P64.sum(-1, keepdim=True)
    c = torch.cumsum(v, -1) - v
    h = torch.arange(mm, device=P64.device, dtype=P64.dtype)[None, :]
    tau = (tot - c) / (m - h)
    ok = v <= tau * (1 + 1e-9)
    hstar = torch.where(ok.any(-1), ok.to(torch.int8).argmax(-1), torch.full((R,), mm, device=P64.device))
    rank = torch.arange(mm, device=P64.device)[None, :]
    heavy = torch.zeros_like(P64, dtype=torch.bool).scatter_(-1, idx, rank < hstar[:, None])
    return heavy, hstar


def ordered_pivotal(X, gen):
    """X (R, n) float64 in [0, 1] with integer row sums.  Returns a boolean (R, n)
    sample of exactly round(sum X) units with inclusion probabilities X, drawn by
    pivotal sampling in position order."""
    R, n = X.shape
    dev = X.device
    C = torch.cumsum(X, -1)
    s = torch.round(C[:, -1]).long()
    S = int(s.max().item()) if R else 0
    sel = torch.zeros(R, n + 1, dtype=torch.bool, device=dev)
    if S == 0:
        return sel[:, :n]
    scale = torch.where(C[:, -1] > 0, s.to(X.dtype) / C[:, -1].clamp_min(1e-300), torch.zeros_like(C[:, -1]))
    X = X * scale[:, None]
    C = torch.cumsum(X, -1)
    Cex = C - X
    lidx = torch.arange(1, S + 1, device=dev)
    last = lidx[None, :] == s[:, None]
    valid = lidx[None, :] <= s[:, None]
    if S > 1:
        ell = torch.arange(1, S, device=dev, dtype=X.dtype).expand(R, S - 1).contiguous()
        k = torch.searchsorted(C, ell, side='left').clamp(max=n - 1)
        a = (ell - Cex.gather(1, k)).clamp(0, 1)
        b = (C.gather(1, k) - ell).clamp(0, 1)
        b_prev = torch.cat([torch.zeros(R, 1, device=dev, dtype=X.dtype), b], 1)
        a_cur = torch.cat([a, torch.zeros(R, 1, device=dev, dtype=X.dtype)], 1)
    else:
        k = torch.zeros(R, 0, dtype=torch.long, device=dev)
        a = b = torch.zeros(R, 0, device=dev, dtype=X.dtype)
        b_prev = torch.zeros(R, 1, device=dev, dtype=X.dtype)
        a_cur = torch.zeros(R, 1, device=dev, dtype=X.dtype)
    a_cur = torch.where(last, torch.zeros_like(a_cur), a_cur)
    one_minus_a = 1 - a_cur
    pc = torch.where(one_minus_a > 1e-15, b_prev / one_minus_a.clamp_min(1e-15), torch.zeros_like(a_cur)).clamp(0, 1)
    c = torch.rand(R, S, generator=gen, device=dev, dtype=X.dtype) < pc
    lo = (lidx[None, :] - 1).to(X.dtype) + b_prev
    hi = lidx[None, :].to(X.dtype) - a_cur
    U = lo + torch.rand(R, S, generator=gen, device=dev, dtype=X.dtype) * (hi - lo)
    Rix = torch.searchsorted(C, U.contiguous(), side='right').clamp(max=n - 1)
    Rix = torch.where(hi - lo > 1e-15, Rix, torch.full_like(Rix, -1))
    if S > 1:
        pd = (a / (1 - b).clamp_min(1e-15)).clamp(0, 1)
        d = torch.rand(R, S - 1, generator=gen, device=dev, dtype=X.dtype) < pd
        cl = c[:, :S - 1]
        reset = (~d) | (d & ~cl)
        resetval = torch.where(~d, k, Rix[:, :S - 1])
        pos = torch.arange(S - 1, device=dev)[None, :].expand(R, S - 1)
        lastreset = torch.where(reset, pos, torch.full_like(pos, -1)).cummax(dim=1).values
        Lc = resetval.gather(1, lastreset.clamp(min=0))
        Lc = torch.where(lastreset >= 0, Lc, torch.full_like(Lc, -1))
        Lprev = torch.cat([torch.full((R, 1), -1, device=dev, dtype=torch.long), Lc], 1)
        kpad = torch.cat([k, torch.full((R, 1), -1, device=dev, dtype=torch.long)], 1)
        dpad = torch.cat([d, torch.zeros(R, 1, dtype=torch.bool, device=dev)], 1) & ~last
    else:
        Lprev = torch.full((R, 1), -1, device=dev, dtype=torch.long)
        kpad = torch.full((R, 1), -1, device=dev, dtype=torch.long)
        dpad = torch.zeros(R, 1, dtype=torch.bool, device=dev)
    H = torch.where(c, Lprev, Rix)
    F = torch.where(dpad, kpad, H)
    F = torch.where(valid, F, torch.full_like(F, -1))
    F = torch.where(F < 0, torch.full_like(F, n), F)
    sel.scatter_(1, F, True)
    return sel[:, :n]


def varopt(P, m, lengths, gen, design='systematic'):
    P64 = P.double()
    R, n = P64.shape
    nnz = (P64 > 0).sum(-1)
    heavy, hstar = _heavy_threshold(P64, m)
    tot = P64.sum(-1)
    light = (~heavy) & (P64 > 0)
    piL = (P64 * light).sum(-1)
    sL = (m - hstar).clamp(min=0)
    tau = torch.where(sL > 0, piL / sL.clamp(min=1).double(), torch.ones_like(piL))
    X = torch.where(light, P64 / tau[:, None], torch.zeros_like(P64)).clamp(max=1.0)
    if design == 'systematic':
        C = torch.cumsum(X, -1)
        scale = torch.where(C[:, -1] > 0, sL.double() / C[:, -1].clamp_min(1e-300), torch.zeros_like(tot))
        C = C * scale[:, None]
        U = torch.rand(R, 1, generator=gen, device=P.device, dtype=torch.float64)
        sel = (torch.floor(C - U) - torch.floor(C - X * scale[:, None] - U)) > 0
        sel = sel & light
    else:
        sel = ordered_pivotal(X, gen) & light
    Q = torch.where(heavy, P64, torch.zeros_like(P64)) + sel * tau[:, None]
    Q = torch.where((nnz <= m)[:, None], P64, Q)
    return Q.to(P.dtype)


def piv1(P, m, lengths, gen):
    return varopt(P, m, lengths, gen, design='pivotal')


def _blocks(P, lengths):
    pos = _positions(P)[None, :]
    L = lengths[:, None]
    bid = torch.ones_like(P, dtype=torch.long)
    bid = torch.where(pos < N_SINK, torch.zeros_like(bid), bid)
    bid = torch.where((pos >= L - WINDOW) & (pos >= N_SINK), torch.full_like(bid, 2), bid)
    bid = torch.where(pos >= L, torch.full_like(bid, -1), bid)
    return bid


def _allocate(pi, size, budget):
    """Integer budgets s (R, B): proportional to pi, s_b >= 1 where pi_b > 0, s_b <= size_b,
    sum s_b <= budget, remainders by largest fractional part."""
    pos = (pi > 0) & (size > 0)
    tot = pi.sum(-1, keepdim=True).clamp_min(1e-300)
    x = budget[:, None].double() * pi / tot
    x = torch.where(pos, x.clamp(min=1.0), torch.zeros_like(x))
    x = torch.minimum(x, size.double())
    s = torch.floor(x).long()
    for _ in range(pi.shape[1]):
        left = budget - s.sum(-1)
        frac = torch.where(pos & (s < size), x - s.double(), torch.full_like(x, -1.0))
        best = frac.argmax(-1)
        can = (left > 0) & (frac.max(-1).values >= 0)
        s = s + torch.nn.functional.one_hot(best, pi.shape[1]) * can[:, None].long()
    for _ in range(pi.shape[1] * 4):
        over = s.sum(-1) > budget
        if not over.any():
            break
        cand = torch.where(s > 1, s, torch.zeros_like(s))
        worst = cand.argmax(-1)
        s = s - torch.nn.functional.one_hot(worst, pi.shape[1]) * over[:, None].long()
    return s


def fps(P, m, lengths, gen, blocks=True, max_iter=64):
    """Proposition 10 with blocks sink, middle, recent window (blocks=False gives one block).
    Heavy set: the VarOpt heavy tokens, plus tokens whose inclusion probability would
    exceed one and blocks whose budget would cover all their light tokens, as long as
    every block with light mass keeps at least one atom.  Rows where an offender cannot
    be afforded keep it light and lower that block's budget until every inclusion
    probability is at most one."""
    P64 = P.double()
    R, n = P64.shape
    dev = P.device
    nnz = (P64 > 0).sum(-1)
    if blocks:
        bid = _blocks(P, lengths)
        B = 3
    else:
        bid = torch.where(_positions(P)[None, :] < lengths[:, None], 0, -1).expand(R, n)
        B = 1
    onehot = torch.stack([(bid == b) for b in range(B)], -1)
    heavy, _ = _heavy_threshold(P64, m)
    frozen = torch.zeros(R, dtype=torch.bool, device=dev)

    def stats(hv):
        light = (~hv) & (P64 > 0)
        lmask = onehot & light[..., None]
        pi = (P64[..., None] * lmask).sum(1)
        size = lmask.sum(1)
        return light, lmask, pi, size

    for _ in range(max_iter):
        light, lmask, pi, size = stats(heavy)
        nb = (pi > 0).sum(-1)
        budget = m - heavy.sum(-1)
        short = budget < nb
        if short.any():
            hv = torch.where(heavy, P64, torch.full_like(P64, float('inf')))
            drop = torch.nn.functional.one_hot(hv.argmin(-1), n).bool() & short[:, None]
            heavy = heavy & ~drop
            continue
        s = _allocate(pi, size, budget)
        cap = torch.where(s > 0, pi / s.clamp(min=1).double(), torch.full_like(pi, float('inf')))
        cap_tok = torch.where(light, (onehot.double() * cap[:, None, :]).sum(-1), torch.full_like(P64, float('inf')))
        offend = light & (P64 > cap_tok * (1 + 1e-9))
        full = (s >= size) & (size > 0)
        fullmask = (onehot & full[:, None, :]).any(-1) & light
        add = (offend | fullmask) & ~frozen[:, None]
        if not add.any():
            break
        newheavy = heavy | add
        _, nlmask, _, _ = stats(newheavy)
        nb_new = (nlmask.sum(1) > 0).sum(-1)
        ok = (m - newheavy.sum(-1)) >= nb_new
        heavy = torch.where(ok[:, None], newheavy, heavy)
        frozen = frozen | ~ok
    light, lmask, pi, size = stats(heavy)
    s = _allocate(pi, size, m - heavy.sum(-1))
    pmax = (onehot.double() * torch.where(light, P64, torch.zeros_like(P64))[..., None]).amax(1)
    sfeas = torch.floor(pi / pmax.clamp_min(1e-300) * (1 + 1e-12)).long()
    s = torch.where(pi > 0, torch.minimum(s, sfeas.clamp(min=1)), torch.zeros_like(s))
    Q = torch.where(heavy, P64, torch.zeros_like(P64))
    for b in range(B):
        inb = lmask[..., b]
        sb = s[:, b]
        X = torch.where(inb, sb[:, None].double() * P64 / pi[:, b:b + 1].clamp_min(1e-300), torch.zeros_like(P64))
        X = torch.where((sb > 0)[:, None], X.clamp(max=1.0), torch.zeros_like(X))
        sel = ordered_pivotal(X, gen) & inb
        w = torch.where(sb > 0, pi[:, b] / sb.clamp(min=1).double(), torch.zeros_like(pi[:, b]))
        Q = Q + sel * w[:, None]
    Q = torch.where((nnz <= m)[:, None], P64, Q)
    return Q.to(P.dtype)


def fps_noblock(P, m, lengths, gen):
    return fps(P, m, lengths, gen, blocks=False)


METHODS = {'dense': dense, 'topk': topk, 'sinkwin': sinkwin, 'iid': iid, 'varopt': varopt,
           'piv1': piv1, 'fps': fps}


==> anc/experiments/decoding/code/test_engine.py <==
"""E9: check engine.py against Hugging Face transformers (dense attention) on CPU.
Usage: python -I test_engine.py MODEL_DIR"""
import os
import sys

import torch

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import engine as E   # noqa: E402


def main(path):
    from transformers import AutoModelForCausalLM, AutoTokenizer
    torch.manual_seed(0)
    tok = AutoTokenizer.from_pretrained(path)
    text = ('The grass is green. The sky is blue. One of the special magic numbers for able-cake is: 4821. '
            'The sun is yellow. Here we go. There and back again. ') * 12
    ids = tok(text, return_tensors='pt')['input_ids']
    T = ids.shape[1]
    hf = AutoModelForCausalLM.from_pretrained(path, dtype=torch.float32, attn_implementation='eager').eval()
    with torch.no_grad():
        ref = hf(ids).logits[0].float()          # (T, V)
    model = E.Qwen2(path, 'cpu', dtype=torch.float32)
    configs = [('dense', 0), ('topk', 32), ('fps', 32)]
    model.alloc(len(configs), T + 8)
    gens = [torch.Generator().manual_seed(b) for b in range(len(configs))]
    T0 = T - 5
    lg = model.prefill(ids[:, :T0])
    err0 = (lg[0] - ref[T0 - 1]).abs().max().item()
    errs = []
    for t in range(T0, T):
        lg = model.step(ids[0, t].repeat(len(configs)), t, configs, gens)
        errs.append((lg[0] - ref[t]).abs().max().item())
    scale = ref.abs().max().item()
    print('T = %d, prefill max |dlogit| = %.2e, dense decode max |dlogit| = %.2e (logit scale %.1f)' % (T, err0, max(errs), scale))
    print('top-k and fps logits differ from dense by %.3f and %.3f (max abs, last step)' % ((lg[1] - lg[0]).abs().max().item(), (lg[2] - lg[0]).abs().max().item()))
    assert err0 < 1e-3 and max(errs) < 1e-3
    print('ENGINE MATCHES TRANSFORMERS')


if __name__ == '__main__':
    main(sys.argv[1])


==> anc/experiments/decoding/code/test_samplers.py <==
"""E9 unit tests for samplers.py (CPU).  Usage: python -I test_samplers.py"""
import os
import sys

import numpy as np
import torch

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import samplers as S   # noqa: E402


def reference_pivotal(x, rng):
    """Sequential ordered pivotal sampling in position order (Deville and Tille 1998)."""
    x = x.astype(float).copy()
    cur = None
    for j in range(len(x)):
        if x[j] <= 1e-15 or x[j] >= 1 - 1e-15:
            continue
        if cur is None:
            cur = j
            continue
        a, b = x[cur], x[j]
        if a + b <= 1:
            if rng.random() < a / (a + b):
                x[cur], x[j] = a + b, 0.0
            else:
                x[cur], x[j] = 0.0, a + b
                cur = j
            if x[cur] >= 1 - 1e-12:
                cur = None
        else:
            if rng.random() < (1 - b) / (2 - a - b):
                x[cur], x[j] = 1.0, a + b - 1
                cur = j
            else:
                x[cur], x[j] = a + b - 1, 1.0
            if cur is not None and x[cur] <= 1e-12:
                cur = None
    return x > 0.5


def test_pivotal_against_reference():
    rng = np.random.default_rng(0)
    gen = torch.Generator().manual_seed(0)
    worst1 = worst2 = 0.0
    for trial in range(6):
        n = int(rng.integers(5, 9))
        s = int(rng.integers(1, n - 1))
        w = rng.gamma(0.7, size=n)
        x = s * w / w.sum()
        if x.max() >= 1:
            x = np.minimum(x, 0.95)
            x = x * s / x.sum()
            if x.max() >= 1:
                continue
        N = 40000
        X = torch.tensor(np.tile(x, (N, 1)), dtype=torch.float64)
        sel = S.ordered_pivotal(X, gen).numpy().astype(float)
        assert (sel.sum(1) == s).all(), 'sample size'
        ref = np.array([reference_pivotal(x, rng) for _ in range(N)], dtype=float)
        assert (ref.sum(1) == s).all(), 'reference sample size'
        p1 = sel.mean(0)
        J1 = sel.T @ sel / N
        J2 = ref.T @ ref / N
        worst1 = max(worst1, np.abs(p1 - x).max())
        worst2 = max(worst2, np.abs(J1 - J2).max())
    print('pivotal: max |inclusion - x| = %.4f, max |joint(vec) - joint(ref)| = %.4f (MC, N = 40000)' % (worst1, worst2))
    assert worst1 < 0.015 and worst2 < 0.015


def random_rows(R, n, kind, rng):
    if kind == 'peaked':
        z = rng.standard_normal((R, n)) * 3.0
    elif kind == 'flat':
        z = rng.standard_normal((R, n)) * 0.3
    else:
        z = rng.standard_normal((R, n)) * 1.5
        z[:, 0] += 6.0   # an attention sink
    P = np.exp(z - z.max(1, keepdims=True))
    return P / P.sum(1, keepdims=True)


def test_methods():
    rng = np.random.default_rng(1)
    gen = torch.Generator().manual_seed(1)
    for kind in ('peaked', 'flat', 'sink'):
        for n, m in ((40, 8), (200, 16), (300, 64), (1200, 64)):
            P = torch.tensor(random_rows(3, n, kind, rng), dtype=torch.float32)
            lengths = torch.tensor([n, n, n - 7])
            P[2, n - 7:] = 0
            P[2] = P[2] / P[2].sum()
            N = 3000
            Pr = P.repeat(N, 1)
            Lr = lengths.repeat(N)
            for name, f in S.METHODS.items():
                Q = f(Pr, m, Lr, gen).double().view(N, 3, n)
                supp = (Q > 0).sum(-1).max().item()
                assert supp <= m or name == 'dense', (name, supp)
                if name in ('iid', 'varopt', 'piv1', 'fps'):
                    mean = Q.mean(0)
                    sd = Q.std(0) / np.sqrt(N)
                    floor = (P.double() * (1 - P.double()) / m / N).sqrt()
                    z = ((mean - P.double()).abs() / torch.maximum(sd, floor).clamp_min(1e-12))
                    zmax = z[(P > 1e-6)].max().item()
                    assert zmax < 6.0, (name, kind, n, m, zmax)
                    tot = (Q.sum(-1) - 1).abs().max().item()
                    assert tot < 1e-5, (name, 'total mass', tot)
                if name == 'fps':
                    bid = S._blocks(P, lengths)
                    for b in range(3):
                        mb = (P.double() * (bid == b)).sum(-1)
                        qb = (Q * (bid == b)[None]).sum(-1)
                        err = (qb - mb[None]).abs().max().item()
                        assert err < 1e-6, ('block mass', kind, n, m, b, err)
            print('methods ok: %s n=%d m=%d' % (kind, n, m))


def test_wr_dominance_small():
    """Empirical check of Proposition 10 on one row: tr Cov(Q_fps) <= max_b pi_b/s_b tr C_{p|A'} (loose)."""
    rng = np.random.default_rng(2)
    gen = torch.Generator().manual_seed(2)
    n, m = 120, 12
    P = torch.tensor(random_rows(1, n, 'sink', rng), dtype=torch.float32)
    N = 20000
    Q = S.fps(P.repeat(N, 1), m, torch.tensor([n] * N), gen).double()
    cov_tr = Q.var(0).sum().item()
    iidQ = S.iid(P.repeat(N, 1), m, torch.tensor([n] * N), gen).double()
    print('trace of Cov: fps %.3e, iid %.3e, ratio %.3f' % (cov_tr, iidQ.var(0).sum().item(), cov_tr / iidQ.var(0).sum().item()))


if __name__ == '__main__':
    test_pivotal_against_reference()
    test_methods()
    test_wr_dominance_small()
    print('ALL TESTS PASSED')


==> anc/experiments/decoding/code/verify_e9_compact.py <==
"""CPU verification of the published E9 compact results, without model execution.

Usage: python -I verify_e9_compact.py COMPACT_JSON SUMMARY_JSON OUT_DIR
The archived text report must accompany SUMMARY_JSON with the same .txt stem.
Writes reconstructed metrics, checks at the reported precision, protocol
bootstrap comparisons, and the existing Round13 post-hoc analysis outputs.
The compact scores are rounded; this does not reconstruct raw generations or
missing per-sample RULER timings. Frozen protocol and analysis files are unchanged.
"""
import argparse
import importlib.util
import json
from pathlib import Path
import subprocess
import sys

import numpy as np

sys.dont_write_bytecode = True
HERE = Path(__file__).resolve().parent


def load_analysis():
    spec = importlib.util.spec_from_file_location('e9_frozen_analysis', HERE / 'analyze_e9.py')
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('compact', type=Path)
    parser.add_argument('summary', type=Path)
    parser.add_argument('out_dir', type=Path)
    args = parser.parse_args()
    output = args.out_dir.resolve()
    if output in {args.compact.resolve().parent, args.summary.resolve().parent}:
        parser.error('Choose a separate output directory, not the archived results directory.')

    data = json.loads(args.compact.read_text(encoding='utf-8'))
    reference = json.loads(args.summary.read_text(encoding='utf-8'))
    reference_lines = args.summary.with_suffix('.txt').read_text(encoding='utf-8').splitlines()
    reference_details = {line.split()[0]: line.split(': ', 1)[1] for line in reference_lines
                         if line.startswith(('P2 ', 'P3 ', 'P4 '))}
    analysis = load_analysis()
    ruler, books = data['ruler'], data['ppl']
    tasks, configs = analysis.TASKS, analysis.CONFIGS
    keys = [(r['task'], r['index']) for r in ruler]
    counts = {t: sum(r['task'] == t for r in ruler) for t in tasks}
    if len(keys) != len(set(keys)):
        raise ValueError('Duplicate RULER task/index records.')
    if len(ruler) != 180 or set(r['task'] for r in ruler) != set(tasks) or any(n != 30 for n in counts.values()):
        raise ValueError('This published evaluation requires six tasks with 30 samples each.')
    if len(books) != 12 or len({r['index'] for r in books}) != 12:
        raise ValueError('This published evaluation requires 12 distinct PG-19 books.')
    for r in ruler:
        if set(r['s']) != set(configs) or any(not np.isfinite(r['s'][c]) or not 0 <= r['s'][c] <= 100 for c in configs):
            raise ValueError('Invalid RULER configurations or scores.')
    for r in books:
        if set(r['nll']) != set(configs) or any(not np.isfinite(r['nll'][c]) for c in configs):
            raise ValueError('Invalid PG-19 configurations or NLL values.')

    # Only the schema is adapted; no generation text or timing fields are invented.
    rows = [dict(task=r['task'], index=r['index'], res={c: {'score': r['s'][c]} for c in configs}) for r in ruler]
    scores = analysis.ruler_tables(rows)
    nll = {c: np.array([r['nll'][c] for r in books]) for c in configs}
    metrics = {
        'ruler': {c: {t: float(scores[t][c].mean()) for t in tasks} for c in configs},
        'ppl': {c: float(np.exp(nll[c].mean())) for c in configs},
    }
    score_delta = max(abs(metrics['ruler'][c][t] - reference['ruler'][c][t]) for c in configs for t in tasks)
    ppl_delta = max(abs(metrics['ppl'][c] - reference['ppl'][c]) for c in configs)
    checks = {
        'ruler_per_task_at_1_decimal': all(f"{metrics['ruler'][c][t]:.1f}" == f"{reference['ruler'][c][t]:.1f}" for c in configs for t in tasks),
        'ruler_average_at_1_decimal': all(
            f"{np.mean(list(metrics['ruler'][c].values())):.1f}" == f"{np.mean(list(reference['ruler'][c].values())):.1f}" for c in configs),
        'ppl_at_2_decimals': all(f"{metrics['ppl'][c]:.2f}" == f"{reference['ppl'][c]:.2f}" for c in configs),
        'ppl_at_4_decimals': all(f"{metrics['ppl'][c]:.4f}" == f"{reference['ppl'][c]:.4f}" for c in configs),
    }

    # Keep the original 2000-resample seed and call order for protocol comparisons.
    rng = np.random.default_rng(analysis.SEED)
    intervals = {}

    def ruler_interval(name, selected_tasks, first, second):
        value = analysis.boot_diff(scores, selected_tasks, first, second, rng)
        intervals[name] = {'unit': 'percentage_points', 'point': value[0], 'ci95': list(value[1:])}
        return value

    p, lo, hi = ruler_interval('P2_fps_minus_topk_aggregation_m256', analysis.AGG, 'fps_256', 'topk_256')
    details = {'P2': 'fps - topk on cwe+fwe at m=256: %.1f [%.1f, %.1f]' % (p, lo, hi)}
    parts = []
    for budget in analysis.BUDGETS:
        value = ruler_interval(f'P3_fps_minus_varopt_m{budget}', tasks, f'fps_{budget}', f'varopt_{budget}')
        parts.append('m=%d: %.1f [%.1f, %.1f]' % (budget, *value))
    details['P3'] = 'fps - varopt (needs >= -2): ' + '; '.join(parts)
    parts = []
    for budget in analysis.BUDGETS:
        value = ruler_interval(f'P4_fps_minus_iid_ruler_m{budget}', tasks, f'fps_{budget}', f'iid_{budget}')
        parts.append('m=%d: %.1f [%.1f, %.1f]' % (budget, *value))
    ruler_detail = '; '.join(parts)
    parts = []
    for budget in analysis.BUDGETS:
        difference = nll[f'fps_{budget}'] - nll[f'iid_{budget}']
        bootstrap = [difference[rng.integers(0, len(difference), len(difference))].mean() for _ in range(analysis.B)]
        value = (float(difference.mean()), float(np.quantile(bootstrap, .025)), float(np.quantile(bootstrap, .975)))
        intervals[f'P4_fps_minus_iid_nll_m{budget}'] = {'unit': 'nats_per_token', 'point': value[0], 'ci95': list(value[1:])}
        parts.append('m=%d: dNLL %.4f [%.4f, %.4f]' % (budget, *value))
    details['P4'] = 'RULER fps - iid: ' + ruler_detail + ' | perplexity fps - iid: ' + '; '.join(parts)
    checks['protocol_interval_details_at_saved_precision'] = all(details[k] == reference_details[k] for k in details)
    descriptive_lines = []
    for budget in analysis.BUDGETS:
        for first, second in [('fps', 'topk'), ('fps', 'sinkwin'), ('piv1', 'varopt'), ('fps', 'piv1'), ('varopt', 'iid')]:
            value = ruler_interval(f'descriptive_{first}_minus_{second}_m{budget}', tasks, f'{first}_{budget}', f'{second}_{budget}')
            descriptive_lines.append('m=%d %s - %s: %.1f [%.1f, %.1f]' % (budget, first, second, *value))
    checks['descriptive_intervals_at_saved_precision'] = all(line in [x.strip() for x in reference_lines] for line in descriptive_lines)

    output.mkdir(parents=True, exist_ok=True)
    posthoc = {}
    posthoc_dir = HERE.parents[1] / 'decoding_posthoc'
    for name in ['posthoc_ppl', 'posthoc_ruler']:
        script = posthoc_dir / 'code' / (name + '.py')
        run = subprocess.run([sys.executable, '-I', '-B', str(script), str(args.compact.resolve())],
                             text=True, capture_output=True, check=True)
        (output / (name + '.txt')).write_text(run.stdout, encoding='utf-8')
        saved = posthoc_dir / 'results' / (name + '.txt')
        same = run.stdout == saved.read_text(encoding='utf-8')
        checks[name + '_matches_saved_report'] = same
        posthoc[name] = {'resamples': 10000, 'seed': 20261108, 'matches_saved_report': same}

    report = {
        'passed': all(checks.values()), 'checks': checks, 'samples_per_task': counts,
        'pg19_books': len(books), 'max_ruler_mean_difference_percentage_points': score_delta,
        'max_ppl_difference': ppl_delta, 'protocol_bootstrap_resamples': analysis.B,
        'protocol_bootstrap_seed': analysis.SEED, 'protocol_comparison_details': details,
        'intervals': intervals, 'posthoc': posthoc,
        'timing_reconstructed': False,
        'limitations': [
            'Compact RULER scores are rounded; comparisons use the published reporting precision.',
            'Generated texts and per-sample RULER prefill/decode timings cannot be recovered from this file.',
            'The archived summary text retains the original aggregate timings; they are not recomputed here.',
            'A bootstrap interval containing zero does not establish equivalence or non-inferiority.',
            'Round13 uses 10000 resamples and its own call order; its intervals need not match the original 2000-resample intervals digit for digit.',
        ],
    }
    (output / 'e9_metrics_from_compact.json').write_text(json.dumps(metrics, indent=2) + '\n', encoding='utf-8')
    (output / 'e9_compact_check.json').write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')
    lines = ['PASS' if report['passed'] else 'FAIL'] + [f'{name}: {value}' for name, value in checks.items()]
    lines += [f'RULER maximum mean difference: {score_delta:.12g} percentage points',
              f'PPL maximum difference: {ppl_delta:.12g}', 'Timing reconstructed: False']
    (output / 'e9_compact_check.txt').write_text('\n'.join(lines) + '\n', encoding='utf-8')
    print('\n'.join(lines))
    return 0 if report['passed'] else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/experiments/decoding/provenance/PROTOCOL_v8.md <==
# Protocol v8 (round 11): E9, downstream effect of protected sparse attention

Written before any E9 run with the evaluated model. The code was developed and tested on CPU with Qwen2.5-0.5B, on short synthetic contexts (2k tokens), and on unit tests. No E9 output with Qwen2.5-7B-Instruct exists yet. The SHA256 of the code is appended before the runs.

## Question

E5–E8 measured how well sparse rows reproduce attention outputs. E9 asks whether the differences reach downstream behavior. The model is a long-context instruct model. Its attention rows are replaced at decode time by sparse rows from each method, at equal budget.

## Setup

- **Model.** Qwen2.5-7B-Instruct, Hugging Face revision a09a35458c702b33eeacc393d103063234e8bc28, bf16, one A100-PCIE-40GB.
- **Inference.** A minimal Qwen2 implementation (`code/engine.py`). It matches transformers to 7e-4 in logits in float32 on Qwen2.5-0.5B.
- **Prefill and decoding.** The prompt, except its last token, is prefilled with dense causal attention. Every later position uses sparse weights in every layer and every query head:
  - the last prompt token;
  - every generated token (RULER) or teacher-forced token (perplexity).
- **Sparse rows.** The exact attention row p of the head (softmax in float32) is replaced by Q, and the head output is V Q.

## Methods (`code/samplers.py`), budget m nonzero weights per row, m ∈ {64, 256}

| Name | Rule | Unbiased | Block masses kept |
|---|---|---|---|
| dense | Q = p | yes | yes |
| topk | m largest weights, renormalized | no | no |
| sinkwin | first 4 and last m − 4 positions, renormalized | no | no |
| iid | m draws with replacement, weight 1/m | yes | no |
| varopt | VarOpt heavy tokens kept, light tokens by systematic sampling in position order | yes | total only |
| piv1 | as varopt, ordered pivotal sampling instead of systematic | yes | total only |
| fps | Proposition 10: heavy tokens kept, light budget over the blocks {first 4 positions, middle, last 64 positions} in proportion to light mass, ordered pivotal sampling inside each block | yes | every block |

- The heavy-split rule of fps is fixed in the code: the VarOpt heavy set, plus offenders and blocks whose budget would cover all their light tokens, while every block with light mass keeps one atom.
- This rule is cheaper than the j search of E8, and it is set before any run.
- Each configuration uses its own random generator, seeded from (task, index, method, m).

## Tasks

**RULER (`code/gen_ruler.py`).**
- Source: NVIDIA/RULER commit db43f92, generated with its own task scripts at max_seq_length 16384 and random seed 42, with the Qwen2.5-7B-Instruct tokenizer.
- Six tasks that need no external corpus:
  - niah_single_1, niah_multikey_2, niah_multikey_3 (retrieval);
  - vt (multi-hop tracking);
  - cwe, fwe (aggregation).
- Format: Qwen2.5 chat format with the default system prompt. The assistant turn starts with RULER's answer prefix.
- Decoding: greedy, at most RULER's tokens_to_generate, stop at `<|im_end|>`.
- Score: RULER's string_match_all, in percent.
- **N = 50 samples per task.** If the smoke test (first 2 samples of each task) implies more than 3 GPU hours for all tasks, N = 30 for every task. This rule uses timing only, before any accuracy is looked at.

**Perplexity.**
- Data: the first 12 books of the PG-19 test split with at least 16384 tokens, in the order of the source file.
- Context: the first 16128 tokens.
- Scored: the mean negative log-likelihood of the next 256 tokens, teacher forced.
- If PG-19 cannot be downloaded on the server, WikiText-103 test is used instead, as 12 consecutive chunks of 16384 tokens, and the report says so.

## Predictions (fixed now)

The primary scores are RULER averages over the six tasks (mean over samples, then over tasks) and perplexity exp(mean NLL) over the books. Paired differences use a bootstrap over samples (RULER) or books (perplexity), 2000 resamples with a fixed seed, and 95% intervals.

- **P1 (sanity).** Dense averages at least 75 on the six RULER tasks.
- **P2 (unbiased versus truncation on aggregation).** At m = 256, the mean of fps on {cwe, fwe} exceeds that of topk.
- **P3 (protection costs nothing).** At each m, the RULER average of fps is at least that of varopt minus 2 points.
- **P4 (variance).** At each m:
  - the RULER average of fps is at least that of iid;
  - the perplexity of fps is at most that of iid.
- **P5 (window baselines fail retrieval).** At m = 256, sinkwin averages at most 20 on the three niah tasks.
- **P6 (closest to dense).** At m = 256, the perplexity of fps is at most 1.01 times the smallest perplexity among the six sparse methods.

Everything else is descriptive: per-task scores, m = 64 for P2, P5 and P6, piv1 against varopt (pivotal against systematic), and fps against piv1 (blocks against one block).

## Reporting

- Every outcome is reported as produced.
- Failed runs are counted. A crash is fixed and the run resumed, and any code change after this protocol is listed below with its reason.
- Cost cap: a fixed budget of GPU time. If a stage would exceed it, the remaining stages are dropped and the report says so.

## SHA256 at the run

Recorded before the code was uploaded to the GPU server and before any run with the evaluated model.

    4555da75d2c04bdd1c196a56f99ba0424284c4e4d0b63c539884b046d3a4c025  code/samplers.py
    5c6ad77738508966b3e9be33ba239cbea3d685f97e3235b9f402bda18b662a7d  code/engine.py
    8f823341d87dd689ff0f3e40f7a86cbd4fb0b7813415b53bc960496c870d5e2e  code/run_e9.py
    1703b26f31d6327b88abdb0c5a6455867fbaa571e77a499ef387b7f8d63e2681  code/gen_ruler.py
    d3f737a72b0d5c5351a9eb61cf028130f4a813feafe9b4ed109a83722770f7dd  code/test_samplers.py
    2d4983e1ee9a691cc15cb0a3718f2ce5096c5873e157225bfd651471f135b651  code/test_engine.py

## Analysis code

`code/analyze_e9.py` implements the predictions above. It was written after the hashes above were recorded and before any E9 output with the evaluated model existed. It was tested only on CPU smoke outputs of Qwen2.5-0.5B.

    4f360809c771876788f0c92fbb57182ed49dd7265537fbba7e1c55c7d3d52e65  code/analyze_e9.py

## Amendment 1: crash fix, no output existed

The first GPU smoke test crashed before any sample finished. In `code/run_e9.py` the helper `sync()` called itself on CUDA instead of `torch.cuda.synchronize()`. The cause was a find-and-replace error in development, which ran on CPU only, where the branch is not taken. The line was fixed and the pipeline restarted from the smoke test. The data generation was not repeated, since its output did not depend on the bug. The empty output files of the crashed attempt are kept in `results/crashed_attempt1/`.

    631845a3a250e861e4babdc2affb437cba0e3146aac39c72adea398279923e2d  code/run_e9.py  (after the fix)


==> anc/experiments/decoding/results/e9_N_rule.txt <==
projected hours for N=50: 4.562
N=30


==> anc/experiments/decoding/results/e9_compact.json <==
{"ruler":[{"task":"niah_single_1","index":0,"T":15692,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":100.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":16,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":1,"T":15680,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":17,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":17,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":0,"T":16272,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":12,"fps_256":10}},{"task":"niah_multikey_2","index":1,"T":15734,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":11,"varopt_64":11,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":46,"varopt_256":10,"piv1_256":11,"fps_256":10}},{"task":"niah_multikey_3","index":0,"T":16178,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":38,"topk_64":37,"sinkwin_64":128,"iid_64":89,"varopt_64":39,"piv1_64":39,"fps_64":39,"topk_256":37,"sinkwin_256":128,"iid_256":37,"varopt_256":38,"piv1_256":37,"fps_256":37}},{"task":"niah_multikey_3","index":1,"T":16239,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":0.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":0.0},"n":{"dense_0":37,"topk_64":35,"sinkwin_64":128,"iid_64":37,"varopt_64":35,"piv1_64":37,"fps_64":37,"topk_256":36,"sinkwin_256":47,"iid_256":37,"varopt_256":37,"piv1_256":37,"fps_256":39}},{"task":"vt","index":0,"T":16359,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":80.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":100.0,"piv1_256":80.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":20,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":1,"T":16363,"s":{"dense_0":80.0,"topk_64":20.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":80.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":80.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"cwe","index":0,"T":16178,"s":{"dense_0":90.0,"topk_64":60.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":90.0,"piv1_64":70.0,"fps_64":50.0,"topk_256":70.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":70.0,"piv1_256":90.0,"fps_256":100.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":120,"iid_64":48,"varopt_64":120,"piv1_64":120,"fps_64":120,"topk_256":97,"sinkwin_256":120,"iid_256":120,"varopt_256":104,"piv1_256":48,"fps_256":49}},{"task":"cwe","index":1,"T":16123,"s":{"dense_0":90.0,"topk_64":90.0,"sinkwin_64":10.0,"iid_64":70.0,"varopt_64":80.0,"piv1_64":60.0,"fps_64":70.0,"topk_256":90.0,"sinkwin_256":40.0,"iid_256":60.0,"varopt_256":60.0,"piv1_256":60.0,"fps_256":90.0},"n":{"dense_0":95,"topk_64":52,"sinkwin_64":120,"iid_64":48,"varopt_64":47,"piv1_64":120,"fps_64":111,"topk_256":60,"sinkwin_256":120,"iid_256":120,"varopt_256":110,"piv1_256":120,"fps_256":111}},{"task":"fwe","index":0,"T":15986,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":66.667,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":66.667,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":16,"topk_64":14,"sinkwin_64":50,"iid_64":16,"varopt_64":17,"piv1_64":9,"fps_64":16,"topk_256":14,"sinkwin_256":19,"iid_256":16,"varopt_256":16,"piv1_256":16,"fps_256":16}},{"task":"fwe","index":1,"T":14877,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":33.333,"varopt_64":66.667,"piv1_64":66.667,"fps_64":33.333,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":33.333},"n":{"dense_0":15,"topk_64":15,"sinkwin_64":31,"iid_64":16,"varopt_64":15,"piv1_64":15,"fps_64":16,"topk_256":15,"sinkwin_256":17,"iid_256":15,"varopt_256":15,"piv1_256":15,"fps_256":16}},{"task":"niah_single_1","index":2,"T":15683,"s":{"dense_0":0.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":128,"iid_64":10,"varopt_64":10,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":96,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":3,"T":15683,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":37,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":8,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":4,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":12,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":5,"T":15692,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":9,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":6,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":20,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":21,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":7,"T":15686,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":5,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":8,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":100.0,"fps_64":0.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":20,"iid_64":11,"varopt_64":11,"piv1_64":10,"fps_64":11,"topk_256":10,"sinkwin_256":42,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":9,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":7,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":35,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":10,"T":15683,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":11,"topk_64":11,"sinkwin_64":5,"iid_64":11,"varopt_64":11,"piv1_64":11,"fps_64":11,"topk_256":11,"sinkwin_256":5,"iid_256":11,"varopt_256":11,"piv1_256":11,"fps_256":11}},{"task":"niah_single_1","index":11,"T":16283,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":28,"topk_64":10,"sinkwin_64":8,"iid_64":14,"varopt_64":10,"piv1_64":14,"fps_64":14,"topk_256":14,"sinkwin_256":8,"iid_256":10,"varopt_256":14,"piv1_256":14,"fps_256":14}},{"task":"niah_single_1","index":12,"T":16283,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":11,"topk_64":11,"sinkwin_64":8,"iid_64":11,"varopt_64":11,"piv1_64":11,"fps_64":11,"topk_256":11,"sinkwin_256":55,"iid_256":11,"varopt_256":11,"piv1_256":11,"fps_256":11}},{"task":"niah_single_1","index":13,"T":15686,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":5,"iid_256":11,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":14,"T":16283,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":15,"topk_64":10,"sinkwin_64":38,"iid_64":11,"varopt_64":12,"piv1_64":12,"fps_64":22,"topk_256":10,"sinkwin_256":37,"iid_256":16,"varopt_256":11,"piv1_256":16,"fps_256":12}},{"task":"niah_single_1","index":15,"T":15686,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":5,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":16,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":11,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":8,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":17,"T":16280,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":22,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":8,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":18,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":39,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":49,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":19,"T":16280,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":20,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":8,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":20,"T":16283,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":100.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":16,"topk_64":16,"sinkwin_64":39,"iid_64":16,"varopt_64":16,"piv1_64":16,"fps_64":37,"topk_256":16,"sinkwin_256":20,"iid_256":60,"varopt_256":16,"piv1_256":16,"fps_256":16}},{"task":"niah_single_1","index":21,"T":16280,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":10,"topk_64":11,"sinkwin_64":8,"iid_64":10,"varopt_64":10,"piv1_64":12,"fps_64":10,"topk_256":10,"sinkwin_256":6,"iid_256":11,"varopt_256":8,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":22,"T":16280,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":18,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":66,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":23,"T":16280,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":6,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":24,"T":15683,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":8,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":25,"T":15689,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":5,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":26,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":15,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":33,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":27,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":26,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":28,"T":16280,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":5,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_single_1","index":29,"T":16283,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":34,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":19,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":2,"T":15693,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":11,"topk_64":10,"sinkwin_64":11,"iid_64":11,"varopt_64":11,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":11,"varopt_256":11,"piv1_256":11,"fps_256":11}},{"task":"niah_multikey_2","index":3,"T":15768,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":10,"piv1_64":11,"fps_64":12,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":4,"T":16275,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":4,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":5,"T":16265,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":11,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":11,"fps_256":10}},{"task":"niah_multikey_2","index":6,"T":16235,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":7,"iid_64":12,"varopt_64":10,"piv1_64":10,"fps_64":12,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":11,"piv1_256":11,"fps_256":11}},{"task":"niah_multikey_2","index":7,"T":15707,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":10,"varopt_64":12,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":11,"varopt_256":10,"piv1_256":12,"fps_256":11}},{"task":"niah_multikey_2","index":8,"T":15730,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":11,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":9,"T":15718,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":11,"topk_64":10,"sinkwin_64":8,"iid_64":10,"varopt_64":11,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":12,"varopt_256":10,"piv1_256":12,"fps_256":11}},{"task":"niah_multikey_2","index":10,"T":16262,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":11,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":11,"T":15751,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":10,"varopt_64":10,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":12,"T":16276,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":10,"varopt_64":10,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":13,"T":15703,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":100.0,"piv1_64":0.0,"fps_64":100.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":10,"piv1_64":12,"fps_64":12,"topk_256":10,"sinkwin_256":6,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":14,"T":16284,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":11,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":6,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":15,"T":16236,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":10,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":16,"T":16268,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":10,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":11,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":17,"T":15741,"s":{"dense_0":100.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":11,"varopt_64":10,"piv1_64":12,"fps_64":10,"topk_256":10,"sinkwin_256":63,"iid_256":12,"varopt_256":10,"piv1_256":12,"fps_256":10}},{"task":"niah_multikey_2","index":18,"T":15704,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":11,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":10,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":11,"piv1_256":11,"fps_256":10}},{"task":"niah_multikey_2","index":19,"T":16281,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":10,"varopt_64":12,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":20,"T":16269,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":10,"iid_64":10,"varopt_64":10,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":21,"T":16213,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":10,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":11,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":22,"T":16225,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":8,"iid_64":11,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":45,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":23,"T":16273,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":10,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":11,"fps_256":10}},{"task":"niah_multikey_2","index":24,"T":15772,"s":{"dense_0":100.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":40,"topk_64":34,"sinkwin_64":10,"iid_64":51,"varopt_64":12,"piv1_64":72,"fps_64":48,"topk_256":53,"sinkwin_256":40,"iid_256":12,"varopt_256":72,"piv1_256":72,"fps_256":11}},{"task":"niah_multikey_2","index":25,"T":16279,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":10,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":26,"T":16285,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":6,"iid_64":10,"varopt_64":10,"piv1_64":10,"fps_64":11,"topk_256":10,"sinkwin_256":10,"iid_256":11,"varopt_256":10,"piv1_256":10,"fps_256":10}},{"task":"niah_multikey_2","index":27,"T":16229,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":5,"iid_64":10,"varopt_64":12,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":11,"fps_256":11}},{"task":"niah_multikey_2","index":28,"T":15732,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":4,"iid_64":38,"varopt_64":11,"piv1_64":10,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":10,"piv1_256":12,"fps_256":10}},{"task":"niah_multikey_2","index":29,"T":16266,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":100.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":10,"topk_64":10,"sinkwin_64":10,"iid_64":10,"varopt_64":10,"piv1_64":11,"fps_64":10,"topk_256":10,"sinkwin_256":10,"iid_256":10,"varopt_256":12,"piv1_256":10,"fps_256":11}},{"task":"niah_multikey_3","index":2,"T":16282,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":0.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":100.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":38,"topk_64":37,"sinkwin_64":128,"iid_64":39,"varopt_64":39,"piv1_64":38,"fps_64":38,"topk_256":38,"sinkwin_256":22,"iid_256":39,"varopt_256":38,"piv1_256":39,"fps_256":39}},{"task":"niah_multikey_3","index":3,"T":16242,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":34,"topk_64":33,"sinkwin_64":61,"iid_64":35,"varopt_64":33,"piv1_64":35,"fps_64":34,"topk_256":34,"sinkwin_256":39,"iid_256":35,"varopt_256":34,"piv1_256":35,"fps_256":35}},{"task":"niah_multikey_3","index":4,"T":16228,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":37,"topk_64":35,"sinkwin_64":128,"iid_64":36,"varopt_64":37,"piv1_64":37,"fps_64":37,"topk_256":36,"sinkwin_256":29,"iid_256":37,"varopt_256":37,"piv1_256":36,"fps_256":37}},{"task":"niah_multikey_3","index":5,"T":16254,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":38,"topk_64":36,"sinkwin_64":128,"iid_64":37,"varopt_64":37,"piv1_64":38,"fps_64":38,"topk_256":37,"sinkwin_256":128,"iid_256":37,"varopt_256":38,"piv1_256":38,"fps_256":38}},{"task":"niah_multikey_3","index":6,"T":16285,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":0.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":40,"topk_64":38,"sinkwin_64":128,"iid_64":39,"varopt_64":40,"piv1_64":40,"fps_64":39,"topk_256":39,"sinkwin_256":128,"iid_256":39,"varopt_256":40,"piv1_256":40,"fps_256":39}},{"task":"niah_multikey_3","index":7,"T":16181,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":35,"topk_64":34,"sinkwin_64":128,"iid_64":36,"varopt_64":36,"piv1_64":35,"fps_64":35,"topk_256":34,"sinkwin_256":35,"iid_256":35,"varopt_256":35,"piv1_256":35,"fps_256":35}},{"task":"niah_multikey_3","index":8,"T":16191,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":36,"topk_64":87,"sinkwin_64":4,"iid_64":36,"varopt_64":36,"piv1_64":35,"fps_64":36,"topk_256":34,"sinkwin_256":128,"iid_256":36,"varopt_256":36,"piv1_256":36,"fps_256":36}},{"task":"niah_multikey_3","index":9,"T":16203,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":100.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":34,"topk_64":32,"sinkwin_64":4,"iid_64":38,"varopt_64":34,"piv1_64":36,"fps_64":36,"topk_256":34,"sinkwin_256":128,"iid_256":34,"varopt_256":34,"piv1_256":36,"fps_256":36}},{"task":"niah_multikey_3","index":10,"T":14323,"s":{"dense_0":0.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":100.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":36,"topk_64":33,"sinkwin_64":113,"iid_64":34,"varopt_64":36,"piv1_64":36,"fps_64":35,"topk_256":34,"sinkwin_256":33,"iid_256":36,"varopt_256":35,"piv1_256":36,"fps_256":36}},{"task":"niah_multikey_3","index":11,"T":16276,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":0.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":37,"topk_64":35,"sinkwin_64":14,"iid_64":36,"varopt_64":36,"piv1_64":36,"fps_64":37,"topk_256":36,"sinkwin_256":64,"iid_256":37,"varopt_256":37,"piv1_256":36,"fps_256":37}},{"task":"niah_multikey_3","index":12,"T":16203,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":38,"topk_64":37,"sinkwin_64":77,"iid_64":39,"varopt_64":38,"piv1_64":38,"fps_64":38,"topk_256":38,"sinkwin_256":62,"iid_256":39,"varopt_256":38,"piv1_256":38,"fps_256":38}},{"task":"niah_multikey_3","index":13,"T":16253,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":0.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":39,"topk_64":37,"sinkwin_64":8,"iid_64":39,"varopt_64":38,"piv1_64":39,"fps_64":39,"topk_256":38,"sinkwin_256":101,"iid_256":40,"varopt_256":40,"piv1_256":40,"fps_256":40}},{"task":"niah_multikey_3","index":14,"T":16274,"s":{"dense_0":0.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":38,"topk_64":36,"sinkwin_64":128,"iid_64":38,"varopt_64":36,"piv1_64":38,"fps_64":37,"topk_256":38,"sinkwin_256":128,"iid_256":39,"varopt_256":37,"piv1_256":35,"fps_256":39}},{"task":"niah_multikey_3","index":15,"T":16245,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":37,"topk_64":35,"sinkwin_64":128,"iid_64":37,"varopt_64":38,"piv1_64":37,"fps_64":37,"topk_256":36,"sinkwin_256":11,"iid_256":36,"varopt_256":38,"piv1_256":37,"fps_256":38}},{"task":"niah_multikey_3","index":16,"T":14334,"s":{"dense_0":100.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":0.0,"fps_256":100.0},"n":{"dense_0":36,"topk_64":35,"sinkwin_64":128,"iid_64":36,"varopt_64":26,"piv1_64":36,"fps_64":36,"topk_256":36,"sinkwin_256":62,"iid_256":36,"varopt_256":36,"piv1_256":36,"fps_256":36}},{"task":"niah_multikey_3","index":17,"T":16238,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":35,"topk_64":34,"sinkwin_64":128,"iid_64":128,"varopt_64":35,"piv1_64":35,"fps_64":34,"topk_256":34,"sinkwin_256":128,"iid_256":35,"varopt_256":35,"piv1_256":35,"fps_256":35}},{"task":"niah_multikey_3","index":18,"T":16160,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":38,"topk_64":38,"sinkwin_64":128,"iid_64":39,"varopt_64":37,"piv1_64":38,"fps_64":38,"topk_256":38,"sinkwin_256":34,"iid_256":38,"varopt_256":39,"piv1_256":38,"fps_256":38}},{"task":"niah_multikey_3","index":19,"T":16273,"s":{"dense_0":0.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":36,"topk_64":85,"sinkwin_64":128,"iid_64":35,"varopt_64":36,"piv1_64":32,"fps_64":36,"topk_256":128,"sinkwin_256":128,"iid_256":35,"varopt_256":36,"piv1_256":36,"fps_256":36}},{"task":"niah_multikey_3","index":20,"T":16251,"s":{"dense_0":100.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":0.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":33,"topk_64":28,"sinkwin_64":4,"iid_64":33,"varopt_64":33,"piv1_64":32,"fps_64":33,"topk_256":31,"sinkwin_256":128,"iid_256":33,"varopt_256":33,"piv1_256":33,"fps_256":33}},{"task":"niah_multikey_3","index":21,"T":16256,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":35,"topk_64":34,"sinkwin_64":128,"iid_64":37,"varopt_64":35,"piv1_64":35,"fps_64":35,"topk_256":35,"sinkwin_256":128,"iid_256":35,"varopt_256":36,"piv1_256":36,"fps_256":35}},{"task":"niah_multikey_3","index":22,"T":16214,"s":{"dense_0":0.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":32,"topk_64":34,"sinkwin_64":10,"iid_64":31,"varopt_64":32,"piv1_64":32,"fps_64":31,"topk_256":34,"sinkwin_256":59,"iid_256":36,"varopt_256":32,"piv1_256":32,"fps_256":32}},{"task":"niah_multikey_3","index":23,"T":16193,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":38,"topk_64":123,"sinkwin_64":128,"iid_64":38,"varopt_64":36,"piv1_64":36,"fps_64":37,"topk_256":37,"sinkwin_256":95,"iid_256":38,"varopt_256":38,"piv1_256":38,"fps_256":38}},{"task":"niah_multikey_3","index":24,"T":16237,"s":{"dense_0":100.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":38,"topk_64":128,"sinkwin_64":128,"iid_64":128,"varopt_64":38,"piv1_64":94,"fps_64":128,"topk_256":128,"sinkwin_256":128,"iid_256":38,"varopt_256":38,"piv1_256":38,"fps_256":38}},{"task":"niah_multikey_3","index":25,"T":16246,"s":{"dense_0":0.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":37,"topk_64":31,"sinkwin_64":4,"iid_64":128,"varopt_64":37,"piv1_64":37,"fps_64":37,"topk_256":31,"sinkwin_256":36,"iid_256":37,"varopt_256":37,"piv1_256":37,"fps_256":37}},{"task":"niah_multikey_3","index":26,"T":16268,"s":{"dense_0":100.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":100.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":100.0},"n":{"dense_0":35,"topk_64":34,"sinkwin_64":128,"iid_64":34,"varopt_64":35,"piv1_64":30,"fps_64":36,"topk_256":32,"sinkwin_256":94,"iid_256":35,"varopt_256":34,"piv1_256":35,"fps_256":35}},{"task":"niah_multikey_3","index":27,"T":16266,"s":{"dense_0":0.0,"topk_64":0.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":37,"topk_64":36,"sinkwin_64":128,"iid_64":38,"varopt_64":38,"piv1_64":38,"fps_64":33,"topk_256":36,"sinkwin_256":34,"iid_256":38,"varopt_256":37,"piv1_256":37,"fps_256":37}},{"task":"niah_multikey_3","index":28,"T":16238,"s":{"dense_0":0.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":36,"topk_64":37,"sinkwin_64":128,"iid_64":38,"varopt_64":39,"piv1_64":38,"fps_64":39,"topk_256":37,"sinkwin_256":93,"iid_256":36,"varopt_256":36,"piv1_256":36,"fps_256":36}},{"task":"niah_multikey_3","index":29,"T":16242,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":39,"topk_64":38,"sinkwin_64":128,"iid_64":39,"varopt_64":40,"piv1_64":39,"fps_64":40,"topk_256":39,"sinkwin_256":128,"iid_256":39,"varopt_256":39,"piv1_256":39,"fps_256":39}},{"task":"vt","index":2,"T":16365,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":20.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":18,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":18}},{"task":"vt","index":3,"T":16363,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":17,"topk_64":17,"sinkwin_64":30,"iid_64":17,"varopt_64":17,"piv1_64":17,"fps_64":17,"topk_256":17,"sinkwin_256":30,"iid_256":17,"varopt_256":17,"piv1_256":17,"fps_256":17}},{"task":"vt","index":4,"T":16365,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":17,"piv1_64":30,"fps_64":17,"topk_256":17,"sinkwin_256":30,"iid_256":17,"varopt_256":30,"piv1_256":17,"fps_256":30}},{"task":"vt","index":5,"T":16364,"s":{"dense_0":40.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":60.0,"piv1_64":60.0,"fps_64":60.0,"topk_256":20.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":40.0,"piv1_256":40.0,"fps_256":40.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":11,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":6,"T":16364,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":16,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":7,"T":16360,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":8,"T":16373,"s":{"dense_0":80.0,"topk_64":60.0,"sinkwin_64":0.0,"iid_64":60.0,"varopt_64":100.0,"piv1_64":40.0,"fps_64":60.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":80.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":9,"T":16363,"s":{"dense_0":40.0,"topk_64":60.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":40.0,"piv1_64":40.0,"fps_64":40.0,"topk_256":40.0,"sinkwin_256":0.0,"iid_256":40.0,"varopt_256":40.0,"piv1_256":40.0,"fps_256":60.0},"n":{"dense_0":16,"topk_64":30,"sinkwin_64":30,"iid_64":21,"varopt_64":16,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":16,"fps_256":30}},{"task":"vt","index":10,"T":16366,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":40.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":11,"T":16364,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":12,"T":16363,"s":{"dense_0":60.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":20.0,"piv1_64":100.0,"fps_64":60.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":60.0,"piv1_256":20.0,"fps_256":20.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":13,"T":16357,"s":{"dense_0":80.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":80.0,"piv1_64":80.0,"fps_64":80.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":80.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":14,"T":16355,"s":{"dense_0":0.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":0.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":15,"T":16363,"s":{"dense_0":80.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":80.0,"piv1_64":80.0,"fps_64":80.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":80.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":16,"T":16364,"s":{"dense_0":40.0,"topk_64":40.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":80.0,"piv1_64":40.0,"fps_64":60.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":40.0,"varopt_256":40.0,"piv1_256":40.0,"fps_256":40.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":17,"T":16370,"s":{"dense_0":60.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":80.0,"piv1_64":100.0,"fps_64":60.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":60.0,"piv1_256":80.0,"fps_256":60.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":18,"T":16361,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":16,"topk_64":16,"sinkwin_64":30,"iid_64":16,"varopt_64":16,"piv1_64":16,"fps_64":16,"topk_256":16,"sinkwin_256":30,"iid_256":16,"varopt_256":16,"piv1_256":16,"fps_256":16}},{"task":"vt","index":19,"T":16365,"s":{"dense_0":80.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":80.0,"piv1_64":100.0,"fps_64":80.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":80.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":20,"T":16363,"s":{"dense_0":60.0,"topk_64":40.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":100.0,"piv1_64":60.0,"fps_64":80.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":60.0,"fps_256":60.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":17,"iid_64":23,"varopt_64":25,"piv1_64":30,"fps_64":24,"topk_256":30,"sinkwin_256":17,"iid_256":24,"varopt_256":24,"piv1_256":30,"fps_256":30}},{"task":"vt","index":21,"T":16362,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":18,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":18,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":18,"varopt_256":30,"piv1_256":18,"fps_256":18}},{"task":"vt","index":22,"T":16361,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":16,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":16,"piv1_64":30,"fps_64":16,"topk_256":16,"sinkwin_256":30,"iid_256":30,"varopt_256":16,"piv1_256":16,"fps_256":30}},{"task":"vt","index":23,"T":16371,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":11,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":24,"T":16363,"s":{"dense_0":80.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":60.0,"piv1_64":40.0,"fps_64":80.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":60.0,"piv1_256":60.0,"fps_256":60.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":25,"T":16361,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":100.0,"piv1_64":80.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":80.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":26,"T":16367,"s":{"dense_0":80.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":80.0,"piv1_64":80.0,"fps_64":80.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":80.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":27,"T":16361,"s":{"dense_0":80.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":80.0,"piv1_64":100.0,"fps_64":80.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":80.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":11,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":11,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":28,"T":16359,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":30,"varopt_64":30,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":30,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"vt","index":29,"T":16361,"s":{"dense_0":20.0,"topk_64":40.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":0.0,"piv1_64":60.0,"fps_64":40.0,"topk_256":60.0,"sinkwin_256":0.0,"iid_256":40.0,"varopt_256":40.0,"piv1_256":20.0,"fps_256":20.0},"n":{"dense_0":30,"topk_64":30,"sinkwin_64":30,"iid_64":28,"varopt_64":14,"piv1_64":30,"fps_64":30,"topk_256":30,"sinkwin_256":30,"iid_256":24,"varopt_256":30,"piv1_256":30,"fps_256":30}},{"task":"cwe","index":2,"T":16124,"s":{"dense_0":90.0,"topk_64":90.0,"sinkwin_64":0.0,"iid_64":90.0,"varopt_64":90.0,"piv1_64":90.0,"fps_64":90.0,"topk_256":90.0,"sinkwin_256":0.0,"iid_256":90.0,"varopt_256":90.0,"piv1_256":90.0,"fps_256":90.0},"n":{"dense_0":58,"topk_64":79,"sinkwin_64":120,"iid_64":116,"varopt_64":55,"piv1_64":58,"fps_64":64,"topk_256":56,"sinkwin_256":105,"iid_256":80,"varopt_256":67,"piv1_256":58,"fps_256":58}},{"task":"cwe","index":3,"T":16047,"s":{"dense_0":100.0,"topk_64":90.0,"sinkwin_64":0.0,"iid_64":90.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":80.0,"topk_256":100.0,"sinkwin_256":20.0,"iid_256":90.0,"varopt_256":100.0,"piv1_256":0.0,"fps_256":70.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":120,"iid_64":112,"varopt_64":44,"piv1_64":63,"fps_64":120,"topk_256":45,"sinkwin_256":120,"iid_256":120,"varopt_256":120,"piv1_256":3,"fps_256":120}},{"task":"cwe","index":4,"T":16216,"s":{"dense_0":90.0,"topk_64":60.0,"sinkwin_64":0.0,"iid_64":90.0,"varopt_64":90.0,"piv1_64":80.0,"fps_64":90.0,"topk_256":90.0,"sinkwin_256":10.0,"iid_256":100.0,"varopt_256":90.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":88,"topk_64":47,"sinkwin_64":120,"iid_64":82,"varopt_64":59,"piv1_64":78,"fps_64":62,"topk_256":58,"sinkwin_256":120,"iid_256":47,"varopt_256":120,"piv1_256":120,"fps_256":120}},{"task":"cwe","index":5,"T":16269,"s":{"dense_0":10.0,"topk_64":10.0,"sinkwin_64":0.0,"iid_64":30.0,"varopt_64":10.0,"piv1_64":10.0,"fps_64":10.0,"topk_256":70.0,"sinkwin_256":30.0,"iid_256":20.0,"varopt_256":10.0,"piv1_256":20.0,"fps_256":20.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":95,"iid_64":120,"varopt_64":116,"piv1_64":120,"fps_64":120,"topk_256":120,"sinkwin_256":120,"iid_256":120,"varopt_256":120,"piv1_256":120,"fps_256":53}},{"task":"cwe","index":6,"T":16269,"s":{"dense_0":50.0,"topk_64":30.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":70.0,"piv1_64":20.0,"fps_64":20.0,"topk_256":30.0,"sinkwin_256":0.0,"iid_256":40.0,"varopt_256":70.0,"piv1_256":100.0,"fps_256":50.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":120,"iid_64":120,"varopt_64":120,"piv1_64":120,"fps_64":120,"topk_256":120,"sinkwin_256":116,"iid_256":120,"varopt_256":120,"piv1_256":64,"fps_256":120}},{"task":"cwe","index":7,"T":16248,"s":{"dense_0":90.0,"topk_64":90.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":90.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":40.0,"iid_256":90.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":90.0},"n":{"dense_0":70,"topk_64":65,"sinkwin_64":120,"iid_64":48,"varopt_64":48,"piv1_64":120,"fps_64":48,"topk_256":60,"sinkwin_256":120,"iid_256":118,"varopt_256":48,"piv1_256":48,"fps_256":69}},{"task":"cwe","index":8,"T":16234,"s":{"dense_0":100.0,"topk_64":90.0,"sinkwin_64":0.0,"iid_64":50.0,"varopt_64":100.0,"piv1_64":80.0,"fps_64":90.0,"topk_256":100.0,"sinkwin_256":20.0,"iid_256":70.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":50.0},"n":{"dense_0":48,"topk_64":48,"sinkwin_64":120,"iid_64":120,"varopt_64":59,"piv1_64":75,"fps_64":58,"topk_256":48,"sinkwin_256":120,"iid_256":120,"varopt_256":48,"piv1_256":48,"fps_256":120}},{"task":"cwe","index":9,"T":16144,"s":{"dense_0":90.0,"topk_64":80.0,"sinkwin_64":10.0,"iid_64":70.0,"varopt_64":90.0,"piv1_64":70.0,"fps_64":90.0,"topk_256":90.0,"sinkwin_256":0.0,"iid_256":70.0,"varopt_256":90.0,"piv1_256":90.0,"fps_256":90.0},"n":{"dense_0":79,"topk_64":84,"sinkwin_64":120,"iid_64":120,"varopt_64":59,"piv1_64":120,"fps_64":48,"topk_256":120,"sinkwin_256":120,"iid_256":99,"varopt_256":76,"piv1_256":120,"fps_256":48}},{"task":"cwe","index":10,"T":15994,"s":{"dense_0":70.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":60.0,"piv1_64":90.0,"fps_64":20.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":80.0,"piv1_256":0.0,"fps_256":70.0},"n":{"dense_0":47,"topk_64":64,"sinkwin_64":83,"iid_64":120,"varopt_64":120,"piv1_64":53,"fps_64":120,"topk_256":120,"sinkwin_256":83,"iid_256":3,"varopt_256":45,"piv1_256":3,"fps_256":47}},{"task":"cwe","index":11,"T":16168,"s":{"dense_0":90.0,"topk_64":30.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":40.0,"piv1_64":20.0,"fps_64":50.0,"topk_256":90.0,"sinkwin_256":0.0,"iid_256":40.0,"varopt_256":90.0,"piv1_256":20.0,"fps_256":10.0},"n":{"dense_0":70,"topk_64":120,"sinkwin_64":120,"iid_64":46,"varopt_64":120,"piv1_64":120,"fps_64":120,"topk_256":120,"sinkwin_256":86,"iid_256":120,"varopt_256":70,"piv1_256":106,"fps_256":120}},{"task":"cwe","index":12,"T":16137,"s":{"dense_0":90.0,"topk_64":90.0,"sinkwin_64":10.0,"iid_64":90.0,"varopt_64":90.0,"piv1_64":90.0,"fps_64":100.0,"topk_256":90.0,"sinkwin_256":30.0,"iid_256":90.0,"varopt_256":90.0,"piv1_256":90.0,"fps_256":90.0},"n":{"dense_0":56,"topk_64":48,"sinkwin_64":120,"iid_64":120,"varopt_64":55,"piv1_64":45,"fps_64":83,"topk_256":44,"sinkwin_256":120,"iid_256":120,"varopt_256":56,"piv1_256":102,"fps_256":120}},{"task":"cwe","index":13,"T":16242,"s":{"dense_0":70.0,"topk_64":70.0,"sinkwin_64":0.0,"iid_64":70.0,"varopt_64":70.0,"piv1_64":60.0,"fps_64":80.0,"topk_256":70.0,"sinkwin_256":10.0,"iid_256":70.0,"varopt_256":70.0,"piv1_256":70.0,"fps_256":70.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":120,"iid_64":120,"varopt_64":120,"piv1_64":120,"fps_64":120,"topk_256":120,"sinkwin_256":120,"iid_256":120,"varopt_256":120,"piv1_256":120,"fps_256":120}},{"task":"cwe","index":14,"T":16147,"s":{"dense_0":80.0,"topk_64":70.0,"sinkwin_64":0.0,"iid_64":60.0,"varopt_64":80.0,"piv1_64":90.0,"fps_64":80.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":90.0,"piv1_256":90.0,"fps_256":90.0},"n":{"dense_0":45,"topk_64":60,"sinkwin_64":120,"iid_64":43,"varopt_64":60,"piv1_64":45,"fps_64":70,"topk_256":120,"sinkwin_256":120,"iid_256":120,"varopt_256":45,"piv1_256":45,"fps_256":120}},{"task":"cwe","index":15,"T":16242,"s":{"dense_0":0.0,"topk_64":60.0,"sinkwin_64":0.0,"iid_64":10.0,"varopt_64":0.0,"piv1_64":10.0,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":10.0,"iid_256":0.0,"varopt_256":30.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":120,"iid_64":120,"varopt_64":120,"piv1_64":120,"fps_64":120,"topk_256":120,"sinkwin_256":120,"iid_256":120,"varopt_256":120,"piv1_256":120,"fps_256":120}},{"task":"cwe","index":16,"T":16050,"s":{"dense_0":0.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":0.0,"piv1_64":30.0,"fps_64":70.0,"topk_256":70.0,"sinkwin_256":0.0,"iid_256":0.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":120,"iid_64":2,"varopt_64":2,"piv1_64":35,"fps_64":43,"topk_256":115,"sinkwin_256":108,"iid_256":2,"varopt_256":120,"piv1_256":2,"fps_256":2}},{"task":"cwe","index":17,"T":16097,"s":{"dense_0":70.0,"topk_64":30.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":70.0,"piv1_64":60.0,"fps_64":60.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":70.0,"piv1_256":60.0,"fps_256":70.0},"n":{"dense_0":42,"topk_64":120,"sinkwin_64":120,"iid_64":120,"varopt_64":120,"piv1_64":53,"fps_64":120,"topk_256":60,"sinkwin_256":120,"iid_256":115,"varopt_256":93,"piv1_256":120,"fps_256":120}},{"task":"cwe","index":18,"T":16125,"s":{"dense_0":60.0,"topk_64":70.0,"sinkwin_64":0.0,"iid_64":60.0,"varopt_64":70.0,"piv1_64":80.0,"fps_64":80.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":80.0},"n":{"dense_0":120,"topk_64":94,"sinkwin_64":120,"iid_64":120,"varopt_64":120,"piv1_64":120,"fps_64":58,"topk_256":120,"sinkwin_256":119,"iid_256":59,"varopt_256":71,"piv1_256":120,"fps_256":120}},{"task":"cwe","index":19,"T":16093,"s":{"dense_0":90.0,"topk_64":70.0,"sinkwin_64":0.0,"iid_64":0.0,"varopt_64":90.0,"piv1_64":90.0,"fps_64":100.0,"topk_256":20.0,"sinkwin_256":30.0,"iid_256":90.0,"varopt_256":90.0,"piv1_256":0.0,"fps_256":90.0},"n":{"dense_0":49,"topk_64":120,"sinkwin_64":120,"iid_64":2,"varopt_64":92,"piv1_64":115,"fps_64":46,"topk_256":120,"sinkwin_256":120,"iid_256":58,"varopt_256":62,"piv1_256":3,"fps_256":49}},{"task":"cwe","index":20,"T":16168,"s":{"dense_0":90.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":100.0,"piv1_64":90.0,"fps_64":90.0,"topk_256":90.0,"sinkwin_256":10.0,"iid_256":90.0,"varopt_256":90.0,"piv1_256":90.0,"fps_256":90.0},"n":{"dense_0":61,"topk_64":120,"sinkwin_64":120,"iid_64":63,"varopt_64":120,"piv1_64":62,"fps_64":45,"topk_256":45,"sinkwin_256":120,"iid_256":49,"varopt_256":62,"piv1_256":59,"fps_256":80}},{"task":"cwe","index":21,"T":15992,"s":{"dense_0":90.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":70.0,"varopt_64":70.0,"piv1_64":100.0,"fps_64":70.0,"topk_256":90.0,"sinkwin_256":40.0,"iid_256":90.0,"varopt_256":90.0,"piv1_256":90.0,"fps_256":90.0},"n":{"dense_0":46,"topk_64":102,"sinkwin_64":120,"iid_64":120,"varopt_64":103,"piv1_64":57,"fps_64":120,"topk_256":44,"sinkwin_256":120,"iid_256":69,"varopt_256":46,"piv1_256":46,"fps_256":46}},{"task":"cwe","index":22,"T":16057,"s":{"dense_0":0.0,"topk_64":70.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":60.0,"piv1_64":30.0,"fps_64":30.0,"topk_256":80.0,"sinkwin_256":20.0,"iid_256":80.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":90.0},"n":{"dense_0":3,"topk_64":69,"sinkwin_64":120,"iid_64":76,"varopt_64":120,"piv1_64":120,"fps_64":120,"topk_256":120,"sinkwin_256":120,"iid_256":120,"varopt_256":120,"piv1_256":120,"fps_256":71}},{"task":"cwe","index":23,"T":16081,"s":{"dense_0":50.0,"topk_64":70.0,"sinkwin_64":0.0,"iid_64":70.0,"varopt_64":80.0,"piv1_64":70.0,"fps_64":90.0,"topk_256":70.0,"sinkwin_256":0.0,"iid_256":70.0,"varopt_256":70.0,"piv1_256":70.0,"fps_256":70.0},"n":{"dense_0":78,"topk_64":72,"sinkwin_64":120,"iid_64":120,"varopt_64":60,"piv1_64":120,"fps_64":83,"topk_256":107,"sinkwin_256":120,"iid_256":120,"varopt_256":46,"piv1_256":46,"fps_256":47}},{"task":"cwe","index":24,"T":16177,"s":{"dense_0":60.0,"topk_64":30.0,"sinkwin_64":0.0,"iid_64":50.0,"varopt_64":60.0,"piv1_64":50.0,"fps_64":70.0,"topk_256":30.0,"sinkwin_256":10.0,"iid_256":60.0,"varopt_256":80.0,"piv1_256":80.0,"fps_256":70.0},"n":{"dense_0":120,"topk_64":18,"sinkwin_64":120,"iid_64":120,"varopt_64":51,"piv1_64":50,"fps_64":96,"topk_256":27,"sinkwin_256":120,"iid_256":120,"varopt_256":106,"piv1_256":120,"fps_256":52}},{"task":"cwe","index":25,"T":16093,"s":{"dense_0":0.0,"topk_64":90.0,"sinkwin_64":10.0,"iid_64":60.0,"varopt_64":80.0,"piv1_64":80.0,"fps_64":0.0,"topk_256":80.0,"sinkwin_256":30.0,"iid_256":80.0,"varopt_256":0.0,"piv1_256":0.0,"fps_256":80.0},"n":{"dense_0":3,"topk_64":79,"sinkwin_64":120,"iid_64":120,"varopt_64":120,"piv1_64":120,"fps_64":3,"topk_256":120,"sinkwin_256":120,"iid_256":120,"varopt_256":3,"piv1_256":3,"fps_256":52}},{"task":"cwe","index":26,"T":16211,"s":{"dense_0":50.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":100.0,"piv1_64":50.0,"fps_64":90.0,"topk_256":100.0,"sinkwin_256":0.0,"iid_256":70.0,"varopt_256":50.0,"piv1_256":50.0,"fps_256":90.0},"n":{"dense_0":120,"topk_64":88,"sinkwin_64":120,"iid_64":120,"varopt_64":50,"piv1_64":120,"fps_64":120,"topk_256":46,"sinkwin_256":112,"iid_256":120,"varopt_256":110,"piv1_256":120,"fps_256":85}},{"task":"cwe","index":27,"T":16162,"s":{"dense_0":50.0,"topk_64":20.0,"sinkwin_64":0.0,"iid_64":30.0,"varopt_64":80.0,"piv1_64":40.0,"fps_64":40.0,"topk_256":80.0,"sinkwin_256":0.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":50.0,"fps_256":60.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":120,"iid_64":120,"varopt_64":120,"piv1_64":120,"fps_64":66,"topk_256":109,"sinkwin_256":120,"iid_256":88,"varopt_256":67,"piv1_256":120,"fps_256":120}},{"task":"cwe","index":28,"T":16290,"s":{"dense_0":100.0,"topk_64":40.0,"sinkwin_64":0.0,"iid_64":80.0,"varopt_64":90.0,"piv1_64":90.0,"fps_64":100.0,"topk_256":50.0,"sinkwin_256":10.0,"iid_256":100.0,"varopt_256":90.0,"piv1_256":80.0,"fps_256":100.0},"n":{"dense_0":81,"topk_64":120,"sinkwin_64":120,"iid_64":120,"varopt_64":100,"piv1_64":111,"fps_64":64,"topk_256":120,"sinkwin_256":120,"iid_256":49,"varopt_256":67,"piv1_256":120,"fps_256":50}},{"task":"cwe","index":29,"T":16128,"s":{"dense_0":100.0,"topk_64":80.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":90.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":90.0,"sinkwin_256":10.0,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":120,"topk_64":120,"sinkwin_64":120,"iid_64":120,"varopt_64":120,"piv1_64":54,"fps_64":120,"topk_256":91,"sinkwin_256":120,"iid_256":47,"varopt_256":105,"piv1_256":120,"fps_256":54}},{"task":"fwe","index":2,"T":16278,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":16,"topk_64":16,"sinkwin_64":50,"iid_64":16,"varopt_64":16,"piv1_64":16,"fps_64":16,"topk_256":16,"sinkwin_256":19,"iid_256":16,"varopt_256":16,"piv1_256":16,"fps_256":16}},{"task":"fwe","index":3,"T":13276,"s":{"dense_0":100.0,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":66.667,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":100.0,"piv1_256":100.0,"fps_256":66.667},"n":{"dense_0":18,"topk_64":33,"sinkwin_64":10,"iid_64":18,"varopt_64":18,"piv1_64":18,"fps_64":17,"topk_256":18,"sinkwin_256":50,"iid_256":17,"varopt_256":18,"piv1_256":18,"fps_256":17}},{"task":"fwe","index":4,"T":13945,"s":{"dense_0":66.667,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":33.333,"piv1_64":66.667,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":33.333,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":14,"topk_64":17,"sinkwin_64":50,"iid_64":14,"varopt_64":14,"piv1_64":14,"fps_64":19,"topk_256":14,"sinkwin_256":44,"iid_256":14,"varopt_256":14,"piv1_256":14,"fps_256":14}},{"task":"fwe","index":5,"T":14307,"s":{"dense_0":100.0,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":66.667,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":100.0,"piv1_256":66.667,"fps_256":100.0},"n":{"dense_0":13,"topk_64":13,"sinkwin_64":10,"iid_64":13,"varopt_64":13,"piv1_64":12,"fps_64":13,"topk_256":13,"sinkwin_256":17,"iid_256":13,"varopt_256":13,"piv1_256":14,"fps_256":13}},{"task":"fwe","index":6,"T":16140,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":66.667,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":17,"topk_64":17,"sinkwin_64":29,"iid_64":17,"varopt_64":12,"piv1_64":17,"fps_64":17,"topk_256":17,"sinkwin_256":38,"iid_256":17,"varopt_256":17,"piv1_256":17,"fps_256":17}},{"task":"fwe","index":7,"T":14188,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":14,"topk_64":13,"sinkwin_64":50,"iid_64":13,"varopt_64":13,"piv1_64":14,"fps_64":14,"topk_256":13,"sinkwin_256":16,"iid_256":14,"varopt_256":14,"piv1_256":14,"fps_256":14}},{"task":"fwe","index":8,"T":15580,"s":{"dense_0":66.667,"topk_64":33.333,"sinkwin_64":0.0,"iid_64":33.333,"varopt_64":33.333,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":33.333,"iid_256":66.667,"varopt_256":33.333,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":17,"topk_64":16,"sinkwin_64":14,"iid_64":16,"varopt_64":15,"piv1_64":17,"fps_64":17,"topk_256":14,"sinkwin_256":15,"iid_256":17,"varopt_256":15,"piv1_256":17,"fps_256":17}},{"task":"fwe","index":9,"T":14477,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":66.667,"piv1_64":100.0,"fps_64":66.667,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":14,"topk_64":11,"sinkwin_64":50,"iid_64":15,"varopt_64":14,"piv1_64":16,"fps_64":14,"topk_256":15,"sinkwin_256":14,"iid_256":15,"varopt_256":14,"piv1_256":14,"fps_256":14}},{"task":"fwe","index":10,"T":14912,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":66.667,"piv1_64":100.0,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":33.333,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":11,"topk_64":16,"sinkwin_64":30,"iid_64":15,"varopt_64":11,"piv1_64":15,"fps_64":11,"topk_256":11,"sinkwin_256":17,"iid_256":16,"varopt_256":15,"piv1_256":11,"fps_256":15}},{"task":"fwe","index":11,"T":15880,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":66.667,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":100.0,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":17,"topk_64":16,"sinkwin_64":50,"iid_64":18,"varopt_64":17,"piv1_64":17,"fps_64":22,"topk_256":16,"sinkwin_256":20,"iid_256":16,"varopt_256":17,"piv1_256":16,"fps_256":17}},{"task":"fwe","index":12,"T":15185,"s":{"dense_0":100.0,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":66.667,"sinkwin_256":33.333,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":19,"topk_64":15,"sinkwin_64":50,"iid_64":19,"varopt_64":19,"piv1_64":19,"fps_64":15,"topk_256":18,"sinkwin_256":17,"iid_256":16,"varopt_256":19,"piv1_256":19,"fps_256":19}},{"task":"fwe","index":13,"T":14354,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":16,"topk_64":17,"sinkwin_64":50,"iid_64":14,"varopt_64":16,"piv1_64":17,"fps_64":17,"topk_256":17,"sinkwin_256":50,"iid_256":16,"varopt_256":17,"piv1_256":17,"fps_256":16}},{"task":"fwe","index":14,"T":14476,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":66.667,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":14,"topk_64":13,"sinkwin_64":10,"iid_64":15,"varopt_64":14,"piv1_64":14,"fps_64":14,"topk_256":13,"sinkwin_256":18,"iid_256":14,"varopt_256":14,"piv1_256":14,"fps_256":14}},{"task":"fwe","index":15,"T":14891,"s":{"dense_0":66.667,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":33.333,"varopt_64":0.0,"piv1_64":33.333,"fps_64":0.0,"topk_256":0.0,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":0.0,"piv1_256":0.0,"fps_256":0.0},"n":{"dense_0":19,"topk_64":18,"sinkwin_64":50,"iid_64":19,"varopt_64":3,"piv1_64":50,"fps_64":3,"topk_256":10,"sinkwin_256":17,"iid_256":18,"varopt_256":3,"piv1_256":3,"fps_256":3}},{"task":"fwe","index":16,"T":15030,"s":{"dense_0":100.0,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":66.667,"piv1_64":66.667,"fps_64":100.0,"topk_256":66.667,"sinkwin_256":100.0,"iid_256":66.667,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":15,"topk_64":15,"sinkwin_64":14,"iid_64":16,"varopt_64":12,"piv1_64":16,"fps_64":15,"topk_256":16,"sinkwin_256":22,"iid_256":16,"varopt_256":15,"piv1_256":15,"fps_256":15}},{"task":"fwe","index":17,"T":15430,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":100.0,"piv1_64":66.667,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":16,"topk_64":23,"sinkwin_64":50,"iid_64":15,"varopt_64":17,"piv1_64":36,"fps_64":16,"topk_256":16,"sinkwin_256":17,"iid_256":16,"varopt_256":16,"piv1_256":16,"fps_256":16}},{"task":"fwe","index":18,"T":15283,"s":{"dense_0":100.0,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":100.0,"iid_256":100.0,"varopt_256":66.667,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":14,"topk_64":15,"sinkwin_64":10,"iid_64":14,"varopt_64":14,"piv1_64":14,"fps_64":14,"topk_256":14,"sinkwin_256":17,"iid_256":14,"varopt_256":14,"piv1_256":14,"fps_256":14}},{"task":"fwe","index":19,"T":16097,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":66.667,"piv1_64":66.667,"fps_64":100.0,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":15,"topk_64":16,"sinkwin_64":29,"iid_64":15,"varopt_64":16,"piv1_64":15,"fps_64":17,"topk_256":16,"sinkwin_256":18,"iid_256":15,"varopt_256":15,"piv1_256":15,"fps_256":16}},{"task":"fwe","index":20,"T":14263,"s":{"dense_0":66.667,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":66.667,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":66.667,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":13,"topk_64":13,"sinkwin_64":10,"iid_64":13,"varopt_64":13,"piv1_64":13,"fps_64":13,"topk_256":13,"sinkwin_256":18,"iid_256":13,"varopt_256":13,"piv1_256":13,"fps_256":13}},{"task":"fwe","index":21,"T":15637,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":33.333,"piv1_64":66.667,"fps_64":33.333,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":33.333,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":16,"topk_64":16,"sinkwin_64":50,"iid_64":15,"varopt_64":15,"piv1_64":16,"fps_64":15,"topk_256":16,"sinkwin_256":16,"iid_256":16,"varopt_256":15,"piv1_256":16,"fps_256":16}},{"task":"fwe","index":22,"T":13229,"s":{"dense_0":66.667,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":66.667,"piv1_64":66.667,"fps_64":66.667,"topk_256":33.333,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":16,"topk_64":13,"sinkwin_64":50,"iid_64":16,"varopt_64":16,"piv1_64":15,"fps_64":16,"topk_256":6,"sinkwin_256":16,"iid_256":16,"varopt_256":16,"piv1_256":16,"fps_256":16}},{"task":"fwe","index":23,"T":15477,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":66.667,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":14,"topk_64":14,"sinkwin_64":17,"iid_64":14,"varopt_64":15,"piv1_64":15,"fps_64":14,"topk_256":14,"sinkwin_256":50,"iid_256":14,"varopt_256":14,"piv1_256":14,"fps_256":14}},{"task":"fwe","index":24,"T":14836,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":33.333,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":16,"topk_64":16,"sinkwin_64":37,"iid_64":16,"varopt_64":16,"piv1_64":16,"fps_64":16,"topk_256":15,"sinkwin_256":19,"iid_256":16,"varopt_256":16,"piv1_256":16,"fps_256":16}},{"task":"fwe","index":25,"T":14611,"s":{"dense_0":33.333,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":33.333,"varopt_64":33.333,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":100.0,"iid_256":66.667,"varopt_256":33.333,"piv1_256":33.333,"fps_256":33.333},"n":{"dense_0":14,"topk_64":14,"sinkwin_64":10,"iid_64":13,"varopt_64":14,"piv1_64":13,"fps_64":14,"topk_256":14,"sinkwin_256":18,"iid_256":14,"varopt_256":14,"piv1_256":14,"fps_256":13}},{"task":"fwe","index":26,"T":14698,"s":{"dense_0":100.0,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":100.0,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":14,"topk_64":14,"sinkwin_64":50,"iid_64":14,"varopt_64":14,"piv1_64":14,"fps_64":14,"topk_256":14,"sinkwin_256":18,"iid_256":14,"varopt_256":14,"piv1_256":14,"fps_256":14}},{"task":"fwe","index":27,"T":15161,"s":{"dense_0":100.0,"topk_64":100.0,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":100.0,"piv1_64":100.0,"fps_64":100.0,"topk_256":100.0,"sinkwin_256":66.667,"iid_256":100.0,"varopt_256":100.0,"piv1_256":100.0,"fps_256":100.0},"n":{"dense_0":19,"topk_64":14,"sinkwin_64":30,"iid_64":20,"varopt_64":14,"piv1_64":14,"fps_64":19,"topk_256":14,"sinkwin_256":18,"iid_256":14,"varopt_256":14,"piv1_256":19,"fps_256":19}},{"task":"fwe","index":28,"T":13639,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":66.667,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":13,"topk_64":13,"sinkwin_64":10,"iid_64":14,"varopt_64":13,"piv1_64":13,"fps_64":50,"topk_256":13,"sinkwin_256":17,"iid_256":14,"varopt_256":13,"piv1_256":50,"fps_256":13}},{"task":"fwe","index":29,"T":13995,"s":{"dense_0":66.667,"topk_64":66.667,"sinkwin_64":0.0,"iid_64":66.667,"varopt_64":66.667,"piv1_64":66.667,"fps_64":66.667,"topk_256":66.667,"sinkwin_256":66.667,"iid_256":66.667,"varopt_256":66.667,"piv1_256":66.667,"fps_256":66.667},"n":{"dense_0":13,"topk_64":13,"sinkwin_64":38,"iid_64":14,"varopt_64":14,"piv1_64":15,"fps_64":14,"topk_256":13,"sinkwin_256":19,"iid_256":16,"varopt_256":14,"piv1_256":13,"fps_256":16}}],"ppl":[{"task":"ppl","index":0,"nll":{"dense_0":1.8500125616623753,"topk_64":1.9010573164175453,"sinkwin_64":2.314061240920294,"iid_64":2.4736230403930217,"varopt_64":1.8843047541312652,"piv1_64":1.8799699687695322,"fps_64":1.879323290000159,"topk_256":1.863026026782194,"sinkwin_256":2.1158442433598608,"iid_256":1.8875704025949056,"varopt_256":1.8526043207346572,"piv1_256":1.8578835385957777,"fps_256":1.8518515110023024},"secs":217.96646285057068},{"task":"ppl","index":1,"nll":{"dense_0":3.409133476493923,"topk_64":3.5257288211872635,"sinkwin_64":3.662404627894838,"iid_64":3.6438510770577435,"varopt_64":3.6251547829948625,"piv1_64":3.4825771749720795,"fps_64":3.4950663052329816,"topk_256":3.4463517048638432,"sinkwin_256":3.613057557715277,"iid_256":3.436865629862425,"varopt_256":3.416020288187719,"piv1_256":3.4116152958396015,"fps_256":3.4197531278031628},"secs":218.15209102630615},{"task":"ppl","index":2,"nll":{"dense_0":2.873473617611795,"topk_64":2.9361338178040572,"sinkwin_64":3.10580850275706,"iid_64":3.5710240505816593,"varopt_64":2.9056433741411385,"piv1_64":2.8738796601129057,"fps_64":2.8953108412762565,"topk_256":2.903483207134251,"sinkwin_256":3.0201251967845084,"iid_256":2.8970957536698325,"varopt_256":2.8923398573109624,"piv1_256":2.8678257296509932,"fps_256":2.887187949746286},"secs":219.11770820617676},{"task":"ppl","index":3,"nll":{"dense_0":3.0577152133646464,"topk_64":3.1440420294089284,"sinkwin_64":3.511352329943534,"iid_64":3.4433839552476178,"varopt_64":3.0827755279973394,"piv1_64":3.0230982606125414,"fps_64":3.082106350938083,"topk_256":3.0830947653573797,"sinkwin_256":3.0847251956905515,"iid_256":3.0691860864371865,"varopt_256":3.0749551072941745,"piv1_256":3.0618658309175157,"fps_256":3.059036795433137},"secs":219.2960069179535},{"task":"ppl","index":5,"nll":{"dense_0":2.2536278870933115,"topk_64":2.332868029145992,"sinkwin_64":2.9141058083317892,"iid_64":2.3517538590216045,"varopt_64":2.25556087671306,"piv1_64":2.2501030295161715,"fps_64":2.3082663919220154,"topk_256":2.258004788380625,"sinkwin_256":2.5432904043238387,"iid_256":2.2608939452891694,"varopt_256":2.2727086099398104,"piv1_256":2.2641959282958823,"fps_256":2.268752093028798},"secs":220.02631402015686},{"task":"ppl","index":6,"nll":{"dense_0":2.8107835181246887,"topk_64":2.87227816062892,"sinkwin_64":3.093301664262942,"iid_64":3.2463499994147837,"varopt_64":2.7790326109799346,"piv1_64":2.823511157009415,"fps_64":2.95125677947096,"topk_256":2.851261613804124,"sinkwin_256":2.811912171407273,"iid_256":2.7692119073310684,"varopt_256":2.798167834424639,"piv1_256":2.811267078822368,"fps_256":2.766903532177883},"secs":221.10614109039307},{"task":"ppl","index":7,"nll":{"dense_0":2.051163271126985,"topk_64":2.0814860613202417,"sinkwin_64":2.27347394519971,"iid_64":2.0829842510614225,"varopt_64":2.0530674661116852,"piv1_64":2.0738258531058062,"fps_64":2.042818753805521,"topk_256":2.054349033752005,"sinkwin_256":2.1348951550229116,"iid_256":2.0670866944462327,"varopt_256":2.063467394616749,"piv1_256":2.0580824584197615,"fps_256":2.0634985388111557},"secs":224.26761555671692},{"task":"ppl","index":8,"nll":{"dense_0":2.968237825933153,"topk_64":3.017467404446029,"sinkwin_64":3.0346372886473247,"iid_64":3.7700836008587837,"varopt_64":3.0909258160911017,"piv1_64":3.108810748627014,"fps_64":3.1977396484446534,"topk_256":2.9494992248708014,"sinkwin_256":2.8725673644379803,"iid_256":3.006542175384945,"varopt_256":2.9813395064403143,"piv1_256":2.969600700829887,"fps_256":2.9642059755977614},"secs":219.73920249938965},{"task":"ppl","index":9,"nll":{"dense_0":1.6076601801463655,"topk_64":1.6278161610120683,"sinkwin_64":2.1279473628410313,"iid_64":1.6640556300737512,"varopt_64":1.6009606644596754,"piv1_64":1.6115423129238593,"fps_64":1.6409910794461136,"topk_256":1.5831195496418908,"sinkwin_256":2.017095649585661,"iid_256":1.6427162759214682,"varopt_256":1.6065811963389416,"piv1_256":1.6028903326672712,"fps_256":1.6002809255446262},"secs":223.47852611541748},{"task":"ppl","index":10,"nll":{"dense_0":2.330027318950991,"topk_64":2.3484722407392993,"sinkwin_64":2.7166058377881956,"iid_64":2.680339544685082,"varopt_64":2.33094996490417,"piv1_64":2.327715466067909,"fps_64":2.3183332486528494,"topk_256":2.337815361887373,"sinkwin_256":2.421229878591798,"iid_256":2.34039542663901,"varopt_256":2.321896695347328,"piv1_256":2.3392826207445196,"fps_256":2.3300923135579388},"secs":219.18482279777527},{"task":"ppl","index":11,"nll":{"dense_0":2.727303857752753,"topk_64":2.7755081712024463,"sinkwin_64":3.068550342294925,"iid_64":3.241816231472022,"varopt_64":2.799868293558767,"piv1_64":2.9159994418617057,"fps_64":2.75808603317838,"topk_256":2.7389954780777783,"sinkwin_256":2.8871011704338185,"iid_256":2.8141364075122977,"varopt_256":2.7357323642402696,"piv1_256":2.72999042061422,"fps_256":2.753610160506941},"secs":219.6354262828827},{"task":"ppl","index":12,"nll":{"dense_0":2.95029035968512,"topk_64":2.9611658291006235,"sinkwin_64":3.2769043864552607,"iid_64":3.127882198395816,"varopt_64":3.00401670384792,"piv1_64":2.9475659216347534,"fps_64":2.955285174659144,"topk_256":2.8975633311081284,"sinkwin_256":2.9738648929158584,"iid_256":2.902430044667622,"varopt_256":2.9618995584936623,"piv1_256":2.969706970601327,"fps_256":2.946730168361338},"secs":219.82037043571472}]}

==> anc/experiments/decoding/results/e9_summary.json <==
{
 "ruler": {
  "dense_0": {
   "cwe": 67.0,
   "fwe": 79.99999999999999,
   "niah_multikey_2": 93.33333333333333,
   "niah_multikey_3": 66.66666666666667,
   "niah_single_1": 76.66666666666667,
   "vt": 78.66666666666667
  },
  "topk_64": {
   "cwe": 66.0,
   "fwe": 77.77777777777777,
   "niah_multikey_2": 86.66666666666667,
   "niah_multikey_3": 73.33333333333333,
   "niah_single_1": 80.0,
   "vt": 84.0
  },
  "sinkwin_64": {
   "cwe": 1.3333333333333333,
   "fwe": 0.0,
   "niah_multikey_2": 0.0,
   "niah_multikey_3": 0.0,
   "niah_single_1": 0.0,
   "vt": 0.0
  },
  "iid_64": {
   "cwe": 64.0,
   "fwe": 78.88888888888887,
   "niah_multikey_2": 86.66666666666667,
   "niah_multikey_3": 56.666666666666664,
   "niah_single_1": 73.33333333333333,
   "vt": 87.33333333333333
  },
  "varopt_64": {
   "cwe": 73.33333333333333,
   "fwe": 72.22222222222221,
   "niah_multikey_2": 93.33333333333333,
   "niah_multikey_3": 53.333333333333336,
   "niah_single_1": 73.33333333333333,
   "vt": 80.66666666666667
  },
  "piv1_64": {
   "cwe": 66.33333333333333,
   "fwe": 77.77777777777777,
   "niah_multikey_2": 93.33333333333333,
   "niah_multikey_3": 46.666666666666664,
   "niah_single_1": 76.66666666666667,
   "vt": 82.0
  },
  "fps_64": {
   "cwe": 67.0,
   "fwe": 76.66666666666667,
   "niah_multikey_2": 93.33333333333333,
   "niah_multikey_3": 60.0,
   "niah_single_1": 76.66666666666667,
   "vt": 80.66666666666667
  },
  "topk_256": {
   "cwe": 75.66666666666667,
   "fwe": 76.66666666666666,
   "niah_multikey_2": 90.0,
   "niah_multikey_3": 70.0,
   "niah_single_1": 80.0,
   "vt": 83.33333333333333
  },
  "sinkwin_256": {
   "cwe": 12.333333333333334,
   "fwe": 65.55555555555556,
   "niah_multikey_2": 3.3333333333333335,
   "niah_multikey_3": 0.0,
   "niah_single_1": 3.3333333333333335,
   "vt": 2.0
  },
  "iid_256": {
   "cwe": 69.33333333333333,
   "fwe": 79.99999999999999,
   "niah_multikey_2": 90.0,
   "niah_multikey_3": 60.0,
   "niah_single_1": 80.0,
   "vt": 82.0
  },
  "varopt_256": {
   "cwe": 74.0,
   "fwe": 73.33333333333331,
   "niah_multikey_2": 93.33333333333333,
   "niah_multikey_3": 63.333333333333336,
   "niah_single_1": 76.66666666666667,
   "vt": 78.66666666666667
  },
  "piv1_256": {
   "cwe": 61.666666666666664,
   "fwe": 78.88888888888887,
   "niah_multikey_2": 93.33333333333333,
   "niah_multikey_3": 50.0,
   "niah_single_1": 76.66666666666667,
   "vt": 76.66666666666667
  },
  "fps_256": {
   "cwe": 72.0,
   "fwe": 77.77777777777777,
   "niah_multikey_2": 93.33333333333333,
   "niah_multikey_3": 53.333333333333336,
   "niah_single_1": 76.66666666666667,
   "vt": 77.33333333333333
  }
 },
 "ppl": {
  "dense_0": 13.11975475205077,
  "topk_64": 13.832238675341864,
  "sinkwin_64": 18.632911354324513,
  "iid_64": 18.942895492561743,
  "varopt_64": 13.704008797592927,
  "piv1_64": 13.59746324989826,
  "fps_64": 13.832884027282738,
  "topk_256": 13.204359063200533,
  "sinkwin_256": 14.998883125385877,
  "iid_256": 13.345477487613614,
  "varopt_256": 13.216632325864186,
  "piv1_256": 13.179780947042648,
  "fps_256": 13.144348893217808
 }
}

==> anc/experiments/decoding/results/e9_summary.txt <==
RULER samples per task: {'cwe': 30, 'fwe': 30, 'niah_multikey_2': 30, 'niah_multikey_3': 30, 'niah_single_1': 30, 'vt': 30}
config        niah_singniah_multniah_mult       vt      cwe      fwe   avg6   niah3   agg2
dense_0            76.7     93.3     66.7     78.7     67.0     80.0   77.1    78.9   73.5
topk_64            80.0     86.7     73.3     84.0     66.0     77.8   78.0    80.0   71.9
sinkwin_64          0.0      0.0      0.0      0.0      1.3      0.0    0.2     0.0    0.7
iid_64             73.3     86.7     56.7     87.3     64.0     78.9   74.5    72.2   71.4
varopt_64          73.3     93.3     53.3     80.7     73.3     72.2   74.4    73.3   72.8
piv1_64            76.7     93.3     46.7     82.0     66.3     77.8   73.8    72.2   72.1
fps_64             76.7     93.3     60.0     80.7     67.0     76.7   75.7    76.7   71.8
topk_256           80.0     90.0     70.0     83.3     75.7     76.7   79.3    80.0   76.2
sinkwin_256         3.3      3.3      0.0      2.0     12.3     65.6   14.4     2.2   38.9
iid_256            80.0     90.0     60.0     82.0     69.3     80.0   76.9    76.7   74.7
varopt_256         76.7     93.3     63.3     78.7     74.0     73.3   76.6    77.8   73.7
piv1_256           76.7     93.3     50.0     76.7     61.7     78.9   72.9    73.3   70.3
fps_256            76.7     93.3     53.3     77.3     72.0     77.8   75.1    74.4   74.9

Perplexity over 12 books (exp of mean NLL of 256 tokens after 16128 tokens):
  dense_0        13.1198
  topk_64        13.8322
  sinkwin_64     18.6329
  iid_64         18.9429
  varopt_64      13.7040
  piv1_64        13.5975
  fps_64         13.8329
  topk_256       13.2044
  sinkwin_256    14.9989
  iid_256        13.3455
  varopt_256     13.2166
  piv1_256       13.1798
  fps_256        13.1443

Descriptive paired differences (6-task average, 95% bootstrap):
  m=64 fps - topk: -2.2 [-7.5, 2.7]
  m=64 fps - sinkwin: 75.5 [70.5, 80.6]
  m=64 piv1 - varopt: -0.6 [-4.7, 3.5]
  m=64 fps - piv1: 1.9 [-2.0, 6.0]
  m=64 varopt - iid: -0.1 [-4.7, 4.8]
  m=256 fps - topk: -4.2 [-8.6, -0.1]
  m=256 fps - sinkwin: 60.6 [54.9, 65.8]
  m=256 piv1 - varopt: -3.7 [-6.8, -1.0]
  m=256 fps - piv1: 2.2 [-0.3, 5.0]
  m=256 varopt - iid: -0.3 [-3.9, 3.2]

P1 holds: dense average 77.1 (needs >= 75)
P2 FAILS: fps - topk on cwe+fwe at m=256: -1.3 [-7.4, 4.9]
P3 holds: fps - varopt (needs >= -2): m=64: 1.4 [-2.8, 5.6]; m=256: -1.5 [-4.5, 1.4]
P4 FAILS: RULER fps - iid: m=64: 1.2 [-3.2, 6.0]; m=256: -1.8 [-5.5, 1.7] | perplexity fps - iid: m=64: dNLL -0.3144 [-0.4354, -0.1884]; m=256: dNLL -0.0152 [-0.0299, 0.0003]
P5 holds: sinkwin niah average at m=256: 2.2 (needs <= 20)
P6 holds: fps ppl at m=256 13.1443, best sparse 13.1443 (fps_256)

Timing per sample (mean prefill s, decode s, steps): niah_single_1 1.6/25.8/28, niah_multikey_2 1.6/15.8/18, niah_multikey_3 1.6/104.1/118, vt 1.6/26.5/30, cwe 1.6/105.0/120, fwe 1.4/34.3/39


==> anc/experiments/decoding_posthoc/README.md <==
# Post hoc decoding comparisons

These analyses read `../decoding/results/e9_compact.json` and require only Python 3 and NumPy on CPU. They were defined after the decoding run and are separate from its preregistered comparisons. Run commands from this directory.

```sh
python -c "from pathlib import Path; Path('reproduced').mkdir(exist_ok=True)"
python -I code/posthoc_ppl.py ../decoding/results/e9_compact.json > reproduced/posthoc_ppl.txt
python -I code/posthoc_ruler.py ../decoding/results/e9_compact.json > reproduced/posthoc_ruler.txt
```

Both scripts use 10,000 bootstrap resamples and fixed seed `20261108`:

- `posthoc_ppl.py` reports perplexity for every configuration and paired differences in mean negative log-likelihood over the twelve books, for every method pair at budgets 64 and 256. It also reports counts of books favoring each method and RULER scores by task.
- `posthoc_ruler.py` compares six-task average RULER scores against dense attention and VarOpt, and separately reports MK3 differences, resampling samples within tasks.

Archived outputs are in `results/`. These scripts use a different bootstrap count and call order from the original 2,000-resample protocol analysis, so their interval endpoints need not coincide. An interval containing zero does not establish equivalence or non-inferiority.

The original decoding protocol is preserved byte for byte at `../decoding/provenance/PROTOCOL_v8.md`. It records the research timeline and original hashes; these later analyses were not covered by it. The CPU verifier in `../decoding/` also reruns these scripts and checks their reports against the archived text.


==> anc/experiments/decoding_posthoc/code/posthoc_ppl.py <==
"""Analyses defined after the run of protocol 7 (Appendix L.5), not covered by the protocol.
Paired bootstrap over the 12 PG-19 books of per-book mean NLL differences for every pair of
methods, and RULER scores per task.  Usage: python -I posthoc_ppl.py E9_COMPACT_JSON"""
import itertools
import json
import sys

import numpy as np

D = json.load(open(sys.argv[1]))
B, SEED = 10000, 20261108
P = D['ppl']
cfgs = list(P[0]['nll'].keys())
N = {c: np.array([r['nll'][c] for r in P]) for c in cfgs}
print('books', len(P), 'configs', cfgs)
print('PPL and % over dense:')
dense = np.exp(N['dense_0'].mean())
for c in cfgs:
    v = np.exp(N[c].mean())
    print('  %-12s %.4f  %+6.2f%%' % (c, v, 100 * (v / dense - 1)))


def boot(d, rng):
    bs = np.array([d[rng.integers(0, len(d), len(d))].mean() for _ in range(B)])
    return d.mean(), np.quantile(bs, 0.025), np.quantile(bs, 0.975)


rng = np.random.default_rng(SEED)
for m in (64, 256):
    meths = ['dense_0'] + ['%s_%d' % (x, m) for x in ('topk', 'iid', 'varopt', 'piv1', 'fps')]
    print('\nm=%d, all pairs a-b (nats/token): point [95%% CI], books where a<b' % m)
    for a, b in itertools.combinations(meths, 2):
        d = N[a] - N[b]
        p, lo, hi = boot(d, rng)
        flag = '' if lo <= 0 <= hi else '  *'
        print('  %-11s - %-11s %+.4f [%+.4f, %+.4f]  %2d/12%s' % (a, b, p, lo, hi, int((d < 0).sum()), flag))

R = D['ruler']
tasks = ['niah_single_1', 'niah_multikey_2', 'niah_multikey_3', 'vt', 'cwe', 'fwe']
S = {t: {c: np.array([r['s'][c] for r in sorted(R, key=lambda r: r['index']) if r['task'] == t]) for c in R[0]['s']} for t in tasks}
print('\nRULER per task at m=256, mean score and difference to dense (N per task):')
for t in tasks:
    row = ' '.join('%s %.1f(%+.1f)' % (c.split('_')[0], S[t][c].mean(), S[t][c].mean() - S[t]['dense_0'].mean())
                   for c in ['dense_0', 'topk_256', 'iid_256', 'varopt_256', 'piv1_256', 'fps_256'])
    print('  %-16s n=%d  %s' % (t, len(S[t]['dense_0']), row))
print('\nRULER per task at m=64:')
for t in tasks:
    row = ' '.join('%s %.1f(%+.1f)' % (c.split('_')[0], S[t][c].mean(), S[t][c].mean() - S[t]['dense_0'].mean())
                   for c in ['dense_0', 'topk_64', 'iid_64', 'varopt_64', 'piv1_64', 'fps_64'])
    print('  %-16s %s' % (t, row))


==> anc/experiments/decoding_posthoc/code/posthoc_ruler.py <==
"""Analyses defined after the run of protocol 7 (Appendix L.5), not covered by the protocol.
RULER differences (six-task average and MK3) with the bootstrap of analyze_e9.py, 10000
resamples.  Usage: python -I posthoc_ruler.py E9_COMPACT_JSON"""
import json
import sys

import numpy as np

D = json.load(open(sys.argv[1]))
TASKS = ['niah_single_1', 'niah_multikey_2', 'niah_multikey_3', 'vt', 'cwe', 'fwe']
S = {t: {c: np.array([r['s'][c] for r in sorted(D['ruler'], key=lambda r: r['index']) if r['task'] == t])
         for c in D['ruler'][0]['s']} for t in TASKS}
rng = np.random.default_rng(20261108)


def diff(c1, c2, tasks=TASKS, B=10000):
    out = np.empty(B)
    for b in range(B):
        out[b] = np.mean([(S[t][c1] - S[t][c2])[rng.integers(0, 30, 30)].mean() for t in tasks])
    pt = np.mean([(S[t][c1] - S[t][c2]).mean() for t in tasks])
    return '%+.1f [%+.1f, %+.1f]' % (pt, np.quantile(out, .025), np.quantile(out, .975))


for c1, c2 in [('topk_256', 'dense_0'), ('topk_64', 'dense_0'), ('fps_256', 'varopt_256'), ('fps_64', 'varopt_64'),
               ('fps_256', 'dense_0'), ('fps_64', 'dense_0'), ('varopt_256', 'dense_0'), ('iid_256', 'dense_0')]:
    print('%-11s - %-11s %s' % (c1, c2, diff(c1, c2)))
print('MK3 only, fps_256 - dense_0:', diff('fps_256', 'dense_0', ['niah_multikey_3']))
print('MK3 only, piv1_256 - dense_0:', diff('piv1_256', 'dense_0', ['niah_multikey_3']))


==> anc/experiments/decoding_posthoc/results/posthoc_ppl.txt <==
books 12 configs ['dense_0', 'topk_64', 'sinkwin_64', 'iid_64', 'varopt_64', 'piv1_64', 'fps_64', 'topk_256', 'sinkwin_256', 'iid_256', 'varopt_256', 'piv1_256', 'fps_256']
PPL and % over dense:
  dense_0      13.1198   +0.00%
  topk_64      13.8322   +5.43%
  sinkwin_64   18.6329  +42.02%
  iid_64       18.9429  +44.38%
  varopt_64    13.7040   +4.45%
  piv1_64      13.5975   +3.64%
  fps_64       13.8329   +5.44%
  topk_256     13.2044   +0.64%
  sinkwin_256  14.9989  +14.32%
  iid_256      13.3455   +1.72%
  varopt_256   13.2166   +0.74%
  piv1_256     13.1798   +0.46%
  fps_256      13.1443   +0.19%

m=64, all pairs a-b (nats/token): point [95% CI], books where a<b
  dense_0     - topk_64     -0.0529 [-0.0698, -0.0368]  12/12  *
  dense_0     - iid_64      -0.3673 [-0.5123, -0.2328]  12/12  *
  dense_0     - varopt_64   -0.0436 [-0.0834, -0.0116]  10/12  *
  dense_0     - piv1_64     -0.0358 [-0.0743, -0.0045]   8/12  *
  dense_0     - fps_64      -0.0529 [-0.0959, -0.0200]  10/12  *
  topk_64     - iid_64      -0.3144 [-0.4542, -0.1771]  12/12  *
  topk_64     - varopt_64   +0.0093 [-0.0236, +0.0400]   4/12
  topk_64     - piv1_64     +0.0171 [-0.0238, +0.0520]   2/12
  topk_64     - fps_64      -0.0000 [-0.0405, +0.0300]   3/12
  iid_64      - varopt_64   +0.3237 [+0.1893, +0.4577]   0/12  *
  iid_64      - piv1_64     +0.3315 [+0.2069, +0.4599]   0/12  *
  iid_64      - fps_64      +0.3144 [+0.1921, +0.4405]   0/12  *
  varopt_64   - piv1_64     +0.0078 [-0.0260, +0.0433]   5/12
  varopt_64   - fps_64      -0.0094 [-0.0522, +0.0315]   4/12
  piv1_64     - fps_64      -0.0172 [-0.0526, +0.0237]   8/12

m=256, all pairs a-b (nats/token): point [95% CI], books where a<b
  dense_0     - topk_256    -0.0064 [-0.0204, +0.0089]   9/12
  dense_0     - iid_256     -0.0171 [-0.0358, +0.0026]  10/12
  dense_0     - varopt_256  -0.0074 [-0.0127, -0.0016]   9/12  *
  dense_0     - piv1_256    -0.0046 [-0.0084, -0.0009]  10/12  *
  dense_0     - fps_256     -0.0019 [-0.0102, +0.0084]   8/12
  topk_256    - iid_256     -0.0106 [-0.0325, +0.0124]   8/12
  topk_256    - varopt_256  -0.0009 [-0.0182, +0.0150]   5/12
  topk_256    - piv1_256    +0.0019 [-0.0157, +0.0174]   6/12
  topk_256    - fps_256     +0.0046 [-0.0119, +0.0236]   6/12
  iid_256     - varopt_256  +0.0097 [-0.0094, +0.0288]   4/12
  iid_256     - piv1_256    +0.0125 [-0.0088, +0.0336]   3/12
  iid_256     - fps_256     +0.0152 [-0.0001, +0.0296]   2/12
  varopt_256  - piv1_256    +0.0028 [-0.0036, +0.0091]   4/12
  varopt_256  - fps_256     +0.0055 [-0.0015, +0.0126]   4/12
  piv1_256    - fps_256     +0.0027 [-0.0065, +0.0132]   5/12

RULER per task at m=256, mean score and difference to dense (N per task):
  niah_single_1    n=30  dense 76.7(+0.0) topk 80.0(+3.3) iid 80.0(+3.3) varopt 76.7(+0.0) piv1 76.7(+0.0) fps 76.7(+0.0)
  niah_multikey_2  n=30  dense 93.3(+0.0) topk 90.0(-3.3) iid 90.0(-3.3) varopt 93.3(+0.0) piv1 93.3(+0.0) fps 93.3(+0.0)
  niah_multikey_3  n=30  dense 66.7(+0.0) topk 70.0(+3.3) iid 60.0(-6.7) varopt 63.3(-3.3) piv1 50.0(-16.7) fps 53.3(-13.3)
  vt               n=30  dense 78.7(+0.0) topk 83.3(+4.7) iid 82.0(+3.3) varopt 78.7(+0.0) piv1 76.7(-2.0) fps 77.3(-1.3)
  cwe              n=30  dense 67.0(+0.0) topk 75.7(+8.7) iid 69.3(+2.3) varopt 74.0(+7.0) piv1 61.7(-5.3) fps 72.0(+5.0)
  fwe              n=30  dense 80.0(+0.0) topk 76.7(-3.3) iid 80.0(+0.0) varopt 73.3(-6.7) piv1 78.9(-1.1) fps 77.8(-2.2)

RULER per task at m=64:
  niah_single_1    dense 76.7(+0.0) topk 80.0(+3.3) iid 73.3(-3.3) varopt 73.3(-3.3) piv1 76.7(+0.0) fps 76.7(+0.0)
  niah_multikey_2  dense 93.3(+0.0) topk 86.7(-6.7) iid 86.7(-6.7) varopt 93.3(+0.0) piv1 93.3(+0.0) fps 93.3(+0.0)
  niah_multikey_3  dense 66.7(+0.0) topk 73.3(+6.7) iid 56.7(-10.0) varopt 53.3(-13.3) piv1 46.7(-20.0) fps 60.0(-6.7)
  vt               dense 78.7(+0.0) topk 84.0(+5.3) iid 87.3(+8.7) varopt 80.7(+2.0) piv1 82.0(+3.3) fps 80.7(+2.0)
  cwe              dense 67.0(+0.0) topk 66.0(-1.0) iid 64.0(-3.0) varopt 73.3(+6.3) piv1 66.3(-0.7) fps 67.0(+0.0)
  fwe              dense 80.0(+0.0) topk 77.8(-2.2) iid 78.9(-1.1) varopt 72.2(-7.8) piv1 77.8(-2.2) fps 76.7(-3.3)


==> anc/experiments/decoding_posthoc/results/posthoc_ruler.txt <==
topk_256    - dense_0     +2.2 [-2.2, +6.6]
topk_64     - dense_0     +0.9 [-3.8, +5.7]
fps_256     - varopt_256  -1.5 [-4.6, +1.6]
fps_64      - varopt_64   +1.4 [-2.7, +5.5]
fps_256     - dense_0     -2.0 [-5.0, +0.9]
fps_64      - dense_0     -1.3 [-5.0, +2.4]
varopt_256  - dense_0     -0.5 [-3.0, +2.0]
iid_256     - dense_0     -0.2 [-3.9, +3.5]
MK3 only, fps_256 - dense_0: -13.3 [-26.7, -3.3]
MK3 only, piv1_256 - dense_0: -16.7 [-30.0, -3.3]


==> anc/experiments/fast_sampling/README.md <==
# Fast block-protected sampling

This experiment evaluates the pivotal sampler on length-64 and length-512 Qwen2.5-0.5B attention rows. It measures value error, tails, support, block-mass preservation and runtime against the saved protected-sampling baselines.

Run commands from this directory with Python 3 and `python -I`. Sampling and analysis use NumPy on CPU; plots add Matplotlib. Row extraction also needs pandas with a Parquet engine, PyTorch and transformers. The original sampling run took about five minutes on eight cores; timing values depend on hardware.

## Use saved results and regenerate plots

```sh
python -c "from pathlib import Path; Path('reproduced').mkdir(exist_ok=True)"
python -I code/e8_analyze.py results/e8_main.jsonl ../protected_sampling/results/e6_main.jsonl reproduced/e8_summary
python -I code/make_fig_fps.py results/e8_main.jsonl ../protected_sampling/results/e6_main.jsonl reproduced
python -I code/make_hero.py ../attention_certificates/results reproduced
python -I code/make_fig_numerics.py ../synthetic/results reproduced
```

The final two commands render the real-attention illustration and the main synthetic comparison from saved data; they do not rerun the experiments.

## Regenerate rows and repeat sampling

`MODEL_DIR` holds `Qwen/Qwen2.5-0.5B`; `WIKITEXT_PARQUET` is the WikiText-2 raw test split. `E6_ROWS_NPZ` is produced by the extraction command in `../protected_sampling/README.md`. The length-512 archive contains 384 rows and their value matrices (approximately 55 MB); it is omitted and regenerated below. Use a fresh sampling output file because records are appended.

```sh
python -I code/e8_rows512.py MODEL_DIR WIKITEXT_PARQUET reproduced/e8_rows512.npz
python -I code/e8_run.py E6_ROWS_NPZ reproduced/e8_rows512.npz reproduced/e8_main.jsonl
python -I code/e8_analyze.py reproduced/e8_main.jsonl ../protected_sampling/results/e6_main.jsonl reproduced/rerun_summary
```

Part A uses 4,000 draws per case and seed `900001 + row_index`; part B uses 2,000 draws and seed `800001 + row_index`. `code/fps.py` was developed using only the separate pilot rows. The original relative block-mass criterion failed on a tiny-mass block: a relative error of about 1.4e-9 corresponded to an absolute error of about 5e-23. This outcome is retained.

## Provenance and the certificate

`provenance/PROTOCOL_v7.md` is preserved byte for byte, including its dated predictions, original hashes and appended outcomes. It and the frozen sampler's docstring use the earlier certificate `2 max_b pi_b/s_b`. The paper proves the smaller certificate `max_b pi_b/s_b`; the separate `../pivotal_validation/` checks and analyses use that result. The original protocol is a historical record, not an instruction to change frozen code or hashes.


==> anc/experiments/fast_sampling/code/e6_core.py <==
"""E6 (PROTOCOL_v5.md): samplers and estimators.

Path laws (Theorem 1 with the MMW minimax step of psparse.py, and the cube-style
random flight) carry a Rao-Blackwell covariance accumulator: the sum over steps
of E[Delta Delta^T | state], which is unbiased for Cov(Q_m) because the
increments of the martingale are orthogonal.  The minimax step contributes
T Vbar T^T, with Vbar the second moment of the mixture in slice coordinates.
The flight contributes t+ t- (Tz)(Tz)^T given the drawn direction z.
MC laws: VarOpt, and VarOpt inside blocks with the Prop. 6 allocation (strat)."""
import numpy as np

import psparse as P

WINDOW = 8


def blocks_matrix(k, window=WINDOW):
    A = np.zeros((3, k))
    A[0, 0] = 1.0
    A[1, k - window:] = 1.0
    A[2, 1:k - window] = 1.0
    return A


def block_index(k, window=WINDOW):
    return [np.array([0]), np.arange(1, k - window), np.arange(k - window, k)]


def h(K, M):
    if M >= K:
        return 0.0
    return (K - M) / (M * (K - 1.0))


def eff_rank(p, A):
    """rank(A C_p A^T) with the relative threshold used in rounds 4 and 5."""
    if A is None or len(A) == 0:
        return 0
    AC = (A * p) - np.outer(A @ p, p)
    S = AC @ A.T
    w = np.linalg.eigvalsh(0.5 * (S + S.T))
    return int((w > 1e-10 * max(w.max(), 1e-300)).sum())


def restrict(A, idx):
    AL = A[:, idx]
    return AL[np.abs(AL).sum(axis=1) > 0]


def heavy_split(p, A, m):
    """Rule jF: j minimizes pi_L h_{k_L - d_L, m - j - d_L} subject to m - j - d_L >= 1,
    ties to the smaller j.  Returns j, L (sorted indices), pi_L, d_L, factor."""
    order = np.argsort(-p, kind='stable')
    best = None
    for j in range(0, m):
        Lidx = np.sort(order[j:])
        piL = float(p[Lidx].sum())
        pL = p[Lidx] / piL
        AL = restrict(A, Lidx)
        dL = eff_rank(pL, AL)
        if m - j - dL < 1:
            continue
        f = piL * h(len(Lidx) - dL, m - j - dL)
        if best is None or f < best[4] - 1e-15:
            best = (j, Lidx, piL, dL, f)
    return best


def tangent_basis_scaled(qS, AS):
    """Basis T of the slice directions {x : 1^T x = 0, A_S x = 0} that is orthonormal in
    the metric x^T diag(1/q) x, so that G = T^T diag(1/q) T = I.  T = diag(sqrt q) N, with N
    an orthonormal basis of ker [sqrt(q)^T ; A_S diag(sqrt q)].  It spans the same space as
    psparse.tangent_basis, so every law below is the same in exact arithmetic, but it
    avoids forming G with entries 1/q (attention weights go down to 1e-34)."""
    sq = np.sqrt(qS)
    rows = [sq]
    if AS is not None and len(AS):
        rows += list(AS * sq)
    N = P.null_basis(np.vstack(rows))
    return sq[:, None] * N


def vbar(cols, alpha):
    """Second moment of the MMW mixture in slice coordinates."""
    r = cols[0][0].shape[0]
    out = np.zeros((r, r))
    for a, (Z, pi) in zip(alpha, cols):
        if a > 0:
            out += a * ((Z * pi) @ Z.T)
    return out


def run_path_rb(p, A, method, rng, record, rounds=120, polish=240):
    """One path of the protected martingale from p down to min(record).
    Returns {m: (Q_m, R_m)} with R_m the Rao-Blackwell accumulator (k x k) of the
    steps taken before the support first drops to at most m, and the one-step
    certificates (minimax only)."""
    k = len(p)
    q = p.copy()
    R = np.zeros((k, k))
    out, certs = {}, []
    mmin = min(record)
    while True:
        S = np.flatnonzero(q > 0)
        s = len(S)
        for m in record:
            if m not in out and s <= m:
                out[m] = (q.copy(), R.copy())
        if s <= mmin:
            break
        T = tangent_basis_scaled(q[S], A[:, S] if A is not None and len(A) else None)
        r = T.shape[1]
        if r == 0:
            for m in record:
                out.setdefault(m, (q.copy(), R.copy()))
            break
        qS = q[S]
        if method == 'flight':
            G = T.T @ (T / qS[:, None])
            _, Ghi = P.sym_sqrt(G)
            y = rng.normal(size=r)
            z = Ghi @ (y / np.linalg.norm(y))
            tp, tm = P.boundary_steps(qS, T, z)
            Tz = T @ z
            R[np.ix_(S, S)] += tp * tm * np.outer(Tz, Tz)
            step = tp * z if rng.random() < tm / (tp + tm) else -tm * z
        else:
            cols, alpha, cert = P.minimax_law(qS, T, rounds=rounds, polish=polish)
            certs.append(cert)
            Vb = vbar(cols, alpha)
            R[np.ix_(S, S)] += T @ Vb @ T.T
            jj = rng.choice(len(cols), p=alpha)
            Z, pi = cols[jj]
            i = rng.choice(Z.shape[1], p=pi)
            step = Z[:, i]
        new = qS + T @ step
        hit = int(np.argmin(new))
        new[hit] = 0.0
        new[new < 1e-14] = 0.0
        q = np.zeros(k)
        q[S] = new
    return out, certs


def cpa(p, A):
    return P.CpA(p, A)


def gen_lambda(C_hat, C, rel=1e-12):
    """Largest generalized eigenvalue of C_hat relative to C on the span of the
    eigenvectors of C with eigenvalue above rel times the largest."""
    w, Q = np.linalg.eigh(0.5 * (C + C.T))
    keep = w > rel * w.max()
    W = Q[:, keep] / np.sqrt(w[keep])
    M = W.T @ C_hat @ W
    return float(np.linalg.eigvalsh(0.5 * (M + M.T)).max()), W


def crossfit_lambda(R_list, C, rel=1e-12):
    """Top direction from one half of the per-path accumulators, Rayleigh quotient
    on the other half, averaged over the two splits (biased downward)."""
    n = len(R_list)
    half = n // 2
    _, W = gen_lambda(np.mean(R_list, axis=0), C, rel)
    vals = []
    for a, b in ((R_list[:half], R_list[half:]), (R_list[half:], R_list[:half])):
        Ma = W.T @ np.mean(a, axis=0) @ W
        Mb = W.T @ np.mean(b, axis=0) @ W
        w, U = np.linalg.eigh(0.5 * (Ma + Ma.T))
        u = U[:, -1]
        vals.append(float(u @ Mb @ u))
    return float(np.mean(vals))


# ----------------------------------------------------------------- MC laws
def varopt_draw(w, m, rng):
    """One draw of VarOpt on weights w (sum 1) with budget m: threshold tau,
    heavy coordinates kept, light ones by systematic sampling in random order."""
    k = len(w)
    if m >= k:
        return w.copy()
    order = np.argsort(-w, kind='stable')
    ws = w[order]
    tau, nh = None, 0
    for nh in range(0, m):
        t = ws[nh:].sum() / (m - nh)
        if (nh == 0 or ws[nh - 1] >= t) and ws[nh] <= t + 1e-15:
            tau = t
            break
    heavy, light = order[:nh], order[nh:]
    pi = w[light] / tau
    perm = rng.permutation(len(light))
    cum = np.concatenate([[0.0], np.cumsum(pi[perm])])
    u = rng.random()
    sel = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u) > 0.5
    q = np.zeros(k)
    q[heavy] = w[heavy]
    q[light[perm[sel]]] = tau
    return q


def strat_allocation(p, m, window=WINDOW):
    """Upper-bound allocation of Prop. 6 for the three blocks (fractional)."""
    k = len(p)
    blocks = block_index(k, window)
    masses = [p[b].sum() for b in blocks]
    sizes = [len(b) for b in blocks]
    sq = [float(((p[b] / p[b].sum()) ** 2).sum()) for b in blocks]
    _, _, x = P.partition_bounds(masses, sizes, sq, m)
    x = np.array(x, dtype=float)
    excess = x.sum() - m              # bisection tolerance can leave sum(x) = m + 1e-9
    if excess > 0:
        x[int(np.argmax(x))] -= excess
    return blocks, np.array(masses), x


def strat_draw(p, blocks, masses, x, rng):
    s = P.dependent_round(x, rng)
    assert s.min() >= 1
    q = np.zeros(len(p))
    for b, mb, sb in zip(blocks, masses, s):
        q[b] = mb * varopt_draw(p[b] / mb, int(sb), rng)
    return q, int(s.sum())


==> anc/experiments/fast_sampling/code/e6_run.py <==
"""E6 (PROTOCOL_v5.md): run all methods on the evaluation rows (or the pilot rows).
Usage:
  python -I e6_run.py main  ROWS_NPZ OUT_JSONL N R_MMW [N_ROWS]
  python -I e6_run.py pilot ROWS_NPZ OUT_JSONL
Each finished job is appended to OUT_JSONL at once.  Errors are caught per path
and counted, never resampled."""
import json
import os
import sys
import time
import traceback
from multiprocessing import Pool

for v in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ.setdefault(v, '1')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np                       # noqa: E402
import e6_core as E                      # noqa: E402

BUDGETS = (8, 16, 32)
MC_DRAWS = 4000
SEED_ROWS = 20261112


def load_rows(npz, mode, n_rows=48):
    Z = np.load(npz)
    P, V, n_heads, n_kv = Z['P'], Z['V'], int(Z['n_heads']), int(Z['n_kv'])
    n_chunk_eval, n_layers = 8, P.shape[1]
    per_group = n_heads // n_kv
    rows = []
    if mode == 'pilot':
        picks = [(8, 2, 0), (8, 12, 5)]
    else:
        rng = np.random.default_rng(SEED_ROWS)
        firsts, seconds = [], []
        for li in range(n_layers):
            idx = rng.choice(n_chunk_eval * n_heads, size=2, replace=False)
            a, b = [(int(i) // n_heads, li, int(i) % n_heads) for i in idx]
            firsts.append(a)
            seconds.append(b)
        picks = firsts + seconds if n_rows == 48 else firsts + seconds[:8]
    for s, li, hh in picks:
        g = hh // per_group
        rows.append(dict(seq=s, layer=li, head=hh, p=P[s, li, hh], V=V[s, li, g], Vo=V[s, li, 1 - g]))
    return rows


def errs_from_cov(C, V, Vo):
    return float(np.trace(V @ C @ V.T)), float(np.trace(Vo @ C @ Vo.T)), float(np.trace(C))


def path_job(row, method, split, m_list, N, rounds, seed):
    """Path law (thm1 or flight), with heavy split ('heavy') or on the whole row ('full')."""
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    A = E.blocks_matrix(k)
    res = {}
    t0 = time.time()
    if split == 'full':
        plans = [(None, np.arange(k), 1.0, E.eff_rank(p, A), tuple(m_list))]
    else:
        plans = []
        for m in m_list:
            j, Lidx, piL, dL, f = E.heavy_split(p, A, m)
            plans.append((j, Lidx, piL, dL, (m,)))
    for j, Lidx, piL, dL, ms in plans:
        pL = p[Lidx] / piL
        AL = E.restrict(A, Lidx) if split == 'heavy' else A
        light_budget = {m: (m - j if split == 'heavy' else m) for m in ms}
        record = sorted(set(light_budget.values()))
        rng = np.random.default_rng(seed)
        acc = {m: [] for m in ms}
        raw = {m: [] for m in ms}
        prot = {m: 0.0 for m in ms}
        certs, n_fail = [], 0
        for n in range(N):
            try:
                out, cs = E.run_path_rb(pL, AL, 'flight' if method == 'flight' else 'minimax', rng,
                                        record, rounds=rounds, polish=2 * rounds)
            except Exception:
                n_fail += 1
                traceback.print_exc()
                continue
            certs += cs
            for m in ms:
                qL, RL = out[light_budget[m]]
                Q = p.copy()
                Q[Lidx] = piL * qL
                Rk = np.zeros((k, k))
                Rk[np.ix_(Lidx, Lidx)] = piL ** 2 * RL
                acc[m].append(Rk)
                raw[m].append(float(((V @ (Q - p)) ** 2).sum()))
                prot[m] = max(prot[m], float(np.abs(A @ (Q - p)).max()))
        for m in ms:
            Rs = np.array(acc[m])
            C_hat = Rs.mean(axis=0)
            ev, eo, ei = errs_from_cov(C_hat, V, Vo)
            per = np.array([np.trace(V @ R @ V.T) for R in Rs])
            if split == 'full':
                Ccomp = E.cpa(p, A)
                fac = E.h(k - dL, m - dL)
                cert = fac * float(np.trace(V @ Ccomp @ V.T))
            else:
                CL = E.cpa(pL, AL)
                Ccomp = np.zeros((k, k))
                Ccomp[np.ix_(Lidx, Lidx)] = piL * CL
                fac = piL * E.h(len(Lidx) - dL, m - j - dL)
                cert = piL ** 2 * E.h(len(Lidx) - dL, m - j - dL) * float(np.trace(V[:, Lidx] @ CL @ V[:, Lidx].T))
            lam, _ = E.gen_lambda(C_hat, Ccomp)
            lamx = E.crossfit_lambda(list(Rs), Ccomp)
            lam6, _ = E.gen_lambda(C_hat, Ccomp, 1e-6)
            lamx6 = E.crossfit_lambda(list(Rs), Ccomp, 1e-6)
            trC = float(np.trace(Ccomp))
            tau = ei / (fac * trC) if fac > 0 else None
            res[m] = dict(value=ev, held=eo, ident=ei, rse=float(per.std(ddof=1) / np.sqrt(len(per)) / per.mean()),
                          raw=float(np.mean(raw[m])), cert=cert, factor=fac, lam=lam, lamx=lamx,
                          rho=lam / fac if fac > 0 else None, rhox=lamx / fac if fac > 0 else None,
                          rho6=lam6 / fac if fac > 0 else None, rhox6=lamx6 / fac if fac > 0 else None,
                          tau=tau, trC=trC,
                          j=j, piL=piL, dL=dL, prot=prot[m], n_paths=len(Rs), n_fail=n_fail,
                          cert_max=float(max(certs)) if certs else None,
                          cert_q95=float(np.quantile(certs, 0.95)) if certs else None,
                          frac_cert_le_102=float(np.mean(np.array(certs) <= 1.02)) if certs else None)
    return res, time.time() - t0


def mc_job(row, method, m_list, seed):
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    A = E.blocks_matrix(k)
    blocks = E.block_index(k)
    res = {}
    t0 = time.time()
    for m in m_list:
        rng = np.random.default_rng(seed + m)
        if method == 'strat':
            bl, masses, x = E.strat_allocation(p, m)
        ev, eo, ei, dr, prot, smax = [], [], [], [], 0.0, 0
        for _ in range(MC_DRAWS):
            if method == 'varopt':
                Q = E.varopt_draw(p, m, rng)
            else:
                Q, ssum = E.strat_draw(p, bl, masses, x, rng)
                smax = max(smax, ssum)
            D = Q - p
            ev.append(float(((V @ D) ** 2).sum()))
            eo.append(float(((Vo @ D) ** 2).sum()))
            ei.append(float((D ** 2).sum()))
            bd = np.array([D[b].sum() for b in blocks])
            dr.append(float((bd ** 2).sum()))
            prot = max(prot, float(np.abs(A @ D).max()))
            assert (Q > 0).sum() <= m
        res[m] = dict(value=float(np.mean(ev)), value_se=float(np.std(ev, ddof=1) / np.sqrt(len(ev))),
                      held=float(np.mean(eo)), ident=float(np.mean(ei)),
                      drift_rms=float(np.sqrt(np.mean(dr))), prot=prot,
                      alloc=None if method == 'varopt' else [float(v) for v in x], max_support_budget=smax)
    return res, time.time() - t0


def exact_job(row, m_list):
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    Cp = np.diag(p) - np.outer(p, p)
    blocks = E.block_index(k)
    res = {}
    for m in m_list:
        top = np.argsort(-p, kind='stable')[:m]
        q = np.zeros(k)
        q[top] = p[top] / p[top].sum()
        D = q - p
        res[m] = dict(iid=dict(value=float(np.trace(V @ Cp @ V.T)) / m, held=float(np.trace(Vo @ Cp @ Vo.T)) / m,
                               ident=float(np.trace(Cp)) / m),
                      trunc=dict(value=float(((V @ D) ** 2).sum()), held=float(((Vo @ D) ** 2).sum()),
                                 ident=float((D ** 2).sum()),
                                 drift=float(np.sqrt(sum(D[b].sum() ** 2 for b in blocks)))))
    return res


def run_one(args):
    ri, row, method, split, m_list, N, rounds = args
    seed = 1000003 * (ri + 1) + {'thm1': 1, 'flight': 2, 'varopt': 3, 'strat': 4}.get(method, 0) * 101 \
        + (0 if split == 'full' else 7) + 11 * m_list[0]
    try:
        if method in ('thm1', 'flight'):
            res, sec = path_job(row, method, split, m_list, N, rounds, seed)
        elif method in ('varopt', 'strat'):
            res, sec = mc_job(row, method, m_list, seed)
        else:
            res, sec = exact_job(row, m_list), 0.0
        return dict(row=ri, seq=row['seq'], layer=row['layer'], head=row['head'], method=method,
                    split=split, rounds=rounds, N=N, sec=sec, res={str(m): v for m, v in res.items()})
    except Exception:
        return dict(row=ri, method=method, split=split, error=traceback.format_exc())


def main():
    mode, npz, out = sys.argv[1], sys.argv[2], sys.argv[3]
    if mode == 'pilot':
        rows = load_rows(npz, 'pilot')
        jobs = []
        for ri, row in enumerate(rows):
            for rounds in (60, 120):
                for m in BUDGETS:
                    jobs.append((ri, row, 'thm1', 'heavy', (m,), 16, rounds))
                jobs.append((ri, row, 'thm1', 'full', BUDGETS, 16, rounds))
    else:
        N, rounds = int(sys.argv[4]), int(sys.argv[5])
        n_rows = int(sys.argv[6]) if len(sys.argv) > 6 else 48
        rows = load_rows(npz, 'main', n_rows)
        jobs = []
        for ri, row in enumerate(rows):          # expensive jobs first
            jobs.append((ri, row, 'thm1', 'full', BUDGETS, N, rounds))
            for m in BUDGETS:
                jobs.append((ri, row, 'thm1', 'heavy', (m,), N, rounds))
        for ri, row in enumerate(rows):
            jobs.append((ri, row, 'flight', 'full', BUDGETS, N, rounds))
            for m in BUDGETS:
                jobs.append((ri, row, 'flight', 'heavy', (m,), N, rounds))
            jobs.append((ri, row, 'varopt', 'none', BUDGETS, N, rounds))
            jobs.append((ri, row, 'strat', 'none', BUDGETS, N, rounds))
            jobs.append((ri, row, 'exact', 'none', BUDGETS, N, rounds))
    t0 = time.time()
    with Pool(8) as pool, open(out, 'a') as f:
        for i, rec in enumerate(pool.imap_unordered(run_one, jobs, chunksize=1)):
            f.write(json.dumps(rec) + '\n')
            f.flush()
            print('%d/%d %s %s row %s %.0fs (elapsed %.0fs)%s' % (
                i + 1, len(jobs), rec.get('method'), rec.get('split'), rec.get('row'), rec.get('sec', 0),
                time.time() - t0, ' ERROR' if 'error' in rec else ''), flush=True)


if __name__ == '__main__':
    main()


==> anc/experiments/fast_sampling/code/e8_analyze.py <==
"""E8 (PROTOCOL_v7.md): mechanical evaluation of G1 to G6 and descriptive tables.
Usage: python -I e8_analyze.py E8_JSONL E6_JSONL OUT_PREFIX"""
import json
import sys
from collections import defaultdict

import numpy as np


def main(f8, f6, out):
    A, B = {}, {}
    for line in open(f8):
        r = json.loads(line)
        (A if r['part'] == 'A' else B)[r['row']] = r['res']
    D6 = defaultdict(dict)
    for line in open(f6):
        r = json.loads(line)
        key = r['method'] if r['split'] == 'none' else r['method'] + '_' + r['split']
        for m, v in r['res'].items():
            D6[(key, int(m))][r['row']] = v
    L, V = ['part A rows %d, part B rows %d' % (len(A), len(B))], {}
    # G1
    tA = [A[r][m]['trace_ratio'] for r in A for m in A[r]]
    tB = [B[r][m]['trace_ratio'] for r in B for m in B[r]]
    L.append('G1 trace ratio <= 1: part A %.4f of cases (max %.3f), part B %.4f (max %.3f)' % (
        np.mean(np.array(tA) <= 1), max(tA), np.mean(np.array(tB) <= 1), max(tB)))
    V['G1'] = np.mean(np.array(tA) <= 1) >= 0.99 and np.mean(np.array(tB) <= 1) >= 0.99
    # G2, G3 part A, G4 part A
    ok2, ok3, ok4 = True, True, True
    for m in (8, 16, 32):
        f = np.array([A[r][str(m)]['fps']['value'] for r in sorted(A)])
        th = np.array([D6[('thm1_heavy', m)][r]['value'] for r in sorted(A)])
        vo = np.array([D6[('varopt', m)][r]['value'] for r in sorted(A)])
        st = np.array([D6[('strat', m)][r]['value'] for r in sorted(A)])
        L.append('A m=%2d  FPS/minimax median %.3f | FPS/VarOpt median %.3f p90 %.3f max %.3f | strat/VarOpt max %.1f | held-out FPS/VarOpt median %.3f' % (
            m, np.median(f / th), np.median(f / vo), np.quantile(f / vo, .9), (f / vo).max(), (st / vo).max(),
            np.median([A[r][str(m)]['fps']['held'] / D6[('varopt', m)][r]['held'] for r in sorted(A)])))
        ok2 &= np.median(f / th) <= 1.0
        ok3 &= np.median(f / vo) <= 1.15
        ok4 &= (f / vo).max() <= 3.0
    # part B
    okB3, okB4 = True, True
    for m in (16, 32, 64, 128):
        f = np.array([B[r][str(m)]['fps']['value'] for r in sorted(B)])
        vo = np.array([B[r][str(m)]['varopt']['value'] for r in sorted(B)])
        st = np.array([B[r][str(m)]['strat']['value'] for r in sorted(B)])
        q99f, q99s = np.quantile(f / vo, .99), np.quantile(st / vo, .99)
        L.append('B m=%3d  FPS/VarOpt median %.3f p90 %.3f p99 %.3f max %.3f | strat/VarOpt median %.3f p99 %.3f max %.3f | held-out FPS/VarOpt median %.3f' % (
            m, np.median(f / vo), np.quantile(f / vo, .9), q99f, (f / vo).max(), np.median(st / vo), q99s, (st / vo).max(),
            np.median([B[r][str(m)]['fps']['held'] / B[r][str(m)]['varopt']['held'] for r in sorted(B)])))
        okB3 &= np.median(f / vo) <= 1.15
        okB4 &= q99f <= 3.0 and q99s > q99f
    V['G2'] = bool(ok2)
    V['G3'] = bool(ok3 and okB3)
    V['G4'] = bool(ok4 and okB4)
    prot = max(v['fps']['prot'] for P in (A, B) for r in P for v in P[r].values())
    supp_ok = all(v['fps']['supp'] <= int(m) for P in (A, B) for r in P for m, v in P[r].items())
    L.append('G5 max relative protection error %.2e, support <= m on every draw: %s' % (prot, supp_ok))
    V['G5'] = bool(prot <= 1e-12 and supp_ok)
    ms = [B[r][m]['ms_per_draw'] for r in B for m in B[r]]
    L.append('G6 median ms per FPS draw at k=512: %.3f (max %.3f)' % (np.median(ms), max(ms)))
    V['G6'] = bool(np.median(ms) <= 2.0)
    L.append('VERDICTS ' + ', '.join('%s %s' % (k, 'holds' if v else 'FAILS') for k, v in V.items()))
    open(out + '.txt', 'w').write('\n'.join(L) + '\n')
    json.dump(dict(verdict={k: bool(v) for k, v in V.items()}), open(out + '.json', 'w'), indent=1)
    print('\n'.join(L))


if __name__ == '__main__':
    main(*sys.argv[1:4])


==> anc/experiments/fast_sampling/code/e8_rows512.py <==
"""E8 part B (PROTOCOL_v7.md): last-position attention rows at k = 512 of Qwen2.5-0.5B
on the E5 chunks (offsets 4096 s, s = 0..7), heads 0 and 7 of every layer, with the
value matrices of both KV groups.
Usage: python -I e8_rows512.py MODEL_DIR WIKITEXT_PARQUET OUT_NPZ"""
import sys

import numpy as np
import pandas as pd
import torch
from transformers import AutoModelForCausalLM, AutoTokenizer

L, N_SEQ, STRIDE, HEADS = 512, 8, 4096, (0, 7)


def main(model_dir, parquet, out_npz):
    torch.set_num_threads(8)
    tok = AutoTokenizer.from_pretrained(model_dir)
    model = AutoModelForCausalLM.from_pretrained(model_dir, dtype=torch.float32, attn_implementation='eager').eval()
    cfg = model.config
    n_layers, n_heads, n_kv = cfg.num_hidden_layers, cfg.num_attention_heads, cfg.num_key_value_heads
    hd = cfg.hidden_size // n_heads
    ids = tok('\n'.join(pd.read_parquet(parquet)['text'].tolist()), return_tensors='pt')['input_ids'][0]
    vals = {}

    def hook(li):
        def f(mod, inp, out):
            vals[li] = out.detach()[0].double().numpy()
        return f
    for li, layer in enumerate(model.model.layers):
        layer.self_attn.v_proj.register_forward_hook(hook(li))
    P = np.zeros((N_SEQ, n_layers, len(HEADS), L))
    V = np.zeros((N_SEQ, n_layers, n_kv, hd, L))
    for s in range(N_SEQ):
        chunk = ids[s * STRIDE: s * STRIDE + L].unsqueeze(0)
        with torch.no_grad():
            out = model(chunk, output_attentions=True)
        for li, att in enumerate(out.attentions):
            for hi, hh in enumerate(HEADS):
                P[s, li, hi] = att[0, hh, L - 1, :].double().numpy()
            for g in range(n_kv):
                V[s, li, g] = vals[li][:, g * hd:(g + 1) * hd].T
    P = np.clip(P, 0, None)
    P /= P.sum(axis=-1, keepdims=True)
    np.savez_compressed(out_npz, P=P, V=V, heads=np.array(HEADS), n_heads=n_heads, n_kv=n_kv)
    print('saved', P.shape, V.shape)


if __name__ == '__main__':
    main(*sys.argv[1:4])


==> anc/experiments/fast_sampling/code/e8_run.py <==
"""E8 (PROTOCOL_v7.md): the fast protected sampler (FPS) on real attention rows.
Part A: the 48 E6 rows at k = 64 (FPS only; baselines from E6).
Part B: 384 rows at k = 512 (FPS, VarOpt and VarOpt inside blocks).
Usage: python -I e8_run.py E6_ROWS_NPZ ROWS512_NPZ OUT_JSONL"""
import json
import os
import sys
import time
import traceback
from multiprocessing import Pool

for v in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ.setdefault(v, '1')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np                       # noqa: E402
import e6_core as E                      # noqa: E402
import fps                               # noqa: E402
from e6_run import load_rows             # noqa: E402


def comparator_light(p, blocks, H):
    """C_{p|A'} for the partition into heavy singletons and the light part of each block."""
    k = len(p)
    C = np.zeros((k, k))
    for b in blocks:
        L = b[~H[b]]
        if len(L) == 0:
            continue
        pb = p[L] / p[L].sum()
        C[np.ix_(L, L)] = p[L].sum() * (np.diag(pb) - np.outer(pb, pb))
    return C


def moments(Qs, p, V, Vo, A, blocks):
    D = Qs - p
    bm = np.array([p[b].sum() for b in blocks])
    return dict(value=float(np.mean(((D @ V.T) ** 2).sum(1))), held=float(np.mean(((D @ Vo.T) ** 2).sum(1))),
                ident=float(np.mean((D ** 2).sum(1))),
                prot=float((np.abs(D @ A.T) / np.maximum(bm, 1e-300)).max()), supp=int((Qs > 0).sum(1).max()))


def job(args):
    part, ri, row, budgets, N, window, seed = args
    try:
        p, V, Vo = row['p'], row['V'], row['Vo']
        k = len(p)
        blocks = E.block_index(k, window)
        A = E.blocks_matrix(k, window)
        rng = np.random.default_rng(seed)
        res = {}
        for m in budgets:
            pc = fps.plan(p, blocks, m)
            f = fps.factor(p, blocks, m, pc)
            t0 = time.time()
            Qs = np.array([fps.draw(p, blocks, m, rng, pc) for _ in range(N)])
            dt = (time.time() - t0) / N
            r = dict(fps=moments(Qs, p, V, Vo, A, blocks), factor=f, j=int(pc[0].sum()), s=[int(x) for x in pc[2]],
                     ms_per_draw=1000 * dt)
            trC = float(np.trace(comparator_light(p, blocks, pc[0])))
            r['trace_ratio'] = r['fps']['ident'] / (f * trC) if f > 0 and trC > 0 else 0.0
            if part == 'B':
                r['varopt'] = moments(np.array([E.varopt_draw(p, m, rng) for _ in range(N)]), p, V, Vo, A, blocks)
                bl, masses, x = E.strat_allocation(p, m, window)
                r['strat'] = moments(np.array([E.strat_draw(p, bl, masses, x, rng)[0] for _ in range(N)]), p, V, Vo, A, blocks)
            res[str(m)] = r
        return dict(part=part, row=ri, seq=row['seq'], layer=row['layer'], head=row['head'], res=res)
    except Exception:
        return dict(part=part, row=ri, error=traceback.format_exc())


def rows512(npz):
    Z = np.load(npz)
    P, V, heads = Z['P'], Z['V'], Z['heads']
    per_group = int(Z['n_heads']) // int(Z['n_kv'])
    out = []
    for s in range(P.shape[0]):
        for li in range(P.shape[1]):
            for hi, hh in enumerate(heads):
                g = int(hh) // per_group
                out.append(dict(seq=s, layer=li, head=int(hh), p=P[s, li, hi], V=V[s, li, g], Vo=V[s, li, 1 - g]))
    return out


def main(npz64, npz512, out):
    jobs = []
    for ri, row in enumerate(load_rows(npz64, 'main')):
        jobs.append(('A', ri, row, (8, 16, 32), 4000, 8, 900001 + ri))
    for ri, row in enumerate(rows512(npz512)):
        jobs.append(('B', ri, row, (16, 32, 64, 128), 2000, 32, 800001 + ri))
    t0 = time.time()
    with Pool(8) as pool, open(out, 'a') as f:
        for i, rec in enumerate(pool.imap_unordered(job, jobs, chunksize=1)):
            f.write(json.dumps(rec) + '\n')
            f.flush()
            if (i + 1) % 25 == 0 or 'error' in rec:
                print('%d/%d (elapsed %.0fs)%s' % (i + 1, len(jobs), time.time() - t0, ' ERROR' if 'error' in rec else ''), flush=True)


if __name__ == '__main__':
    main(*sys.argv[1:4])


==> anc/experiments/fast_sampling/code/figstyle.py <==
"""Shared matplotlib style for all paper figures (Times-compatible STIX fonts,
validated categorical palette, thin recessive axes)."""
import matplotlib as mpl

# categorical slots in fixed order (validated: CVD and normal-vision separation pass)
S1, S2, S3, S4, S5 = '#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4'
INK, MUTED, GRID = '#1b1b1b', '#5f5e5a', '#e7e6e2'
REF = '#1b1b1b'          # reference curve h_{K,M}

TEXTWIDTH_IN = 5.5       # ICLR text width is 5.5 in


def apply():
    mpl.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['STIXGeneral', 'Times New Roman', 'Times', 'DejaVu Serif'],
        'mathtext.fontset': 'stix',
        'font.size': 8, 'axes.titlesize': 8, 'axes.labelsize': 8,
        'xtick.labelsize': 7, 'ytick.labelsize': 7, 'legend.fontsize': 7,
        'axes.spines.top': False, 'axes.spines.right': False,
        'axes.linewidth': 0.6, 'axes.edgecolor': '#3a3a3a',
        'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
        'xtick.minor.width': 0.4, 'ytick.minor.width': 0.4,
        'xtick.major.size': 2.5, 'ytick.major.size': 2.5,
        'xtick.minor.size': 1.5, 'ytick.minor.size': 1.5,
        'xtick.color': '#3a3a3a', 'ytick.color': '#3a3a3a',
        'axes.labelcolor': INK, 'text.color': INK,
        'axes.grid': True, 'grid.color': GRID, 'grid.linewidth': 0.5,
        'grid.linestyle': '-', 'axes.axisbelow': True,
        'legend.frameon': False, 'legend.handlelength': 1.6,
        'legend.borderaxespad': 0.3, 'legend.labelspacing': 0.3,
        'lines.linewidth': 1.3, 'lines.markersize': 4.2,
        'lines.markeredgewidth': 0.7,
        'errorbar.capsize': 1.5,
        'pdf.fonttype': 42, 'ps.fonttype': 42,
        'savefig.bbox': 'tight', 'savefig.pad_inches': 0.015,
        'figure.dpi': 150,
    })


def panel_title(ax, letter, text):
    ax.set_title(r'$\mathbf{(%s)}$ ' % letter + text, loc='left', pad=4)


==> anc/experiments/fast_sampling/code/fps.py <==
"""Fast protected sampler (FPS) for block (partition) protection.

1. Heavy split: tokens whose equal-weight inclusion probability would exceed one
   are kept exactly, iteratively, so every remaining (light) token i of block b
   satisfies s_b p_i <= pi_b, where pi_b is the light mass of block b and s_b its
   light budget.
2. Light budget m - |H| is split over the blocks in proportion to their light
   mass, by largest remainders, with s_b >= 1 for every block with light mass.
3. Inside each block, a fixed-size sample S_b with inclusion probabilities
   s_b p_i / pi_b is drawn by dependent rounding (Srinivasan 2001), pairing
   fractional coordinates in a random order.  Its indicators are negatively
   correlated and its size is exactly s_b.  Selected tokens get weight pi_b / s_b.

Guarantee (proof in the paper): Q is unbiased, keeps every block mass and every
heavy token exactly, has support at most m, and
    Cov(Q) <= 2 max_b (pi_b / s_b) C_{p|A'} <= 2 max_b (pi_b / s_b) C_{p|A},
since a fixed-size negatively correlated design has Cov(1_S) equal to a graph
Laplacian, which is at most twice its diagonal.  Cost O(k log k)."""
import numpy as np


def dependent_round(x, rng):
    """Srinivasan's level-set dependent rounding of x in [0,1]^n with integer sum.
    Pairs fractional coordinates in a random order (a stack, O(n)).  Returns a 0/1
    vector with the same sum, E = x, and negatively correlated coordinates."""
    x = x.astype(float).copy()
    eps = 1e-12
    stack = [i for i in rng.permutation(len(x)) if eps < x[i] < 1 - eps]
    while len(stack) >= 2:
        i = stack.pop()
        j = stack.pop()
        a, b = x[i], x[j]
        up_i, up_j = min(1 - a, b), min(a, 1 - b)      # move mass j -> i, or i -> j
        if rng.random() < up_j / (up_i + up_j):
            x[i], x[j] = a + up_i, b - up_i
        else:
            x[i], x[j] = a - up_j, b + up_j
        for t in (i, j):
            if eps < x[t] < 1 - eps:
                stack.append(t)
    out = np.zeros(len(x))
    out[x > 0.5] = 1.0
    return out


def allocate(masses, sizes, budget):
    """Proportional allocation with caps: s_b <= sizes_b, s_b >= 1 for every block of
    positive mass, surplus of capped blocks redistributed (water filling), integers
    by largest remainders.  Returns integer budgets summing to at most `budget`."""
    masses = np.asarray(masses, float)
    sizes = np.asarray(sizes, int)
    pos = (masses > 0) & (sizes > 0)
    if pos.sum() > budget:
        raise ValueError('budget smaller than the number of blocks with light mass')
    x = np.zeros(len(masses))
    free = pos.copy()
    rest = float(budget)
    while free.any():
        share = rest * masses * free / masses[free].sum()
        capped = free & (share >= sizes)
        if not capped.any():
            x[free] = share[free]
            break
        x[capped] = sizes[capped]
        rest -= sizes[capped].sum()
        free &= ~capped
        if rest <= 0:
            break
    x = np.where(pos, np.maximum(x, 1.0), 0.0)
    x = np.minimum(x, sizes)
    s = np.floor(x).astype(int)
    left = int(min(budget, sizes[pos].sum()) - s.sum())
    if left > 0:
        cand = np.where(pos & (s < sizes))[0]
        order = cand[np.argsort(-(x[cand] - s[cand]))]
        s[order[:left]] += 1
    while s.sum() > budget:                      # the floor of 1 can overshoot by a little
        cand = np.where(s > 1)[0]
        s[cand[np.argmax(s[cand])]] -= 1
    return s


def _plan_given(p, blocks, m, H):
    """Allocate the light budget, then move offenders (inclusion probability above one)
    to the heavy set until none is left.  Returns (H, light masses, budgets)."""
    H = H.copy()
    while True:
        light = [b[~H[b]] for b in blocks]
        light_mass = np.array([p[L].sum() for L in light])
        s = allocate(light_mass, [len(L) for L in light], m - H.sum())
        moved = False
        for bi, L in enumerate(light):
            if len(L) == 0 or s[bi] >= len(L):
                continue
            cap = light_mass[bi] / s[bi]
            over = L[p[L] > cap * (1 + 1e-12)]
            if len(over):
                H[over[np.argmax(p[over])]] = True
                moved = True
                break
        if not moved:
            return H, light_mass, s




def plan(p, blocks, m):
    """Heavy-split rule: keep the j heaviest tokens (and any offenders), with j chosen
    to minimize the certified factor; ties go to the smaller j.  Uses p and A only."""
    order = np.argsort(-p, kind='stable')
    best = None
    for j in range(0, m):
        H = np.zeros(len(p), dtype=bool)
        H[order[:j]] = True
        try:
            pc = _plan_given(p, blocks, m, H)
        except ValueError:
            continue
        f = factor(p, blocks, m, pc)
        if best is None or f < best[0] - 1e-15:
            best = (f, pc)
    return best[1]


def draw(p, blocks, m, rng, plan_cache=None):
    H, light_mass, s = plan_cache if plan_cache is not None else plan(p, blocks, m)
    q = np.zeros(len(p))
    q[H] = p[H]
    for bi, b in enumerate(blocks):
        L = b[~H[b]]
        if len(L) == 0 or s[bi] == 0:
            continue
        if s[bi] >= len(L):
            q[L] = p[L]
            continue
        incl = s[bi] * p[L] / light_mass[bi]
        sel = dependent_round(incl, rng) > 0.5
        q[L[sel]] = light_mass[bi] / s[bi]
    return q


def factor(p, blocks, m, plan_cache=None):
    """Certified Loewner factor 2 max_b pi_b / s_b relative to C_{p|A'} (and C_{p|A})."""
    H, light_mass, s = plan_cache if plan_cache is not None else plan(p, blocks, m)
    vals = [2 * light_mass[bi] / s[bi] for bi, b in enumerate(blocks)
            if len(b[~H[b]]) > s[bi] > 0]
    return max(vals) if vals else 0.0


==> anc/experiments/fast_sampling/code/make_fig_fps.py <==
"""Appendix figure for protocol 6 (E8): the fast protected sampler (FPS).
(a) k = 64, 48 rows: value error relative to VarOpt for the minimax law of
    Corollary 8 (E6), FPS (E8) and VarOpt inside the blocks (E6).
(b) k = 512, 384 rows: share of rows whose value error exceeds x times the VarOpt
    error, for FPS and VarOpt inside the blocks, at m = 16 and m = 64.
Usage: python -I make_fig_fps.py E8_JSONL E6_JSONL FIG_DIR"""
import json
import os
import sys
from collections import defaultdict

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import figstyle as F   # noqa: E402

F8, F6, OUT = sys.argv[1], sys.argv[2], sys.argv[3]
F.apply()
plt.rcParams.update({'axes.labelsize': 7, 'xtick.labelsize': 6.5, 'ytick.labelsize': 6.5,
                     'axes.titlesize': 7.5, 'legend.fontsize': 6.3})
A, B = {}, {}
for line in open(F8):
    r = json.loads(line)
    (A if r['part'] == 'A' else B)[r['row']] = r['res']
D6 = defaultdict(dict)
for line in open(F6):
    r = json.loads(line)
    key = r['method'] if r['split'] == 'none' else r['method'] + '_' + r['split']
    for m, v in r['res'].items():
        D6[(key, int(m))][r['row']] = v
rowsA, rowsB = sorted(A), sorted(B)
C_FPS = '#1f3f73'

fig, axes = plt.subplots(1, 2, figsize=(F.TEXTWIDTH_IN, 1.95), gridspec_kw=dict(width_ratios=[1, 1.1], wspace=0.32))
ax = axes[0]
groups = [('minimax law', lambda m, r: D6[('thm1_heavy', m)][r]['value'], F.S1),
          ('fast sampler', lambda m, r: A[r][str(m)]['fps']['value'], C_FPS),
          ('VarOpt in blocks', lambda m, r: D6[('strat', m)][r]['value'], F.S4)]
data, pos, cols = [], [], []
for i, m in enumerate((8, 16, 32)):
    for j, (lab, f, col) in enumerate(groups):
        data.append([f(m, r) / D6[('varopt', m)][r]['value'] for r in rowsA])
        pos.append(i + (j - 1) * 0.27)
        cols.append(col)
bp = ax.boxplot(data, positions=pos, widths=0.22, patch_artist=True, showfliers=False, whis=(5, 95),
                medianprops=dict(color=F.INK, lw=0.9), whiskerprops=dict(color=F.MUTED, lw=0.6),
                capprops=dict(color=F.MUTED, lw=0.6), boxprops=dict(lw=0.6, color=F.MUTED))
for patch, col in zip(bp['boxes'], cols):
    patch.set_facecolor(col)
    patch.set_alpha(0.8)
ax.axhline(1.0, color=F.REF, lw=0.9, zorder=0)
ax.set_yscale('log')
ax.set_ylim(0.5, 12)
ax.set_yticks([0.5, 1, 2, 4, 8])
ax.set_yticklabels(['0.5', '1', '2', '4', '8'])
ax.yaxis.set_minor_locator(matplotlib.ticker.NullLocator())
ax.set_xticks([0, 1, 2])
ax.set_xticklabels(['8', '16', '32'])
ax.set_xlabel(r'budget $m$  ($k=64$)')
ax.set_ylabel('value error / VarOpt')
for lab, _, col in groups:
    ax.plot([], [], color=col, lw=4, alpha=0.8, label=lab)
ax.legend(loc='upper left', ncol=1, handlelength=1.0, borderaxespad=0.2, labelspacing=0.2)
F.panel_title(ax, 'a', '48 rows, 4000 draws each')

ax = axes[1]
for m, ls in ((16, '-'), (64, (0, (3, 1.6)))):
    for key, col, lab in (('fps', C_FPS, 'fast sampler'), ('strat', F.S4, 'VarOpt in blocks')):
        x = np.sort([B[r][str(m)][key]['value'] / B[r][str(m)]['varopt']['value'] for r in rowsB])
        surv = 1.0 - np.arange(len(x)) / len(x)
        ax.step(x, surv, where='post', color=col, lw=1.2, ls=ls, label='%s, $m=%d$' % (lab, m))
ax.axvline(1.0, color=F.REF, lw=0.9, zorder=0)
ax.set_xscale('log')
ax.set_xlim(0.5, 1e6)
ax.set_ylim(0, 1.03)
ax.set_xlabel(r'value error / VarOpt  ($k=512$)')
ax.set_ylabel('share of rows above')
ax.legend(loc='upper right', handlelength=1.8, borderaxespad=0.2, labelspacing=0.2)
F.panel_title(ax, 'b', '384 rows, 2000 draws each')
os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, 'fig_fps.pdf'))
fig.savefig(os.path.join(OUT, 'fig_fps.png'), dpi=220)
print('written')


==> anc/experiments/fast_sampling/code/make_fig_numerics.py <==
"""Figure 2 (round-4 redraw, round 9 height 1.52 in) from the frozen round-2 results (N3, E2, E4a).
Changes from round 2: (a) bootstrap intervals and direct labels, (b) the strip
plot of one-step factors becomes empirical CDFs with the Lemma-4 bound as a
reference line, (c) direct end labels instead of a legend over the data.
Usage: python -I make_fig_numerics.py ROUND2_RESULTS_DIR FIG_DIR"""
import json
import os
import sys

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import figstyle as F   # noqa: E402

RES, OUT = sys.argv[1], sys.argv[2]
F.apply()
plt.rcParams.update({'axes.labelsize': 7, 'xtick.labelsize': 6.5, 'ytick.labelsize': 6.5,
                     'axes.titlesize': 7.5, 'legend.fontsize': 6.4})
C_THM1, C_NAIVE, C_FLIGHT, C_VAROPT, C_LMS = F.S1, F.S2, F.S3, F.S4, F.S5
C_IID = '#8a8984'


def h(K, M):
    return (K - M) / (M * (K - 1.0))


def load(name):
    return json.load(open(os.path.join(RES, name)))


N3, E2, E4a = load('N3.json'), load('E2.json'), load('E4a.json')
fig, axes = plt.subplots(1, 3, figsize=(F.TEXTWIDTH_IN, 1.52),
                         gridspec_kw=dict(width_ratios=[1, 1, 1.08], wspace=0.40))

# (a) all budgets on a generic protected instance
ax = axes[0]
K, d = N3['K'], N3['d']
ms = sorted(int(m) for m in N3['h'])
mm = np.arange(min(ms), max(ms) + 1)
ax.plot(mm, [h(K, m - d) for m in mm], color=F.REF, lw=1.1, zorder=2)
ax.text(mm[0] + 0.45, h(K, mm[0] - d) * 1.05, r'$h_{K,M}$', ha='left', va='bottom', fontsize=6.6)
for law, col, mk, lab, dx in [('naive', C_NAIVE, 's', 'single radial', 0.18),
                              ('cube', C_FLIGHT, '^', 'random flight', -0.18),
                              ('thm1', C_THM1, 'o', 'Thm. 1 law', 0.0)]:
    sm = N3['laws'][law]['summary']
    y = np.array([sm[str(m)]['lam'] for m in ms])
    lo = np.array([sm[str(m)]['ci'][0] for m in ms])
    hi = np.array([sm[str(m)]['ci'][1] for m in ms])
    x = np.array(ms) + dx
    ax.vlines(x, lo, hi, color=col, lw=0.6, zorder=3)
    ax.plot(x, y, mk, color=col, ms=3.6, mec='white', mew=0.5, label=lab, zorder=4)
ax.set_yscale('log')
ax.set_ylim(8e-3, 2.0)
ax.set_xlabel(r'budget $m$')
ax.set_ylabel(r'$\hat\lambda_{\max}$ relative to $C_{p\mid A}$')
ax.set_xticks(ms[::2])
ax.legend(loc='lower left', handletextpad=0.2, borderaxespad=0.2)
F.panel_title(ax, 'a', r'all budgets ($k{=}12$, $d{=}2$)')

# (b) one-step factors at 240 random states: empirical CDFs
ax = axes[1]
st = E2['states']
for key, col, lab in [('naive', C_NAIVE, 'single radial'), ('flight', C_FLIGHT, 'random flight'),
                      ('minimax', C_THM1, 'minimax (Lemma 4)')]:
    v = np.sort(np.array([s[key] for s in st]))
    yv = np.arange(1, len(v) + 1) / len(v)
    ax.step(v, yv, where='post', color=col, lw=1.2, zorder=3)
    above = float((v > 1 + 1e-6).mean())
    short = dict(minimax='minimax', naive='radial', flight='flight')[key]
    y_txt = dict(minimax=0.86, naive=0.77, flight=0.68)[key]
    ax.text(0.10, y_txt, '%s %d%%' % (short, round(100 * above)), transform=ax.transAxes,
            fontsize=6.2, color=F.INK, va='center')
    ax.plot([0.025, 0.08], [y_txt, y_txt], transform=ax.transAxes, color=col, lw=1.4)
ax.text(0.025, 0.955, 'share above 1', transform=ax.transAxes, fontsize=6.0, color=F.MUTED, va='center')
ax.axvline(1.0, color=F.REF, lw=1.0, zorder=2)
ax.set_xscale('log')
ax.set_xlim(0.03, 6)
ax.set_ylim(0, 1.02)
ax.set_xlabel(r'one-step factor $\times\, r^2$')
ax.set_ylabel('fraction of states')
F.panel_title(ax, 'b', 'one step, 240 states')

# (c) classical designs on attention-like weights
ax = axes[2]
rows = E4a['rows']
betas = sorted(set(r['beta'] for r in rows))
m, k = 8, E4a['k']
ax.hlines(1.0, -0.15, betas[-1] + 0.05, color=F.REF, lw=1.1, zorder=2)
ax.hlines((k - 1) / (k - m), -0.15, betas[-1] + 0.05, color=C_IID, lw=1.0, linestyles=(0, (3, 2)), zorder=2)
ends = {}
for key, col, mk in [('varopt', C_VAROPT, 'D'), ('lms', C_LMS, 'v')]:
    med, lo, hi = [], [], []
    for b in betas:
        v = np.array([r['exact'][key] for r in rows if r['beta'] == b and r['m'] == m])
        med.append(np.median(v)); lo.append(np.quantile(v, 0.25)); hi.append(np.quantile(v, 0.75))
    ax.fill_between(betas, lo, hi, color=col, alpha=0.16, lw=0, zorder=1)
    ax.plot(betas, med, color=col, marker=mk, ms=3.4, mec='white', mew=0.5, lw=1.1, zorder=3)
    ends[key] = med[-1]
med, lo, hi = [], [], []
for b in betas:
    v = np.array([r['thm1']['crossfit'] for r in rows if r['beta'] == b and r['m'] == m and 'thm1' in r])
    med.append(np.median(v)); lo.append(v.min()); hi.append(v.max())
ax.fill_between(betas, lo, hi, color=C_THM1, alpha=0.16, lw=0, zorder=1)
ax.plot(betas, med, color=C_THM1, marker='o', ms=3.4, mec='white', mew=0.5, lw=1.1, zorder=3)
ends['thm1'] = med[-1]
xr = betas[-1] + 0.12
ax.text(xr, ends['lms'], 'ratio', va='center', fontsize=6.4)
ax.text(xr, ends['varopt'] * 1.25, 'VarOpt', va='center', fontsize=6.4)
ax.text(xr, ends['thm1'] * 0.7, 'Thm. 1', va='center', fontsize=6.4)
ax.text(xr, (k - 1) / (k - m), 'i.i.d.', va='center', fontsize=6.4, color=F.MUTED)
ax.text(xr, 1.0, 'curve', va='center', fontsize=6.4)
ax.set_xlim(-0.15, betas[-1] + 0.9)
ax.set_xlabel(r'skew $\beta$ of $p=\mathrm{softmax}(\beta z)$')
ax.set_ylabel(r'factor $/\,h_{k,m}$')
ax.set_yscale('log')
ax.set_ylim(0.012, 30)
ax.set_xticks([0, 1, 2, 3])
F.panel_title(ax, 'c', r'designs ($k{=}12$, $m{=}8$)')
os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, 'fig_numerics_main.pdf'))
fig.savefig(os.path.join(OUT, 'fig_numerics_main.png'), dpi=220)
print('written')


==> anc/experiments/fast_sampling/code/make_hero.py <==
"""Figure 1 (round 4 layout, redrawn in round 9 at a height of 1.45 in): protected unbiased sparsification of a real attention row.
Panels (a) to (d) follow the small-multiple layout of StreamingLLM / H2O
Figure 1: the same Qwen2.5-0.5B row (layer 6, head 2, k = 24) sparsified to
m = 8 atoms by top-m truncation, VarOpt, and the Theorem-1 law with the three
block masses (sink, middle, recent window) protected.  Panel (e) is the price
of protection.  Usage: python -I make_hero.py RESULTS_DIR FIG_DIR"""
import json
import os
import sys

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import figstyle as FS   # noqa: E402

RES, FIG = sys.argv[1], sys.argv[2]
FS.apply()
plt.rcParams.update({'axes.grid': False, 'axes.labelsize': 8.2, 'xtick.labelsize': 8.0, 'ytick.labelsize': 8.0, 'axes.titlesize': 8.3})
H = json.load(open(os.path.join(RES, 'hero_realizations.json')))
p = np.array(H['p'])
k, m = len(p), H['m']
blocks = H['blocks']

# block-mass drift of VarOpt over many draws (threshold + systematic), for the annotation
rng = np.random.default_rng(1)
order = np.argsort(-p); ps = p[order]
for nh in range(m):
    t = ps[nh:].sum() / (m - nh)
    if (nh == 0 or ps[nh - 1] >= t) and ps[nh] <= t + 1e-15:
        tau = t
        break
heavy, light = order[:nh], order[nh:]
pi = p[light] / tau
drift = []
for _ in range(4000):
    perm = rng.permutation(len(light))
    cum = np.concatenate([[0.0], np.cumsum(pi[perm])])
    u = rng.random()
    sel = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u) > 0.5
    q = np.zeros(k); q[heavy] = p[heavy]; q[light[perm[sel]]] = tau
    drift.append([q[b].sum() - p[b].sum() for b in blocks])
vo_rms = float(np.sqrt((np.array(drift) ** 2).sum(axis=1).mean()))
tr_err = float(np.sqrt(sum((np.array(H['trunc'])[b].sum() - p[b].sum()) ** 2 for b in blocks)))

GHOST = '#d9d8d3'
BAND = '#f3f2ee'
C_DENSE = '#8a8984'
GOOD, BAD = FS.S3, FS.S2

HFIG, TOP_IN, BOT_IN = 1.95, 0.30, 0.56      # figure height and margins in inches
fig = plt.figure(figsize=(FS.TEXTWIDTH_IN, HFIG))
gs = fig.add_gridspec(1, 5, width_ratios=[1, 1, 1, 1, 1.4], wspace=0.24, left=0.045, right=0.995,
                      top=1 - TOP_IN / HFIG, bottom=BOT_IN / HFIG)
AX_IN = HFIG - TOP_IN - BOT_IN
axes = [fig.add_subplot(gs[0, i]) for i in range(5)]
ymax = 0.62
panels = [
    ('a', 'attention row $p$', None, C_DENSE),
    ('b', 'top-$m$ truncation', 'trunc', FS.MUTED),
    ('c', 'VarOpt', 'varopt', FS.S4),
    ('d', 'protected (ours)', 'ours', FS.S1),
]
x = np.arange(k)
for ax, (letter, title, key, col) in zip(axes[:4], panels):
    ax.add_patch(Rectangle((-0.5, 0), 1.0, ymax, color=BAND, zorder=0, lw=0))
    ax.add_patch(Rectangle((15.5, 0), 8.0, ymax, color=BAND, zorder=0, lw=0))
    if key is None:
        ax.bar(x, p, width=0.78, color=col, zorder=2)
    else:
        q = np.array(H[key])
        ax.bar(x, p, width=0.78, color=GHOST, zorder=1)
        kept = q > 0
        ax.bar(x[kept], q[kept], width=0.78, color=col, zorder=2)
    ax.set_xlim(-0.8, k - 0.2)
    ax.set_ylim(0, ymax)
    ax.set_xticks([])
    ax.spines['left'].set_visible(letter == 'a')
    if letter == 'a':
        ax.set_yticks([0, 0.2, 0.4])
        ax.set_ylabel('weight', labelpad=1)
        ax.text(0.7, ymax * 0.97, 'sink', ha='left', va='top', fontsize=8.0, color=FS.MUTED)
        ax.text(19.5, ymax * 0.97, 'recent', ha='center', va='top', fontsize=8.0, color=FS.MUTED)
        ax.text(10, ymax * 0.84, 'middle', ha='center', va='top', fontsize=8.0, color=FS.MUTED)
    else:
        ax.set_yticks([])
    FS.panel_title(ax, letter, title)

def verdict(ax, lines):
    for i, (txt, ok) in enumerate(lines):
        y = -(0.06 + 0.155 * i) / AX_IN      # physical line spacing in inches
        if ok is None:
            ax.text(0.5, y, txt, transform=ax.transAxes, ha='center', va='top', fontsize=8.2)
            continue
        mark = r'$\checkmark$' if ok else r'$\times$'
        ax.text(0.47, y, txt, transform=ax.transAxes, ha='right', va='top', fontsize=8.2)
        ax.text(0.53, y, mark, transform=ax.transAxes, ha='left', va='top', fontsize=8.6,
                color=GOOD if ok else BAD, fontweight='bold')

verdict(axes[0], [('$k=24$ tokens', None), ('block masses', None), ('.23 | .56 | .21', None)])
verdict(axes[1], [('unbiased', False), ('masses kept', False), ('drift %.2f' % tr_err, None)])
verdict(axes[2], [('unbiased', True), ('masses kept', False), ('drift %.2f rms' % vo_rms, None)])
verdict(axes[3], [('unbiased', True), ('masses kept', True), ('drift 0', None)])

# (e) price of protection: h_{k-d, m-d} against the budget, k = 64, log scale
ax = axes[4]
kk = 64
shades = {0: '#9cc3ee', 4: '#5c9ae0', 12: FS.S1}
for d, c in shades.items():
    ms = np.arange(d + 1, kk)
    hv = np.array([(kk - mm) / ((mm - d) * (kk - d - 1.0)) for mm in ms])
    ax.plot(ms, hv, color=c, lw=1.3, zorder=3, label='$d=%d$' % d)
ax.set_yscale('log')
ax.set_xlim(0, kk)
ax.set_ylim(4e-3, 1.2)
ax.set_xticks([0, 16, 32, 48, 64])
ax.grid(True, color=FS.GRID, lw=0.5, which='major')
ax.set_xlabel('budget $m$  ($k=64$)', labelpad=1)
ax.set_ylabel(r'$h_{k-d,\,m-d}$', labelpad=1)
y0 = 0.2
mm0 = kk / (1 + y0 * (kk - 1))
d1 = 12
mm1 = d1 + (kk - d1) / (1 + y0 * (kk - d1 - 1))
ax.annotate('', xy=(mm1, y0), xytext=(mm0, y0),
            arrowprops=dict(arrowstyle='->', lw=0.8, color=FS.INK, shrinkA=0, shrinkB=0))
ax.text(0.08, 0.22, 'larger $d$', transform=ax.transAxes, ha='left', va='center', fontsize=8.0)
ax.legend(loc='upper right', fontsize=8.0, handlelength=1.4, borderaxespad=0.2)
FS.panel_title(ax, 'e', 'price of protection')
os.makedirs(FIG, exist_ok=True)
fig.savefig(os.path.join(FIG, 'fig_hero.pdf'))
fig.savefig(os.path.join(FIG, 'fig_hero.png'), dpi=220)
print('VarOpt block-mass rms drift %.4f, truncation %.4f' % (vo_rms, tr_err))


==> anc/experiments/fast_sampling/code/psparse.py <==
"""Protected unbiased sparsification: reference implementation for the revision's
additional numerics (Appendix "Additional numerical checks").

Real arithmetic (float64).  Implements
  * the boundary martingale of Theorem 1 with the one-step minimax of Lemma 2
    solved approximately by matrix multiplicative weights (MMW) over the radial
    best responses of Eq. (rational-response), followed by an exact a posteriori
    certificate of the one-step factor at every visited state;
  * the naive single radial response at H = G;
  * a cube-method style random-direction flight step (Deville and Tille, 2004);
  * the block (partition) law of Proposition "partition protection".
All steps are exactly unbiased and exactly protected up to floating point.
This file is new for the revision and is independent of the original script
used for Figure 2 and Appendix G.
"""
import numpy as np


# ----------------------------------------------------------------- geometry
def Cp(p):
    return np.diag(p) - np.outer(p, p)


def CpA(p, A):
    """Residual comparator C_{p|A} (Eq. conditional-covariance)."""
    C = Cp(p)
    if A is None or len(A) == 0:
        return C
    S = A @ C @ A.T
    return C - C @ A.T @ np.linalg.pinv(S) @ A @ C


def h(K, M):
    return (K - M) / (M * (K - 1.0))


def null_basis(M, tol=1e-10):
    """Orthonormal basis of ker(M) as columns."""
    _, s, vt = np.linalg.svd(M)
    if s.size == 0:
        return np.eye(M.shape[1])
    rank = int((s > tol * max(1.0, s[0])).sum())
    return vt[rank:].T


def tangent_basis(S, A):
    """Basis T of {x in R^S : 1^T x = 0, A_S x = 0}."""
    rows = [np.ones(len(S))]
    if A is not None and len(A):
        rows += list(A[:, S])
    return null_basis(np.vstack(rows))


def sym_sqrt(G):
    w, Q = np.linalg.eigh(G)
    w = np.clip(w, 1e-300, None)
    return (Q * np.sqrt(w)) @ Q.T, (Q / np.sqrt(w)) @ Q.T


# ----------------------------------------------------------------- one step
def radial_law(qS, T, H):
    """Radial best response (Eq. rational-response) for a test matrix H > 0.
    Returns endpoints z_i (columns), probabilities pi_i, and V_H."""
    U = np.linalg.solve(H, T.T)                  # column i: u_i = H^{-1} b_i
    nz = np.linalg.norm(T, axis=1) > 1e-13
    U = U[:, nz]
    M = (T @ U) / qS[:, None]                    # M[j, i] = b_j^T u_i / q_j
    lam = M.max(axis=0)
    Z = -U / lam
    pi = lam / lam.sum()
    V = (Z * pi) @ Z.T
    return Z, pi, V


def minimax_law(qS, T, rounds=120, eta=0.6, floor=1e-3, polish=200):
    """Approximate one-step minimax law by MMW over radial responses, then an
    exponentiated-gradient re-weighting of the collected responses.
    Returns the list of (Z, pi), the mixture weights, and the certified factor
    r^2 * lambda_max(G^{1/2} Vbar G^{1/2}) (= 1 for an exact minimax law
    attaining Lemma 2's bound with equality, < 1 when better)."""
    G = T.T @ (T / qS[:, None])
    r = G.shape[0]
    Gh, _ = sym_sqrt(G)
    c = 1.0 / r**2
    cum = np.zeros((r, r))
    cols, mats = [], []
    for _ in range(rounds):
        w, Q = np.linalg.eigh(eta * cum)
        w = np.exp(w - w.max())
        X = (Q * w) @ Q.T
        X /= np.trace(X)
        X = (1 - floor) * X + floor * np.eye(r) / r
        H = Gh @ X @ Gh
        Z, pi, V = radial_law(qS, T, H)
        Vt = Gh @ V @ Gh / c                     # normalized payoff, <X, Vt> <= 1
        cum += Vt
        cols.append((Z, pi))
        mats.append(Vt)
    mats = np.array(mats)
    alpha = np.full(len(cols), 1.0 / len(cols))
    # exponentiated-gradient polish of the mixture weights on the soft max-eigenvalue
    beta = 30.0
    for it in range(polish):
        Mbar = np.tensordot(alpha, mats, axes=1)
        w, Q = np.linalg.eigh(Mbar)
        e = np.exp(beta * (w - w.max()))
        P = (Q * (e / e.sum())) @ Q.T
        grad = np.einsum('ij,tij->t', P, mats)
        alpha = alpha * np.exp(-0.5 * (grad - grad.min()))
        alpha /= alpha.sum()
    Mbar = np.tensordot(alpha, mats, axes=1)
    cert = float(np.linalg.eigvalsh(Mbar).max())   # = r^2 lambda_max(G^{1/2} Vbar G^{1/2})
    return cols, alpha, cert


def naive_law(qS, T):
    G = T.T @ (T / qS[:, None])
    Z, pi, V = radial_law(qS, T, G)
    r = G.shape[0]
    Gh, _ = sym_sqrt(G)
    cert = float(np.linalg.eigvalsh(Gh @ V @ Gh).max()) * r**2
    return [(Z, pi)], np.array([1.0]), cert


def boundary_steps(qS, T, z):
    """Largest t+, t- with qS + t T z >= 0 and qS - t T z >= 0."""
    d = T @ z
    with np.errstate(divide='ignore'):
        tp = np.min(np.where(d < -1e-15, -qS / d, np.inf))
        tm = np.min(np.where(d > 1e-15, qS / d, np.inf))
    return tp, tm


# ----------------------------------------------------------------- paths
def run_path(p, A, method, rng, record, rounds=120):
    """One path of the protected boundary martingale from p down to the smallest
    recorded budget.  Returns {m: Q_m} for m in `record` and the list of
    one-step certificates (for 'minimax' and 'naive')."""
    k = len(p)
    q = p.copy()
    out, certs = {}, []
    mmin = min(record)
    while True:
        S = np.flatnonzero(q > 0)
        s = len(S)
        for m in record:
            if m not in out and s <= m:
                out[m] = q.copy()
        if s <= mmin:
            break
        T = tangent_basis(S, A)
        r = T.shape[1]
        if r == 0:            # vertex of its face (cannot happen above d + 1)
            for m in record:
                out.setdefault(m, q.copy())
            break
        qS = q[S]
        if method == 'random':
            G = T.T @ (T / qS[:, None])
            _, Ghi = sym_sqrt(G)
            y = rng.normal(size=r)
            z = Ghi @ (y / np.linalg.norm(y))
            tp, tm = boundary_steps(qS, T, z)
            step = tp * z if rng.random() < tm / (tp + tm) else -tm * z
        else:
            if method == 'minimax':
                cols, alpha, cert = minimax_law(qS, T, rounds=rounds)
            else:
                cols, alpha, cert = naive_law(qS, T)
            certs.append((r, cert))
            j = rng.choice(len(cols), p=alpha)
            Z, pi = cols[j]
            i = rng.choice(Z.shape[1], p=pi)
            step = Z[:, i]
        new = qS + T @ step
        hit = int(np.argmin(new))
        new[hit] = 0.0
        new[new < 1e-14] = 0.0
        q = np.zeros(k)
        q[S] = new
    return out, certs


def generalized_factor(Cov, C):
    """Largest generalized eigenvalue of Cov relative to C on range(C), and trace ratio."""
    w, Q = np.linalg.eigh(C)
    keep = w > 1e-12 * w.max()
    Wm = Q[:, keep] / np.sqrt(w[keep])
    lam = float(np.linalg.eigvalsh(Wm.T @ Cov @ Wm).max())
    return lam, float(np.trace(Cov) / np.trace(C))


def factor_with_bootstrap(samples, p, C, rng, B=200, alpha=0.1):
    X = np.array(samples) - p
    n = len(X)
    Cov = X.T @ X / n                           # unbiased since E Q = p exactly
    lam, tr = generalized_factor(Cov, C)
    boots = []
    for _ in range(B):
        idx = rng.integers(0, n, n)
        Xb = X[idx]
        boots.append(generalized_factor(Xb.T @ Xb / n, C)[0])
    lo, hi = np.quantile(boots, [alpha / 2, 1 - alpha / 2])
    return lam, (float(lo), float(hi)), tr


# ----------------------------------------------------------------- partitions
def psi(x):
    """Piecewise-linear interpolation of 1/s at the integers (x >= 1)."""
    lo = np.floor(x)
    hi = np.ceil(x)
    f = x - lo
    if f < 1e-12:
        return 1.0 / lo
    return (1 - f) / lo + f / hi


def partition_bounds(masses, sizes, sqnorms, m, grid=4000):
    """Lower and upper bounds of Proposition 'partition protection' by bisection
    on the common level tau.  lower uses ||p^c||^2, upper uses 1/k_c."""
    masses = np.asarray(masses, float)
    sizes = np.asarray(sizes, int)
    sqnorms = np.asarray(sqnorms, float)

    def level(x, c, which):
        if sizes[c] == 1:
            return 0.0
        base = sqnorms[c] if which == 'lower' else 1.0 / sizes[c]
        return masses[c] * (psi(x) - base) / (1.0 - base)

    def need(tau, c, which):
        # smallest x in [1, k_c] with level(x) <= tau (level is decreasing in x)
        if level(1.0, c, which) <= tau:
            return 1.0
        lo, hi = 1.0, float(sizes[c])
        for _ in range(60):
            mid = 0.5 * (lo + hi)
            if level(mid, c, which) <= tau:
                hi = mid
            else:
                lo = mid
        return hi

    res, alloc = {}, {}
    for which in ('lower', 'upper'):
        lo, hi = 0.0, max(level(1.0, c, which) for c in range(len(sizes)))
        for _ in range(80):
            mid = 0.5 * (lo + hi)
            if sum(need(mid, c, which) for c in range(len(sizes))) <= m + 1e-9:
                hi = mid
            else:
                lo = mid
        res[which] = hi
        alloc[which] = np.array([need(hi, c, which) for c in range(len(sizes))])
    return res['lower'], res['upper'], alloc['upper']


def dependent_round(x, rng):
    """Round x (sum integer) to integers with E = x, values in floor/ceil,
    sum preserved (systematic sampling)."""
    base = np.floor(x)
    f = x - base
    u = rng.random()
    cum = np.concatenate([[0.0], np.cumsum(f)])
    extra = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u)
    return (base + extra).astype(int)


==> anc/experiments/fast_sampling/provenance/PROTOCOL_v7.md <==
# Protocol v7 (round 8): the fast protected sampler (FPS), E8

This protocol was written on 2026-11-07, before any FPS run on evaluation rows. The FPS code (`code/fps.py`) was developed on the two pilot rows of E6 only. The SHA256 of the code is appended before the run.

## Question

The minimax sampler of Theorem 1 costs about 1.5 s per draw at k = 64. FPS is a near-linear-time sampler for block protection:
1. heavy tokens are kept exactly;
2. the light budget is split over the blocks in proportion to their light mass, capped by block size;
3. a fixed-size, negatively correlated, equal-weight sample is drawn inside each block by dependent rounding.

Claimed guarantee: Cov(Q) ⪯ 2 max_b (π_b / s_b) C_{p|A'}, and C_{p|A'} ⪯ C_{p|A}. Here π_b is the light mass of block b, s_b its light budget, and A' adds the heavy singletons to the block indicators.

E8 asks four things:
- whether this guarantee is borne out;
- how FPS compares with the minimax law and with VarOpt;
- whether its tails stay bounded;
- how fast it is.

## Objects

**Part A, k = 64.**
- Rows: the 48 evaluation rows of E6.
- Protection: blocks {0}, last 8, rest.
- Budgets: m ∈ {8, 16, 32}.
- FPS with N = 4000 draws per (row, m).
- Baselines: varopt, strat (VarOpt inside blocks) and thm1_heavy are taken from E6. They are not rerun.

**Part B, k = 512.**
- Rows: Qwen2.5-0.5B on the 8 E5 chunks (offsets 4096·s, length 512). The last-position rows of heads 0 and 7 in every layer, so 384 rows.
- Protection: blocks {0}, last 32, rest, as in E5.
- Budgets: m ∈ {16, 32, 64, 128}.
- FPS, VarOpt and strat with N = 2000 draws each per (row, m).

**Responses.** V (primary), V' (the other KV group) and the identity, as in E6.

**FPS settings.**
- The heavy-split rule takes the j heaviest tokens, plus any token whose inclusion probability would exceed one. j minimizes the certified factor and uses p and A only.
- Dependent rounding pairs coordinates in a random order.

## Quantities per (row, m)

- Mean value, held-out and identity errors over draws, and the VarOpt ratios.
- The certified factor f = 2 max_b π_b/s_b.
- The trace ratio tr Ĉov / (f · tr C_{p|A'}), which is unbiased.
- The largest protection error and the largest support over draws.
- The time per draw.

## Predictions (fixed now)

- **G1 (bound).** The trace ratio is ≤ 1.0 on at least 99% of (row, m) cases, in each part.
- **G2 (versus the minimax law, part A).** The median of value error FPS / thm1_heavy is ≤ 1.0 at every m.
- **G3 (versus VarOpt).** The median of value error FPS / VarOpt is ≤ 1.15 at every m, in both parts.
- **G4 (tails).**
  - Part A: the maximum over rows of FPS / VarOpt is ≤ 3.0 at every m.
  - Part B: the 99th percentile is ≤ 3.0 at every m, and the 99th percentile of strat / VarOpt exceeds that of FPS / VarOpt at every m.
- **G5 (exactness).** On every draw, the block masses are exact to 1e−12 relative to the block mass, and the support is ≤ m.
- **G6 (speed).** The median time per FPS draw is ≤ 2 ms at k = 512 (NumPy, one core).

## Reporting

- Every outcome is reported as produced.
- Failed jobs are counted and never rerun with different settings.

## SHA256 at the run

A smoke test checked the code paths on one pilot row (part A) and one synthetic row (part B). Its output is not used.

    80c3574109b1bf29345eb75e3ac9ce0c3628e3649ba4d02ef725c9f173e01030  code/fps.py
    957583cbcc7d72191669e73be9efd4e3d18635f91221435eae6dd65b0cb8aa6e  code/e8_run.py
    2e6808c4132bce7a3dda41a47616a97bff17c96a853edaf70440b39547f827a0  code/e8_rows512.py
    9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8  code/e6_core.py
    b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f  code/e6_run.py
    a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953  code/psparse.py

Run: `python -I code/e8_run.py ../round5_20261107/results/e6_rows.npz results/e8_rows512.npz results/e8_main.jsonl`

## Outcome (recorded after the run, by `code/e8_analyze.py`)

| Prediction | Result |
|---|---|
| G1 | Holds: the trace ratio was ≤ 1 on every case, with a largest value of 0.47. |
| G2 | Holds: the median FPS / minimax ratio was 0.88, 0.91 and 0.80. |
| G3 | Holds: the median FPS / VarOpt ratio was 1.00 at every m in both parts. |
| G4 | Holds. Part A: the largest FPS / VarOpt was 2.0, 1.4 and 1.2. Part B: the 99th percentile was ≤ 1.93, while that of strat ranged from 57 upward. |
| G5 | **Fails on its stated criterion.** The largest relative block-mass error was 1.4e−9, on a block of mass 3.75e−14, where the absolute error is 5e−23 (floating point). The support was ≤ m on every draw. |
| G6 | Holds: the median time was 0.62 ms per draw at k = 512. |


==> anc/experiments/fast_sampling/results/e8_main.jsonl <==
{"part": "A", "row": 0, "seq": 6, "layer": 0, "head": 13, "res": {"8": {"fps": {"value": 2.085981048052199e-06, "held": 1.738872320163976e-06, "ident": 4.887858227420958e-05, "prot": 2.253653223343029e-17, "supp": 8}, "factor": 0.012467213024246226, "j": 4, "s": [1, 2, 1], "ms_per_draw": 0.08311092853546143, "trace_ratio": 0.3522483799073671}, "16": {"fps": {"value": 6.759327145857471e-08, "held": 7.324108227703378e-08, "ident": 1.700954861975215e-06, "prot": 2.8170665291787862e-18, "supp": 16}, "factor": 0.0017159798014619023, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.07692915201187134, "trace_ratio": 0.21467840210337819}, "32": {"fps": {"value": 1.5946574521643091e-10, "held": 9.90524939131096e-11, "ident": 3.807891751459304e-09, "prot": 8.803332903683707e-20, "supp": 32}, "factor": 6.919653901087002e-05, "j": 25, "s": [1, 5, 1], "ms_per_draw": 0.058743417263031006, "trace_ratio": 0.3255520142588847}}}
{"part": "A", "row": 2, "seq": 7, "layer": 2, "head": 1, "res": {"8": {"fps": {"value": 0.4506661357055332, "held": 0.48725968808245473, "ident": 0.07706688540282473, "prot": 1.71240484911738e-16, "supp": 8}, "factor": 0.3412515642932692, "j": 0, "s": [1, 2, 5], "ms_per_draw": 0.08861643075942993, "trace_ratio": 0.2572398854262332}, "16": {"fps": {"value": 0.04743473235919144, "held": 0.05678505320539703, "ident": 0.008652268980446841, "prot": 1.3913289399078715e-16, "supp": 16}, "factor": 0.09705564624234146, "j": 1, "s": [1, 6, 8], "ms_per_draw": 0.07054650783538818, "trace_ratio": 0.10709388095323037}, "32": {"fps": {"value": 0.0018445904283526553, "held": 0.0019241232534543346, "ident": 0.0003431730229262199, "prot": 4.28101212279345e-17, "supp": 32}, "factor": 0.015361234864835382, "j": 12, "s": [1, 11, 8], "ms_per_draw": 0.0610654354095459, "trace_ratio": 0.034854597074202257}}}
{"part": "A", "row": 7, "seq": 4, "layer": 7, "head": 11, "res": {"8": {"fps": {"value": 0.0038881310979600723, "held": 0.004225100698837199, "ident": 0.00026209387698024957, "prot": 4.5783969565997395e-17, "supp": 8}, "factor": 0.028204574060688107, "j": 3, "s": [1, 2, 2], "ms_per_draw": 0.08657491207122803, "trace_ratio": 0.269368443878015}, "16": {"fps": {"value": 0.0001128218603204331, "held": 0.00014963202648412383, "ident": 7.897678763765425e-06, "prot": 2.461685199933523e-18, "supp": 16}, "factor": 0.0037838298542112315, "j": 11, "s": [0, 4, 1], "ms_per_draw": 0.07695800065994263, "trace_ratio": 0.29990381027945545}, "32": {"fps": {"value": 2.9872168795013714e-08, "held": 3.051061983086119e-08, "ident": 1.6331342051629117e-09, "prot": 2.820680958257161e-20, "supp": 32}, "factor": 5.568229658267271e-05, "j": 20, "s": [1, 3, 8], "ms_per_draw": 0.05490434169769287, "trace_ratio": 9.797790731088003e-05}}}
{"part": "A", "row": 3, "seq": 0, "layer": 3, "head": 10, "res": {"8": {"fps": {"value": 0.005028094424791173, "held": 0.0037510305689867174, "ident": 0.0005320503413427455, "prot": 2.0453398658484887e-17, "supp": 8}, "factor": 0.03132673829703279, "j": 3, "s": [1, 3, 1], "ms_per_draw": 0.0867757797241211, "trace_ratio": 0.3624895657083363}, "16": {"fps": {"value": 0.0003641965484433631, "held": 0.00025531576076226936, "ident": 3.063704883842075e-05, "prot": 6.1076120994086814e-18, "supp": 16}, "factor": 0.007077870699778124, "j": 10, "s": [0, 5, 1], "ms_per_draw": 0.07710009813308716, "trace_ratio": 0.2874539398608375}, "32": {"fps": {"value": 8.65515528993341e-06, "held": 7.1505208887864006e-06, "ident": 7.310690403828375e-07, "prot": 7.101874534196141e-19, "supp": 32}, "factor": 0.0008730705846146895, "j": 13, "s": [1, 10, 8], "ms_per_draw": 0.05982393026351929, "trace_ratio": 0.007020330873658604}}}
{"part": "A", "row": 4, "seq": 6, "layer": 4, "head": 0, "res": {"8": {"fps": {"value": 0.021629900899155858, "held": 0.02820666690088574, "ident": 0.0019144323813634287, "prot": 5.2772369943014405e-17, "supp": 8}, "factor": 0.07871822748493042, "j": 3, "s": [1, 1, 3], "ms_per_draw": 0.09546691179275513, "trace_ratio": 0.25407653455564677}, "16": {"fps": {"value": 0.0012868881417305033, "held": 0.0018112918931892212, "ident": 0.00011187785790408576, "prot": 2.7062753816930466e-17, "supp": 16}, "factor": 0.010467541285085277, "j": 1, "s": [1, 6, 8], "ms_per_draw": 0.07141393423080444, "trace_ratio": 0.041376445411979074}, "32": {"fps": {"value": 6.21820126375316e-05, "held": 9.184614770686052e-05, "ident": 5.16027009904753e-06, "prot": 5.7508351860977234e-18, "supp": 32}, "factor": 0.0019115608367903428, "j": 10, "s": [1, 13, 8], "ms_per_draw": 0.07264864444732666, "trace_ratio": 0.011225873920880942}}}
{"part": "A", "row": 5, "seq": 0, "layer": 5, "head": 11, "res": {"8": {"fps": {"value": 0.22812186236083895, "held": 0.37227189004079664, "ident": 0.01938999247479265, "prot": 4.846286358828013e-16, "supp": 8}, "factor": 0.1315575264795661, "j": 0, "s": [1, 4, 3], "ms_per_draw": 0.08778256177902222, "trace_ratio": 0.36474505528999485}, "16": {"fps": {"value": 0.060583366481876, "held": 0.09410483136996879, "ident": 0.005079011219353477, "prot": 4.1147714367407663e-16, "supp": 16}, "factor": 0.05262301059182643, "j": 3, "s": [1, 10, 2], "ms_per_draw": 0.08325666189193726, "trace_ratio": 0.3364722660947624}, "32": {"fps": {"value": 0.011403374968755937, "held": 0.016750182695062534, "ident": 0.0009625666638205842, "prot": 3.108938418870801e-16, "supp": 32}, "factor": 0.020647734021656827, "j": 4, "s": [1, 19, 8], "ms_per_draw": 0.07138592004776001, "trace_ratio": 0.13702938612573656}}}
{"part": "A", "row": 1, "seq": 7, "layer": 1, "head": 13, "res": {"8": {"fps": {"value": 0.3200581973137102, "held": 0.562910945941933, "ident": 0.11249637835371007, "prot": 8.612889980691203e-16, "supp": 8}, "factor": 0.29105882459956994, "j": 0, "s": [1, 5, 2], "ms_per_draw": 0.0886845588684082, "trace_ratio": 0.42011050275810424}, "16": {"fps": {"value": 0.1102659702530365, "held": 0.18656597521495252, "ident": 0.03840493551545419, "prot": 1.1304418099657204e-15, "supp": 16}, "factor": 0.13229946572707726, "j": 1, "s": [1, 11, 3], "ms_per_draw": 0.08796566724777222, "trace_ratio": 0.3387969930459858}, "32": {"fps": {"value": 0.02507531064441899, "held": 0.03621412590837821, "ident": 0.008167138646823094, "prot": 8.276448965820452e-16, "supp": 32}, "factor": 0.06166116362487799, "j": 4, "s": [1, 19, 8], "ms_per_draw": 0.07342749834060669, "trace_ratio": 0.16941928327712003}}}
{"part": "A", "row": 6, "seq": 5, "layer": 6, "head": 6, "res": {"8": {"fps": {"value": 0.03457449553927698, "held": 0.06113632780591594, "ident": 0.00488789596560133, "prot": 3.10287405607087e-16, "supp": 8}, "factor": 0.13645639059824133, "j": 4, "s": [1, 1, 2], "ms_per_draw": 0.11447232961654663, "trace_ratio": 0.2977697040052061}, "16": {"fps": {"value": 0.0002202941193644331, "held": 0.00031345132920394613, "ident": 2.170546570724983e-05, "prot": 4.4456602199959435e-18, "supp": 16}, "factor": 0.005143497330692575, "j": 1, "s": [1, 6, 8], "ms_per_draw": 0.1038246750831604, "trace_ratio": 0.007498759415152489}, "32": {"fps": {"value": 4.716689162032847e-06, "held": 6.462778079895118e-06, "ident": 5.587528240184164e-07, "prot": 1.7465093721412634e-18, "supp": 32}, "factor": 0.0006870947043253776, "j": 11, "s": [1, 12, 8], "ms_per_draw": 0.06962013244628906, "trace_ratio": 0.0014721296386133145}}}
{"part": "A", "row": 8, "seq": 3, "layer": 8, "head": 4, "res": {"8": {"fps": {"value": 0.28751638001652147, "held": 0.7417489532315651, "ident": 0.037199588005325995, "prot": 2.7802847985417027e-16, "supp": 8}, "factor": 0.26059517665644166, "j": 4, "s": [0, 3, 1], "ms_per_draw": 0.08189457654953003, "trace_ratio": 0.37420543970144376}, "16": {"fps": {"value": 0.010306338487820744, "held": 0.031001585334472045, "ident": 0.001472013142524278, "prot": 8.554722457051394e-17, "supp": 16}, "factor": 0.06057276650796662, "j": 10, "s": [1, 4, 1], "ms_per_draw": 0.0752490758895874, "trace_ratio": 0.22260876602693824}, "32": {"fps": {"value": 3.408006016298426e-06, "held": 7.108812085750193e-06, "ident": 3.5030398207667305e-07, "prot": 8.563076678200858e-19, "supp": 32}, "factor": 0.0006872760419226376, "j": 19, "s": [1, 4, 8], "ms_per_draw": 0.05045294761657715, "trace_ratio": 0.002459927470025712}}}
{"part": "A", "row": 9, "seq": 3, "layer": 9, "head": 2, "res": {"8": {"fps": {"value": 0.37563049450307207, "held": 0.3843356670559262, "ident": 0.024752701425866018, "prot": 6.612676520690234e-16, "supp": 8}, "factor": 0.1888797824595433, "j": 1, "s": [1, 5, 1], "ms_per_draw": 0.09901279211044312, "trace_ratio": 0.27727707026798304}, "16": {"fps": {"value": 0.019660576959888387, "held": 0.02307885529068912, "ident": 0.0012421058701283553, "prot": 4.40845101379349e-16, "supp": 16}, "factor": 0.04964008851291814, "j": 10, "s": [0, 4, 2], "ms_per_draw": 0.07989442348480225, "trace_ratio": 0.23262190223755969}, "32": {"fps": {"value": 6.462846872897402e-05, "held": 7.046116426321076e-05, "ident": 3.778352424344098e-06, "prot": 3.3292989427086253e-17, "supp": 32}, "factor": 0.0017231536257614807, "j": 23, "s": [0, 8, 1], "ms_per_draw": 0.06617975234985352, "trace_ratio": 0.3168838321711103}}}
{"part": "A", "row": 11, "seq": 7, "layer": 11, "head": 5, "res": {"8": {"fps": {"value": 1.2325213213788861, "held": 1.417650898579639, "ident": 0.0629074817091359, "prot": 1.4422061757100716e-15, "supp": 8}, "factor": 0.2390367773558489, "j": 0, "s": [1, 5, 2], "ms_per_draw": 0.08877801895141602, "trace_ratio": 0.37241402986500766}, "16": {"fps": {"value": 0.3558134235701436, "held": 0.41189147844720564, "ident": 0.017794513167943136, "prot": 6.296956541832707e-16, "supp": 16}, "factor": 0.10239662742535907, "j": 3, "s": [1, 10, 2], "ms_per_draw": 0.08568251132965088, "trace_ratio": 0.31340656497770075}, "32": {"fps": {"value": 0.04230626527086832, "held": 0.049179382999211, "ident": 0.0021534585337074437, "prot": 2.0312763038170023e-16, "supp": 32}, "factor": 0.03784044317078744, "j": 14, "s": [0, 15, 3], "ms_per_draw": 0.07503455877304077, "trace_ratio": 0.19234974072928326}}}
{"part": "A", "row": 13, "seq": 0, "layer": 13, "head": 9, "res": {"8": {"fps": {"value": 0.13211376525017693, "held": 0.07401520516940602, "ident": 0.005975656994974331, "prot": 2.5638199580148555e-15, "supp": 8}, "factor": 0.08446798933025045, "j": 2, "s": [1, 4, 1], "ms_per_draw": 0.08462625741958618, "trace_ratio": 0.40327403480579105}, "16": {"fps": {"value": 0.029561664614341537, "held": 0.016757020382120996, "ident": 0.001370707329862545, "prot": 1.2819099790074278e-15, "supp": 16}, "factor": 0.03789053687292433, "j": 3, "s": [1, 11, 1], "ms_per_draw": 0.08501291275024414, "trace_ratio": 0.237371609791989}, "32": {"fps": {"value": 0.0036027165788375956, "held": 0.002080657301124346, "ident": 0.00016128103940248444, "prot": 3.662599940021222e-16, "supp": 32}, "factor": 0.009416138209734044, "j": 16, "s": [1, 12, 3], "ms_per_draw": 0.07114851474761963, "trace_ratio": 0.2652158149543389}}}
{"part": "A", "row": 12, "seq": 0, "layer": 12, "head": 10, "res": {"8": {"fps": {"value": 0.9193428515626256, "held": 1.1443706433901324, "ident": 0.04843253436938704, "prot": 2.1459667586299752e-16, "supp": 8}, "factor": 0.2153175154114917, "j": 1, "s": [1, 4, 2], "ms_per_draw": 0.0910419225692749, "trace_ratio": 0.3944604952257452}, "16": {"fps": {"value": 0.22211045810049665, "held": 0.2536981578574409, "ident": 0.011833615517654848, "prot": 2.2992500985321165e-16, "supp": 16}, "factor": 0.0839319276193955, "j": 3, "s": [1, 8, 4], "ms_per_draw": 0.0853654146194458, "trace_ratio": 0.3073934773344169}, "32": {"fps": {"value": 0.026407458898296148, "held": 0.03203409757486486, "ident": 0.0013983859245427764, "prot": 1.1496250492660583e-16, "supp": 32}, "factor": 0.027257840444091203, "j": 7, "s": [1, 16, 8], "ms_per_draw": 0.06727886199951172, "trace_ratio": 0.0982220710172692}}}
{"part": "A", "row": 10, "seq": 0, "layer": 10, "head": 11, "res": {"8": {"fps": {"value": 0.3939360045333521, "held": 0.3966447382334825, "ident": 0.02125444824620192, "prot": 4.432313192210342e-16, "supp": 8}, "factor": 0.14846499460990942, "j": 1, "s": [1, 4, 2], "ms_per_draw": 0.11775809526443481, "trace_ratio": 0.3766220975317175}, "16": {"fps": {"value": 0.09104777799798391, "held": 0.08981964859951157, "ident": 0.004539547486455423, "prot": 1.60962952769744e-16, "supp": 16}, "factor": 0.05689788262635739, "j": 5, "s": [0, 8, 3], "ms_per_draw": 0.08355027437210083, "trace_ratio": 0.2943451353415269}, "32": {"fps": {"value": 0.007685203148672941, "held": 0.0077963055600169286, "ident": 0.00040274926041677093, "prot": 4.1990335505150606e-17, "supp": 32}, "factor": 0.016242341065766847, "j": 18, "s": [0, 13, 1], "ms_per_draw": 0.07061648368835449, "trace_ratio": 0.25255175150844345}}}
{"part": "A", "row": 15, "seq": 4, "layer": 15, "head": 1, "res": {"8": {"fps": {"value": 0.01151312460119705, "held": 0.012603629677241759, "ident": 0.0006514012295129736, "prot": 1.8121997519672083e-17, "supp": 8}, "factor": 0.04786236931369464, "j": 5, "s": [1, 1, 1], "ms_per_draw": 0.08342486619949341, "trace_ratio": 0.44632763017974003}, "16": {"fps": {"value": 0.0007291410719329992, "held": 0.0008872920324721285, "ident": 3.614468585106294e-05, "prot": 6.162869997131629e-18, "supp": 16}, "factor": 0.006479547627140696, "j": 2, "s": [1, 5, 8], "ms_per_draw": 0.07347583770751953, "trace_ratio": 0.012685957041814997}, "32": {"fps": {"value": 2.6856850947781286e-05, "held": 3.404465364005599e-05, "ident": 1.3389698388665936e-06, "prot": 1.4222007685688374e-18, "supp": 32}, "factor": 0.0009321430496627487, "j": 10, "s": [1, 13, 8], "ms_per_draw": 0.0673673152923584, "trace_ratio": 0.003337896495120469}}}
{"part": "A", "row": 14, "seq": 3, "layer": 14, "head": 1, "res": {"8": {"fps": {"value": 0.002869457579285102, "held": 0.0032348921515366687, "ident": 0.00016667213945731956, "prot": 1.2160737837076448e-17, "supp": 8}, "factor": 0.02047778428887382, "j": 4, "s": [1, 2, 1], "ms_per_draw": 0.08268493413925171, "trace_ratio": 0.4149187868361974}, "16": {"fps": {"value": 0.00022888106940714893, "held": 0.0002406414645783075, "ident": 1.0483576331500162e-05, "prot": 4.022635925750479e-18, "supp": 16}, "factor": 0.003997846062996865, "j": 12, "s": [0, 3, 1], "ms_per_draw": 0.10276192426681519, "trace_ratio": 0.4209419549031131}, "32": {"fps": {"value": 5.7303655565867035e-06, "held": 7.432894616837346e-06, "ident": 3.079529153510234e-07, "prot": 7.735838318750921e-19, "supp": 32}, "factor": 0.0005294881655963798, "j": 22, "s": [0, 9, 1], "ms_per_draw": 0.08850264549255371, "trace_ratio": 0.2499732743775653}}}
{"part": "A", "row": 16, "seq": 2, "layer": 16, "head": 3, "res": {"8": {"fps": {"value": 4.890848092280017e-06, "held": 7.817688367514631e-06, "ident": 1.3360941093760448e-07, "prot": 7.081732568473146e-16, "supp": 8}, "factor": 0.0005624820425406421, "j": 3, "s": [1, 3, 1], "ms_per_draw": 0.08552205562591553, "trace_ratio": 0.3247639253752828}, "16": {"fps": {"value": 8.101666011184925e-08, "held": 1.220170696412486e-07, "ident": 2.256450004998157e-09, "prot": 1.0296558325966457e-16, "supp": 16}, "factor": 5.942316139697149e-05, "j": 10, "s": [1, 4, 1], "ms_per_draw": 0.08324021100997925, "trace_ratio": 0.34253137389213706}, "32": {"fps": {"value": 2.226868165698862e-10, "held": 3.869716101686896e-10, "ident": 7.586903110144468e-12, "prot": 2.2789754969653018e-18, "supp": 32}, "factor": 3.900167988756171e-06, "j": 27, "s": [0, 4, 1], "ms_per_draw": 0.08252477645874023, "trace_ratio": 0.272595928982754}}}
{"part": "A", "row": 17, "seq": 3, "layer": 17, "head": 13, "res": {"8": {"fps": {"value": 0.008323658797480534, "held": 0.00472290808049591, "ident": 0.00024802465747483777, "prot": 6.144718390992334e-17, "supp": 8}, "factor": 0.024208912303720666, "j": 3, "s": [1, 3, 1], "ms_per_draw": 0.09687799215316772, "trace_ratio": 0.31845307662542555}, "16": {"fps": {"value": 0.0003033544295637081, "held": 0.00022614774420041828, "ident": 1.0594562018294368e-05, "prot": 2.447595909357488e-17, "supp": 16}, "factor": 0.004552284328603757, "j": 10, "s": [0, 4, 2], "ms_per_draw": 0.1039896011352539, "trace_ratio": 0.23596299470223028}, "32": {"fps": {"value": 3.3407616948352948e-06, "held": 2.4176207454499614e-06, "ident": 9.946639779392987e-08, "prot": 2.8203297302406217e-18, "supp": 32}, "factor": 0.0002983632651185845, "j": 14, "s": [1, 9, 8], "ms_per_draw": 0.07377880811691284, "trace_ratio": 0.004876403765299178}}}
{"part": "A", "row": 19, "seq": 2, "layer": 19, "head": 10, "res": {"8": {"fps": {"value": 0.0024413352719336616, "held": 0.004658038039236036, "ident": 0.00012941205509897947, "prot": 3.457507932354491e-17, "supp": 8}, "factor": 0.014134918887884236, "j": 3, "s": [1, 3, 1], "ms_per_draw": 0.09047651290893555, "trace_ratio": 0.40127103465179553}, "16": {"fps": {"value": 0.0002882279172724091, "held": 0.0005841352663039073, "ident": 1.5948484552724246e-05, "prot": 2.0454350083132625e-17, "supp": 16}, "factor": 0.004594807056089719, "j": 9, "s": [0, 5, 2], "ms_per_draw": 0.0961982011795044, "trace_ratio": 0.29240274546560024}, "32": {"fps": {"value": 1.7518655105959403e-05, "held": 2.970412974343909e-05, "ident": 8.8924021064621e-07, "prot": 1.9208377401969394e-18, "supp": 32}, "factor": 0.000788515307049723, "j": 10, "s": [1, 13, 8], "ms_per_draw": 0.08745050430297852, "trace_ratio": 0.004953026260996194}}}
{"part": "A", "row": 18, "seq": 6, "layer": 18, "head": 9, "res": {"8": {"fps": {"value": 0.227135824471841, "held": 0.29269002196305804, "ident": 0.010284586234024487, "prot": 9.76054333482705e-17, "supp": 8}, "factor": 0.12555266118447359, "j": 3, "s": [1, 3, 1], "ms_per_draw": 0.09040600061416626, "trace_ratio": 0.4119301839586405}, "16": {"fps": {"value": 0.0330379197794313, "held": 0.037260325820949035, "ident": 0.0014155565867155144, "prot": 5.968677578851073e-17, "supp": 16}, "factor": 0.03271750410153372, "j": 7, "s": [0, 8, 1], "ms_per_draw": 0.10001778602600098, "trace_ratio": 0.3402173679422078}, "32": {"fps": {"value": 0.0034626831507689228, "held": 0.0035087136581893755, "ident": 0.0001359666865123907, "prot": 3.15988812997998e-17, "supp": 32}, "factor": 0.00889507333099497, "j": 18, "s": [0, 12, 2], "ms_per_draw": 0.09437322616577148, "trace_ratio": 0.2686030137615882}}}
{"part": "A", "row": 20, "seq": 4, "layer": 20, "head": 4, "res": {"8": {"fps": {"value": 0.4533659706599184, "held": 1.060645077319447, "ident": 0.017832188736359545, "prot": 2.3794474356481117e-15, "supp": 8}, "factor": 0.1574736492167686, "j": 1, "s": [1, 5, 1], "ms_per_draw": 0.09256923198699951, "trace_ratio": 0.3114620736975071}, "16": {"fps": {"value": 0.07347679235242413, "held": 0.17967580290940768, "ident": 0.0030021020541653367, "prot": 6.168937796124734e-16, "supp": 16}, "factor": 0.052491216405589534, "j": 6, "s": [1, 6, 3], "ms_per_draw": 0.09907406568527222, "trace_ratio": 0.29029128234720575}, "32": {"fps": {"value": 0.006084711783660043, "held": 0.013939563161253584, "ident": 0.00018512714340758956, "prot": 1.5422344490311836e-16, "supp": 32}, "factor": 0.011648832140369396, "j": 11, "s": [1, 12, 8], "ms_per_draw": 0.10807788372039795, "trace_ratio": 0.1207002139277097}}}
{"part": "A", "row": 22, "seq": 6, "layer": 22, "head": 8, "res": {"8": {"fps": {"value": 7.0225669169308444, "held": 7.224940542135411, "ident": 0.08593159229700764, "prot": 6.518122684318346e-16, "supp": 8}, "factor": 0.29304860942328836, "j": 0, "s": [1, 5, 2], "ms_per_draw": 0.09815466403961182, "trace_ratio": 0.3351453601915317}, "16": {"fps": {"value": 1.9722729098392242, "held": 1.998762411917106, "ident": 0.014805906772685156, "prot": 4.459768152428342e-16, "supp": 16}, "factor": 0.11466535041914674, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.11532968282699585, "trace_ratio": 0.3173782982342191}, "32": {"fps": {"value": 0.22472537886202673, "held": 0.22839146362717827, "ident": 0.0009486495535379036, "prot": 7.514627656106364e-17, "supp": 32}, "factor": 0.025578981523735098, "j": 17, "s": [1, 11, 3], "ms_per_draw": 0.07626765966415405, "trace_ratio": 0.23362299733858163}}}
{"part": "A", "row": 21, "seq": 4, "layer": 21, "head": 5, "res": {"8": {"fps": {"value": 0.28425381551137413, "held": 0.3102720642374235, "ident": 0.003411303065901576, "prot": 2.5008954820843745e-15, "supp": 8}, "factor": 0.0665895295852092, "j": 0, "s": [1, 6, 1], "ms_per_draw": 0.09803247451782227, "trace_ratio": 0.2816852503691693}, "16": {"fps": {"value": 0.05032572093184607, "held": 0.05679424890732271, "ident": 0.0006002875104733021, "prot": 7.29427848941276e-16, "supp": 16}, "factor": 0.022196509861736397, "j": 6, "s": [1, 6, 3], "ms_per_draw": 0.14877396821975708, "trace_ratio": 0.30816307768492074}, "32": {"fps": {"value": 0.0025935835147578336, "held": 0.0028653101176850768, "ident": 1.949648410391803e-05, "prot": 1.0257579125736693e-16, "supp": 32}, "factor": 0.004875922122714667, "j": 24, "s": [0, 7, 1], "ms_per_draw": 0.06926155090332031, "trace_ratio": 0.26354014106881024}}}
{"part": "A", "row": 23, "seq": 1, "layer": 23, "head": 13, "res": {"8": {"fps": {"value": 6.82011443765709, "held": 5.439499890063581, "ident": 0.08394698356636295, "prot": 1.1725826064906021e-15, "supp": 8}, "factor": 0.2992094723853651, "j": 1, "s": [1, 5, 1], "ms_per_draw": 0.14671146869659424, "trace_ratio": 0.36776293231630675}, "16": {"fps": {"value": 2.5581987117432496, "held": 2.032329765469227, "ident": 0.022380618454772468, "prot": 8.015305085158256e-16, "supp": 16}, "factor": 0.14140803859742138, "j": 8, "s": [1, 5, 2], "ms_per_draw": 0.10395699739456177, "trace_ratio": 0.3698691986090465}, "32": {"fps": {"value": 0.24173492628057694, "held": 0.19487904386885554, "ident": 0.001159418053345281, "prot": 2.4205351703823304e-16, "supp": 32}, "factor": 0.036921154563001844, "j": 22, "s": [1, 7, 2], "ms_per_draw": 0.06324762105941772, "trace_ratio": 0.24869768506121057}}}
{"part": "A", "row": 24, "seq": 7, "layer": 0, "head": 11, "res": {"8": {"fps": {"value": 0.0013390094901867269, "held": 0.0008851582373261771, "ident": 0.032983475280543496, "prot": 1.2121761122357924e-16, "supp": 8}, "factor": 0.20827590728726353, "j": 2, "s": [1, 3, 2], "ms_per_draw": 0.10816144943237305, "trace_ratio": 0.3754581249547548}, "16": {"fps": {"value": 0.00023190740338287002, "held": 0.00017772598404233156, "ident": 0.006284163770395958, "prot": 1.1111614362161432e-16, "supp": 16}, "factor": 0.08309293594360947, "j": 10, "s": [1, 4, 1], "ms_per_draw": 0.07548975944519043, "trace_ratio": 0.4190009359340779}, "32": {"fps": {"value": 1.066723248498893e-05, "held": 7.672353196067557e-06, "ident": 0.000261826870896479, "prot": 3.030440280589481e-17, "supp": 32}, "factor": 0.014963485702415655, "j": 13, "s": [1, 10, 8], "ms_per_draw": 0.05825912952423096, "trace_ratio": 0.03206580102329504}}}
{"part": "A", "row": 26, "seq": 4, "layer": 2, "head": 3, "res": {"8": {"fps": {"value": 0.0056652912987014276, "held": 0.005302583616373467, "ident": 0.0009726154816648118, "prot": 2.115995749577161e-17, "supp": 8}, "factor": 0.040990712678025384, "j": 3, "s": [1, 2, 2], "ms_per_draw": 0.08275312185287476, "trace_ratio": 0.37463699203429657}, "16": {"fps": {"value": 0.0005276911832000941, "held": 0.0005632639864040775, "ident": 8.860265950599383e-05, "prot": 6.332146040277351e-18, "supp": 16}, "factor": 0.011675147375713296, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.0788230299949646, "trace_ratio": 0.2177675128184946}, "32": {"fps": {"value": 1.337884370542203e-06, "held": 1.634040957155382e-06, "ident": 2.2643387381505117e-07, "prot": 3.674906184089534e-19, "supp": 32}, "factor": 0.0005446800014645974, "j": 18, "s": [1, 5, 8], "ms_per_draw": 0.05182546377182007, "trace_ratio": 0.0013089979697367832}}}
{"part": "A", "row": 25, "seq": 0, "layer": 1, "head": 11, "res": {"8": {"fps": {"value": 0.02605173111130513, "held": 0.03357779403799358, "ident": 0.009115759365944545, "prot": 7.020988834730785e-17, "supp": 8}, "factor": 0.12060992381174401, "j": 3, "s": [1, 3, 1], "ms_per_draw": 0.09289473295211792, "trace_ratio": 0.39582588702873156}, "16": {"fps": {"value": 0.0035312007388323724, "held": 0.004946421275528748, "ident": 0.0011910312391067931, "prot": 3.4041157986573507e-17, "supp": 16}, "factor": 0.030952678485897275, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.07992309331893921, "trace_ratio": 0.36212944798750596}, "32": {"fps": {"value": 0.0003433592857807655, "held": 0.0004626808847999254, "ident": 0.00011023664789288715, "prot": 9.574075683723798e-18, "supp": 32}, "factor": 0.007822164457938081, "j": 16, "s": [1, 14, 1], "ms_per_draw": 0.07045447826385498, "trace_ratio": 0.2627668466326778}}}
{"part": "A", "row": 27, "seq": 0, "layer": 3, "head": 13, "res": {"8": {"fps": {"value": 0.005015391571549969, "held": 0.004716888967115422, "ident": 0.00059609710787598, "prot": 1.7977167949560903e-17, "supp": 8}, "factor": 0.046884041045960674, "j": 4, "s": [1, 2, 1], "ms_per_draw": 0.08458882570266724, "trace_ratio": 0.3587627478111618}, "16": {"fps": {"value": 0.0005900870045547774, "held": 0.000526949125779296, "ident": 6.269115209159401e-05, "prot": 1.2414497547412614e-17, "supp": 16}, "factor": 0.007122757969830622, "j": 7, "s": [0, 8, 1], "ms_per_draw": 0.08182412385940552, "trace_ratio": 0.3172695529398376}, "32": {"fps": {"value": 3.092399622081384e-05, "held": 2.1408400781376076e-05, "ident": 2.449335962803216e-06, "prot": 4.1779559053792455e-18, "supp": 32}, "factor": 0.001420263773471966, "j": 23, "s": [0, 8, 1], "ms_per_draw": 0.06325805187225342, "trace_ratio": 0.30662649672285175}}}
{"part": "A", "row": 29, "seq": 5, "layer": 5, "head": 2, "res": {"8": {"fps": {"value": 0.03402673215984504, "held": 0.027808187241363577, "ident": 0.0019933072595514074, "prot": 1.7666716396213263e-15, "supp": 8}, "factor": 0.04714877539359524, "j": 3, "s": [0, 4, 1], "ms_per_draw": 0.08539444208145142, "trace_ratio": 0.421724940923496}, "16": {"fps": {"value": 0.007869383012345047, "held": 0.005604297781312592, "ident": 0.00044406688886141753, "prot": 7.868687388463295e-16, "supp": 16}, "factor": 0.016611599650399083, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.08409923315048218, "trace_ratio": 0.351880170722256}, "32": {"fps": {"value": 0.0009176178864373449, "held": 0.0005551918753371439, "ident": 5.212781121954352e-05, "prot": 2.9129275428445853e-16, "supp": 32}, "factor": 0.005327349522452946, "j": 14, "s": [0, 17, 1], "ms_per_draw": 0.07473546266555786, "trace_ratio": 0.21488158116453493}}}
{"part": "A", "row": 28, "seq": 2, "layer": 4, "head": 7, "res": {"8": {"fps": {"value": 1.1747776574060766, "held": 0.7496390758062769, "ident": 0.06305612296047136, "prot": 1.8906612427820142e-15, "supp": 8}, "factor": 0.24956601150367652, "j": 0, "s": [1, 6, 1], "ms_per_draw": 0.09405744075775146, "trace_ratio": 0.36380180745630736}, "16": {"fps": {"value": 0.4200567299125942, "held": 0.26957174991044314, "ident": 0.022130303801674786, "prot": 1.0078892654536473e-15, "supp": 16}, "factor": 0.09998887829791542, "j": 1, "s": [1, 11, 3], "ms_per_draw": 0.08964985609054565, "trace_ratio": 0.34506483692533807}, "32": {"fps": {"value": 0.08757523970824278, "held": 0.05789118866252896, "ident": 0.004696024136831462, "prot": 6.464393219806152e-16, "supp": 32}, "factor": 0.04429827042267578, "j": 8, "s": [1, 19, 4], "ms_per_draw": 0.08117455244064331, "trace_ratio": 0.2235013107506213}}}
{"part": "A", "row": 31, "seq": 0, "layer": 7, "head": 10, "res": {"8": {"fps": {"value": 0.05067946459601595, "held": 0.034993611449633664, "ident": 0.0025709107256935626, "prot": 2.0099838643420494e-16, "supp": 8}, "factor": 0.06041374036508783, "j": 2, "s": [1, 2, 3], "ms_per_draw": 0.08524268865585327, "trace_ratio": 0.33419594153739046}, "16": {"fps": {"value": 0.0064026414257869904, "held": 0.004803320609873552, "ident": 0.0003177107850293212, "prot": 5.181629942140747e-17, "supp": 16}, "factor": 0.01726106867573938, "j": 0, "s": [1, 7, 8], "ms_per_draw": 0.07167172431945801, "trace_ratio": 0.0667363693351466}, "32": {"fps": {"value": 0.00030719490337328335, "held": 0.0002920825249822717, "ident": 1.6909853410295503e-05, "prot": 9.067852398746307e-18, "supp": 32}, "factor": 0.0033622826973800854, "j": 11, "s": [1, 12, 8], "ms_per_draw": 0.061163783073425286, "trace_ratio": 0.021123305915636457}}}
{"part": "A", "row": 30, "seq": 2, "layer": 6, "head": 6, "res": {"8": {"fps": {"value": 0.05317813655638327, "held": 0.07844188870551803, "ident": 0.005986055318916073, "prot": 2.424983329627175e-16, "supp": 8}, "factor": 0.11445676873950365, "j": 3, "s": [1, 1, 3], "ms_per_draw": 0.11305731534957886, "trace_ratio": 0.29465057928922367}, "16": {"fps": {"value": 0.002595798716374923, "held": 0.00348958864024224, "ident": 0.00023610167712626498, "prot": 4.184431638952217e-17, "supp": 16}, "factor": 0.015473307460480491, "j": 1, "s": [1, 6, 8], "ms_per_draw": 0.0971176028251648, "trace_ratio": 0.03289647275661327}, "32": {"fps": {"value": 8.378791833562632e-05, "held": 9.514403340732223e-05, "ident": 7.964387195891601e-06, "prot": 3.7659884750569955e-18, "supp": 32}, "factor": 0.002406802565695519, "j": 11, "s": [1, 12, 8], "ms_per_draw": 0.08091992139816284, "trace_ratio": 0.007627269186064424}}}
{"part": "A", "row": 32, "seq": 0, "layer": 8, "head": 5, "res": {"8": {"fps": {"value": 0.0005377274501402991, "held": 0.0009109794941326985, "ident": 5.14240847858062e-05, "prot": 1.3538720280879438e-16, "supp": 8}, "factor": 0.012813053523431863, "j": 4, "s": [1, 1, 2], "ms_per_draw": 0.08095407485961914, "trace_ratio": 0.31137095348378196}, "16": {"fps": {"value": 3.0456107009928602e-05, "held": 4.101698376124452e-05, "ident": 2.1580369669341007e-06, "prot": 1.352561904947399e-18, "supp": 16}, "factor": 0.0017307167843971356, "j": 2, "s": [1, 5, 8], "ms_per_draw": 0.07234245538711548, "trace_ratio": 0.004256460602393908}, "32": {"fps": {"value": 4.2160855967114686e-07, "held": 8.01425483792429e-07, "ident": 3.921674972307083e-08, "prot": 3.3814047623684975e-19, "supp": 32}, "factor": 0.00017835263437354052, "j": 12, "s": [1, 11, 8], "ms_per_draw": 0.06319642066955566, "trace_ratio": 0.0007584403637194299}}}
{"part": "A", "row": 33, "seq": 1, "layer": 9, "head": 1, "res": {"8": {"fps": {"value": 0.0025055794650681866, "held": 0.0030745818657105526, "ident": 0.0001568437901621032, "prot": 7.455523386451653e-18, "supp": 8}, "factor": 0.019082945047107707, "j": 4, "s": [1, 2, 1], "ms_per_draw": 0.08609509468078613, "trace_ratio": 0.40854283105545774}, "16": {"fps": {"value": 0.0003728434171310233, "held": 0.0004475422216160098, "ident": 2.029456643847066e-05, "prot": 1.0437732741032313e-17, "supp": 16}, "factor": 0.0042608769510168645, "j": 0, "s": [1, 7, 8], "ms_per_draw": 0.07346779108047485, "trace_ratio": 0.016223386057878927}, "32": {"fps": {"value": 2.4362760226856918e-05, "held": 2.9676033619825092e-05, "ident": 1.3573366654382638e-06, "prot": 1.863880846612913e-18, "supp": 32}, "factor": 0.0008908483927044641, "j": 9, "s": [1, 14, 8], "ms_per_draw": 0.06897807121276855, "trace_ratio": 0.005337587535418702}}}
{"part": "A", "row": 34, "seq": 2, "layer": 10, "head": 3, "res": {"8": {"fps": {"value": 0.29030076047363984, "held": 0.4016701852384655, "ident": 0.019673841657520095, "prot": 1.942051754870478e-16, "supp": 8}, "factor": 0.17864853206164957, "j": 2, "s": [1, 2, 3], "ms_per_draw": 0.08538591861724854, "trace_ratio": 0.325118336689782}, "16": {"fps": {"value": 0.031901836468532924, "held": 0.037255008948228224, "ident": 0.0017443072819300785, "prot": 5.599229262252158e-17, "supp": 16}, "factor": 0.0486283879766828, "j": 2, "s": [1, 5, 8], "ms_per_draw": 0.06922119855880737, "trace_ratio": 0.06720662354221654}, "32": {"fps": {"value": 0.0001628427150670217, "held": 0.0001311744259416998, "ident": 7.584496438602384e-06, "prot": 3.3153331158071984e-18, "supp": 32}, "factor": 0.0036778326927888153, "j": 19, "s": [1, 4, 8], "ms_per_draw": 0.05527317523956299, "trace_ratio": 0.004811430480028131}}}
{"part": "A", "row": 35, "seq": 6, "layer": 11, "head": 5, "res": {"8": {"fps": {"value": 0.8323928232068231, "held": 1.1032770261094784, "ident": 0.0516959886014256, "prot": 9.297055540834599e-16, "supp": 8}, "factor": 0.23167012485943447, "j": 0, "s": [1, 5, 2], "ms_per_draw": 0.09349817037582397, "trace_ratio": 0.33319845547981314}, "16": {"fps": {"value": 0.17655017200312328, "held": 0.24731443601209635, "ident": 0.011242576321949487, "prot": 4.446417867355678e-16, "supp": 16}, "factor": 0.09009677281702282, "j": 7, "s": [0, 7, 2], "ms_per_draw": 0.07942283153533936, "trace_ratio": 0.35023918944647303}, "32": {"fps": {"value": 0.01775390570636477, "held": 0.02651472926877652, "ident": 0.0011470864794804905, "prot": 1.9200440790854064e-16, "supp": 32}, "factor": 0.026078139383375283, "j": 17, "s": [0, 13, 2], "ms_per_draw": 0.07470953464508057, "trace_ratio": 0.24838222871179952}}}
{"part": "A", "row": 37, "seq": 5, "layer": 13, "head": 1, "res": {"8": {"fps": {"value": 0.01256909853829593, "held": 0.016763104965289356, "ident": 0.0016915765606957964, "prot": 1.480563561052546e-15, "supp": 8}, "factor": 0.10578001011088423, "j": 5, "s": [1, 1, 1], "ms_per_draw": 0.0806894302368164, "trace_ratio": 0.4439211140512656}, "16": {"fps": {"value": 1.688842882794743e-05, "held": 3.004470689756053e-05, "ident": 1.226609377418365e-06, "prot": 9.51550215038243e-19, "supp": 16}, "factor": 0.001185070396509833, "j": 1, "s": [1, 6, 8], "ms_per_draw": 0.0759432315826416, "trace_ratio": 0.0015276112517600925}, "32": {"fps": {"value": 1.9074116412165681e-07, "held": 3.0052735072766856e-07, "ident": 1.4075131726451324e-08, "prot": 1.1289578822487627e-19, "supp": 32}, "factor": 0.00012485311407476352, "j": 16, "s": [1, 7, 8], "ms_per_draw": 0.054939985275268555, "trace_ratio": 0.00016709655072529606}}}
{"part": "A", "row": 36, "seq": 1, "layer": 12, "head": 0, "res": {"8": {"fps": {"value": 1.196933997935122e-05, "held": 1.2746029090238207e-05, "ident": 7.117732813224612e-07, "prot": 8.697340357127842e-18, "supp": 8}, "factor": 0.0012217562447060127, "j": 4, "s": [1, 2, 1], "ms_per_draw": 0.08348065614700317, "trace_ratio": 0.42635268680233246}, "16": {"fps": {"value": 2.2742267009749403e-07, "held": 3.0970830063916536e-07, "ident": 1.685751064238402e-08, "prot": 2.805593663589627e-19, "supp": 16}, "factor": 0.0001892203094124839, "j": 12, "s": [0, 3, 1], "ms_per_draw": 0.07954537868499756, "trace_ratio": 0.35644081717307324}, "32": {"fps": {"value": 7.611347181368844e-10, "held": 8.242153029999241e-10, "ident": 4.2507513625375145e-11, "prot": 6.27779933717598e-21, "supp": 32}, "factor": 7.682353175061293e-06, "j": 25, "s": [0, 6, 1], "ms_per_draw": 0.060990989208221436, "trace_ratio": 0.25358201875237013}}}
{"part": "A", "row": 38, "seq": 3, "layer": 14, "head": 2, "res": {"8": {"fps": {"value": 0.7345998857151612, "held": 0.771232039195281, "ident": 0.043197740254948915, "prot": 2.0719906354089256e-16, "supp": 8}, "factor": 0.2679121723940717, "j": 1, "s": [1, 4, 2], "ms_per_draw": 0.08541852235794067, "trace_ratio": 0.2761034019882298}, "16": {"fps": {"value": 0.042317014723202775, "held": 0.0502328081016553, "ident": 0.0028797552259475284, "prot": 1.1654947324175207e-16, "supp": 16}, "factor": 0.07682634381595277, "j": 7, "s": [1, 6, 2], "ms_per_draw": 0.08706051111221313, "trace_ratio": 0.15564378119150626}, "32": {"fps": {"value": 4.718499794452645e-05, "held": 6.0784778058517896e-05, "ident": 2.5836935739307653e-06, "prot": 3.439828203315599e-18, "supp": 32}, "factor": 0.0015778855483327334, "j": 17, "s": [1, 6, 8], "ms_per_draw": 0.0534977912902832, "trace_ratio": 0.008837444278331384}}}
{"part": "A", "row": 40, "seq": 4, "layer": 16, "head": 0, "res": {"8": {"fps": {"value": 0.022276169132716673, "held": 0.034247667904779934, "ident": 0.0006643605377059236, "prot": 2.396623133340849e-15, "supp": 8}, "factor": 0.03161038876166316, "j": 2, "s": [1, 4, 1], "ms_per_draw": 0.09369552135467529, "trace_ratio": 0.34476459863935627}, "16": {"fps": {"value": 0.0028085996465052696, "held": 0.004066296156685262, "ident": 8.006751868836204e-05, "prot": 1.1008532351975423e-15, "supp": 16}, "factor": 0.008908680331821604, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.08265215158462524, "trace_ratio": 0.29143612791319534}, "32": {"fps": {"value": 0.00012652270714981362, "held": 0.00021236099032636828, "ident": 4.305643967294024e-06, "prot": 2.244798586110601e-16, "supp": 32}, "factor": 0.00188056523516445, "j": 23, "s": [0, 7, 2], "ms_per_draw": 0.06547456979751587, "trace_ratio": 0.3131728822252739}}}
{"part": "A", "row": 39, "seq": 1, "layer": 15, "head": 1, "res": {"8": {"fps": {"value": 0.12022307050207458, "held": 0.13258771298660016, "ident": 0.005762965904389059, "prot": 8.540584561801354e-17, "supp": 8}, "factor": 0.09395931859588005, "j": 1, "s": [1, 4, 2], "ms_per_draw": 0.11539798974990845, "trace_ratio": 0.3045151969792563}, "16": {"fps": {"value": 0.02211848086578919, "held": 0.025011404986649815, "ident": 0.0010499050119754502, "prot": 4.917306262855325e-17, "supp": 16}, "factor": 0.02875081259574947, "j": 4, "s": [1, 9, 2], "ms_per_draw": 0.10631734132766724, "trace_ratio": 0.26154277768936246}, "32": {"fps": {"value": 0.0013047632459972235, "held": 0.001292486422681559, "ident": 5.692090575100374e-05, "prot": 6.955400306012467e-18, "supp": 32}, "factor": 0.0065491794178079545, "j": 13, "s": [1, 10, 8], "ms_per_draw": 0.07723170518875122, "trace_ratio": 0.04298781948598286}}}
{"part": "A", "row": 42, "seq": 2, "layer": 18, "head": 8, "res": {"8": {"fps": {"value": 0.0002105028751428237, "held": 0.0002879098673008308, "ident": 1.0326841204230617e-05, "prot": 1.91126209424909e-17, "supp": 8}, "factor": 0.003781801828742116, "j": 3, "s": [1, 3, 1], "ms_per_draw": 0.08221065998077393, "trace_ratio": 0.4382989457982083}, "16": {"fps": {"value": 4.4432398902262666e-05, "held": 6.31005031456367e-05, "ident": 2.04881941904554e-06, "prot": 1.8480890501726882e-17, "supp": 16}, "factor": 0.0011428605178776757, "j": 5, "s": [0, 10, 1], "ms_per_draw": 0.08223634958267212, "trace_ratio": 0.3073602796578647}, "32": {"fps": {"value": 3.917658681461731e-06, "held": 5.548996026319298e-06, "ident": 1.9534531477471768e-07, "prot": 4.778155235622725e-18, "supp": 32}, "factor": 0.0003689714676284731, "j": 19, "s": [0, 12, 1], "ms_per_draw": 0.06663817167282104, "trace_ratio": 0.25533164959098853}}}
{"part": "A", "row": 41, "seq": 2, "layer": 17, "head": 9, "res": {"8": {"fps": {"value": 0.0013028913912493758, "held": 0.0009715411278440003, "ident": 3.335288757256825e-05, "prot": 1.1732793390671605e-16, "supp": 8}, "factor": 0.007452154330169441, "j": 3, "s": [1, 3, 1], "ms_per_draw": 0.08386820554733276, "trace_ratio": 0.389800089378857}, "16": {"fps": {"value": 0.00017267551550543482, "held": 0.00014005051711256166, "ident": 5.061612708984473e-06, "prot": 6.434112504561848e-17, "supp": 16}, "factor": 0.0021077557211869515, "j": 6, "s": [0, 8, 2], "ms_per_draw": 0.08569139242172241, "trace_ratio": 0.28029875185680697}, "32": {"fps": {"value": 1.1939167758989145e-05, "held": 1.0779506861928603e-05, "ident": 3.852616457044432e-07, "prot": 2.5547211415172042e-17, "supp": 32}, "factor": 0.0005035574069439893, "j": 11, "s": [1, 12, 8], "ms_per_draw": 0.06367403268814087, "trace_ratio": 0.03293012198768149}}}
{"part": "A", "row": 43, "seq": 3, "layer": 19, "head": 5, "res": {"8": {"fps": {"value": 0.2884371785806979, "held": 0.15890681527262204, "ident": 0.008826151405460326, "prot": 1.8279382265766515e-16, "supp": 8}, "factor": 0.110482585175726, "j": 2, "s": [1, 4, 1], "ms_per_draw": 0.08569091558456421, "trace_ratio": 0.37902400522209223}, "16": {"fps": {"value": 0.029327522875145333, "held": 0.019895549838558266, "ident": 0.0010282604568398286, "prot": 4.7004125826256754e-17, "supp": 16}, "factor": 0.03563325304906657, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.0777895450592041, "trace_ratio": 0.28746010875122185}, "32": {"fps": {"value": 0.0008672263052231862, "held": 0.0005410883436969505, "ident": 2.854346090950425e-05, "prot": 3.917010485521396e-18, "supp": 32}, "factor": 0.005119025401019169, "j": 24, "s": [0, 7, 1], "ms_per_draw": 0.060824453830718994, "trace_ratio": 0.31818255133597173}}}
{"part": "A", "row": 44, "seq": 4, "layer": 20, "head": 1, "res": {"8": {"fps": {"value": 0.0013807237673550583, "held": 0.0035388334702061283, "ident": 4.6843207598400064e-05, "prot": 1.4185374622709428e-15, "supp": 8}, "factor": 0.0069692862862366246, "j": 0, "s": [1, 5, 2], "ms_per_draw": 0.08704376220703125, "trace_ratio": 0.3317977093109123}, "16": {"fps": {"value": 0.0003395487436966841, "held": 0.0008185332003206995, "ident": 9.837426096699481e-06, "prot": 8.135729563024525e-16, "supp": 16}, "factor": 0.0027362924471555678, "j": 5, "s": [1, 7, 3], "ms_per_draw": 0.08248138427734375, "trace_ratio": 0.3064669496361197}, "32": {"fps": {"value": 2.6409944790568108e-05, "held": 6.258186334603639e-05, "ident": 7.02374745228017e-07, "prot": 1.5645633775047165e-16, "supp": 32}, "factor": 0.0006855516674152801, "j": 20, "s": [0, 11, 1], "ms_per_draw": 0.06697738170623779, "trace_ratio": 0.27482195812717003}}}
{"part": "A", "row": 45, "seq": 5, "layer": 21, "head": 7, "res": {"8": {"fps": {"value": 1.074964999329543, "held": 0.9253368078790275, "ident": 0.011485554027310396, "prot": 6.285737667517944e-16, "supp": 8}, "factor": 0.13609313030173753, "j": 4, "s": [0, 3, 1], "ms_per_draw": 0.08388537168502808, "trace_ratio": 0.40413497792168035}, "16": {"fps": {"value": 0.15956865237973186, "held": 0.1314375236363248, "ident": 0.0013502941454175805, "prot": 1.4098850843030904e-16, "supp": 16}, "factor": 0.0335798364371303, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.07886457443237305, "trace_ratio": 0.3424574928484611}, "32": {"fps": {"value": 0.011436090628532085, "held": 0.010021730757139868, "ident": 7.32655808147267e-05, "prot": 5.2870690661365886e-17, "supp": 32}, "factor": 0.007262895548094087, "j": 19, "s": [0, 12, 1], "ms_per_draw": 0.06760203838348389, "trace_ratio": 0.23078384373021685}}}
{"part": "A", "row": 46, "seq": 1, "layer": 22, "head": 0, "res": {"8": {"fps": {"value": 8.347650692783322, "held": 7.912096160797968, "ident": 0.09102326476878704, "prot": 1.032482722108438e-15, "supp": 8}, "factor": 0.29053162894256157, "j": 0, "s": [1, 5, 2], "ms_per_draw": 0.08657324314117432, "trace_ratio": 0.35268717167263886}, "16": {"fps": {"value": 2.621519480773397, "held": 2.4974630407717777, "ident": 0.018685851911749086, "prot": 6.031010186284209e-16, "supp": 16}, "factor": 0.12223534117883597, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.08394080400466919, "trace_ratio": 0.23255618071868162}, "32": {"fps": {"value": 0.2568552038044821, "held": 0.2457284682416748, "ident": 0.001004682049028015, "prot": 1.2127574831114985e-16, "supp": 32}, "factor": 0.026323679250525967, "j": 18, "s": [1, 11, 2], "ms_per_draw": 0.07384335994720459, "trace_ratio": 0.2500774326256614}}}
{"part": "A", "row": 47, "seq": 5, "layer": 23, "head": 10, "res": {"8": {"fps": {"value": 11.650545901740392, "held": 8.636690510543183, "ident": 0.11296321182366918, "prot": 3.773855826679542e-15, "supp": 8}, "factor": 0.3075439569983136, "j": 0, "s": [1, 6, 1], "ms_per_draw": 0.08853679895401001, "trace_ratio": 0.39237245205617466}, "16": {"fps": {"value": 3.0449826983953, "held": 2.2740991782623294, "ident": 0.03196177095667686, "prot": 3.144879855566285e-15, "supp": 16}, "factor": 0.13238459125792781, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.10620498657226562, "trace_ratio": 0.25790637101436903}, "32": {"fps": {"value": 0.43322221016716767, "held": 0.31528884899740844, "ident": 0.003699901923129394, "prot": 8.386346281510094e-16, "supp": 32}, "factor": 0.04533830498964899, "j": 13, "s": [1, 16, 2], "ms_per_draw": 0.07848060131072998, "trace_ratio": 0.2165236031545258}}}
{"part": "B", "row": 1, "seq": 0, "layer": 0, "head": 7, "res": {"16": {"fps": {"value": 8.714410919985987e-12, "held": 4.8520100817510985e-12, "ident": 1.8384545598719897e-10, "prot": 2.043645316173772e-17, "supp": 16}, "factor": 2.4982589217472877e-05, "j": 11, "s": [1, 3, 1], "ms_per_draw": 0.3436340093612671, "trace_ratio": 0.24616868780253823, "varopt": {"value": 2.1529184057760806e-12, "held": 2.688871071988835e-12, "ident": 6.340547506727947e-11, "prot": 2.3039889569166787, "supp": 16}, "strat": {"value": 9.483990528675608e-09, "held": 9.365171339568218e-09, "ident": 2.077325231980585e-07, "prot": 1.021822658086886e-17, "supp": 16}}, "32": {"fps": {"value": 1.0375700302245425e-16, "held": 6.138061735563706e-17, "ident": 2.3344776253774025e-15, "prot": 7.982989516303797e-20, "supp": 32}, "factor": 9.262543950779963e-08, "j": 27, "s": [1, 3, 1], "ms_per_draw": 0.39551472663879395, "trace_ratio": 0.22892056539129557, "varopt": {"value": 6.196737143814663e-17, "held": 3.166456746156397e-17, "ident": 1.2984919284076022e-15, "prot": 5.4609108489547666e-05, "supp": 32}, "strat": {"value": 9.174662258839209e-09, "held": 9.089164317924905e-09, "ident": 2.016540872119891e-07, "prot": 2.484660310466272e-19, "supp": 32}}, "64": {"fps": {"value": 1.6705378632831259e-21, "held": 9.109477585956875e-22, "ident": 3.858606917371658e-20, "prot": 3.3782182197900183e-22, "supp": 64}, "factor": 1.9913241486609897e-10, "j": 55, "s": [0, 8, 1], "ms_per_draw": 0.45086097717285156, "trace_ratio": 0.2626273114391735, "varopt": {"value": 1.6527853568696054e-21, "held": 9.24407590781428e-22, "ident": 3.806118255650144e-20, "prot": 3.497004693018563e-07, "supp": 64}, "strat": {"value": 8.532030349600024e-09, "held": 8.428350785128132e-09, "ident": 1.8693822717348048e-07, "prot": 2.484660310466272e-19, "supp": 64}}, "128": {"fps": {"value": 2.555219861275649e-26, "held": 2.2454317451275783e-26, "ident": 6.183200285390297e-25, "prot": 1.827161296761428e-24, "supp": 128}, "factor": 7.607100813796187e-13, "j": 114, "s": [0, 12, 2], "ms_per_draw": 0.43599438667297363, "trace_ratio": 0.20586575753462527, "varopt": {"value": 2.572714329921241e-26, "held": 2.2529292589249998e-26, "ident": 6.118410961691079e-25, "prot": 1.093502904324678e-09, "supp": 128}, "strat": {"value": 8.814003274790336e-09, "held": 8.705681761554938e-09, "ident": 1.9308842031366464e-07, "prot": 2.484660310466272e-19, "supp": 128}}}}
{"part": "B", "row": 0, "seq": 0, "layer": 0, "head": 0, "res": {"16": {"fps": {"value": 0.0001278082728395314, "held": 0.0001396015774611025, "ident": 0.0033228080390099502, "prot": 1.7023550949125688e-15, "supp": 16}, "factor": 0.06411703181736357, "j": 10, "s": [1, 1, 4], "ms_per_draw": 0.6722538471221924, "trace_ratio": 0.36935971116189, "varopt": {"value": 9.539825663317569e-05, "held": 0.00010355955768952999, "ident": 0.0024927630672979292, "prot": 4.2028239969960905, "supp": 16}, "strat": {"value": 0.00012210037020546325, "held": 0.00013844739129068866, "ident": 0.0033273387799285085, "prot": 1.7023550949125688e-15, "supp": 16}}, "32": {"fps": {"value": 4.257356442240713e-06, "held": 5.2429746712613365e-06, "ident": 0.00012583059281999153, "prot": 1.0639719343203555e-16, "supp": 32}, "factor": 0.009310104405640384, "j": 20, "s": [1, 4, 7], "ms_per_draw": 0.5992559194564819, "trace_ratio": 0.2932864713848966, "varopt": {"value": 3.7817323029274136e-06, "held": 4.6092465240943455e-06, "ident": 0.00010732774904160919, "prot": 1.0, "supp": 32}, "strat": {"value": 4.599301746343519e-06, "held": 5.743381690680857e-06, "ident": 0.00013833687813735225, "prot": 3.1919158029610666e-16, "supp": 32}}, "64": {"fps": {"value": 1.3175722495721158e-07, "held": 1.6232012664591765e-07, "ident": 3.7980978027329507e-06, "prot": 2.750671723011814e-18, "supp": 64}, "factor": 0.0010706282439135626, "j": 7, "s": [1, 24, 32], "ms_per_draw": 0.5754275321960449, "trace_ratio": 0.0039507560980130575, "varopt": {"value": 1.2378378262186882e-07, "held": 1.5412620830100057e-07, "ident": 3.523664160246454e-06, "prot": 1.0, "supp": 64}, "strat": {"value": 1.5642599926801424e-07, "held": 2.1013635008977307e-07, "ident": 4.58964093588905e-06, "prot": 2.5006106572834673e-18, "supp": 64}}, "128": {"fps": {"value": 2.3512681163379186e-09, "held": 3.5958192691370037e-09, "ident": 7.881576113794703e-08, "prot": 4.723375685979882e-19, "supp": 128}, "factor": 0.00012877057341767175, "j": 58, "s": [1, 37, 32], "ms_per_draw": 0.49691939353942877, "trace_ratio": 0.0006895068502725831, "varopt": {"value": 2.2365473515204155e-09, "held": 3.4701922523381723e-09, "ident": 7.511062202995194e-08, "prot": 1.0, "supp": 128}, "strat": {"value": 1.0388945750746578e-08, "held": 1.8350828618537288e-08, "ident": 3.522347696430188e-07, "prot": 4.44553005739283e-19, "supp": 128}}}}
{"part": "B", "row": 2, "seq": 0, "layer": 1, "head": 0, "res": {"16": {"fps": {"value": 0.000397922600011385, "held": 0.001175838212621083, "ident": 0.0003350407221592467, "prot": 2.7742230076901216e-17, "supp": 16}, "factor": 0.012923839088817581, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.666622519493103, "trace_ratio": 0.41695806516170714, "varopt": {"value": 0.00034700355291904673, "held": 0.0010621612602956744, "ident": 0.00029140526487833113, "prot": 7.226809082961217, "supp": 16}, "strat": {"value": 0.0026060601773369983, "held": 0.008770651047003294, "ident": 0.0024613625805209745, "prot": 7.39792802050699e-17, "supp": 16}}, "32": {"fps": {"value": 0.0001325053461627835, "held": 0.00029424097402221637, "ident": 8.197844682695748e-05, "prot": 2.4728541354932753e-17, "supp": 32}, "factor": 0.006129864756947318, "j": 8, "s": [1, 21, 2], "ms_per_draw": 0.6603848934173584, "trace_ratio": 0.24905472903093795, "varopt": {"value": 0.0001275958512419751, "held": 0.0002919267826936973, "ident": 7.820402907282933e-05, "prot": 2.508524504442416, "supp": 32}, "strat": {"value": 0.0005181556264530866, "held": 0.0018002217956166573, "ident": 0.0004962766847993366, "prot": 5.918342416405593e-17, "supp": 32}}, "64": {"fps": {"value": 2.5706053622500314e-05, "held": 4.500086372607515e-05, "ident": 1.1777709149193118e-05, "prot": 1.5013757251209172e-17, "supp": 64}, "factor": 0.0017096147557396951, "j": 28, "s": [1, 31, 4], "ms_per_draw": 0.5775389671325684, "trace_ratio": 0.2563209075954396, "varopt": {"value": 2.570059129453219e-05, "held": 4.557182456123966e-05, "ident": 1.1765399137718809e-05, "prot": 1.0, "supp": 64}, "strat": {"value": 6.591538162922355e-05, "held": 0.00014264072876949308, "ident": 3.7859053576622405e-05, "prot": 1.8494820051267476e-17, "supp": 64}}, "128": {"fps": {"value": 1.2204060466622528e-06, "held": 1.8893054942913648e-06, "ident": 4.814635726494633e-07, "prot": 2.543037757049278e-18, "supp": 128}, "factor": 0.0003080411927891391, "j": 86, "s": [1, 37, 4], "ms_per_draw": 0.5317155122756958, "trace_ratio": 0.255888955620848, "varopt": {"value": 1.2419209508601864e-06, "held": 1.8840107739293104e-06, "ident": 4.812244527291551e-07, "prot": 0.009367626918049323, "supp": 128}, "strat": {"value": 2.262476971706963e-06, "held": 3.6941782035253306e-06, "ident": 9.241729739577792e-07, "prot": 2.080667255767591e-18, "supp": 128}}}}
{"part": "B", "row": 4, "seq": 0, "layer": 2, "head": 0, "res": {"16": {"fps": {"value": 0.005261070133770172, "held": 0.005014972105465589, "ident": 0.0008967314454479502, "prot": 1.4771571009390395e-16, "supp": 16}, "factor": 0.021925925823290168, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.6116207838058472, "trace_ratio": 0.355570016476709, "varopt": {"value": 0.004770392957207839, "held": 0.004548700720974585, "ident": 0.0007982715611192035, "prot": 94.65737582351181, "supp": 16}, "strat": {"value": 0.021690574074839597, "held": 0.019746281535074815, "ident": 0.0036226885729916678, "prot": 9.131874073382158e-17, "supp": 16}}, "32": {"fps": {"value": 0.0012415716635384264, "held": 0.0013197407687759355, "ident": 0.00021060648577503262, "prot": 3.939085602504105e-17, "supp": 32}, "factor": 0.008769558546434889, "j": 10, "s": [1, 16, 5], "ms_per_draw": 0.6472184658050537, "trace_ratio": 0.2959018516559119, "varopt": {"value": 0.0011504859753070158, "held": 0.001198293723840899, "ident": 0.000195398285249678, "prot": 38.41697012529176, "supp": 32}, "strat": {"value": 0.004723250791652234, "held": 0.0043372989003126515, "ident": 0.00079096226899383, "prot": 6.563534490243427e-17, "supp": 32}}, "64": {"fps": {"value": 0.00019114571227538897, "held": 0.00018863357015956253, "ident": 3.2358589848211836e-05, "prot": 1.3540606758607862e-17, "supp": 64}, "factor": 0.0024524795803709033, "j": 29, "s": [1, 30, 4], "ms_per_draw": 0.5848401784896851, "trace_ratio": 0.33141019762918195, "varopt": {"value": 0.00018093258244970467, "held": 0.0001775875655664695, "ident": 3.108671501453645e-05, "prot": 10.962984584075318, "supp": 64}, "strat": {"value": 0.00039047803300469466, "held": 0.0003827526193424202, "ident": 6.601691260013152e-05, "prot": 2.2829685183455394e-17, "supp": 64}}, "128": {"fps": {"value": 2.2326996782066927e-05, "held": 2.229619047938583e-05, "ident": 3.5580968863437893e-06, "prot": 4.280565971897887e-18, "supp": 128}, "factor": 0.0006619089518933762, "j": 76, "s": [1, 46, 5], "ms_per_draw": 0.5460184812545776, "trace_ratio": 0.3243408660927626, "varopt": {"value": 2.2135498791534518e-05, "held": 2.1480990111643397e-05, "ident": 3.4850484353062402e-06, "prot": 2.2782111261828657, "supp": 128}, "strat": {"value": 2.7355708960047256e-05, "held": 2.556518461793183e-05, "ident": 4.27887634817142e-06, "prot": 7.609895061151799e-18, "supp": 128}}}}
{"part": "B", "row": 6, "seq": 0, "layer": 3, "head": 0, "res": {"16": {"fps": {"value": 0.0004437134563944829, "held": 0.0005895118057223987, "ident": 4.279473062404547e-05, "prot": 8.828850634544034e-16, "supp": 16}, "factor": 0.00666874021766525, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.61408531665802, "trace_ratio": 0.3367173503930582, "varopt": {"value": 0.00038627041254159054, "held": 0.0005149650386627718, "ident": 3.7753429541320416e-05, "prot": 0.4229796406335172, "supp": 16}, "strat": {"value": 0.000498925528754885, "held": 0.0006523989485682515, "ident": 5.386067294577813e-05, "prot": 2.8325895785828775e-15, "supp": 16}}, "32": {"fps": {"value": 4.233918553751571e-05, "held": 5.3832995582466906e-05, "ident": 4.1780015820226925e-06, "prot": 5.150162870150687e-16, "supp": 32}, "factor": 0.001339041754336663, "j": 16, "s": [0, 15, 1], "ms_per_draw": 0.5952359437942505, "trace_ratio": 0.31539537253598754, "varopt": {"value": 4.0607900281117063e-05, "held": 5.160218901039744e-05, "ident": 3.95544468116178e-06, "prot": 0.1496508803334222, "supp": 32}, "strat": {"value": 0.00019385097901329423, "held": 0.000239512551532873, "ident": 2.3275493294195656e-05, "prot": 2.740622384473044e-15, "supp": 32}}, "64": {"fps": {"value": 3.227138071420841e-06, "held": 3.6948072190440506e-06, "ident": 3.1317437506294316e-07, "prot": 8.277047469885032e-17, "supp": 64}, "factor": 0.00028411713710762546, "j": 35, "s": [1, 27, 1], "ms_per_draw": 0.6147657632827759, "trace_ratio": 0.29024300248250845, "varopt": {"value": 3.3354115077078665e-06, "held": 3.8064120719576774e-06, "ident": 3.142796021652324e-07, "prot": 0.04697261350633143, "supp": 64}, "strat": {"value": 0.0001497155392395041, "held": 0.0001847786761294911, "ident": 1.9237401483779723e-05, "prot": 2.4187372050886262e-15, "supp": 64}}, "128": {"fps": {"value": 1.7413078236902472e-07, "held": 1.7558205459792556e-07, "ident": 1.6737772086999708e-08, "prot": 1.7243848895593815e-17, "supp": 128}, "factor": 4.984230960728415e-05, "j": 79, "s": [0, 47, 2], "ms_per_draw": 0.542881965637207, "trace_ratio": 0.2880846287634028, "varopt": {"value": 1.7457415656416973e-07, "held": 1.7574526175867382e-07, "ident": 1.6752792388252653e-08, "prot": 0.010145227798259722, "supp": 128}, "strat": {"value": 1.1114056918028192e-06, "held": 1.4697484156380907e-06, "ident": 1.2322910558423918e-07, "prot": 2.3796511475919466e-15, "supp": 128}}}}
{"part": "B", "row": 3, "seq": 0, "layer": 1, "head": 7, "res": {"16": {"fps": {"value": 0.155509222869375, "held": 0.19565352702321484, "ident": 0.047961059976824316, "prot": 3.482117697209625e-16, "supp": 16}, "factor": 0.1394905673816646, "j": 0, "s": [1, 7, 8], "ms_per_draw": 0.7854359149932861, "trace_ratio": 0.35623102230253734, "varopt": {"value": 0.1452120129439571, "held": 0.179106731367671, "ident": 0.04384939543499945, "prot": 121.01212318772491, "supp": 16}, "strat": {"value": 0.15874323643343546, "held": 0.20049830753266587, "ident": 0.04934905654140928, "prot": 4.477008467840946e-16, "supp": 16}}, "32": {"fps": {"value": 0.05004115341810325, "held": 0.05856706728776814, "ident": 0.014972699323171603, "prot": 4.477008467840946e-16, "supp": 32}, "factor": 0.05887006483910386, "j": 7, "s": [1, 15, 9], "ms_per_draw": 0.645022988319397, "trace_ratio": 0.3725127187346268, "varopt": {"value": 0.047507258838012136, "held": 0.056188514528884084, "ident": 0.014177721850866836, "prot": 53.80925246398896, "supp": 32}, "strat": {"value": 0.052726580851909684, "held": 0.06187194420096671, "ident": 0.015967201046612336, "prot": 4.477008467840946e-16, "supp": 32}}, "64": {"fps": {"value": 0.013269979273360374, "held": 0.014698402923648393, "ident": 0.0038545985742911583, "prot": 1.4923361559469823e-16, "supp": 64}, "factor": 0.02326625011161041, "j": 20, "s": [1, 36, 7], "ms_per_draw": 0.5907977819442749, "trace_ratio": 0.33966928962498794, "varopt": {"value": 0.012929291052294994, "held": 0.014271865818715897, "ident": 0.0037223909795322924, "prot": 21.007760259037617, "supp": 64}, "strat": {"value": 0.014210314546879424, "held": 0.015314583255248586, "ident": 0.004136374996924858, "prot": 2.9846723118939645e-16, "supp": 64}}, "128": {"fps": {"value": 0.0023101856177723643, "held": 0.0023604455307721763, "ident": 0.0006558577844322127, "prot": 2.1141428875915583e-16, "supp": 128}, "factor": 0.00788036107599209, "j": 63, "s": [1, 61, 3], "ms_per_draw": 0.5497171878814697, "trace_ratio": 0.3360667787541292, "varopt": {"value": 0.0023554290877896658, "held": 0.0023713979557294326, "ident": 0.0006441677115534597, "prot": 6.507246127587767, "supp": 128}, "strat": {"value": 0.002502657717752335, "held": 0.0025541364109381275, "ident": 0.000759686852229644, "prot": 1.243613463289152e-16, "supp": 128}}}}
{"part": "B", "row": 5, "seq": 0, "layer": 2, "head": 7, "res": {"16": {"fps": {"value": 0.008191985985699276, "held": 0.017811696188576392, "ident": 0.0035745076906760448, "prot": 1.6578259178857019e-16, "supp": 16}, "factor": 0.04185538318013935, "j": 4, "s": [1, 7, 4], "ms_per_draw": 0.6116878986358643, "trace_ratio": 0.3965236987413888, "varopt": {"value": 0.0076546334943246135, "held": 0.016475190962459828, "ident": 0.003218696087317053, "prot": 17.113603746235135, "supp": 16}, "strat": {"value": 0.010166035866995247, "held": 0.03156883460640185, "ident": 0.006646105992586361, "prot": 1.953563468311593e-16, "supp": 16}}, "32": {"fps": {"value": 0.002073808665582534, "held": 0.004447310962585631, "ident": 0.0008744558258933435, "prot": 1.0581802120021128e-16, "supp": 32}, "factor": 0.017654447504823458, "j": 8, "s": [1, 18, 5], "ms_per_draw": 0.8346052169799805, "trace_ratio": 0.2863622657917791, "varopt": {"value": 0.001823825614295377, "held": 0.004272052097737316, "ident": 0.000821893253070349, "prot": 6.194687557353648, "supp": 32}, "strat": {"value": 0.0024983790109589944, "held": 0.008126096299348995, "ident": 0.001696940861023545, "prot": 1.2616764066179037e-16, "supp": 32}}, "64": {"fps": {"value": 0.00033356552938733835, "held": 0.0006636203581499261, "ident": 0.0001268972315067879, "prot": 2.0349619461579094e-17, "supp": 64}, "factor": 0.00553140972006839, "j": 27, "s": [1, 32, 4], "ms_per_draw": 0.6704440116882324, "trace_ratio": 0.2405334413705524, "varopt": {"value": 0.0003384035843029315, "held": 0.0006887554131563099, "ident": 0.00012407880767560794, "prot": 1.5690658064530647, "supp": 64}, "strat": {"value": 0.0004114446813415117, "held": 0.0011079337682502724, "ident": 0.00021908229558663603, "prot": 3.968175795007923e-17, "supp": 64}}, "128": {"fps": {"value": 1.5710859364167288e-05, "held": 1.876364422481825e-05, "ident": 3.022307008671185e-06, "prot": 4.578664378855296e-18, "supp": 128}, "factor": 0.0009085739614369267, "j": 94, "s": [1, 30, 3], "ms_per_draw": 0.5426677465438843, "trace_ratio": 0.23586121123492365, "varopt": {"value": 1.5960487290591934e-05, "held": 1.9224231252388418e-05, "ident": 3.0265196929641878e-06, "prot": 0.014905404644094645, "supp": 128}, "strat": {"value": 1.9196242267974776e-05, "held": 2.6180769960616505e-05, "ident": 4.119596994425954e-06, "prot": 4.578664378855296e-18, "supp": 128}}}}
{"part": "B", "row": 7, "seq": 0, "layer": 3, "head": 7, "res": {"16": {"fps": {"value": 0.0009921142323518087, "held": 0.0013315902357936857, "ident": 0.00015326865469029565, "prot": 4.743726060069105e-17, "supp": 16}, "factor": 0.012538443899495863, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.61693274974823, "trace_ratio": 0.33979244129411895, "varopt": {"value": 0.0009874910887189428, "held": 0.0013480897630747484, "ident": 0.00015140830769604473, "prot": 0.38607254725300527, "supp": 16}, "strat": {"value": 0.005233874556140168, "held": 0.007709624865156428, "ident": 0.0010068536889089935, "prot": 1.4231178180207315e-16, "supp": 16}}, "32": {"fps": {"value": 0.00011905493645666333, "held": 0.00014553500966582513, "ident": 1.7034986641044476e-05, "prot": 1.7249277605030636e-17, "supp": 32}, "factor": 0.0028927695294750006, "j": 15, "s": [1, 13, 3], "ms_per_draw": 0.5866789817810059, "trace_ratio": 0.28487251671950997, "varopt": {"value": 0.00011866216915093791, "held": 0.00014808361037576797, "ident": 1.691167952592524e-05, "prot": 0.11917594035166691, "supp": 32}, "strat": {"value": 0.0007687084519451563, "held": 0.0010528853659293707, "ident": 0.00012796625486628568, "prot": 5.929657575086381e-17, "supp": 32}}, "64": {"fps": {"value": 8.260826445736655e-06, "held": 9.250563407446213e-06, "ident": 9.070291937702282e-07, "prot": 5.929657575086381e-18, "supp": 64}, "factor": 0.0005364461080076031, "j": 41, "s": [0, 20, 3], "ms_per_draw": 0.6021504402160645, "trace_ratio": 0.2873140512453727, "varopt": {"value": 8.24822196243856e-06, "held": 9.319805787255478e-06, "ident": 9.057667778736944e-07, "prot": 0.019144591367540528, "supp": 64}, "strat": {"value": 2.3948376132659024e-05, "held": 2.7480863903008718e-05, "ident": 3.0660970983468274e-06, "prot": 1.0376900756401167e-17, "supp": 64}}, "128": {"fps": {"value": 1.5649445722993e-07, "held": 1.4332276848523802e-07, "ident": 1.5075025840992596e-08, "prot": 7.103235636822227e-19, "supp": 128}, "factor": 6.639919830875407e-05, "j": 90, "s": [0, 35, 3], "ms_per_draw": 0.5602575540542603, "trace_ratio": 0.20433500569045066, "varopt": {"value": 1.565622586544787e-07, "held": 1.4121144338810067e-07, "ident": 1.5025015372019106e-08, "prot": 0.0015235054611570599, "supp": 128}, "strat": {"value": 2.523383845874577e-07, "held": 2.3714167040079893e-07, "ident": 2.4803192258777064e-08, "prot": 4.033608545358173e-18, "supp": 128}}}}
{"part": "B", "row": 8, "seq": 0, "layer": 4, "head": 0, "res": {"16": {"fps": {"value": 0.00014313721570695585, "held": 0.0001435731665113984, "ident": 1.0052311457499837e-05, "prot": 3.5021852682903137e-16, "supp": 16}, "factor": 0.0037149451194446502, "j": 10, "s": [1, 2, 3], "ms_per_draw": 0.6087439060211182, "trace_ratio": 0.3629032082542913, "varopt": {"value": 0.00014294609381059297, "held": 0.00013696791244956346, "ident": 9.810815500041557e-06, "prot": 1.2506622838286532, "supp": 16}, "strat": {"value": 0.0002201170506562922, "held": 0.0002259203949185919, "ident": 1.5163238512877545e-05, "prot": 1.5088125517177293e-14, "supp": 16}}, "32": {"fps": {"value": 1.1753854281368343e-05, "held": 1.1731122669856898e-05, "ident": 8.122579036416787e-07, "prot": 5.791374076469658e-17, "supp": 32}, "factor": 0.0006044651212017402, "j": 16, "s": [1, 11, 4], "ms_per_draw": 0.6016712188720703, "trace_ratio": 0.32139090965121553, "varopt": {"value": 1.1697753966565711e-05, "held": 1.1636615244495829e-05, "ident": 8.059816043301138e-07, "prot": 0.4191750970606725, "supp": 32}, "strat": {"value": 0.00010736011485974064, "held": 0.00011368511108067273, "ident": 7.380901492523037e-06, "prot": 1.4943227161838848e-14, "supp": 32}}, "64": {"fps": {"value": 8.497552559489888e-07, "held": 9.09786495493103e-07, "ident": 6.039399126117913e-08, "prot": 4.104123361277711e-18, "supp": 64}, "factor": 0.00013287099897538773, "j": 37, "s": [0, 22, 5], "ms_per_draw": 0.6847138404846191, "trace_ratio": 0.2795032746548676, "varopt": {"value": 8.706565306496792e-07, "held": 9.140776164861516e-07, "ident": 6.064040205056308e-08, "prot": 0.05382630613652513, "supp": 64}, "strat": {"value": 1.3295248008055767e-06, "held": 1.4038877146207959e-06, "ident": 9.250369456695751e-08, "prot": 1.4943113158412148e-14, "supp": 64}}, "128": {"fps": {"value": 2.6417190140735148e-08, "held": 3.0683611850256844e-08, "ident": 2.003241885948382e-09, "prot": 1.4140576888046607e-19, "supp": 128}, "factor": 2.0458964707302337e-05, "j": 63, "s": [1, 32, 32], "ms_per_draw": 0.4927319288253784, "trace_ratio": 0.00024176422142789858, "varopt": {"value": 2.2946865950017645e-08, "held": 2.615508149026133e-08, "ident": 1.6969046985808071e-09, "prot": 0.006909636330578316, "supp": 128}, "strat": {"value": 2.594066310072144e-08, "held": 3.066510055187725e-08, "ident": 1.994093127048883e-09, "prot": 1.4943113158412148e-14, "supp": 128}}}}
{"part": "B", "row": 11, "seq": 0, "layer": 5, "head": 7, "res": {"16": {"fps": {"value": 0.12403026702188592, "held": 0.18411195254352503, "ident": 0.008207267628976469, "prot": 1.4230114686377482e-15, "supp": 16}, "factor": 0.056076343482546365, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.6148936748504639, "trace_ratio": 0.3897203016516594, "varopt": {"value": 0.12405581182394496, "held": 0.17974929109354504, "ident": 0.008147991010299399, "prot": 1.068763349733621, "supp": 16}, "strat": {"value": 0.1226069096804232, "held": 0.18071091063843625, "ident": 0.008119912264741928, "prot": 1.237401277076303e-15, "supp": 16}}, "32": {"fps": {"value": 0.04543795454872928, "held": 0.06762662283400911, "ident": 0.003056193571683211, "prot": 1.3611414047839332e-15, "supp": 32}, "factor": 0.024333859719832623, "j": 3, "s": [1, 21, 7], "ms_per_draw": 0.6327307224273682, "trace_ratio": 0.37813956056688386, "varopt": {"value": 0.0459222949758879, "held": 0.06806629749296403, "ident": 0.0030537895670787905, "prot": 0.6487540950126929, "supp": 32}, "strat": {"value": 0.046509057226860176, "held": 0.06845531467397496, "ident": 0.0031021045542127586, "prot": 8.66180893953412e-16, "supp": 32}}, "64": {"fps": {"value": 0.013946161442550115, "held": 0.021065889625681563, "ident": 0.0009563570781459654, "prot": 5.568305746843362e-16, "supp": 64}, "factor": 0.010455268086994533, "j": 11, "s": [1, 44, 8], "ms_per_draw": 0.6122685670852661, "trace_ratio": 0.3458270257912733, "varopt": {"value": 0.013926079295712688, "held": 0.020673010572483476, "ident": 0.0009546340975954164, "prot": 0.4093542044133394, "supp": 64}, "strat": {"value": 0.01383865334407517, "held": 0.021223405430181325, "ident": 0.000968772592517188, "prot": 8.043108300995968e-16, "supp": 64}}, "128": {"fps": {"value": 0.0031779311777854805, "held": 0.004810287947634335, "ident": 0.00022111807621702712, "prot": 4.021554150497984e-16, "supp": 128}, "factor": 0.004275736012164183, "j": 42, "s": [0, 77, 9], "ms_per_draw": 0.7139577865600586, "trace_ratio": 0.29042297549230645, "varopt": {"value": 0.003127282144026684, "held": 0.004781142756958694, "ident": 0.00022112712264787726, "prot": 0.12723428413744364, "supp": 128}, "strat": {"value": 0.0031329554589169585, "held": 0.004813507440142075, "ident": 0.00022539140493666699, "prot": 2.784152873421681e-16, "supp": 128}}}}
{"part": "B", "row": 9, "seq": 0, "layer": 4, "head": 7, "res": {"16": {"fps": {"value": 0.7120290569042574, "held": 0.5648449961571853, "ident": 0.04040207558037173, "prot": 3.3916014162610934e-15, "supp": 16}, "factor": 0.12002641989242306, "j": 0, "s": [1, 12, 3], "ms_per_draw": 0.614342451095581, "trace_ratio": 0.4202762080276262, "varopt": {"value": 0.7181240593819507, "held": 0.5722231500023219, "ident": 0.04037159993005646, "prot": 1.7082962241563875, "supp": 16}, "strat": {"value": 0.7129794432699773, "held": 0.5737921791104584, "ident": 0.04049589320909945, "prot": 2.004128109608828e-15, "supp": 16}}, "32": {"fps": {"value": 0.3148824226662482, "held": 0.24886416479203322, "ident": 0.01759314235592975, "prot": 2.0812099599783984e-15, "supp": 32}, "factor": 0.05271900997045931, "j": 0, "s": [1, 24, 7], "ms_per_draw": 0.6298607587814331, "trace_ratio": 0.4166622470331216, "varopt": {"value": 0.3147250393485518, "held": 0.25082944573531335, "ident": 0.017593054160338864, "prot": 1.1841098581906342, "supp": 32}, "strat": {"value": 0.31146263204438585, "held": 0.25215391564448075, "ident": 0.0176826891566659, "prot": 1.233309605913125e-15, "supp": 32}}, "64": {"fps": {"value": 0.11975329758574108, "held": 0.09695929527401825, "ident": 0.006834789661780469, "prot": 8.093594288804882e-16, "supp": 64}, "factor": 0.025507760390923544, "j": 4, "s": [1, 47, 12], "ms_per_draw": 0.7183878421783447, "trace_ratio": 0.36228125755496127, "varopt": {"value": 0.12156607423156995, "held": 0.09854361741657353, "ident": 0.006866750921452506, "prot": 0.5787520021766823, "supp": 64}, "strat": {"value": 0.12190686583964311, "held": 0.10076141737334002, "ident": 0.006992780022753902, "prot": 6.937366533261327e-16, "supp": 64}}, "128": {"fps": {"value": 0.03438147250253655, "held": 0.028826357715672997, "ident": 0.0020017082572188257, "prot": 9.442526670272363e-16, "supp": 128}, "factor": 0.011520943475341808, "j": 22, "s": [1, 96, 9], "ms_per_draw": 0.8765394687652588, "trace_ratio": 0.2906056337930767, "varopt": {"value": 0.034331904886404745, "held": 0.028838066117217093, "ident": 0.0020010854477212443, "prot": 0.19705320173488636, "supp": 128}, "strat": {"value": 0.034749594553475815, "held": 0.030642986664838213, "ident": 0.002119348347198519, "prot": 7.322775785109179e-16, "supp": 128}}}}
{"part": "B", "row": 12, "seq": 0, "layer": 6, "head": 0, "res": {"16": {"fps": {"value": 0.21665331926023085, "held": 0.27882933932338344, "ident": 0.0201200636410305, "prot": 7.610858599850912e-15, "supp": 16}, "factor": 0.09309813723011376, "j": 5, "s": [0, 10, 1], "ms_per_draw": 0.6108976602554321, "trace_ratio": 0.4445857517347603, "varopt": {"value": 0.19701341888479026, "held": 0.26502220315613295, "ident": 0.019025686088678412, "prot": 3.3172686062867327, "supp": 16}, "strat": {"value": 0.19834666855022146, "held": 0.25826948822526036, "ident": 0.019162135996346735, "prot": 5.561781284506436e-15, "supp": 16}}, "32": {"fps": {"value": 0.0716092961191578, "held": 0.08927322135498583, "ident": 0.006777014750598689, "prot": 2.9272533076349664e-15, "supp": 32}, "factor": 0.0372392548920455, "j": 4, "s": [1, 25, 2], "ms_per_draw": 0.6124351024627686, "trace_ratio": 0.3743730948330838, "varopt": {"value": 0.07222320624307335, "held": 0.09161029110762482, "ident": 0.006756885699543492, "prot": 1.7281452728624522, "supp": 32}, "strat": {"value": 0.07158025254027557, "held": 0.09139113265805739, "ident": 0.006803979871173162, "prot": 4.793377291252257e-15, "supp": 32}}, "64": {"fps": {"value": 0.022565048845962075, "held": 0.02685271070669259, "ident": 0.00206953774266775, "prot": 3.659066634543708e-15, "supp": 64}, "factor": 0.015559031902942827, "j": 15, "s": [1, 44, 4], "ms_per_draw": 0.6055711507797241, "trace_ratio": 0.3638817646493181, "varopt": {"value": 0.02199391563603683, "held": 0.026694803808570724, "ident": 0.0020677694785998213, "prot": 0.7171701163382449, "supp": 64}, "strat": {"value": 0.02214714276259356, "held": 0.026788603909893162, "ident": 0.0020679014191711995, "prot": 2.0490773153444765e-15, "supp": 64}}, "128": {"fps": {"value": 0.005611229031351822, "held": 0.006373834864966729, "ident": 0.0005160683389082725, "prot": 1.7563519845809798e-15, "supp": 128}, "factor": 0.006232377968658575, "j": 31, "s": [1, 89, 7], "ms_per_draw": 0.7522335052490234, "trace_ratio": 0.2879922874799177, "varopt": {"value": 0.0056128371268677505, "held": 0.006388454308917589, "ident": 0.0005152598408529298, "prot": 0.3963642571360353, "supp": 128}, "strat": {"value": 0.005540597581928522, "held": 0.0064036225356896865, "ident": 0.0005152120395761362, "prot": 1.4087406542993276e-15, "supp": 128}}}}
{"part": "B", "row": 10, "seq": 0, "layer": 5, "head": 0, "res": {"16": {"fps": {"value": 0.4550061173937098, "held": 0.3351178357156715, "ident": 0.02793050770252141, "prot": 3.0245008085913228e-15, "supp": 16}, "factor": 0.10625248744964706, "j": 3, "s": [1, 11, 1], "ms_per_draw": 0.6793112754821777, "trace_ratio": 0.4238057463266471, "varopt": {"value": 0.4620688959033711, "held": 0.3274495466243749, "ident": 0.02804524157614981, "prot": 1.6679326130997965, "supp": 16}, "strat": {"value": 0.47370243654166744, "held": 0.33821251439369626, "ident": 0.02861748063613786, "prot": 2.3763934924646106e-15, "supp": 16}}, "32": {"fps": {"value": 0.14966112908740922, "held": 0.10840520210682993, "ident": 0.008906644417096835, "prot": 1.5122504042956614e-15, "supp": 32}, "factor": 0.05006521535240155, "j": 6, "s": [1, 23, 2], "ms_per_draw": 0.6275792121887207, "trace_ratio": 0.32913547768783297, "varopt": {"value": 0.1517886981507194, "held": 0.1100869420462985, "ident": 0.008911062237107205, "prot": 0.8124731360221984, "supp": 32}, "strat": {"value": 0.15406324898687468, "held": 0.1125012731044164, "ident": 0.009176016357462204, "prot": 1.8363040623590175e-15, "supp": 32}}, "64": {"fps": {"value": 0.040183091298249304, "held": 0.028763894063796286, "ident": 0.0022746479970903355, "prot": 8.1013414515839e-16, "supp": 64}, "factor": 0.018553235661487456, "j": 26, "s": [0, 34, 4], "ms_per_draw": 0.6017471551895142, "trace_ratio": 0.3571773489705551, "varopt": {"value": 0.04057834824688424, "held": 0.028612629283934113, "ident": 0.0022581643003522947, "prot": 0.31700885327405615, "supp": 64}, "strat": {"value": 0.041313859666918605, "held": 0.029464216189395216, "ident": 0.0023209801042821973, "prot": 8.641430881689493e-16, "supp": 64}}, "128": {"fps": {"value": 0.006090815784871361, "held": 0.004513221526924885, "ident": 0.0003286610980457945, "prot": 4.590760155897544e-16, "supp": 128}, "factor": 0.005945611368095386, "j": 59, "s": [0, 64, 5], "ms_per_draw": 0.7085052728652954, "trace_ratio": 0.2737053695113516, "varopt": {"value": 0.006164905419442398, "held": 0.004586905040004116, "ident": 0.0003306150292879551, "prot": 0.11739220179458282, "supp": 128}, "strat": {"value": 0.006414406759577214, "held": 0.004719793753167535, "ident": 0.00034027683109482364, "prot": 5.940983731161527e-16, "supp": 128}}}}
{"part": "B", "row": 13, "seq": 0, "layer": 6, "head": 7, "res": {"16": {"fps": {"value": 0.06732773430153896, "held": 0.05568517891789665, "ident": 0.005276084384217389, "prot": 4.0715445646265043e-16, "supp": 16}, "factor": 0.062256590151684395, "j": 6, "s": [1, 3, 6], "ms_per_draw": 0.7605288028717041, "trace_ratio": 0.329613608663514, "varopt": {"value": 0.06870150141344442, "held": 0.05623235278112997, "ident": 0.00523244764557568, "prot": 1.744400621108648, "supp": 16}, "strat": {"value": 0.07308328292448318, "held": 0.058598603167178104, "ident": 0.005693406604402656, "prot": 4.0715445646265043e-16, "supp": 16}}, "32": {"fps": {"value": 0.007473445961384632, "held": 0.006154154767921484, "ident": 0.0005866507193081102, "prot": 1.45412305879518e-16, "supp": 32}, "factor": 0.017143401138274148, "j": 15, "s": [1, 10, 6], "ms_per_draw": 0.6406283378601074, "trace_ratio": 0.2847398759878007, "varopt": {"value": 0.007784289752269831, "held": 0.006232676342236937, "ident": 0.0005824560670165737, "prot": 0.4067638613301188, "supp": 32}, "strat": {"value": 0.00934246339212842, "held": 0.007070519300546781, "ident": 0.0006974113869137754, "prot": 9.330622960602405e-17, "supp": 32}}, "64": {"fps": {"value": 0.0008040982598843861, "held": 0.000621511479698348, "ident": 5.829323919025225e-05, "prot": 2.490626345608922e-17, "supp": 64}, "factor": 0.0036729567648271636, "j": 33, "s": [0, 26, 5], "ms_per_draw": 0.6019997596740723, "trace_ratio": 0.309053203720101, "varopt": {"value": 0.0008111358574577883, "held": 0.0006283243796293301, "ident": 5.80206621750431e-05, "prot": 0.07077564959331582, "supp": 64}, "strat": {"value": 0.0008574415059239824, "held": 0.0006509822645076399, "ident": 6.13890974069158e-05, "prot": 1.8298479273861468e-17, "supp": 64}}, "128": {"fps": {"value": 8.84757555368205e-05, "held": 7.158003636167287e-05, "ident": 6.544901672654171e-06, "prot": 5.845347545816857e-18, "supp": 128}, "factor": 0.0008381986962439947, "j": 32, "s": [1, 63, 32], "ms_per_draw": 0.5967729091644287, "trace_ratio": 0.011387929422003645, "varopt": {"value": 8.70483669540635e-05, "held": 7.061541379727628e-05, "ident": 6.4548311917524784e-06, "prot": 0.0029789126016118456, "supp": 128}, "strat": {"value": 8.775630355594605e-05, "held": 7.147145495966331e-05, "ident": 6.493124948163179e-06, "prot": 9.149239636930734e-18, "supp": 128}}}}
{"part": "B", "row": 15, "seq": 0, "layer": 7, "head": 7, "res": {"16": {"fps": {"value": 0.014819277593370863, "held": 0.016813050307607522, "ident": 0.0009688225514504487, "prot": 4.92539053946797e-16, "supp": 16}, "factor": 0.02299506340492416, "j": 4, "s": [1, 8, 3], "ms_per_draw": 0.6031912565231323, "trace_ratio": 0.35606410970811186, "varopt": {"value": 0.015168978449662376, "held": 0.017135227180185866, "ident": 0.0009647144843013517, "prot": 0.6409618674519286, "supp": 16}, "strat": {"value": 0.015238503955931194, "held": 0.017117246639304255, "ident": 0.0009844670535279153, "prot": 5.417929593414767e-16, "supp": 16}}, "32": {"fps": {"value": 0.0026714286692521697, "held": 0.002697824813857625, "ident": 0.0001637636786625534, "prot": 2.0317235975305377e-16, "supp": 32}, "factor": 0.008284223358850732, "j": 13, "s": [1, 12, 6], "ms_per_draw": 0.5870023965835571, "trace_ratio": 0.28279545378229276, "varopt": {"value": 0.0026869587935746068, "held": 0.0027143755317575752, "ident": 0.00016292524566578314, "prot": 0.28765404549630824, "supp": 32}, "strat": {"value": 0.002676309969533792, "held": 0.0027433167645028933, "ident": 0.00016587346219806064, "prot": 2.462695269733985e-16, "supp": 32}}, "64": {"fps": {"value": 0.00014970328055627493, "held": 0.00013459519510903995, "ident": 8.925188594234036e-06, "prot": 6.156738174334963e-17, "supp": 64}, "factor": 0.0018271695344736893, "j": 42, "s": [0, 16, 6], "ms_per_draw": 0.6537084579467773, "trace_ratio": 0.271425523543302, "varopt": {"value": 0.0001546243511805712, "held": 0.00013896286505702996, "ident": 8.923498610046271e-06, "prot": 0.06510441476509925, "supp": 64}, "strat": {"value": 0.00016522911030617628, "held": 0.00015067801369107853, "ident": 1.0054161194234644e-05, "prot": 4.92539053946797e-17, "supp": 64}}, "128": {"fps": {"value": 2.901242783421091e-06, "held": 2.5460353598400046e-06, "ident": 1.724474378843739e-07, "prot": 8.465514989710573e-18, "supp": 128}, "factor": 0.00018112830599022436, "j": 90, "s": [0, 35, 3], "ms_per_draw": 0.5313786268234253, "trace_ratio": 0.28561794807398383, "varopt": {"value": 2.9477295281801416e-06, "held": 2.5596978063839847e-06, "ident": 1.7190066211910976e-07, "prot": 0.0042046159949848325, "supp": 128}, "strat": {"value": 4.058507987355204e-06, "held": 3.12070764298541e-06, "ident": 2.52597125078818e-07, "prot": 6.9263304461268326e-18, "supp": 128}}}}
{"part": "B", "row": 14, "seq": 0, "layer": 7, "head": 0, "res": {"16": {"fps": {"value": 0.001478622732757676, "held": 0.001689173053833577, "ident": 0.00010915212979078896, "prot": 1.1298575189966106e-15, "supp": 16}, "factor": 0.013818123985806834, "j": 10, "s": [1, 1, 4], "ms_per_draw": 0.5911487340927124, "trace_ratio": 0.29532447914904075, "varopt": {"value": 0.0014316503632301628, "held": 0.0018315943034618953, "ident": 0.00010764977071257312, "prot": 2.6335529897626277, "supp": 16}, "strat": {"value": 0.0014515133092442216, "held": 0.0016984128580780683, "ident": 0.00010783477804909046, "prot": 4.770509524652356e-15, "supp": 16}}, "32": {"fps": {"value": 3.145485891471848e-05, "held": 3.3710164630742735e-05, "ident": 2.2696380045675685e-06, "prot": 7.453921132269306e-17, "supp": 32}, "factor": 0.0012034787643708778, "j": 20, "s": [1, 7, 4], "ms_per_draw": 0.5996942520141602, "trace_ratio": 0.3207085446821185, "varopt": {"value": 3.2122613777345214e-05, "held": 3.3889306694974376e-05, "ident": 2.2643899951620104e-06, "prot": 0.34837688983165027, "supp": 32}, "strat": {"value": 0.00017243666361481497, "held": 0.00016942772361850945, "ident": 1.2063708988799979e-05, "prot": 4.539045657913466e-15, "supp": 32}}, "64": {"fps": {"value": 7.114551800490407e-07, "held": 8.74107868069438e-07, "ident": 5.2468941156330455e-08, "prot": 6.739345798421477e-19, "supp": 64}, "factor": 0.00013579735764533097, "j": 45, "s": [0, 18, 1], "ms_per_draw": 0.6810845136642456, "trace_ratio": 0.3200661952666353, "varopt": {"value": 6.991929448360712e-07, "held": 8.516597538894212e-07, "ident": 5.06831402363798e-08, "prot": 0.025234400775296373, "supp": 64}, "strat": {"value": 8.221057716663954e-07, "held": 1.0126078967672078e-06, "ident": 6.131388742559635e-08, "prot": 4.5331609833353594e-15, "supp": 64}}, "128": {"fps": {"value": 2.1721840835279405e-08, "held": 2.3048971754503142e-08, "ident": 1.3643734442134402e-09, "prot": 7.581764023224161e-20, "supp": 128}, "factor": 1.5126780910218486e-05, "j": 84, "s": [0, 43, 1], "ms_per_draw": 0.5991973876953125, "trace_ratio": 0.2775930412175497, "varopt": {"value": 2.1784967225455556e-08, "held": 2.341385230683933e-08, "ident": 1.3662846343807052e-09, "prot": 0.0012755199421072459, "supp": 128}, "strat": {"value": 2.270974151869787e-08, "held": 2.3778669921649288e-08, "ident": 1.4064160514924451e-09, "prot": 4.5331609833353594e-15, "supp": 128}}}}
{"part": "B", "row": 16, "seq": 0, "layer": 8, "head": 0, "res": {"16": {"fps": {"value": 0.3471869850958741, "held": 0.6939865131806096, "ident": 0.03260495308261307, "prot": 9.351903240570683e-16, "supp": 16}, "factor": 0.10952533204467346, "j": 1, "s": [1, 8, 6], "ms_per_draw": 0.7286437749862671, "trace_ratio": 0.4160460822669134, "varopt": {"value": 0.35335010953072576, "held": 0.6924921368814332, "ident": 0.03255764016783958, "prot": 0.9356941783790451, "supp": 16}, "strat": {"value": 0.3584539145487001, "held": 0.701242230305932, "ident": 0.032764428172792466, "prot": 5.455276890332898e-16, "supp": 16}}, "32": {"fps": {"value": 0.1232492849678541, "held": 0.2595561755125296, "ident": 0.011964491599883059, "prot": 5.455276890332898e-16, "supp": 32}, "factor": 0.048677925353188205, "j": 3, "s": [1, 18, 10], "ms_per_draw": 0.7084372043609619, "trace_ratio": 0.36932757462159976, "varopt": {"value": 0.1253840183748, "held": 0.2586972323623135, "ident": 0.011972230968093822, "prot": 0.47842459309324853, "supp": 32}, "strat": {"value": 0.1300077541943735, "held": 0.26676010529948857, "ident": 0.012299350237107024, "prot": 3.8966263502377846e-16, "supp": 32}}, "64": {"fps": {"value": 0.03355883632766935, "held": 0.07373692640374878, "ident": 0.0034136595895255745, "prot": 5.260445572821009e-16, "supp": 64}, "factor": 0.021262885346292254, "j": 13, "s": [1, 38, 12], "ms_per_draw": 0.6008260250091553, "trace_ratio": 0.3091205163573035, "varopt": {"value": 0.03471337374267753, "held": 0.07525863801455603, "ident": 0.0034302078584732207, "prot": 0.21194336417986906, "supp": 64}, "strat": {"value": 0.036492952966558856, "held": 0.0809736849286295, "ident": 0.0036430481638440623, "prot": 5.455276890332898e-16, "supp": 64}}, "128": {"fps": {"value": 0.005850775694645371, "held": 0.014342191685727703, "ident": 0.0006026429995080992, "prot": 1.8021896869849753e-16, "supp": 128}, "factor": 0.007579720473142515, "j": 60, "s": [0, 65, 3], "ms_per_draw": 0.6553510427474976, "trace_ratio": 0.3150477118834725, "varopt": {"value": 0.0059400071426781815, "held": 0.01424266904309272, "ident": 0.0006012063256699192, "prot": 0.04678517180434764, "supp": 128}, "strat": {"value": 0.006722726568036602, "held": 0.016144703119392492, "ident": 0.0006931533795460816, "prot": 2.045728833874837e-16, "supp": 128}}}}
{"part": "B", "row": 18, "seq": 0, "layer": 9, "head": 0, "res": {"16": {"fps": {"value": 0.024140427514897565, "held": 0.02472720156440323, "ident": 0.0011546121734085624, "prot": 1.9405715604451814e-15, "supp": 16}, "factor": 0.04168170145125495, "j": 9, "s": [1, 1, 5], "ms_per_draw": 0.662378191947937, "trace_ratio": 0.2643096232063983, "varopt": {"value": 0.022541928651371966, "held": 0.023156429303090798, "ident": 0.001077836276304829, "prot": 5.217594217905238, "supp": 16}, "strat": {"value": 0.02436940767889176, "held": 0.02497719813261149, "ident": 0.0011375778848835753, "prot": 3.326694103620311e-15, "supp": 16}}, "32": {"fps": {"value": 0.0003402036770817442, "held": 0.0003684581616973092, "ident": 1.7525936984956036e-05, "prot": 3.4653063579378245e-17, "supp": 32}, "factor": 0.003498913728381287, "j": 22, "s": [1, 6, 3], "ms_per_draw": 0.5907406806945801, "trace_ratio": 0.3555440021066458, "varopt": {"value": 0.0003831954818645857, "held": 0.0004013204595090514, "ident": 1.7502579481970183e-05, "prot": 0.4308747685013347, "supp": 32}, "strat": {"value": 0.0007618734801324416, "held": 0.0009278645897404276, "ident": 4.2177575703121154e-05, "prot": 1.1478827310669042e-16, "supp": 32}}, "64": {"fps": {"value": 1.531940756806429e-05, "held": 1.591458982304738e-05, "ident": 7.290671112842187e-07, "prot": 1.832221625157017e-18, "supp": 64}, "factor": 0.0005022991894605949, "j": 9, "s": [1, 22, 32], "ms_per_draw": 0.5777078866958618, "trace_ratio": 0.0019273848992235228, "varopt": {"value": 1.4731805313547896e-05, "held": 1.520435342560295e-05, "ident": 6.658877374121294e-07, "prot": 0.040932516461544693, "supp": 64}, "strat": {"value": 1.5295710406108358e-05, "held": 1.5609058255895377e-05, "ident": 7.186339573057982e-07, "prot": 1.0720791544870143e-16, "supp": 64}}, "128": {"fps": {"value": 3.0008971151724574e-07, "held": 3.2639871070639757e-07, "ident": 1.3917363943886603e-08, "prot": 2.8431025217953713e-19, "supp": 128}, "factor": 5.014051761720095e-05, "j": 56, "s": [1, 39, 32], "ms_per_draw": 0.5022661685943604, "trace_ratio": 0.0003707655862239447, "varopt": {"value": 2.9818727817165596e-07, "held": 3.2505703289649735e-07, "ident": 1.3875521778988116e-08, "prot": 2.3692521014961426e-19, "supp": 128}, "strat": {"value": 3.385891901335125e-07, "held": 3.483093994449688e-07, "ident": 1.544486440181679e-08, "prot": 1.0720791544870143e-16, "supp": 128}}}}
{"part": "B", "row": 19, "seq": 0, "layer": 9, "head": 7, "res": {"16": {"fps": {"value": 3.4934058242463447e-13, "held": 3.142979158624485e-13, "ident": 1.551328460389701e-14, "prot": 2.229238537933246e-14, "supp": 16}, "factor": 1.310010339469734e-07, "j": 6, "s": [1, 8, 1], "ms_per_draw": 0.6161494255065918, "trace_ratio": 0.23889273160762317, "varopt": {"value": 2.9738894534513663e-13, "held": 2.7109710656435597e-13, "ident": 1.3345723278968772e-14, "prot": 6.765933631485823, "supp": 16}, "strat": {"value": 3.4409603744943677e-13, "held": 3.1052775436924863e-13, "ident": 1.523487621704693e-14, "prot": 1.371839100266613e-14, "supp": 16}}, "32": {"fps": {"value": 6.878556702836232e-15, "held": 6.746926863244149e-15, "ident": 3.077134551853728e-16, "prot": 2.5721983129998994e-15, "supp": 32}, "factor": 1.4964388424211466e-08, "j": 21, "s": [1, 9, 1], "ms_per_draw": 0.5698394775390625, "trace_ratio": 0.3131614634719236, "varopt": {"value": 6.792096178473599e-15, "held": 6.644420942983166e-15, "ident": 3.0580955375559126e-16, "prot": 1.02716929594276, "supp": 32}, "strat": {"value": 8.800789029782768e-15, "held": 8.741737787485303e-15, "ident": 3.730226835094189e-16, "prot": 3.5367726803748616e-15, "supp": 32}}, "64": {"fps": {"value": 1.0612633150912314e-16, "held": 1.0356304202273846e-16, "ident": 4.73535491707692e-18, "prot": 2.4114359184374055e-16, "supp": 64}, "factor": 1.4495462894931724e-09, "j": 44, "s": [1, 18, 1], "ms_per_draw": 0.5601738691329956, "trace_ratio": 0.24749957937848271, "varopt": {"value": 1.069099873056546e-16, "held": 1.0201999394183204e-16, "ident": 4.6748427001608376e-18, "prot": 0.1883037419139208, "supp": 64}, "strat": {"value": 3.5368399951532454e-15, "held": 3.538428775729808e-15, "ident": 1.2619807852919767e-16, "prot": 7.904151065989274e-16, "supp": 64}}, "128": {"fps": {"value": 1.2047060722484761e-19, "held": 1.2228910799166828e-19, "ident": 5.175869971884804e-21, "prot": 1.0884953798502178e-17, "supp": 128}, "factor": 5.093198502000764e-11, "j": 110, "s": [0, 17, 1], "ms_per_draw": 0.4758795499801636, "trace_ratio": 0.23973427074875023, "varopt": {"value": 1.1226087028359313e-19, "held": 1.139340546758843e-19, "ident": 4.815419808349179e-21, "prot": 0.004330246258991347, "supp": 128}, "strat": {"value": 3.4786949587261754e-15, "held": 3.474800901351296e-15, "ident": 1.249078979113558e-16, "prot": 4.2451319814158495e-16, "supp": 128}}}}
{"part": "B", "row": 17, "seq": 0, "layer": 8, "head": 7, "res": {"16": {"fps": {"value": 4.0074313207904054e-08, "held": 1.7523587618721376e-08, "ident": 1.8537278776963575e-09, "prot": 2.1194877949479236e-17, "supp": 16}, "factor": 4.635473609662606e-05, "j": 8, "s": [1, 5, 2], "ms_per_draw": 0.615577220916748, "trace_ratio": 0.30887812454971153, "varopt": {"value": 4.0342183948686364e-08, "held": 1.7249354613369576e-08, "ident": 1.8562221067430954e-09, "prot": 0.14186853723591888, "supp": 16}, "strat": {"value": 2.1471181996388625e-06, "held": 1.1974165572938141e-06, "ident": 1.4191614093925656e-07, "prot": 2.738532275182117e-19, "supp": 16}}, "32": {"fps": {"value": 1.35336482477436e-09, "held": 6.117163475032849e-10, "ident": 6.061932049257875e-11, "prot": 3.0278397070684624e-18, "supp": 32}, "factor": 7.01857224816181e-06, "j": 21, "s": [1, 7, 3], "ms_per_draw": 0.5945515632629395, "trace_ratio": 0.29660720640653293, "varopt": {"value": 1.3510896330922534e-09, "held": 6.098626312185359e-10, "ident": 6.05733796153779e-11, "prot": 0.0284086139199026, "supp": 32}, "strat": {"value": 2.1550528373067803e-06, "held": 1.202019418915317e-06, "ident": 1.430378890969868e-07, "prot": 2.738532275182117e-19, "supp": 32}}, "64": {"fps": {"value": 6.9899150981659105e-12, "held": 2.7422415099186632e-12, "ident": 3.0231238988613386e-13, "prot": 9.26487410366001e-20, "supp": 64}, "factor": 4.3159266094306205e-07, "j": 51, "s": [0, 12, 1], "ms_per_draw": 0.5548666715621948, "trace_ratio": 0.2689089992353023, "varopt": {"value": 6.919465615540401e-12, "held": 2.7000000594896137e-12, "ident": 2.982816560227461e-13, "prot": 0.0016060312937950102, "supp": 64}, "strat": {"value": 1.537656523680239e-10, "held": 6.582647608975243e-11, "ident": 6.783379563866729e-12, "prot": 4.920800181967867e-21, "supp": 64}}, "128": {"fps": {"value": 3.9003408129737836e-15, "held": 1.8840626445384272e-15, "ident": 1.6972248191112758e-16, "prot": 1.9712498092893637e-21, "supp": 128}, "factor": 1.0441875526136356e-08, "j": 106, "s": [0, 21, 1], "ms_per_draw": 0.5994859933853149, "trace_ratio": 0.19818795769238964, "varopt": {"value": 3.762499267137751e-15, "held": 1.8559354753477358e-15, "ident": 1.6748964308094163e-16, "prot": 2.4834357624701252e-05, "supp": 128}, "strat": {"value": 1.2832060357486754e-14, "held": 6.142067686024911e-15, "ident": 5.677103239258052e-16, "prot": 7.387886142764256e-22, "supp": 128}}}}
{"part": "B", "row": 20, "seq": 0, "layer": 10, "head": 0, "res": {"16": {"fps": {"value": 0.9298727559601268, "held": 0.5540022185369512, "ident": 0.032216455053910416, "prot": 2.369267947908425e-15, "supp": 16}, "factor": 0.10619046133373397, "j": 2, "s": [0, 11, 3], "ms_per_draw": 0.7008780241012573, "trace_ratio": 0.42712052029428776, "varopt": {"value": 0.9238325334364584, "held": 0.5648415502866816, "ident": 0.03146508547529409, "prot": 1.6629817495016699, "supp": 16}, "strat": {"value": 0.9173393813175165, "held": 0.5614809465339886, "ident": 0.03158920919757477, "prot": 1.8790745793756473e-15, "supp": 16}}, "32": {"fps": {"value": 0.3442560903444246, "held": 0.20411640240656634, "ident": 0.011959757349654541, "prot": 1.8790745793756473e-15, "supp": 32}, "factor": 0.04867062811129474, "j": 2, "s": [1, 24, 5], "ms_per_draw": 0.7037041187286377, "trace_ratio": 0.35688381849456136, "varopt": {"value": 0.3527736807507127, "held": 0.2115377689286204, "ident": 0.011900690973059186, "prot": 1.2950266770039833, "supp": 32}, "strat": {"value": 0.34592498809858435, "held": 0.21256933562084288, "ident": 0.012040719773762958, "prot": 9.803867370655553e-16, "supp": 32}}, "64": {"fps": {"value": 0.08970361197568105, "held": 0.05658603338847181, "ident": 0.0032787273858712503, "prot": 7.761395001768978e-16, "supp": 64}, "factor": 0.02156222319197447, "j": 18, "s": [0, 38, 8], "ms_per_draw": 0.5873247385025024, "trace_ratio": 0.31619639698077, "varopt": {"value": 0.09240142718664147, "held": 0.05740767363579443, "ident": 0.0032932509129295824, "prot": 0.4085680368670153, "supp": 64}, "strat": {"value": 0.09122996889952927, "held": 0.057327929410524836, "ident": 0.003315192410423796, "prot": 9.803867370655553e-16, "supp": 64}}, "128": {"fps": {"value": 0.013681126632278925, "held": 0.008983843281710311, "ident": 0.0005253312060388715, "prot": 2.0424723688865735e-16, "supp": 128}, "factor": 0.007293689582630059, "j": 59, "s": [0, 61, 8], "ms_per_draw": 0.5589723587036133, "trace_ratio": 0.29803746297366296, "varopt": {"value": 0.01383160020725153, "held": 0.009209339660752094, "ident": 0.0005249065695149445, "prot": 0.12103039280963601, "supp": 128}, "strat": {"value": 0.014447448066698744, "held": 0.009286615329324044, "ident": 0.0005451466948235448, "prot": 2.4509668426638883e-16, "supp": 128}}}}
{"part": "B", "row": 23, "seq": 0, "layer": 11, "head": 7, "res": {"16": {"fps": {"value": 1.3577547777373046e-13, "held": 1.0339397419428978e-13, "ident": 4.737269022141576e-15, "prot": 2.2263949490174274e-13, "supp": 16}, "factor": 8.563781466533324e-08, "j": 10, "s": [1, 4, 1], "ms_per_draw": 0.5898549556732178, "trace_ratio": 0.3537911871504864, "varopt": {"value": 9.144695413405673e-14, "held": 7.095202475136562e-14, "ident": 3.2844584270843843e-15, "prot": 51.585942386798266, "supp": 16}, "strat": {"value": 1.339048089145059e-13, "held": 1.0076558089837127e-13, "ident": 4.67605465477726e-15, "prot": 2.4287944898371936e-13, "supp": 16}}, "32": {"fps": {"value": 1.9669169364857893e-15, "held": 1.5802131345536358e-15, "ident": 7.410590600324268e-17, "prot": 4.427489955432384e-14, "supp": 32}, "factor": 7.936589056833927e-09, "j": 20, "s": [1, 10, 1], "ms_per_draw": 0.5797579288482666, "trace_ratio": 0.2472349907504606, "varopt": {"value": 1.7486990661972678e-15, "held": 1.3969847968515571e-15, "ident": 6.53226807876797e-17, "prot": 10.173277687357153, "supp": 32}, "strat": {"value": 1.968752452685469e-15, "held": 1.5839210326972996e-15, "ident": 7.401350650777625e-17, "prot": 4.30099024242003e-14, "supp": 32}}, "64": {"fps": {"value": 9.019023661206687e-18, "held": 6.89279957041534e-18, "ident": 3.3139208296661735e-19, "prot": 1.5812464126544227e-15, "supp": 64}, "factor": 4.066001604846867e-10, "j": 46, "s": [1, 16, 1], "ms_per_draw": 0.5459105968475342, "trace_ratio": 0.25463747796950337, "varopt": {"value": 8.978534632513727e-18, "held": 6.691362919031486e-18, "ident": 3.2263078392657184e-19, "prot": 0.7463805833018167, "supp": 64}, "strat": {"value": 1.1393440273624716e-17, "held": 9.014517138026181e-18, "ident": 4.072902999857793e-19, "prot": 1.110825604889732e-14, "supp": 64}}, "128": {"fps": {"value": 9.23424421430688e-21, "held": 6.359143978130937e-21, "ident": 2.857457295120284e-22, "prot": 5.929674047454086e-17, "supp": 128}, "factor": 1.0183803701861117e-11, "j": 103, "s": [1, 23, 1], "ms_per_draw": 0.507744312286377, "trace_ratio": 0.24105041883140507, "varopt": {"value": 9.144428707576049e-21, "held": 6.262119382733864e-21, "ident": 2.794543094598631e-22, "prot": 0.01914935441179452, "supp": 128}, "strat": {"value": 3.2199658631957278e-18, "held": 2.7788657349113208e-18, "ident": 1.1915295435040654e-19, "prot": 9.798786363417876e-15, "supp": 128}}}}
{"part": "B", "row": 22, "seq": 0, "layer": 11, "head": 0, "res": {"16": {"fps": {"value": 0.036167977585366023, "held": 0.051070306326395025, "ident": 0.0019092918193765317, "prot": 3.9499772135634202e-16, "supp": 16}, "factor": 0.03583308780192822, "j": 5, "s": [1, 4, 6], "ms_per_draw": 0.6181724071502686, "trace_ratio": 0.3301008826913251, "varopt": {"value": 0.03826913567714355, "held": 0.05598985848279493, "ident": 0.00190490442180378, "prot": 1.344582963192086, "supp": 16}, "strat": {"value": 0.04943566831559059, "held": 0.07506196584805928, "ident": 0.002525056201251253, "prot": 3.56145486468833e-16, "supp": 16}}, "32": {"fps": {"value": 0.003563892960934992, "held": 0.005646441618514716, "ident": 0.00018298643830649174, "prot": 1.1008133218127565e-16, "supp": 32}, "factor": 0.010652284362010244, "j": 19, "s": [1, 6, 6], "ms_per_draw": 0.6251324415206909, "trace_ratio": 0.2939065443053562, "varopt": {"value": 0.0038569419557261506, "held": 0.006250735132266035, "ident": 0.00018377978268781177, "prot": 0.31991158978486145, "supp": 32}, "strat": {"value": 0.004988701139943538, "held": 0.007110887458819377, "ident": 0.00023502587173979643, "prot": 6.151603857188933e-17, "supp": 32}}, "64": {"fps": {"value": 0.00012082930715017004, "held": 0.00018033340153015995, "ident": 5.3739430729710935e-06, "prot": 5.254352381549756e-18, "supp": 64}, "factor": 0.0012744279776771572, "j": 42, "s": [0, 20, 2], "ms_per_draw": 0.5629478693008423, "trace_ratio": 0.3169082784930345, "varopt": {"value": 0.00012529006371526686, "held": 0.00018822880916938373, "ident": 5.3853632315163516e-06, "prot": 0.025794163264350706, "supp": 64}, "strat": {"value": 0.0001184548535062191, "held": 0.0001790720136100954, "ident": 5.397153894419498e-06, "prot": 2.266380368438028e-17, "supp": 64}}, "128": {"fps": {"value": 4.1633989134561116e-06, "held": 5.999938661402335e-06, "ident": 1.9490152709437833e-07, "prot": 1.236318207423472e-18, "supp": 128}, "factor": 0.00016700644778179982, "j": 51, "s": [1, 44, 32], "ms_per_draw": 0.5135223865509033, "trace_ratio": 0.0021633503475789236, "varopt": {"value": 4.181308416276433e-06, "held": 5.951780431380853e-06, "ident": 1.9428452766840206e-07, "prot": 1.390857983351406e-18, "supp": 128}, "strat": {"value": 5.03845536370732e-06, "held": 7.156268079914867e-06, "ident": 2.3069329972498716e-07, "prot": 2.266380368438028e-17, "supp": 128}}}}
{"part": "B", "row": 21, "seq": 0, "layer": 10, "head": 7, "res": {"16": {"fps": {"value": 0.204296289594097, "held": 0.28860285678995673, "ident": 0.011809705507339062, "prot": 2.547584618111488e-16, "supp": 16}, "factor": 0.06800816455471079, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.6672660112380981, "trace_ratio": 0.4436592078478218, "varopt": {"value": 0.20893663448769917, "held": 0.2914786476575951, "ident": 0.011787337979563205, "prot": 0.44931917341477795, "supp": 16}, "strat": {"value": 0.24716930780267274, "held": 0.3409877671389735, "ident": 0.014062261797057518, "prot": 3.9629094059512037e-16, "supp": 16}}, "32": {"fps": {"value": 0.06977705314568254, "held": 0.10060190819562945, "ident": 0.004051281663597993, "prot": 1.9814547029756018e-16, "supp": 32}, "factor": 0.029146356237733196, "j": 5, "s": [1, 21, 5], "ms_per_draw": 0.6040778160095215, "trace_ratio": 0.38451158500095184, "varopt": {"value": 0.07054032605572902, "held": 0.10148181014017027, "ident": 0.0040251046268231045, "prot": 0.25427015308487816, "supp": 32}, "strat": {"value": 0.08784180104639357, "held": 0.12267267534570148, "ident": 0.0050418327304153346, "prot": 3.3967794908153177e-16, "supp": 32}}, "64": {"fps": {"value": 0.020781577086682015, "held": 0.030626516476287467, "ident": 0.0011918938392208687, "prot": 2.1229871817595734e-16, "supp": 64}, "factor": 0.01222851999389969, "j": 12, "s": [1, 46, 5], "ms_per_draw": 0.6346931457519531, "trace_ratio": 0.3209471264080704, "varopt": {"value": 0.02112569768236008, "held": 0.030850653023432636, "ident": 0.0011877669152248647, "prot": 0.12834352194320248, "supp": 64}, "strat": {"value": 0.02659545712752989, "held": 0.03746004379734517, "ident": 0.0014978445516833987, "prot": 1.9814547029756018e-16, "supp": 64}}, "128": {"fps": {"value": 0.004059362420995276, "held": 0.0062694183802045715, "ident": 0.00023950455667653224, "prot": 1.4153247878397156e-16, "supp": 128}, "factor": 0.004509611674919978, "j": 47, "s": [0, 74, 7], "ms_per_draw": 0.7410621643066406, "trace_ratio": 0.29557306651411236, "varopt": {"value": 0.004082521457728592, "held": 0.006398749278969081, "ident": 0.0002395908045915951, "prot": 0.03887789709258468, "supp": 128}, "strat": {"value": 0.004716777037042447, "held": 0.00731308442656518, "ident": 0.0002778183378865291, "prot": 1.273792309055744e-16, "supp": 128}}}}
{"part": "B", "row": 24, "seq": 0, "layer": 12, "head": 0, "res": {"16": {"fps": {"value": 3.884279557558734e-05, "held": 3.0295651159897585e-05, "ident": 1.2595929222204674e-06, "prot": 1.114155265390774e-16, "supp": 16}, "factor": 0.0009197044397937797, "j": 4, "s": [1, 7, 4], "ms_per_draw": 0.6206283569335938, "trace_ratio": 0.3004784729301178, "varopt": {"value": 3.863250090731975e-05, "held": 3.0637016046857777e-05, "ident": 1.2684658368130315e-06, "prot": 0.43782544234491694, "supp": 16}, "strat": {"value": 0.0003016302938471018, "held": 0.00022541424517075523, "ident": 9.53705946319618e-06, "prot": 1.4998243957183497e-17, "supp": 16}}, "32": {"fps": {"value": 4.334205924717091e-06, "held": 3.586279543961252e-06, "ident": 1.4932484265841857e-07, "prot": 2.3568669075574065e-17, "supp": 32}, "factor": 0.00025505041765155553, "j": 16, "s": [1, 12, 3], "ms_per_draw": 0.6244597434997559, "trace_ratio": 0.33390264960928845, "varopt": {"value": 4.417186579732947e-06, "held": 3.7143279625980118e-06, "ident": 1.479210248705182e-07, "prot": 0.13459625162962255, "supp": 32}, "strat": {"value": 0.00024431509330672177, "held": 0.00018116678362687722, "ident": 7.657604376375706e-06, "prot": 8.572779055953604e-18, "supp": 32}}, "64": {"fps": {"value": 2.570356734603639e-07, "held": 2.4444882311026756e-07, "ident": 9.884859259700988e-09, "prot": 4.7873859059759826e-18, "supp": 64}, "factor": 6.80304695669687e-05, "j": 41, "s": [0, 21, 2], "ms_per_draw": 0.6168020963668823, "trace_ratio": 0.24083720037178918, "varopt": {"value": 2.551212905950805e-07, "held": 2.388177409472488e-07, "ident": 9.711553539926013e-09, "prot": 0.021962776107213526, "supp": 64}, "strat": {"value": 1.0035678681012212e-06, "held": 9.016859003004981e-07, "ident": 3.681747324897582e-08, "prot": 8.570163569772455e-18, "supp": 64}}, "128": {"fps": {"value": 2.592594236716686e-09, "held": 2.1028871560478135e-09, "ident": 9.166934007943679e-11, "prot": 1.3391289247485266e-19, "supp": 128}, "factor": 5.607398021339285e-06, "j": 98, "s": [0, 29, 1], "ms_per_draw": 0.5740368366241455, "trace_ratio": 0.22274549836681237, "varopt": {"value": 2.6117845472529386e-09, "held": 2.1786332499947645e-09, "ident": 9.163700745828766e-11, "prot": 0.0030855241376609617, "supp": 128}, "strat": {"value": 6.2740473061486906e-09, "held": 5.246219109161884e-09, "ident": 2.2338287337605242e-10, "prot": 8.570163569772455e-18, "supp": 128}}}}
{"part": "B", "row": 25, "seq": 0, "layer": 12, "head": 7, "res": {"16": {"fps": {"value": 0.10606593869919502, "held": 0.13583732457565498, "ident": 0.004625820440814824, "prot": 4.568871134291602e-16, "supp": 16}, "factor": 0.05758046250437903, "j": 5, "s": [1, 3, 7], "ms_per_draw": 0.5983233451843262, "trace_ratio": 0.31514306123904634, "varopt": {"value": 0.10820920454592223, "held": 0.13804089266050043, "ident": 0.004532759214363018, "prot": 1.3657315256577025, "supp": 16}, "strat": {"value": 0.11367005943774258, "held": 0.14311717016723538, "ident": 0.004755160720972622, "prot": 9.137742268583203e-16, "supp": 16}}, "32": {"fps": {"value": 0.01414862884447394, "held": 0.01716357280887767, "ident": 0.0006006931111960658, "prot": 1.269130870636556e-16, "supp": 32}, "factor": 0.016943376325215805, "j": 15, "s": [1, 9, 7], "ms_per_draw": 0.6887730360031128, "trace_ratio": 0.2933574468830909, "varopt": {"value": 0.014902737265433619, "held": 0.017851730849444167, "ident": 0.000597829213736181, "prot": 0.6512469660229488, "supp": 32}, "strat": {"value": 0.015145715021393766, "held": 0.01871213559008116, "ident": 0.0006215523349168189, "prot": 2.7920879154004234e-16, "supp": 32}}, "64": {"fps": {"value": 0.0011149961826081673, "held": 0.0012882996961552343, "ident": 4.5259330845060815e-05, "prot": 1.9455106671238177e-17, "supp": 64}, "factor": 0.0033503528661452506, "j": 8, "s": [1, 23, 32], "ms_per_draw": 0.5731968879699707, "trace_ratio": 0.019884753314665094, "varopt": {"value": 0.001107383139433594, "held": 0.0012709344085626096, "ident": 4.5224950710156934e-05, "prot": 0.08037450637718226, "supp": 64}, "strat": {"value": 0.0011471022506011654, "held": 0.0012924937655993357, "ident": 4.80256598405789e-05, "prot": 1.3960439577002117e-16, "supp": 64}}, "128": {"fps": {"value": 8.33000123035337e-05, "held": 8.401160848533552e-05, "ident": 3.4433137135433096e-06, "prot": 8.01092627639219e-18, "supp": 128}, "factor": 0.0006572273115688753, "j": 40, "s": [1, 55, 32], "ms_per_draw": 0.5503309965133667, "trace_ratio": 0.007947079718651363, "varopt": {"value": 8.251076192985624e-05, "held": 8.343598589185152e-05, "ident": 3.441224520042506e-06, "prot": 8.01092627639219e-18, "supp": 128}, "strat": {"value": 0.00011886700378677009, "held": 0.00011488975042105177, "ident": 5.163515486068544e-06, "prot": 1.3960439577002117e-16, "supp": 128}}}}
{"part": "B", "row": 27, "seq": 0, "layer": 13, "head": 7, "res": {"16": {"fps": {"value": 0.20241217860770525, "held": 0.1425612053243763, "ident": 0.00859334288669265, "prot": 2.1138827696346667e-14, "supp": 16}, "factor": 0.06473997543760965, "j": 3, "s": [1, 11, 1], "ms_per_draw": 0.6253867149353027, "trace_ratio": 0.37654675948288197, "varopt": {"value": 0.18861522822765403, "held": 0.13289860761471542, "ident": 0.007901804819547815, "prot": 14.315840836936937, "supp": 16}, "strat": {"value": 0.20450163376926828, "held": 0.1428452215199677, "ident": 0.00858065400340222, "prot": 3.170824154452e-14, "supp": 16}}, "32": {"fps": {"value": 0.050926423707084154, "held": 0.03594858742819511, "ident": 0.0021060741791763355, "prot": 1.5266931114028147e-14, "supp": 32}, "factor": 0.023776706795948257, "j": 8, "s": [1, 22, 1], "ms_per_draw": 0.5977749824523926, "trace_ratio": 0.3376271183132118, "varopt": {"value": 0.049706828650657474, "held": 0.03551282117065804, "ident": 0.0020665849824278706, "prot": 6.8722105249723064, "supp": 32}, "strat": {"value": 0.050980461282409614, "held": 0.03579557615282111, "ident": 0.0021026879981881634, "prot": 1.38723556757275e-14, "supp": 32}}, "64": {"fps": {"value": 0.011652471292902497, "held": 0.008124213900124643, "ident": 0.00044544619445527784, "prot": 4.257125022180926e-15, "supp": 64}, "factor": 0.009764666246369479, "j": 40, "s": [0, 23, 1], "ms_per_draw": 0.5877934694290161, "trace_ratio": 0.398494552321537, "varopt": {"value": 0.010687835279117945, "held": 0.00753779584815886, "ident": 0.00041310861999293804, "prot": 2.514876423439927, "supp": 64}, "strat": {"value": 0.010758914633855981, "held": 0.007548130776284531, "ident": 0.0004157106650251382, "prot": 7.633465557014074e-15, "supp": 64}}, "128": {"fps": {"value": 0.001198564198430946, "held": 0.0008506190978320197, "ident": 4.401660979151205e-05, "prot": 3.0827457057172223e-15, "supp": 128}, "factor": 0.0023906420453660344, "j": 66, "s": [1, 58, 3], "ms_per_draw": 0.5873559713363647, "trace_ratio": 0.26241598848068215, "varopt": {"value": 0.0012104227392191035, "held": 0.0008630340635898786, "ident": 4.403778622131718e-05, "prot": 1.3658951947245248, "supp": 128}, "strat": {"value": 0.0015437702856679395, "held": 0.0011139426389155935, "ident": 5.4967397468520944e-05, "prot": 1.0202420311778427e-14, "supp": 128}}}}
{"part": "B", "row": 26, "seq": 0, "layer": 13, "head": 0, "res": {"16": {"fps": {"value": 0.0013677949184410978, "held": 0.0018686028038128982, "ident": 8.088166870531395e-05, "prot": 2.948038397625283e-15, "supp": 16}, "factor": 0.008018710890028062, "j": 7, "s": [0, 8, 1], "ms_per_draw": 0.5941118001937866, "trace_ratio": 0.3288331194780691, "varopt": {"value": 0.0011994430806415084, "held": 0.0016410505054994067, "ident": 6.929099814172492e-05, "prot": 1.5275599232670647, "supp": 16}, "strat": {"value": 0.0011628875389384523, "held": 0.0015840787770724756, "ident": 6.964717891239296e-05, "prot": 3.3411101839753205e-15, "supp": 16}}, "32": {"fps": {"value": 0.00016140683610203006, "held": 0.00022048389098335925, "ident": 9.312031967002484e-06, "prot": 1.4248852255188867e-15, "supp": 32}, "factor": 0.001905782827453814, "j": 15, "s": [1, 15, 1], "ms_per_draw": 0.5905007123947144, "trace_ratio": 0.34669480326553437, "varopt": {"value": 0.0001594174858149625, "held": 0.0002212963237076228, "ident": 9.011305615422094e-06, "prot": 0.5307258973095634, "supp": 32}, "strat": {"value": 0.00017830543479852511, "held": 0.00025532046340480516, "ident": 1.1640231267885639e-05, "prot": 1.1730736123883938e-15, "supp": 32}}, "64": {"fps": {"value": 1.5811045799892797e-05, "held": 2.2846495929749582e-05, "ident": 8.47428230121025e-07, "prot": 6.87875626112566e-16, "supp": 64}, "factor": 0.00048713954217456277, "j": 34, "s": [1, 28, 1], "ms_per_draw": 0.6310884952545166, "trace_ratio": 0.2580547259553876, "varopt": {"value": 1.5333965587657557e-05, "held": 2.2071802452348208e-05, "ident": 8.111486712492093e-07, "prot": 0.14832926113065328, "supp": 64}, "strat": {"value": 4.5676551539301766e-05, "held": 7.485382434876046e-05, "ident": 3.953269994139229e-06, "prot": 4.913397329375472e-16, "supp": 64}}, "128": {"fps": {"value": 4.052287003031997e-07, "held": 5.891292319209015e-07, "ident": 2.076853862003776e-08, "prot": 8.598445326407075e-17, "supp": 128}, "factor": 6.483746707177555e-05, "j": 90, "s": [0, 36, 2], "ms_per_draw": 0.5867809057235718, "trace_ratio": 0.2684797540438296, "varopt": {"value": 4.1586805852827325e-07, "held": 5.925706027277654e-07, "ident": 2.0649663603079678e-08, "prot": 0.023685265469909556, "supp": 128}, "strat": {"value": 1.0745631598921577e-05, "held": 1.9585486946310426e-05, "ident": 1.2390836096683055e-06, "prot": 1.0440969324922877e-16, "supp": 128}}}}
{"part": "B", "row": 28, "seq": 0, "layer": 14, "head": 0, "res": {"16": {"fps": {"value": 0.013956059850753263, "held": 0.015219663893430505, "ident": 0.0007488017999945118, "prot": 4.670030670269572e-16, "supp": 16}, "factor": 0.026024486611431186, "j": 6, "s": [1, 3, 6], "ms_per_draw": 0.6266343593597412, "trace_ratio": 0.2894466204015126, "varopt": {"value": 0.014027513236914358, "held": 0.014958592576421055, "ident": 0.0007322605169080567, "prot": 1.3650968333811127, "supp": 16}, "strat": {"value": 0.015166525067065824, "held": 0.016234722111578073, "ident": 0.0008246279936735686, "prot": 6.934287964945728e-16, "supp": 16}}, "32": {"fps": {"value": 0.001092010884700255, "held": 0.0011475924892179327, "ident": 5.300184603502897e-05, "prot": 1.273644728255338e-16, "supp": 32}, "factor": 0.005262246828606965, "j": 18, "s": [1, 6, 7], "ms_per_draw": 0.5924385786056519, "trace_ratio": 0.3140062264793804, "varopt": {"value": 0.0011382977066159829, "held": 0.0011862959528278548, "ident": 5.274106421240617e-05, "prot": 0.4295399373080304, "supp": 32}, "strat": {"value": 0.0012575014166630704, "held": 0.001320368946359393, "ident": 6.23350606573694e-05, "prot": 1.9104670923830068e-16, "supp": 32}}, "64": {"fps": {"value": 4.6414259783003086e-05, "held": 5.734090946258541e-05, "ident": 2.5083000049172086e-06, "prot": 5.4521772777167035e-18, "supp": 64}, "factor": 0.0007970545573008541, "j": 40, "s": [0, 23, 1], "ms_per_draw": 0.6071058511734009, "trace_ratio": 0.34353433182216386, "varopt": {"value": 4.631460100095404e-05, "held": 5.713509635183006e-05, "ident": 2.4855932278326246e-06, "prot": 0.01757288522092698, "supp": 64}, "strat": {"value": 4.8757650062179603e-05, "held": 5.827638268269669e-05, "ident": 2.621838080819799e-06, "prot": 1.3090237484846528e-16, "supp": 64}}, "128": {"fps": {"value": 3.059819121213711e-06, "held": 3.863035813458374e-06, "ident": 1.6169728488333108e-07, "prot": 3.271306366630022e-18, "supp": 128}, "factor": 0.00014923083789568568, "j": 44, "s": [1, 51, 32], "ms_per_draw": 0.5341322422027588, "trace_ratio": 0.003380291352975304, "varopt": {"value": 3.079366997335886e-06, "held": 3.869925269959451e-06, "ident": 1.6208367616051248e-07, "prot": 2.998697502744187e-18, "supp": 128}, "strat": {"value": 3.116118865996276e-06, "held": 3.921682618788181e-06, "ident": 1.7728719611277528e-07, "prot": 1.1498181574527357e-16, "supp": 128}}}}
{"part": "B", "row": 29, "seq": 0, "layer": 14, "head": 7, "res": {"16": {"fps": {"value": 0.030069839483877717, "held": 0.029769823137109498, "ident": 0.0015254089128250393, "prot": 3.1839114023171046e-16, "supp": 16}, "factor": 0.03450655695546129, "j": 6, "s": [1, 3, 6], "ms_per_draw": 0.5939618349075317, "trace_ratio": 0.31714279693117176, "varopt": {"value": 0.031453479532914774, "held": 0.032119546882138694, "ident": 0.001520459258537247, "prot": 1.2724042435868466, "supp": 16}, "strat": {"value": 0.04292621903571174, "held": 0.04107778121101171, "ident": 0.0022264948903036323, "prot": 3.1839114023171046e-16, "supp": 16}}, "32": {"fps": {"value": 0.002709609753580846, "held": 0.0025031176172484, "ident": 0.00012342120600953313, "prot": 4.1893571083119797e-17, "supp": 32}, "factor": 0.008676961246772391, "j": 18, "s": [1, 8, 5], "ms_per_draw": 0.5825496912002563, "trace_ratio": 0.2790167062366795, "varopt": {"value": 0.0028701642672538945, "held": 0.0025695801671213147, "ident": 0.00012344717203535745, "prot": 0.34346248188316597, "supp": 32}, "strat": {"value": 0.00516016141454358, "held": 0.004932587420324646, "ident": 0.0002512411258221983, "prot": 1.1730199903273543e-16, "supp": 32}}, "64": {"fps": {"value": 9.352027035354147e-05, "held": 7.890448264067585e-05, "ident": 3.932320933492821e-06, "prot": 6.903766834201897e-18, "supp": 64}, "factor": 0.0012087174656101182, "j": 42, "s": [0, 18, 4], "ms_per_draw": 0.6066000461578369, "trace_ratio": 0.27536939526747484, "varopt": {"value": 9.318201601809596e-05, "held": 7.876546654051473e-05, "ident": 3.9304927963858815e-06, "prot": 0.024206383545856573, "supp": 64}, "strat": {"value": 9.352765966946828e-05, "held": 7.992795594023041e-05, "ident": 3.97184440298529e-06, "prot": 6.284035662467969e-17, "supp": 64}}, "128": {"fps": {"value": 4.674628921370286e-06, "held": 4.183511241848979e-06, "ident": 2.0439672759717685e-07, "prot": 1.858706455362049e-18, "supp": 128}, "factor": 0.00016162162869531714, "j": 40, "s": [1, 55, 32], "ms_per_draw": 0.5742315053939819, "trace_ratio": 0.0018997896653526883, "varopt": {"value": 4.670423983849521e-06, "held": 4.161976324015622e-06, "ident": 2.0378496996236e-07, "prot": 0.0013513005557918112, "supp": 128}, "strat": {"value": 4.658770816106566e-06, "held": 4.11824371029261e-06, "ident": 2.137212298278825e-07, "prot": 5.498531204659473e-17, "supp": 128}}}}
{"part": "B", "row": 31, "seq": 0, "layer": 15, "head": 7, "res": {"16": {"fps": {"value": 1.0423450833314327, "held": 1.095031756879731, "ident": 0.039622828771748116, "prot": 2.5356524839355593e-15, "supp": 16}, "factor": 0.12040740350114838, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.6415039300918579, "trace_ratio": 0.40606515595065307, "varopt": {"value": 1.0681352204088732, "held": 1.1327344839795033, "ident": 0.03973680639294992, "prot": 2.2090601923181663, "supp": 16}, "strat": {"value": 1.0280053093032133, "held": 1.0816945007525054, "ident": 0.03993422592055015, "prot": 2.939051742743489e-15, "supp": 16}}, "32": {"fps": {"value": 0.4222642181954072, "held": 0.4492669651635975, "ident": 0.016119681924362885, "prot": 2.708537880567529e-15, "supp": 32}, "factor": 0.05430300737323654, "j": 1, "s": [1, 25, 5], "ms_per_draw": 0.65453040599823, "trace_ratio": 0.37933735490544945, "varopt": {"value": 0.43805573238815587, "held": 0.46948350900446495, "ident": 0.016097388123181226, "prot": 1.2124746829735231, "supp": 32}, "strat": {"value": 0.43513981067576896, "held": 0.4541808207202656, "ident": 0.01613809902963691, "prot": 2.8814232771994992e-15, "supp": 32}}, "64": {"fps": {"value": 0.14112810553558053, "held": 0.15110436859108506, "ident": 0.005303200516218278, "prot": 1.3830831730557596e-15, "supp": 64}, "factor": 0.026451679368659976, "j": 9, "s": [1, 49, 5], "ms_per_draw": 0.660146951675415, "trace_ratio": 0.3054489385151422, "varopt": {"value": 0.14524364130574186, "held": 0.1553769635831876, "ident": 0.005298733196724916, "prot": 0.6788994820057929, "supp": 64}, "strat": {"value": 0.14143378903322298, "held": 0.15185479618796147, "ident": 0.005306961301924607, "prot": 1.1525693108797996e-15, "supp": 64}}, "128": {"fps": {"value": 0.0327930679298036, "held": 0.03438487470793166, "ident": 0.0011703286078806972, "prot": 4.898419571239148e-16, "supp": 128}, "factor": 0.009824124489598511, "j": 40, "s": [1, 78, 9], "ms_per_draw": 0.6236717700958252, "trace_ratio": 0.2823145609747048, "varopt": {"value": 0.03358287695649738, "held": 0.03501103126807608, "ident": 0.0011690074371423006, "prot": 0.29061595868557744, "supp": 128}, "strat": {"value": 0.03252179806451323, "held": 0.03440126070972036, "ident": 0.0011706389418699734, "prot": 5.186561898959098e-16, "supp": 128}}}}
{"part": "B", "row": 30, "seq": 0, "layer": 15, "head": 0, "res": {"16": {"fps": {"value": 0.24584350543321642, "held": 0.19262757942515127, "ident": 0.007250118172160997, "prot": 1.2320865521853548e-16, "supp": 16}, "factor": 0.062355174442058896, "j": 5, "s": [1, 7, 3], "ms_per_draw": 0.627112865447998, "trace_ratio": 0.3960685085135421, "varopt": {"value": 0.252438896499321, "held": 0.20490381600627364, "ident": 0.007180028556547063, "prot": 1.0, "supp": 16}, "strat": {"value": 0.35546534882943565, "held": 0.2913287733147115, "ident": 0.01022392199944112, "prot": 1.4146178932498517e-16, "supp": 16}}, "32": {"fps": {"value": 0.05649832823698533, "held": 0.04618914229574778, "ident": 0.0016668605792245577, "prot": 7.757581995241122e-17, "supp": 32}, "factor": 0.02247482115421121, "j": 8, "s": [1, 16, 7], "ms_per_draw": 0.727385401725769, "trace_ratio": 0.3057762742071188, "varopt": {"value": 0.058508473554482944, "held": 0.048702694342409404, "ident": 0.0016583661698286209, "prot": 0.3232195864653005, "supp": 32}, "strat": {"value": 0.08694205878798857, "held": 0.07374405045242031, "ident": 0.0024730449275794353, "prot": 1.0495552111208577e-16, "supp": 32}}, "64": {"fps": {"value": 0.007352994329080465, "held": 0.006579879568186654, "ident": 0.00022987121926547566, "prot": 4.791447702943046e-17, "supp": 64}, "factor": 0.006768083767602941, "j": 32, "s": [1, 23, 8], "ms_per_draw": 0.767534613609314, "trace_ratio": 0.3369095533391687, "varopt": {"value": 0.007579783642239704, "held": 0.006850432073239396, "ident": 0.00023004994566110036, "prot": 0.08693848427903625, "supp": 64}, "strat": {"value": 0.008464951073453275, "held": 0.007599488823917989, "ident": 0.0002606269076370186, "prot": 4.106955173951182e-17, "supp": 64}}, "128": {"fps": {"value": 0.0007125006044849067, "held": 0.0006948895572787257, "ident": 2.4597050497171333e-05, "prot": 1.3689850579837275e-17, "supp": 128}, "factor": 0.0015739636265691649, "j": 68, "s": [0, 58, 2], "ms_per_draw": 0.538355827331543, "trace_ratio": 0.33696641800543903, "varopt": {"value": 0.0007322204033103406, "held": 0.0007126169291912312, "ident": 2.4565855567582312e-05, "prot": 0.006869369735718161, "supp": 128}, "strat": {"value": 0.00074197114165989, "held": 0.0007137473569793659, "ident": 2.4973537142762333e-05, "prot": 1.3689850579837275e-17, "supp": 128}}}}
{"part": "B", "row": 32, "seq": 0, "layer": 16, "head": 0, "res": {"16": {"fps": {"value": 0.0016647214006308682, "held": 0.003456968655779612, "ident": 4.606556700064469e-05, "prot": 3.9176358485426596e-14, "supp": 16}, "factor": 0.00630683149383153, "j": 6, "s": [1, 8, 1], "ms_per_draw": 0.6529794931411743, "trace_ratio": 0.30195776231707283, "varopt": {"value": 0.0013757143817565928, "held": 0.002811074696877742, "ident": 3.8780202190037016e-05, "prot": 14.925399901801104, "supp": 16}, "strat": {"value": 0.0016149918323628977, "held": 0.003405120882178968, "ident": 4.585562922762431e-05, "prot": 3.5197509576750456e-14, "supp": 16}}, "32": {"fps": {"value": 0.00012501515806525814, "held": 0.00024115930734544937, "ident": 3.4190606988276973e-06, "prot": 1.0100154922024045e-14, "supp": 32}, "factor": 0.0012042231071822556, "j": 17, "s": [1, 13, 1], "ms_per_draw": 0.5796703100204468, "trace_ratio": 0.3574459354766064, "varopt": {"value": 0.00012480378772781225, "held": 0.0002361770924687912, "ident": 3.352312059574777e-06, "prot": 5.599009401184837, "supp": 32}, "strat": {"value": 0.00012669109674232838, "held": 0.00024419048591941726, "ident": 3.4312383838354492e-06, "prot": 1.2242612026695812e-14, "supp": 32}}, "64": {"fps": {"value": 1.040807201230595e-05, "held": 1.9449531742693127e-05, "ident": 2.8046528263831287e-07, "prot": 3.060653006673953e-15, "supp": 64}, "factor": 0.0002776638928602917, "j": 34, "s": [1, 26, 3], "ms_per_draw": 0.5587695837020874, "trace_ratio": 0.26318384409037987, "varopt": {"value": 1.0429899236406019e-05, "held": 1.9340329883898387e-05, "ident": 2.7928989111206017e-07, "prot": 1.700991432912142, "supp": 64}, "strat": {"value": 1.2172979703278786e-05, "held": 2.176073709768099e-05, "ident": 3.294711480666319e-07, "prot": 2.8311040311734064e-15, "supp": 64}}, "128": {"fps": {"value": 2.7903808589202546e-07, "held": 4.779530379201296e-07, "ident": 7.785715373511633e-09, "prot": 4.495334103552368e-16, "supp": 128}, "factor": 4.0478141470462516e-05, "j": 88, "s": [1, 35, 4], "ms_per_draw": 0.5016583204269409, "trace_ratio": 0.25586480107527804, "varopt": {"value": 2.8145897497052677e-07, "held": 4.6882763930676834e-07, "ident": 7.758274300730293e-09, "prot": 0.32800819831967065, "supp": 128}, "strat": {"value": 3.777754252928163e-06, "held": 6.059455317995508e-06, "ident": 1.0792528103040632e-07, "prot": 3.060653006673953e-16, "supp": 128}}}}
{"part": "B", "row": 36, "seq": 0, "layer": 18, "head": 0, "res": {"16": {"fps": {"value": 0.2889270969472603, "held": 0.19182449565301338, "ident": 0.008671265101359694, "prot": 1.2849711756963157e-14, "supp": 16}, "factor": 0.05862713017107742, "j": 2, "s": [1, 12, 1], "ms_per_draw": 0.617473840713501, "trace_ratio": 0.41239320876792057, "varopt": {"value": 0.2754994035484311, "held": 0.18426151307859104, "ident": 0.008503321738606007, "prot": 5.9887990286805115, "supp": 16}, "strat": {"value": 0.29064111936236864, "held": 0.19151981053284947, "ident": 0.008680942090190874, "prot": 1.1136416856034737e-14, "supp": 16}}, "32": {"fps": {"value": 0.09494249808988897, "held": 0.06755432837772032, "ident": 0.002924204792511467, "prot": 5.9965321532494735e-15, "supp": 32}, "factor": 0.028085695057411, "j": 14, "s": [0, 17, 1], "ms_per_draw": 0.6046178340911865, "trace_ratio": 0.4261485875060734, "varopt": {"value": 0.09109462584649507, "held": 0.06385275085446722, "ident": 0.002799058288980996, "prot": 2.8691239651537175, "supp": 32}, "strat": {"value": 0.09111358260822758, "held": 0.06441316997413185, "ident": 0.0028219335971414405, "prot": 7.709827054177895e-15, "supp": 32}}, "64": {"fps": {"value": 0.02304485067351289, "held": 0.016578817885624524, "ident": 0.0007307986608226569, "prot": 3.2124279392407892e-15, "supp": 64}, "factor": 0.009798574606098375, "j": 17, "s": [1, 44, 2], "ms_per_draw": 0.5860414505004883, "trace_ratio": 0.336591503303438, "varopt": {"value": 0.02339477915617044, "held": 0.017110480771676553, "ident": 0.0007313033363506596, "prot": 1.5878605991706807, "supp": 64}, "strat": {"value": 0.023351842811090495, "held": 0.017119115430888125, "ident": 0.0007405936240402764, "prot": 3.674214455506653e-15, "supp": 64}}, "128": {"fps": {"value": 0.004389227684117668, "held": 0.003043342920014707, "ident": 0.0001331034435648925, "prot": 2.7841042140086843e-15, "supp": 128}, "factor": 0.003584052448191418, "j": 46, "s": [1, 76, 5], "ms_per_draw": 0.5835182666778564, "trace_ratio": 0.25974546299259116, "varopt": {"value": 0.004336101425377131, "held": 0.003088181193657814, "ident": 0.00013352115073213234, "prot": 0.6961901161827152, "supp": 128}, "strat": {"value": 0.0043200057668272476, "held": 0.0030854477967368257, "ident": 0.00013425472968937708, "prot": 2.9982660766247368e-15, "supp": 128}}}}
{"part": "B", "row": 35, "seq": 0, "layer": 17, "head": 7, "res": {"16": {"fps": {"value": 0.04450430696671752, "held": 0.02896630562039084, "ident": 0.0013346043605692649, "prot": 3.577955564639035e-15, "supp": 16}, "factor": 0.023272152306700652, "j": 2, "s": [1, 11, 2], "ms_per_draw": 0.6297991275787354, "trace_ratio": 0.4045573955416499, "varopt": {"value": 0.04474335699964945, "held": 0.02976265810739357, "ident": 0.0013365423588929636, "prot": 1.9029776273296286, "supp": 16}, "strat": {"value": 0.044889292686860024, "held": 0.02962322085332883, "ident": 0.0013443863616112812, "prot": 3.577955564639035e-15, "supp": 16}}, "32": {"fps": {"value": 0.015283966144816221, "held": 0.010190945529727343, "ident": 0.0004494174316001839, "prot": 1.2671925958096582e-15, "supp": 32}, "factor": 0.009695478823356384, "j": 6, "s": [1, 21, 4], "ms_per_draw": 0.60540771484375, "trace_ratio": 0.3970686326549738, "varopt": {"value": 0.015343271971856306, "held": 0.010324698289774548, "ident": 0.0004483399348109257, "prot": 1.1000982989712147, "supp": 32}, "strat": {"value": 0.015851301246170423, "held": 0.010451339610592927, "ident": 0.00045659056642561604, "prot": 1.4908148185995977e-15, "supp": 32}}, "64": {"fps": {"value": 0.004693855817090956, "held": 0.0031565081380429366, "ident": 0.00013525467358479844, "prot": 9.690296320897384e-16, "supp": 64}, "factor": 0.004140550090308709, "j": 12, "s": [1, 44, 7], "ms_per_draw": 0.6073585748672485, "trace_ratio": 0.32260471266341645, "varopt": {"value": 0.004677468338165225, "held": 0.003146982130479072, "ident": 0.00013519192402095353, "prot": 0.5926292873032158, "supp": 64}, "strat": {"value": 0.004868749140629604, "held": 0.00327787957871249, "ident": 0.00013854524472481174, "prot": 1.3417333367396379e-15, "supp": 64}}, "128": {"fps": {"value": 0.0009860567779528845, "held": 0.0007368098470533821, "ident": 2.9214936139346934e-05, "prot": 5.217851865098592e-16, "supp": 128}, "factor": 0.0015489289321797908, "j": 42, "s": [1, 80, 5], "ms_per_draw": 0.5997470617294312, "trace_ratio": 0.2923064177495808, "varopt": {"value": 0.0009913296789037186, "held": 0.0007463481085181687, "ident": 2.917060797040085e-05, "prot": 0.19622144102258823, "supp": 128}, "strat": {"value": 0.0010150713871461936, "held": 0.0007463746028706553, "ident": 2.9690382475483758e-05, "prot": 6.708666683698189e-16, "supp": 128}}}}
{"part": "B", "row": 34, "seq": 0, "layer": 17, "head": 0, "res": {"16": {"fps": {"value": 0.342158274237608, "held": 0.44611130017649947, "ident": 0.014009700030470043, "prot": 6.041931034790715e-16, "supp": 16}, "factor": 0.08359078219769343, "j": 2, "s": [1, 6, 7], "ms_per_draw": 0.7664135694503784, "trace_ratio": 0.3288088614355518, "varopt": {"value": 0.34388763387526955, "held": 0.44456496765796943, "ident": 0.013907087712969807, "prot": 0.5778876370025037, "supp": 16}, "strat": {"value": 0.3604420767033078, "held": 0.48011472595147664, "ident": 0.01485271820022568, "prot": 6.699963127688714e-16, "supp": 16}}, "32": {"fps": {"value": 0.07072047248049604, "held": 0.09755742483360157, "ident": 0.002819162389959157, "prot": 3.1106971664269027e-16, "supp": 32}, "factor": 0.03180809249015169, "j": 10, "s": [1, 11, 10], "ms_per_draw": 0.6240357160568237, "trace_ratio": 0.2888460609989345, "varopt": {"value": 0.07161432953619971, "held": 0.09782528598377596, "ident": 0.0028020475133985114, "prot": 0.28537475616522917, "supp": 32}, "strat": {"value": 0.09909641824401484, "held": 0.13760772204921753, "ident": 0.003980103813785242, "prot": 2.871412769009449e-16, "supp": 32}}, "64": {"fps": {"value": 0.0092183238583977, "held": 0.01058918458236985, "ident": 0.00035235281527772245, "prot": 1.5553485832134514e-16, "supp": 64}, "factor": 0.008643559524498318, "j": 39, "s": [0, 22, 3], "ms_per_draw": 0.5674499273300171, "trace_ratio": 0.39294550753624513, "varopt": {"value": 0.009195314328034455, "held": 0.010662103567949081, "ident": 0.00034947098057738345, "prot": 0.06851506371017868, "supp": 64}, "strat": {"value": 0.01820032229995328, "held": 0.02691694621012855, "ident": 0.0007372439875219411, "prot": 2.5124861728832677e-16, "supp": 64}}, "128": {"fps": {"value": 0.0011636864768380555, "held": 0.0014415161788660826, "ident": 4.520216522091186e-05, "prot": 4.785687948349081e-17, "supp": 128}, "factor": 0.002129346663912395, "j": 33, "s": [1, 62, 32], "ms_per_draw": 0.5592191219329834, "trace_ratio": 0.06285436924140213, "varopt": {"value": 0.0011364853607999327, "held": 0.0013923518353311218, "ident": 4.378603478975043e-05, "prot": 0.007586274014647411, "supp": 128}, "strat": {"value": 0.0018321849248728584, "held": 0.00229670223106169, "ident": 7.495925795530253e-05, "prot": 9.571375896698162e-17, "supp": 128}}}}
{"part": "B", "row": 37, "seq": 0, "layer": 18, "head": 7, "res": {"16": {"fps": {"value": 0.003506869471265821, "held": 0.005233815445389419, "ident": 0.00021699065174877864, "prot": 4.0861629234960623e-16, "supp": 16}, "factor": 0.011894142617559531, "j": 5, "s": [1, 5, 5], "ms_per_draw": 0.6690276861190796, "trace_ratio": 0.3531823465341784, "varopt": {"value": 0.0034748304699164256, "held": 0.005261703337585881, "ident": 0.0002134549125171068, "prot": 1.0000000000000002, "supp": 16}, "strat": {"value": 0.005919316755904339, "held": 0.010179613567438779, "ident": 0.0003746824075427362, "prot": 5.9988349302389e-16, "supp": 16}}, "32": {"fps": {"value": 0.00076246810620567, "held": 0.001209425753388564, "ident": 4.182123356598337e-05, "prot": 7.824567300311609e-17, "supp": 32}, "factor": 0.0037349304641966737, "j": 12, "s": [1, 10, 9], "ms_per_draw": 0.5970078706741333, "trace_ratio": 0.33554660928706614, "varopt": {"value": 0.0007913381709510444, "held": 0.001219036013158298, "ident": 4.191170070127292e-05, "prot": 0.4943450717543056, "supp": 32}, "strat": {"value": 0.0012068017329859156, "held": 0.0020198087749879645, "ident": 7.025024485014183e-05, "prot": 6.042304748573965e-16, "supp": 32}}, "64": {"fps": {"value": 0.00013489416818864868, "held": 0.00020986920099420837, "ident": 6.862987787299509e-06, "prot": 1.9561418250779022e-17, "supp": 64}, "factor": 0.0010718317101853527, "j": 30, "s": [0, 30, 4], "ms_per_draw": 0.5771219730377197, "trace_ratio": 0.36284581723002834, "varopt": {"value": 0.00013640623290201215, "held": 0.00021175009788563116, "ident": 6.890163163058241e-06, "prot": 0.08980310479763533, "supp": 64}, "strat": {"value": 0.00014682137466201267, "held": 0.00022887828504688056, "ident": 7.429000254478754e-06, "prot": 5.564136746888256e-16, "supp": 64}}, "128": {"fps": {"value": 2.207412696117271e-05, "held": 3.433917111237411e-05, "ident": 1.0963629569669125e-06, "prot": 1.1475761171669332e-17, "supp": 128}, "factor": 0.0003210275079185495, "j": 21, "s": [1, 74, 32], "ms_per_draw": 0.5633759498596191, "trace_ratio": 0.01453967163035963, "varopt": {"value": 2.1434013124310668e-05, "held": 3.299648158120139e-05, "ident": 1.0637793927188282e-06, "prot": 0.011883585889651858, "supp": 128}, "strat": {"value": 2.2035543056324432e-05, "held": 3.390634873027514e-05, "ident": 1.0773807764025261e-06, "prot": 5.564136746888256e-16, "supp": 128}}}}
{"part": "B", "row": 33, "seq": 0, "layer": 16, "head": 7, "res": {"16": {"fps": {"value": 0.0023820732523152995, "held": 0.0010868497796355924, "ident": 3.0976162894848404e-05, "prot": 4.904845076003389e-15, "supp": 16}, "factor": 0.00570696330600611, "j": 6, "s": [1, 8, 1], "ms_per_draw": 0.5866804122924805, "trace_ratio": 0.2461719535882993, "varopt": {"value": 0.0022083893045717947, "held": 0.0010290880468765346, "ident": 2.9251145436139214e-05, "prot": 5.480440874001365, "supp": 16}, "strat": {"value": 0.002430963313099239, "held": 0.0011077693104742327, "ident": 3.1469006360397384e-05, "prot": 5.605537229718159e-15, "supp": 16}}, "32": {"fps": {"value": 6.188290314545243e-05, "held": 3.501802703228352e-05, "ident": 9.294713010149136e-07, "prot": 1.1605213795900877e-15, "supp": 32}, "factor": 0.0008163345605649011, "j": 21, "s": [1, 9, 1], "ms_per_draw": 0.6784480810165405, "trace_ratio": 0.3191349582136194, "varopt": {"value": 5.718220592448064e-05, "held": 3.2352531203055e-05, "ident": 8.826865417525239e-07, "prot": 0.8050208334403974, "supp": 32}, "strat": {"value": 8.366849831711157e-05, "held": 5.004135978189845e-05, "ident": 1.5809113372038898e-06, "prot": 8.758651921434623e-16, "supp": 32}}, "64": {"fps": {"value": 1.0002473542458399e-06, "held": 5.436247007651451e-07, "ident": 1.4557506100986992e-08, "prot": 1.5327640862510592e-16, "supp": 64}, "factor": 7.840341119155642e-05, "j": 46, "s": [1, 16, 1], "ms_per_draw": 0.7141441106796265, "trace_ratio": 0.2946463065072511, "varopt": {"value": 9.851399642458247e-07, "held": 5.330514668467469e-07, "ident": 1.4414917845097762e-08, "prot": 0.13284441471012295, "supp": 64}, "strat": {"value": 4.0987349169646524e-05, "held": 2.6329976624801078e-05, "ident": 9.342608238923226e-07, "prot": 1.7517303842869246e-16, "supp": 64}}, "128": {"fps": {"value": 4.3518590779083315e-09, "held": 2.6476677043347803e-09, "ident": 7.631303575595197e-11, "prot": 1.0948314901793279e-17, "supp": 128}, "factor": 5.1670933366382e-06, "j": 103, "s": [0, 22, 3], "ms_per_draw": 0.5948138236999512, "trace_ratio": 0.2523178830838242, "varopt": {"value": 4.318507279925208e-09, "held": 2.6223564878789533e-09, "ident": 7.572072832067921e-11, "prot": 0.009442405857726998, "supp": 128}, "strat": {"value": 4.024004469399794e-05, "held": 2.5760678073153403e-05, "ident": 9.227006060828671e-07, "prot": 8.553371017026e-18, "supp": 128}}}}
{"part": "B", "row": 38, "seq": 0, "layer": 19, "head": 0, "res": {"16": {"fps": {"value": 0.02100713357748372, "held": 0.015971973582288006, "ident": 0.0006336986183854955, "prot": 3.9384550982993115e-16, "supp": 16}, "factor": 0.02312403727240896, "j": 6, "s": [1, 4, 5], "ms_per_draw": 0.6196513175964355, "trace_ratio": 0.2997167452839237, "varopt": {"value": 0.021342573082095046, "held": 0.016623781218393547, "ident": 0.0006359282602939396, "prot": 0.9430548565246305, "supp": 16}, "strat": {"value": 0.022627085055364465, "held": 0.01671394647446894, "ident": 0.0006774126864032606, "prot": 2.813182213070937e-16, "supp": 16}}, "32": {"fps": {"value": 0.0020688211730367553, "held": 0.001705718161555382, "ident": 6.63942193937319e-05, "prot": 8.9084103413913e-17, "supp": 32}, "factor": 0.005384456302651212, "j": 16, "s": [1, 10, 5], "ms_per_draw": 0.5942715406417847, "trace_ratio": 0.332569504036332, "varopt": {"value": 0.002110197184981903, "held": 0.001798600950165818, "ident": 6.606202524721562e-05, "prot": 0.2599704419702199, "supp": 32}, "strat": {"value": 0.0024490193458842693, "held": 0.0020736598953739697, "ident": 8.060586123518295e-05, "prot": 1.0080569596837523e-16, "supp": 32}}, "64": {"fps": {"value": 0.00022523976651545846, "held": 0.000174239985225096, "ident": 6.5076935130838055e-06, "prot": 1.8857655649825422e-17, "supp": 64}, "factor": 0.0012051808854481943, "j": 34, "s": [0, 25, 5], "ms_per_draw": 0.5932497978210449, "trace_ratio": 0.30959034149975156, "varopt": {"value": 0.00022537914550193502, "held": 0.00017629315626064578, "ident": 6.494607714693889e-06, "prot": 0.05306990731784012, "supp": 64}, "strat": {"value": 0.00023016110941912686, "held": 0.00018252278316729142, "ident": 6.689003695551175e-06, "prot": 4.219773319606405e-17, "supp": 64}}, "128": {"fps": {"value": 1.562515483882984e-05, "held": 1.1586681293115985e-05, "ident": 4.258231617188075e-07, "prot": 4.7144139124563554e-18, "supp": 128}, "factor": 0.00023442925710516862, "j": 78, "s": [0, 49, 1], "ms_per_draw": 0.6696833372116089, "trace_ratio": 0.31581373019707987, "varopt": {"value": 1.5446582698295415e-05, "held": 1.1445843774947784e-05, "ident": 4.2489231223887733e-07, "prot": 0.005490072552845364, "supp": 128}, "strat": {"value": 1.564757119526504e-05, "held": 1.1556471485569409e-05, "ident": 4.282498599194879e-07, "prot": 3.736257626734838e-17, "supp": 128}}}}
{"part": "B", "row": 39, "seq": 0, "layer": 19, "head": 7, "res": {"16": {"fps": {"value": 0.4906784945435594, "held": 0.7333346695822829, "ident": 0.02250466384158078, "prot": 8.818060379024873e-16, "supp": 16}, "factor": 0.09284384255891603, "j": 2, "s": [1, 11, 2], "ms_per_draw": 0.6269873380661011, "trace_ratio": 0.42452298619568224, "varopt": {"value": 0.5128686587688103, "held": 0.7382917178905904, "ident": 0.02235895004107264, "prot": 0.6211145362196379, "supp": 16}, "strat": {"value": 0.5730338016769053, "held": 0.8636430635278878, "ident": 0.026231202838059502, "prot": 1.2786187549586066e-15, "supp": 16}}, "32": {"fps": {"value": 0.18189199144943113, "held": 0.26988101979874396, "ident": 0.00790086650690798, "prot": 4.84993320846368e-16, "supp": 32}, "factor": 0.04041580532795502, "j": 3, "s": [1, 24, 4], "ms_per_draw": 0.6234011650085449, "trace_ratio": 0.35782147390258623, "varopt": {"value": 0.1875872420226859, "held": 0.2709440760609811, "ident": 0.007905514994426247, "prot": 0.3343996731328329, "supp": 32}, "strat": {"value": 0.2099974982866558, "held": 0.31081664427083655, "ident": 0.009370878493505274, "prot": 9.258963397976116e-16, "supp": 32}}, "64": {"fps": {"value": 0.05394002630272653, "held": 0.07681480322960764, "ident": 0.0022164040574908124, "prot": 5.290836227414924e-16, "supp": 64}, "factor": 0.017199910477463297, "j": 12, "s": [1, 45, 6], "ms_per_draw": 0.6460431814193726, "trace_ratio": 0.3011173098331548, "varopt": {"value": 0.05510273504785594, "held": 0.07740513299356024, "ident": 0.0022097437198574836, "prot": 0.14452106888372515, "supp": 64}, "strat": {"value": 0.0632018005877716, "held": 0.09026300215534983, "ident": 0.002600064348769096, "prot": 6.613545284268655e-16, "supp": 64}}, "128": {"fps": {"value": 0.009547876282455618, "held": 0.012908371939531876, "ident": 0.0003801063900550831, "prot": 1.5431605663293528e-16, "supp": 128}, "factor": 0.006037470473018725, "j": 54, "s": [1, 68, 5], "ms_per_draw": 0.5826429128646851, "trace_ratio": 0.2905249747083556, "varopt": {"value": 0.009738413487075596, "held": 0.013191638020640448, "ident": 0.00038028367100243344, "prot": 0.06101205023898444, "supp": 128}, "strat": {"value": 0.011056043307923437, "held": 0.01517669769438098, "ident": 0.0004375605257469192, "prot": 1.5431605663293528e-16, "supp": 128}}}}
{"part": "B", "row": 40, "seq": 0, "layer": 20, "head": 0, "res": {"16": {"fps": {"value": 0.05444782418361204, "held": 0.17299583454050335, "ident": 0.0015857002691224429, "prot": 1.7288800764779043e-16, "supp": 16}, "factor": 0.030101396266491897, "j": 4, "s": [1, 6, 5], "ms_per_draw": 0.6052814722061157, "trace_ratio": 0.3534784649508775, "varopt": {"value": 0.05381383441124602, "held": 0.17161144953368707, "ident": 0.00157599549146637, "prot": 0.7555934147135234, "supp": 16}, "strat": {"value": 0.06312397168906789, "held": 0.20071504019341205, "ident": 0.0018230491193855357, "prot": 1.890016837219638e-16, "supp": 16}}, "32": {"fps": {"value": 0.011931464543259352, "held": 0.036792506880177614, "ident": 0.0003364304953540156, "prot": 1.0631344709360463e-16, "supp": 32}, "factor": 0.010113254542729478, "j": 8, "s": [1, 16, 7], "ms_per_draw": 0.6375377178192139, "trace_ratio": 0.29825411693754916, "varopt": {"value": 0.012015414875714725, "held": 0.03631724870379806, "ident": 0.00033721553151892314, "prot": 0.2808344177824297, "supp": 32}, "strat": {"value": 0.016323050957493437, "held": 0.04710922823835991, "ident": 0.00043241687186481356, "prot": 1.1812605232622736e-16, "supp": 32}}, "64": {"fps": {"value": 0.0015796281015801185, "held": 0.004761447606379, "ident": 4.1081893204914005e-05, "prot": 3.839096700602389e-17, "supp": 64}, "factor": 0.0031262590572758877, "j": 34, "s": [0, 24, 6], "ms_per_draw": 0.6899591684341431, "trace_ratio": 0.29501169875388933, "varopt": {"value": 0.0015732948154970566, "held": 0.00468394613663907, "ident": 4.111632746489336e-05, "prot": 0.07734467962379044, "supp": 64}, "strat": {"value": 0.0018945748014662597, "held": 0.005381176959050821, "ident": 4.841955022036962e-05, "prot": 5.3156723546802313e-17, "supp": 64}}, "128": {"fps": {"value": 9.759248892863048e-05, "held": 0.000309950948618053, "ident": 2.4049190399751943e-06, "prot": 1.2181749146142197e-17, "supp": 128}, "factor": 0.000565124946591244, "j": 80, "s": [0, 44, 4], "ms_per_draw": 0.6716755628585815, "trace_ratio": 0.3220069834168984, "varopt": {"value": 9.849984244671511e-05, "held": 0.00031142967678877, "ident": 2.413647087566123e-06, "prot": 0.011567871129265318, "supp": 128}, "strat": {"value": 9.911973237133802e-05, "held": 0.0003051193030854722, "ident": 2.4760697937364023e-06, "prot": 1.6242332194856263e-17, "supp": 128}}}}
{"part": "B", "row": 41, "seq": 0, "layer": 20, "head": 7, "res": {"16": {"fps": {"value": 0.3680575670681797, "held": 0.08794398091996687, "ident": 0.002041426999091994, "prot": 2.786056942876235e-15, "supp": 16}, "factor": 0.028226557888091492, "j": 0, "s": [1, 12, 3], "ms_per_draw": 0.6380211114883423, "trace_ratio": 0.39155681624596705, "varopt": {"value": 0.36476688202672203, "held": 0.08935122906906076, "ident": 0.002028958201029898, "prot": 1.7016699408601303, "supp": 16}, "strat": {"value": 0.36713591374465443, "held": 0.08955203923820844, "ident": 0.0020452154815177918, "prot": 2.458285537831972e-15, "supp": 16}}, "32": {"fps": {"value": 0.144832547205278, "held": 0.035655332930250076, "ident": 0.0008086010032755418, "prot": 1.7207998764823804e-15, "supp": 32}, "factor": 0.012371980868615106, "j": 1, "s": [1, 25, 5], "ms_per_draw": 0.6170707941055298, "trace_ratio": 0.37176144892625607, "varopt": {"value": 0.14513665701699532, "held": 0.035990696659934575, "ident": 0.0008090598345079956, "prot": 0.962803354817981, "supp": 32}, "strat": {"value": 0.14620246298010792, "held": 0.03593181681471552, "ident": 0.0008093024634985522, "prot": 1.802742727743446e-15, "supp": 32}}, "64": {"fps": {"value": 0.04588737546202145, "held": 0.01205938743050059, "ident": 0.0002649652832977435, "prot": 1.2701141945465188e-15, "supp": 64}, "factor": 0.005627449993844905, "j": 11, "s": [0, 45, 8], "ms_per_draw": 0.6177264451980591, "trace_ratio": 0.3242841119909542, "varopt": {"value": 0.04546387776711855, "held": 0.012120224235425369, "ident": 0.00026476357283221173, "prot": 0.495136655554575, "supp": 64}, "strat": {"value": 0.04586046445174836, "held": 0.012054534397679676, "ident": 0.000265214672166098, "prot": 9.01371363871723e-16, "supp": 64}}, "128": {"fps": {"value": 0.008901386191067498, "held": 0.0024479435475971466, "ident": 5.3317345327881794e-05, "prot": 4.506856819358615e-16, "supp": 128}, "factor": 0.0022198669401108893, "j": 49, "s": [0, 72, 7], "ms_per_draw": 0.5672407150268555, "trace_ratio": 0.28433985633865344, "varopt": {"value": 0.00891262194854697, "held": 0.002446384296407504, "ident": 5.339916145730847e-05, "prot": 0.14881999877859547, "supp": 128}, "strat": {"value": 0.008847283402667773, "held": 0.0024743984634278252, "ident": 5.337097572455709e-05, "prot": 6.14571384457993e-16, "supp": 128}}}}
{"part": "B", "row": 43, "seq": 0, "layer": 21, "head": 7, "res": {"16": {"fps": {"value": 0.13764763072856898, "held": 0.11853224742261075, "ident": 0.0012817846221232876, "prot": 1.0076241894587687e-15, "supp": 16}, "factor": 0.02410236764633475, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.6189112663269043, "trace_ratio": 0.3777660844008772, "varopt": {"value": 0.1420378859808568, "held": 0.12071301555943473, "ident": 0.0012729115013854378, "prot": 1.3321795377142205, "supp": 16}, "strat": {"value": 0.13751708345570757, "held": 0.11779927413166942, "ident": 0.0012844094657233115, "prot": 1.8713020661377132e-15, "supp": 16}}, "32": {"fps": {"value": 0.0399096810481368, "held": 0.03480912062253846, "ident": 0.0003718061372163819, "prot": 9.356510330688566e-16, "supp": 32}, "factor": 0.01015824706278898, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.6036633253097534, "trace_ratio": 0.30505366983145615, "varopt": {"value": 0.04007731456580265, "held": 0.034793589082326125, "ident": 0.0003689397562504183, "prot": 0.6580442347693496, "supp": 32}, "strat": {"value": 0.0403011761223524, "held": 0.035162313871570844, "ident": 0.00039468057096256847, "prot": 7.917047202890325e-16, "supp": 32}}, "64": {"fps": {"value": 0.006763453629982675, "held": 0.0057524016991041755, "ident": 6.408741135575471e-05, "prot": 3.598657819495602e-16, "supp": 64}, "factor": 0.00334390236514155, "j": 28, "s": [1, 31, 4], "ms_per_draw": 0.5833936929702759, "trace_ratio": 0.33583403475481416, "varopt": {"value": 0.006833205682734691, "held": 0.0058050646162045895, "ident": 6.402012584602681e-05, "prot": 0.13999714884533765, "supp": 64}, "strat": {"value": 0.007570485391238375, "held": 0.006468852002312784, "ident": 7.247445452445931e-05, "prot": 3.9585236014451624e-16, "supp": 64}}, "128": {"fps": {"value": 0.0007449274615358213, "held": 0.0006106248855589067, "ident": 6.724510337132879e-06, "prot": 1.0795973458486806e-16, "supp": 128}, "factor": 0.0009084926767377624, "j": 70, "s": [0, 55, 3], "ms_per_draw": 0.549470067024231, "trace_ratio": 0.28691188286357194, "varopt": {"value": 0.0007479402346809374, "held": 0.0006138387368456908, "ident": 6.709215167705371e-06, "prot": 0.05939649310737125, "supp": 128}, "strat": {"value": 0.000763140404229375, "held": 0.0006293356509800463, "ident": 6.710610301573432e-06, "prot": 1.0795973458486806e-16, "supp": 128}}}}
{"part": "B", "row": 42, "seq": 0, "layer": 21, "head": 0, "res": {"16": {"fps": {"value": 1.4265090544221641, "held": 1.6519172550715389, "ident": 0.012670853163433367, "prot": 1.344661513440447e-15, "supp": 16}, "factor": 0.07017666583623877, "j": 3, "s": [0, 10, 3], "ms_per_draw": 0.7306735515594482, "trace_ratio": 0.42458129802381495, "varopt": {"value": 1.4416828218275333, "held": 1.652953674988788, "ident": 0.012477393081707974, "prot": 0.9556515757861549, "supp": 16}, "strat": {"value": 1.4314989147830257, "held": 1.655155402693799, "ident": 0.012624465987838304, "prot": 1.2738898548383183e-15, "supp": 16}}, "32": {"fps": {"value": 0.5151953740876957, "held": 0.6009705875970752, "ident": 0.0044975705963665735, "prot": 6.015590981180947e-16, "supp": 32}, "factor": 0.03035858836727765, "j": 3, "s": [1, 22, 6], "ms_per_draw": 0.6855846643447876, "trace_ratio": 0.3622499287135607, "varopt": {"value": 0.5226627468829804, "held": 0.6079074282871195, "ident": 0.004496664510054833, "prot": 0.4376447959102752, "supp": 32}, "strat": {"value": 0.5271446560927996, "held": 0.6148106576399064, "ident": 0.004615879546877107, "prot": 7.431024153223523e-16, "supp": 32}}, "64": {"fps": {"value": 0.15736775832714336, "held": 0.18435691731287498, "ident": 0.0012498837104386452, "prot": 3.184724637095796e-16, "supp": 64}, "factor": 0.012935845336426905, "j": 19, "s": [1, 37, 7], "ms_per_draw": 0.5953699350357056, "trace_ratio": 0.34750777984346015, "varopt": {"value": 0.15967624084584064, "held": 0.18747426192783315, "ident": 0.001252804179106622, "prot": 0.20302666574580444, "supp": 64}, "strat": {"value": 0.16543217084440273, "held": 0.19193626183736523, "ident": 0.0012982000814752523, "prot": 4.0693703696224052e-16, "supp": 64}}, "128": {"fps": {"value": 0.03456668705748838, "held": 0.04092782245352248, "ident": 0.0002434157168791395, "prot": 1.8577560383058807e-16, "supp": 128}, "factor": 0.004599136401273738, "j": 46, "s": [0, 77, 5], "ms_per_draw": 0.6233935356140137, "trace_ratio": 0.28561267074605734, "varopt": {"value": 0.03466274159748432, "held": 0.040906197533794354, "ident": 0.00024363605277364316, "prot": 0.053461057933786936, "supp": 128}, "strat": {"value": 0.035696086426800853, "held": 0.04223539308052027, "ident": 0.00025154117117681576, "prot": 2.8308663440851515e-16, "supp": 128}}}}
{"part": "B", "row": 44, "seq": 0, "layer": 22, "head": 0, "res": {"16": {"fps": {"value": 5.103127595509657, "held": 4.651639486650243, "ident": 0.044666437593532234, "prot": 1.2966038093850393e-15, "supp": 16}, "factor": 0.13076250998944666, "j": 1, "s": [1, 11, 3], "ms_per_draw": 0.6155191659927368, "trace_ratio": 0.41108600437075543, "varopt": {"value": 4.705982937665249, "held": 4.280506926575259, "ident": 0.0413499889508131, "prot": 33.6327228674258, "supp": 16}, "strat": {"value": 4.776796329507743, "held": 4.368886299952046, "ident": 0.0452146098620093, "prot": 1.6207547617312991e-15, "supp": 16}}, "32": {"fps": {"value": 1.858130351955854, "held": 1.702696056152166, "ident": 0.0168883715691573, "prot": 8.914151189522145e-16, "supp": 32}, "factor": 0.057030862350293414, "j": 2, "s": [1, 23, 6], "ms_per_draw": 0.6040380001068115, "trace_ratio": 0.3679261911920133, "varopt": {"value": 1.8027907243464982, "held": 1.6632227296093993, "ident": 0.01627930060990378, "prot": 15.722845473427371, "supp": 32}, "strat": {"value": 1.8055891270922702, "held": 1.6605368425052716, "ident": 0.01708545162182498, "prot": 1.3371226784283217e-15, "supp": 32}}, "64": {"fps": {"value": 0.6090859361133742, "held": 0.5647355226510151, "ident": 0.0050831401994777675, "prot": 4.659669939977485e-16, "supp": 64}, "factor": 0.02545389035609095, "j": 13, "s": [1, 42, 8], "ms_per_draw": 0.6073217391967773, "trace_ratio": 0.32108894421651674, "varopt": {"value": 0.5926947189524978, "held": 0.550114268688144, "ident": 0.004969406847450583, "prot": 6.576722791066511, "supp": 64}, "strat": {"value": 0.604563191632585, "held": 0.5621658627805789, "ident": 0.005127042566554654, "prot": 4.457075594761073e-16, "supp": 64}}, "128": {"fps": {"value": 0.1511773013596541, "held": 0.14079424575409322, "ident": 0.0008941275592283989, "prot": 2.735023660421567e-16, "supp": 128}, "factor": 0.009395208764656928, "j": 52, "s": [1, 70, 5], "ms_per_draw": 0.5870916843414307, "trace_ratio": 0.2742403866717589, "varopt": {"value": 0.1492047985783542, "held": 0.1389845095220426, "ident": 0.0008853163745308538, "prot": 1.830434507148495, "supp": 128}, "strat": {"value": 0.15065402667477282, "held": 0.14015251224856257, "ident": 0.0009132652797794541, "prot": 2.3298349699887424e-16, "supp": 128}}}}
{"part": "B", "row": 45, "seq": 0, "layer": 22, "head": 7, "res": {"16": {"fps": {"value": 5.928588836710398, "held": 6.39772893551945, "ident": 0.04856025647777834, "prot": 4.885642728397908e-15, "supp": 16}, "factor": 0.1345036145352368, "j": 1, "s": [1, 13, 1], "ms_per_draw": 0.6156120300292969, "trace_ratio": 0.40419305682482615, "varopt": {"value": 5.3682346392470235, "held": 5.769704789678873, "ident": 0.043831013613523026, "prot": 80.74574455662123, "supp": 16}, "strat": {"value": 6.004715308913726, "held": 6.444906821340628, "ident": 0.04883644424972438, "prot": 4.219418719980011e-15, "supp": 16}}, "32": {"fps": {"value": 2.0964364831720204, "held": 2.2572122878671546, "ident": 0.016647200245933576, "prot": 1.8876346905173735e-15, "supp": 32}, "factor": 0.0731285766819746, "j": 3, "s": [1, 27, 1], "ms_per_draw": 0.6116474866867065, "trace_ratio": 0.28234934157149016, "varopt": {"value": 1.9744646255719376, "held": 2.131829175375721, "ident": 0.015722710282078414, "prot": 37.071197020191214, "supp": 32}, "strat": {"value": 2.214399471099083, "held": 2.3920694696231544, "ident": 0.017451604046792787, "prot": 1.9986720252536892e-15, "supp": 32}}, "64": {"fps": {"value": 0.6543734938634016, "held": 0.700083095645256, "ident": 0.004471295199889522, "prot": 1.221410682099477e-15, "supp": 64}, "factor": 0.024778206764524642, "j": 17, "s": [1, 43, 3], "ms_per_draw": 0.6270365715026855, "trace_ratio": 0.3220772424889205, "varopt": {"value": 0.6312062519227437, "held": 0.6739051768286015, "ident": 0.004342777010758409, "prot": 15.314278906863041, "supp": 64}, "strat": {"value": 0.723347909694985, "held": 0.7744762455688587, "ident": 0.00479591132003665, "prot": 1.0548546799950027e-15, "supp": 64}}, "128": {"fps": {"value": 0.136899059802392, "held": 0.14772094081269269, "ident": 0.0006763421665769913, "prot": 4.441493389452643e-16, "supp": 128}, "factor": 0.008794948455664494, "j": 56, "s": [1, 66, 5], "ms_per_draw": 0.5767823457717896, "trace_ratio": 0.2535074638465072, "varopt": {"value": 0.133956355831459, "held": 0.14477730934233285, "ident": 0.0006634268613657297, "prot": 4.768524977003463, "supp": 128}, "strat": {"value": 0.15019413489261624, "held": 0.16190976628012616, "ident": 0.0007413955828687468, "prot": 4.719086726293434e-16, "supp": 128}}}}
{"part": "B", "row": 46, "seq": 0, "layer": 23, "head": 0, "res": {"16": {"fps": {"value": 8.210472335669923, "held": 10.36789758662535, "ident": 0.049873036552651476, "prot": 6.919857877031279e-15, "supp": 16}, "factor": 0.1363389112301445, "j": 1, "s": [1, 13, 1], "ms_per_draw": 0.5998882055282593, "trace_ratio": 0.402451015363602, "varopt": {"value": 7.484273916945207, "held": 9.42279440964129, "ident": 0.04501516277682002, "prot": 40.501364259070506, "supp": 16}, "strat": {"value": 8.151361441583061, "held": 10.326277959969172, "ident": 0.049779907858667496, "prot": 6.672720095708733e-15, "supp": 16}}, "32": {"fps": {"value": 2.6922508134407837, "held": 3.455267229163059, "ident": 0.01656992973492678, "prot": 2.2242400319029112e-15, "supp": 32}, "factor": 0.07844869670354375, "j": 5, "s": [1, 25, 1], "ms_per_draw": 0.5979766845703125, "trace_ratio": 0.27583840741290877, "varopt": {"value": 2.6065894787016615, "held": 3.2806421661107223, "ident": 0.01576511926599559, "prot": 18.376490187354403, "supp": 32}, "strat": {"value": 2.79268149378889, "held": 3.5885063174692746, "ident": 0.017068013257092167, "prot": 4.4484800638058224e-15, "supp": 32}}, "64": {"fps": {"value": 0.6414287255689172, "held": 0.8163959967063394, "ident": 0.004226444177307252, "prot": 1.1121200159514556e-15, "supp": 64}, "factor": 0.026149565567847918, "j": 19, "s": [1, 41, 3], "ms_per_draw": 0.6054426431655884, "trace_ratio": 0.3029421606971822, "varopt": {"value": 0.6363044703477829, "held": 0.802372624380889, "ident": 0.004120629352135297, "prot": 7.0922873024567545, "supp": 64}, "strat": {"value": 0.6805003912931485, "held": 0.8760970807935204, "ident": 0.004420586192168257, "prot": 1.4210422426046376e-15, "supp": 64}}, "128": {"fps": {"value": 0.09581282407942929, "held": 0.12484634818665748, "ident": 0.0006996281811864214, "prot": 7.41413343967637e-16, "supp": 128}, "factor": 0.008457233515057368, "j": 51, "s": [1, 69, 7], "ms_per_draw": 0.5778967142105103, "trace_ratio": 0.2718056882327932, "varopt": {"value": 0.09618953461694775, "held": 0.12273464357296397, "ident": 0.0006928444753933114, "prot": 1.7010683595309986, "supp": 128}, "strat": {"value": 0.09786103440558933, "held": 0.1271019696312994, "ident": 0.0007067323357218226, "prot": 6.796288986370007e-16, "supp": 128}}}}
{"part": "B", "row": 47, "seq": 0, "layer": 23, "head": 7, "res": {"16": {"fps": {"value": 7.416193703616682, "held": 5.82573761525521, "ident": 0.04195914411745429, "prot": 6.6630935664299975e-15, "supp": 16}, "factor": 0.13545178891238693, "j": 2, "s": [1, 12, 1], "ms_per_draw": 0.6114060878753662, "trace_ratio": 0.3826925050796264, "varopt": {"value": 6.265674913876212, "held": 4.935370106713063, "ident": 0.035790554802172705, "prot": 33.26927220492159, "supp": 16}, "strat": {"value": 6.864170561417584, "held": 5.416341755575371, "ident": 0.03963136919880367, "prot": 6.761080236524556e-15, "supp": 16}}, "32": {"fps": {"value": 1.9736767456152788, "held": 1.5650811473468895, "ident": 0.011548756366712843, "prot": 3.919466803782352e-15, "supp": 32}, "factor": 0.05339097752145607, "j": 7, "s": [1, 23, 1], "ms_per_draw": 0.6066086292266846, "trace_ratio": 0.34941523591037144, "varopt": {"value": 1.8330672875933205, "held": 1.4710669612715306, "ident": 0.01084957527429887, "prot": 13.580702113656061, "supp": 32}, "strat": {"value": 2.026187438777602, "held": 1.5949115652889891, "ident": 0.01176954994881213, "prot": 3.919466803782352e-15, "supp": 32}}, "64": {"fps": {"value": 0.4599564677874439, "held": 0.35857340630600765, "ident": 0.002808557135098112, "prot": 1.7637600617020582e-15, "supp": 64}, "factor": 0.029173591213498173, "j": 19, "s": [1, 43, 1], "ms_per_draw": 0.6241624355316162, "trace_ratio": 0.22390096564358913, "varopt": {"value": 0.44567121558018763, "held": 0.35271223029166615, "ident": 0.0027121327430992396, "prot": 4.6343672518688965, "supp": 64}, "strat": {"value": 0.48421187412251204, "held": 0.38096501335664423, "ident": 0.0029178029789135983, "prot": 1.5677867215129405e-15, "supp": 64}}, "128": {"fps": {"value": 0.06746436347858673, "held": 0.05236048323380672, "ident": 0.0004317594378447494, "prot": 6.614100231382718e-16, "supp": 128}, "factor": 0.007293397803374543, "j": 55, "s": [1, 68, 4], "ms_per_draw": 0.7080247402191162, "trace_ratio": 0.24768320178284306, "varopt": {"value": 0.06651452595418743, "held": 0.0524527776192161, "ident": 0.0004302254697979805, "prot": 1.0, "supp": 128}, "strat": {"value": 0.07200077041684727, "held": 0.05638967983203751, "ident": 0.000451801454365638, "prot": 9.308733658983085e-16, "supp": 128}}}}
{"part": "B", "row": 49, "seq": 1, "layer": 0, "head": 7, "res": {"16": {"fps": {"value": 2.668402704994536e-06, "held": 2.971495775364227e-06, "ident": 8.464821335890345e-05, "prot": 2.3851364308291293e-16, "supp": 16}, "factor": 0.012053030850869364, "j": 10, "s": [1, 4, 1], "ms_per_draw": 0.457461953163147, "trace_ratio": 0.2949023632757342, "varopt": {"value": 1.8261779894208511e-06, "held": 2.0761952302696343e-06, "ident": 5.454910903591466e-05, "prot": 1.0, "supp": 16}, "strat": {"value": 7.194162406623233e-06, "held": 8.94023399945033e-06, "ident": 0.0002902326439812503, "prot": 1.7036688791636637e-16, "supp": 16}}, "32": {"fps": {"value": 1.405273753950789e-08, "held": 1.0864064004454048e-08, "ident": 3.215274906210524e-07, "prot": 1.4907102692682058e-17, "supp": 32}, "factor": 0.0006733186497158788, "j": 27, "s": [1, 3, 1], "ms_per_draw": 0.4856703281402588, "trace_ratio": 0.43283394227850464, "varopt": {"value": 9.676586194196711e-09, "held": 7.466657274978033e-09, "ident": 2.2755286939476103e-07, "prot": 1830.4699903515018, "supp": 32}, "strat": {"value": 5.42418528180021e-06, "held": 6.881322289139414e-06, "ident": 0.0002375888397421323, "prot": 1.4907102692682058e-17, "supp": 32}}, "64": {"fps": {"value": 6.6945139514917215e-12, "held": 7.058184469910838e-12, "ident": 2.1394516667056374e-10, "prot": 6.322208731271408e-19, "supp": 64}, "factor": 1.6529104456571746e-05, "j": 58, "s": [1, 4, 1], "ms_per_draw": 0.48721110820770264, "trace_ratio": 0.3811802443526231, "varopt": {"value": 4.958685269624294e-12, "held": 4.895897799659106e-12, "ident": 1.589282669148236e-10, "prot": 44.39529846742382, "supp": 64}, "strat": {"value": 8.844885310883033e-07, "held": 8.616662814731463e-07, "ident": 3.684535989791872e-05, "prot": 3.9774847319669286e-18, "supp": 64}}, "128": {"fps": {"value": 2.2920584663538053e-16, "held": 2.1134959365654542e-16, "ident": 5.875120867139135e-15, "prot": 4.159347849520663e-21, "supp": 128}, "factor": 6.093241795621271e-08, "j": 112, "s": [1, 14, 1], "ms_per_draw": 0.46890389919281006, "trace_ratio": 0.22883863472501953, "varopt": {"value": 2.2221225735812164e-16, "held": 2.0119206698330293e-16, "ident": 5.817882119179615e-15, "prot": 2.651214710083699e-06, "supp": 128}, "strat": {"value": 2.2759120104163408e-08, "held": 2.5094510824961552e-08, "ident": 8.184907900320866e-07, "prot": 5.108476703006964e-19, "supp": 128}}}}
{"part": "B", "row": 48, "seq": 1, "layer": 0, "head": 0, "res": {"16": {"fps": {"value": 0.0005052042647964962, "held": 0.0006311880472642625, "ident": 0.015318550631471306, "prot": 8.104327897713104e-16, "supp": 16}, "factor": 0.11130549243478706, "j": 7, "s": [1, 2, 6], "ms_per_draw": 0.6340539455413818, "trace_ratio": 0.34986435407407684, "varopt": {"value": 0.00041078142861691256, "held": 0.000531512585537718, "ident": 0.012938604332320152, "prot": 1.8986973509150555, "supp": 16}, "strat": {"value": 0.0005327253951727012, "held": 0.0006535519567396262, "ident": 0.01590796741989913, "prot": 7.480918059427481e-16, "supp": 16}}, "32": {"fps": {"value": 6.554634841993136e-05, "held": 9.356124414882616e-05, "ident": 0.002221241291364775, "prot": 2.7274180424996026e-16, "supp": 32}, "factor": 0.02896598520171456, "j": 13, "s": [1, 8, 10], "ms_per_draw": 0.6139527559280396, "trace_ratio": 0.3118927626865582, "varopt": {"value": 6.0679541173571375e-05, "held": 8.703601828178257e-05, "ident": 0.002033026325364915, "prot": 1.0, "supp": 32}, "strat": {"value": 6.489271494564168e-05, "held": 9.497625246384781e-05, "ident": 0.0022725583377187996, "prot": 5.532762314784908e-16, "supp": 32}}, "64": {"fps": {"value": 5.3524331667674635e-06, "held": 8.622750524675518e-06, "ident": 0.00018721581373200242, "prot": 3.9039825044092384e-17, "supp": 64}, "factor": 0.006691944612217668, "j": 7, "s": [1, 24, 32], "ms_per_draw": 0.5605987310409546, "trace_ratio": 0.030970452055079003, "varopt": {"value": 4.93516534010934e-06, "held": 8.106757715435761e-06, "ident": 0.00017571412134640346, "prot": 1.0, "supp": 64}, "strat": {"value": 8.185564238091393e-06, "held": 1.2587808316329706e-05, "ident": 0.0002931368870575068, "prot": 7.013360680713264e-17, "supp": 64}}, "128": {"fps": {"value": 3.6218339063956985e-07, "held": 4.915646697047284e-07, "ident": 1.1173931316376138e-05, "prot": 8.783960634920787e-18, "supp": 128}, "factor": 0.0013245949533597702, "j": 44, "s": [1, 51, 32], "ms_per_draw": 0.5675405263900757, "trace_ratio": 0.009837856196064788, "varopt": {"value": 3.5545709997377263e-07, "held": 4.6974513972277753e-07, "ident": 1.0755954527672103e-05, "prot": 2956.147456934395, "supp": 128}, "strat": {"value": 1.0791643219265035e-06, "held": 1.5453857484089922e-06, "ident": 3.805199136259162e-05, "prot": 5.06520493607069e-17, "supp": 128}}}}
{"part": "B", "row": 53, "seq": 1, "layer": 2, "head": 7, "res": {"16": {"fps": {"value": 0.02191486545953278, "held": 0.046289005667793245, "ident": 0.008855134815434469, "prot": 2.538504060177038e-16, "supp": 16}, "factor": 0.0670255446297089, "j": 3, "s": [1, 7, 5], "ms_per_draw": 0.5948464870452881, "trace_ratio": 0.3646152269004569, "varopt": {"value": 0.021384147921640242, "held": 0.04254382208199411, "ident": 0.007846717071869699, "prot": 691.5320387949794, "supp": 16}, "strat": {"value": 0.02330114065841125, "held": 0.05894885643061532, "ident": 0.01186974491341747, "prot": 3.263790934513334e-16, "supp": 16}}, "32": {"fps": {"value": 0.00639764320490998, "held": 0.012162174101361369, "ident": 0.0023334783813273724, "prot": 1.0879303115044448e-16, "supp": 32}, "factor": 0.026287910875931585, "j": 13, "s": [1, 14, 4], "ms_per_draw": 0.5850738286972046, "trace_ratio": 0.3889887357531033, "varopt": {"value": 0.006330943784889744, "held": 0.011579396524190788, "ident": 0.002126377093509088, "prot": 275.43441804636166, "supp": 32}, "strat": {"value": 0.006483041610505062, "held": 0.015868647417860673, "ident": 0.0032360194371422934, "prot": 2.719825778761112e-16, "supp": 32}}, "64": {"fps": {"value": 0.0013800820426756286, "held": 0.0021347865848986283, "ident": 0.0004090912912289444, "prot": 6.346260150442595e-17, "supp": 64}, "factor": 0.008779335242954416, "j": 25, "s": [1, 31, 7], "ms_per_draw": 0.5792838335037231, "trace_ratio": 0.2884243928078473, "varopt": {"value": 0.0014264773234486838, "held": 0.0021811784981808193, "ident": 0.00039023812460181937, "prot": 99.38779848540682, "supp": 64}, "strat": {"value": 0.0013813290729499136, "held": 0.0025941167471808402, "ident": 0.0005037544617916228, "prot": 7.252868743362965e-17, "supp": 64}}, "128": {"fps": {"value": 0.00014522712505248564, "held": 0.00017171192177499039, "ident": 2.9713963420305988e-05, "prot": 2.4931736305310194e-17, "supp": 128}, "factor": 0.0023375947468480453, "j": 50, "s": [1, 45, 32], "ms_per_draw": 0.5321719646453857, "trace_ratio": 0.027765701138434483, "varopt": {"value": 0.00013144032276798752, "held": 0.00014340248501577382, "ident": 2.460852672499795e-05, "prot": 23.521085093753452, "supp": 128}, "strat": {"value": 0.00013692362408566003, "held": 0.00015664646287242643, "ident": 2.6979643564622916e-05, "prot": 1.871789041807027e-17, "supp": 128}}}}
{"part": "B", "row": 52, "seq": 1, "layer": 2, "head": 0, "res": {"16": {"fps": {"value": 0.0001954153814843826, "held": 0.00021500493964623864, "ident": 3.3822220456020066e-05, "prot": 9.912947432105636e-17, "supp": 16}, "factor": 0.004374893259189638, "j": 5, "s": [1, 7, 3], "ms_per_draw": 0.6133818626403809, "trace_ratio": 0.3786168324392716, "varopt": {"value": 0.00017110808268390532, "held": 0.00018618741224549716, "ident": 2.9734870467802734e-05, "prot": 256.79765348458585, "supp": 16}, "strat": {"value": 0.0012657380111181658, "held": 0.001508409636451641, "ident": 0.00022672693639158098, "prot": 2.290226400600721e-17, "supp": 16}}, "32": {"fps": {"value": 3.2682150909290066e-05, "held": 3.0012244959818502e-05, "ident": 5.451171946313745e-06, "prot": 3.1863045317482404e-17, "supp": 32}, "factor": 0.0015253344788095948, "j": 13, "s": [1, 14, 4], "ms_per_draw": 0.6073386669158936, "trace_ratio": 0.2861346293059445, "varopt": {"value": 2.9178019307708045e-05, "held": 2.6816256025204945e-05, "ident": 4.900105235488351e-06, "prot": 89.8165337671573, "supp": 32}, "strat": {"value": 0.00036638520478955174, "held": 0.0004262549147014153, "ident": 6.584817266702377e-05, "prot": 2.11405513901605e-17, "supp": 32}}, "64": {"fps": {"value": 2.624670529337761e-06, "held": 2.472430265501114e-06, "ident": 4.382900307791839e-07, "prot": 4.757329682818553e-18, "supp": 64}, "factor": 0.00034906853420953155, "j": 35, "s": [1, 26, 2], "ms_per_draw": 0.5934581756591797, "trace_ratio": 0.27933372374922993, "varopt": {"value": 2.542777945175212e-06, "held": 2.365949526411274e-06, "ident": 4.1634369105657913e-07, "prot": 19.75752553691699, "supp": 64}, "strat": {"value": 8.299513781681982e-06, "held": 7.288505837897604e-06, "ident": 1.3696459828636146e-06, "prot": 5.285137847540125e-18, "supp": 64}}, "128": {"fps": {"value": 1.1005928623787344e-07, "held": 1.1807443008490564e-07, "ident": 1.836905652310143e-08, "prot": 8.85084592152289e-19, "supp": 128}, "factor": 5.761862658899204e-05, "j": 87, "s": [1, 37, 3], "ms_per_draw": 0.5492409467697144, "trace_ratio": 0.2839793229395263, "varopt": {"value": 1.1023232400251548e-07, "held": 1.149422677431926e-07, "ident": 1.7823092360912477e-08, "prot": 2.659251098412921, "supp": 128}, "strat": {"value": 1.8692925966617e-07, "held": 1.9485620919367416e-07, "ident": 3.089373064004188e-08, "prot": 4.748366034899332e-19, "supp": 128}}}}
{"part": "B", "row": 51, "seq": 1, "layer": 1, "head": 7, "res": {"16": {"fps": {"value": 0.15189628776435127, "held": 0.26341945557190904, "ident": 0.0529156227113529, "prot": 1.0470591661900723e-15, "supp": 16}, "factor": 0.13618990460765784, "j": 1, "s": [1, 10, 4], "ms_per_draw": 0.602188229560852, "trace_ratio": 0.42706704633680165, "varopt": {"value": 0.13839197463904632, "held": 0.2373709851533905, "ident": 0.048629195273889536, "prot": 64.43725255369607, "supp": 16}, "strat": {"value": 0.15191313818716176, "held": 0.2651424959531621, "ident": 0.05341131135268677, "prot": 1.0034317009321527e-15, "supp": 16}}, "32": {"fps": {"value": 0.05682973478985817, "held": 0.09620993454018349, "ident": 0.01945705928215161, "prot": 7.852943746425543e-16, "supp": 32}, "factor": 0.06273315571893749, "j": 2, "s": [1, 22, 7], "ms_per_draw": 0.7506083250045776, "trace_ratio": 0.35304385298659013, "varopt": {"value": 0.05579036121914124, "held": 0.09298670353335106, "ident": 0.018682826798817147, "prot": 30.531801054440198, "supp": 32}, "strat": {"value": 0.05779345666514099, "held": 0.09683858794545581, "ident": 0.0196007916086665, "prot": 1.090686631447992e-15, "supp": 32}}, "64": {"fps": {"value": 0.016529457376888827, "held": 0.02678808275782529, "ident": 0.005491955051400063, "prot": 6.544119788687952e-16, "supp": 64}, "factor": 0.02713719672581657, "j": 13, "s": [1, 39, 11], "ms_per_draw": 0.6398841142654419, "trace_ratio": 0.3059483618038489, "varopt": {"value": 0.016345910249022527, "held": 0.026464948468237316, "ident": 0.005373089163902966, "prot": 12.903870571788302, "supp": 64}, "strat": {"value": 0.016887041419413384, "held": 0.026996795898152164, "ident": 0.005566361140785146, "prot": 6.107845136108755e-16, "supp": 64}}, "128": {"fps": {"value": 0.003102574049086875, "held": 0.004332025293627722, "ident": 0.000970941098892384, "prot": 3.9264718732127715e-16, "supp": 128}, "factor": 0.01031957107927589, "j": 49, "s": [1, 72, 6], "ms_per_draw": 0.5792176723480225, "trace_ratio": 0.25717490765761103, "varopt": {"value": 0.00310146537258148, "held": 0.00429665165886988, "ident": 0.0009558795238228827, "prot": 3.937259914919573, "supp": 128}, "strat": {"value": 0.003202653430588307, "held": 0.004380313564392459, "ident": 0.0009930022705452158, "prot": 3.0539225680543776e-16, "supp": 128}}}}
{"part": "B", "row": 50, "seq": 1, "layer": 1, "head": 0, "res": {"16": {"fps": {"value": 0.002859615891549209, "held": 0.005497599528652782, "ident": 0.0015558121766687046, "prot": 9.132770115149049e-17, "supp": 16}, "factor": 0.02857341144602052, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.6068459749221802, "trace_ratio": 0.3196445593055467, "varopt": {"value": 0.002534705363344843, "held": 0.004811404924958376, "ident": 0.0013736401335353538, "prot": 2585.2107693397047, "supp": 16}, "strat": {"value": 0.007060181192769658, "held": 0.019464830517103737, "ident": 0.005293831352275458, "prot": 1.1118154922790146e-16, "supp": 16}}, "32": {"fps": {"value": 0.0007531874782136996, "held": 0.0011562194667010582, "ident": 0.0003448957823631207, "prot": 4.764923538338634e-17, "supp": 32}, "factor": 0.010494717179573645, "j": 10, "s": [1, 17, 4], "ms_per_draw": 0.6411675214767456, "trace_ratio": 0.32879804659526185, "varopt": {"value": 0.0006975113820772576, "held": 0.0010642250503187197, "ident": 0.0003202346125043333, "prot": 940.5838311672318, "supp": 32}, "strat": {"value": 0.0018852570512089448, "held": 0.004258276989425012, "ident": 0.001185549259077729, "prot": 8.735693153620829e-17, "supp": 32}}, "64": {"fps": {"value": 0.00014205604253867714, "held": 0.00018175815668566476, "ident": 5.215869972447997e-05, "prot": 1.9853848076410977e-17, "supp": 64}, "factor": 0.003509155612513005, "j": 29, "s": [1, 32, 2], "ms_per_draw": 0.7294355630874634, "trace_ratio": 0.27313849721710554, "varopt": {"value": 0.00013631883069979171, "held": 0.0001765341083334589, "ident": 4.9651803857035125e-05, "prot": 316.7273655621093, "supp": 64}, "strat": {"value": 0.000257916022836974, "held": 0.0004202462498105024, "ident": 0.00012069659901524512, "prot": 3.176615692225756e-17, "supp": 64}}, "128": {"fps": {"value": 1.3177949962222962e-05, "held": 1.1708668474312443e-05, "ident": 3.4729563696043394e-06, "prot": 5.459808221013018e-18, "supp": 128}, "factor": 0.0008643655843836837, "j": 77, "s": [1, 46, 4], "ms_per_draw": 0.6035516262054443, "trace_ratio": 0.23248191340676322, "varopt": {"value": 1.2594886889461272e-05, "held": 1.1271837016832771e-05, "ident": 3.32899897410566e-06, "prot": 67.81741251662459, "supp": 128}, "strat": {"value": 2.0111629316512457e-05, "held": 1.8598937754309626e-05, "ident": 5.426371667348717e-06, "prot": 1.37539926151216e-17, "supp": 128}}}}
{"part": "B", "row": 55, "seq": 1, "layer": 3, "head": 7, "res": {"16": {"fps": {"value": 0.0028952496203819827, "held": 0.0032158155441233526, "ident": 0.00040114904339913103, "prot": 1.2319608415667858e-16, "supp": 16}, "factor": 0.016771173851796144, "j": 3, "s": [1, 10, 2], "ms_per_draw": 0.6027979850769043, "trace_ratio": 0.29070751504580034, "varopt": {"value": 0.0028748943615656197, "held": 0.0032963046780048522, "ident": 0.0003992043128735151, "prot": 0.38896330948030367, "supp": 16}, "strat": {"value": 0.005757254324033843, "held": 0.007558831760800384, "ident": 0.0009388831553634257, "prot": 1.8479412623501787e-16, "supp": 16}}, "32": {"fps": {"value": 0.000529373685813362, "held": 0.0005088796405190973, "ident": 6.353029940245562e-05, "prot": 6.159804207833929e-17, "supp": 32}, "factor": 0.005824864035756941, "j": 14, "s": [1, 14, 3], "ms_per_draw": 0.6080784797668457, "trace_ratio": 0.2626899155882897, "varopt": {"value": 0.0005269847018264507, "held": 0.0005201399679622369, "ident": 6.330804536954511e-05, "prot": 0.16424577066813797, "supp": 32}, "strat": {"value": 0.0014855631497804362, "held": 0.0017534537317686087, "ident": 0.00022212839244601962, "prot": 1.462953499360558e-16, "supp": 32}}, "64": {"fps": {"value": 3.542575003987747e-05, "held": 3.2204326081481314e-05, "ident": 3.4694533022696476e-06, "prot": 2.3099265779377233e-17, "supp": 64}, "factor": 0.0011400758957395857, "j": 41, "s": [0, 19, 4], "ms_per_draw": 0.6457747220993042, "trace_ratio": 0.26314114184717374, "varopt": {"value": 3.5181391908887735e-05, "held": 3.199428892116081e-05, "ident": 3.4439827423670057e-06, "prot": 0.03377205185257998, "supp": 64}, "strat": {"value": 0.00010118965756055243, "held": 9.768325817094947e-05, "ident": 1.0741605487052775e-05, "prot": 4.234865392885826e-17, "supp": 64}}, "128": {"fps": {"value": 6.628820315708293e-07, "held": 5.748739715226607e-07, "ident": 6.042243573913348e-08, "prot": 1.9249388149481028e-18, "supp": 128}, "factor": 0.00011904398397308048, "j": 94, "s": [0, 31, 3], "ms_per_draw": 0.5108684301376343, "trace_ratio": 0.26421899814083316, "varopt": {"value": 6.680218230011678e-07, "held": 5.69925453978664e-07, "ident": 6.02988168756569e-08, "prot": 0.0031319698049494422, "supp": 128}, "strat": {"value": 1.0139255707256183e-06, "held": 8.511814277024638e-07, "ident": 9.187467597908514e-08, "prot": 9.143459371003488e-18, "supp": 128}}}}
{"part": "B", "row": 54, "seq": 1, "layer": 3, "head": 0, "res": {"16": {"fps": {"value": 0.0023322330587478035, "held": 0.0029261337690869712, "ident": 0.00030272045678679884, "prot": 3.2644800943433424e-16, "supp": 16}, "factor": 0.013622702731239559, "j": 4, "s": [1, 10, 1], "ms_per_draw": 0.6273994445800781, "trace_ratio": 0.3369422475283951, "varopt": {"value": 0.002081833069597475, "held": 0.0025712404877429634, "ident": 0.0002645610817438804, "prot": 0.16237158674025043, "supp": 16}, "strat": {"value": 0.0031250054297271702, "held": 0.0038871499729912955, "ident": 0.0004107268855979576, "prot": 5.596251590302873e-16, "supp": 16}}, "32": {"fps": {"value": 0.0003770321479586996, "held": 0.0005230882367496834, "ident": 4.4990685167771716e-05, "prot": 2.0985943463635773e-16, "supp": 32}, "factor": 0.004246537470932536, "j": 14, "s": [1, 16, 1], "ms_per_draw": 0.6072322130203247, "trace_ratio": 0.3174326412750269, "varopt": {"value": 0.00035035565005603624, "held": 0.0004929442668638122, "ident": 4.21720554482757e-05, "prot": 0.07646330153461617, "supp": 32}, "strat": {"value": 0.0006463651273809251, "held": 0.0008817883711352849, "ident": 7.908522575832991e-05, "prot": 2.3317714959595303e-16, "supp": 32}}, "64": {"fps": {"value": 3.636189006649932e-05, "held": 4.62421363507512e-05, "ident": 4.063139109038679e-06, "prot": 6.120900176893767e-17, "supp": 64}, "factor": 0.0009653479164210173, "j": 34, "s": [0, 29, 1], "ms_per_draw": 0.626244068145752, "trace_ratio": 0.3005241567182193, "varopt": {"value": 3.5696432940940014e-05, "held": 4.557284160513775e-05, "ident": 4.0505143398502475e-06, "prot": 0.014310961206600595, "supp": 64}, "strat": {"value": 6.901411087945879e-05, "held": 9.125098459564737e-05, "ident": 7.839378675966583e-06, "prot": 7.578257361868474e-17, "supp": 64}}, "128": {"fps": {"value": 1.9157313026790925e-06, "held": 2.385947025411907e-06, "ident": 2.1217283941409006e-07, "prot": 1.3844893257259711e-17, "supp": 128}, "factor": 0.0001942218070742609, "j": 94, "s": [0, 33, 1], "ms_per_draw": 0.6410369873046875, "trace_ratio": 0.3384221729321514, "varopt": {"value": 1.8984254642521074e-06, "held": 2.3805859808121493e-06, "ident": 2.0795441792570424e-07, "prot": 0.005563248975534119, "supp": 128}, "strat": {"value": 3.6457558681912608e-06, "held": 4.588456460456973e-06, "ident": 4.064419381968071e-07, "prot": 2.6232429329544716e-17, "supp": 128}}}}
{"part": "B", "row": 56, "seq": 1, "layer": 4, "head": 0, "res": {"16": {"fps": {"value": 0.000589547938560011, "held": 0.0007243795211472579, "ident": 4.572522189546915e-05, "prot": 1.0470468840613945e-16, "supp": 16}, "factor": 0.005972365555119996, "j": 6, "s": [1, 6, 3], "ms_per_draw": 0.6147160530090332, "trace_ratio": 0.3285005299022595, "varopt": {"value": 0.0005781293826992839, "held": 0.000736022368808275, "ident": 4.5703705848238595e-05, "prot": 0.6576174788105741, "supp": 16}, "strat": {"value": 0.0029636175264694227, "held": 0.004573870120370776, "ident": 0.0002624199492536522, "prot": 6.544043025383717e-17, "supp": 16}}, "32": {"fps": {"value": 7.353824617453613e-05, "held": 9.657760827872389e-05, "ident": 5.915142859108379e-06, "prot": 5.2352344203069725e-17, "supp": 32}, "factor": 0.0015380499492322235, "j": 14, "s": [1, 12, 5], "ms_per_draw": 0.5973806381225586, "trace_ratio": 0.31888223945090044, "varopt": {"value": 7.374705750247615e-05, "held": 9.606598671293038e-05, "ident": 5.9085135048355016e-06, "prot": 0.21928326457685413, "supp": 32}, "strat": {"value": 0.0005362608205241231, "held": 0.0008024485779214754, "ident": 4.626334127975106e-05, "prot": 1.5853219530843312e-17, "supp": 32}}, "64": {"fps": {"value": 6.530503089233277e-06, "held": 8.896268309987568e-06, "ident": 5.122050090766821e-07, "prot": 9.407061848989092e-18, "supp": 64}, "factor": 0.0003417888515252081, "j": 36, "s": [0, 25, 3], "ms_per_draw": 0.5794245004653931, "trace_ratio": 0.32322949144529856, "varopt": {"value": 6.494984623514322e-06, "held": 8.93087384631878e-06, "ident": 5.104283367431649e-07, "prot": 0.04252045054467917, "supp": 64}, "strat": {"value": 1.2940832835215202e-05, "held": 1.8355202785652876e-05, "ident": 1.0427082857364747e-06, "prot": 3.963304882710828e-18, "supp": 64}}, "128": {"fps": {"value": 3.6819832494639334e-07, "held": 4.798649188390338e-07, "ident": 2.7843940204682364e-08, "prot": 1.1247573949878262e-18, "supp": 128}, "factor": 6.686898913667046e-05, "j": 79, "s": [0, 45, 4], "ms_per_draw": 0.5560859441757202, "trace_ratio": 0.26082170537443666, "varopt": {"value": 3.7299877642511247e-07, "held": 4.871901503180067e-07, "ident": 2.8005747134357873e-08, "prot": 0.008025491508665614, "supp": 128}, "strat": {"value": 4.3531565560933435e-07, "held": 5.579265057407487e-07, "ident": 3.231391658723091e-08, "prot": 3.476522857235099e-18, "supp": 128}}}}
{"part": "B", "row": 57, "seq": 1, "layer": 4, "head": 7, "res": {"16": {"fps": {"value": 1.0165975234846434, "held": 0.7482826255363718, "ident": 0.05659143388369949, "prot": 4.856088471937083e-15, "supp": 16}, "factor": 0.13353779395488405, "j": 2, "s": [0, 12, 2], "ms_per_draw": 0.6122007369995117, "trace_ratio": 0.4638738615166577, "varopt": {"value": 0.9722014643268362, "held": 0.7267946004812011, "ident": 0.054766028571679004, "prot": 2.4475877023790007, "supp": 16}, "strat": {"value": 0.9824435736207241, "held": 0.737688110287507, "ident": 0.05519415380561397, "prot": 4.389156888096979e-15, "supp": 16}}, "32": {"fps": {"value": 0.4235639385201532, "held": 0.3181330891201466, "ident": 0.023859096324156226, "prot": 2.8949758198086455e-15, "supp": 32}, "factor": 0.06163282797917725, "j": 0, "s": [1, 26, 5], "ms_per_draw": 0.6146270036697388, "trace_ratio": 0.4143319107659975, "varopt": {"value": 0.4233311647945739, "held": 0.3128522448188332, "ident": 0.02380047224285122, "prot": 1.4741715247089302, "supp": 32}, "strat": {"value": 0.4231442693998334, "held": 0.3196204000133619, "ident": 0.023905031454416567, "prot": 3.175134770112708e-15, "supp": 32}}, "64": {"fps": {"value": 0.16222658192225062, "held": 0.11993034907785861, "ident": 0.009134310608676316, "prot": 2.2412716024325e-15, "supp": 64}, "factor": 0.03025162690612091, "j": 7, "s": [0, 51, 6], "ms_per_draw": 0.6680525541305542, "trace_ratio": 0.35772907499534895, "varopt": {"value": 0.16219282903449553, "held": 0.1204466609906387, "ident": 0.009109167014330165, "prot": 0.665261498588219, "supp": 64}, "strat": {"value": 0.1637566727208875, "held": 0.12053225705769739, "ident": 0.009167133868348163, "prot": 1.680953701824375e-15, "supp": 64}}, "128": {"fps": {"value": 0.04365343764845624, "held": 0.03327607412711241, "ident": 0.002502338640420845, "prot": 8.404768509121875e-16, "supp": 128}, "factor": 0.013561100491061868, "j": 25, "s": [1, 94, 8], "ms_per_draw": 0.6076825857162476, "trace_ratio": 0.2726719994282346, "varopt": {"value": 0.043675754461312576, "held": 0.03318627527989986, "ident": 0.002509052177363011, "prot": 0.3112958202101063, "supp": 128}, "strat": {"value": 0.04371897131456997, "held": 0.03344504238620705, "ident": 0.0025040922585920196, "prot": 1.12063580121625e-15, "supp": 128}}}}
{"part": "B", "row": 58, "seq": 1, "layer": 5, "head": 0, "res": {"16": {"fps": {"value": 0.14985380254838612, "held": 0.09036551548719114, "ident": 0.007907611999139974, "prot": 3.1062634145553225e-15, "supp": 16}, "factor": 0.051947793777123046, "j": 2, "s": [0, 11, 3], "ms_per_draw": 0.6030526161193848, "trace_ratio": 0.43815699548979675, "varopt": {"value": 0.14674957966695848, "held": 0.08845378171324632, "ident": 0.007798722809839385, "prot": 1.6195075703461919, "supp": 16}, "strat": {"value": 0.14722868300851316, "held": 0.08957274218717297, "ident": 0.007856184794307665, "prot": 2.6158007701518505e-15, "supp": 16}}, "32": {"fps": {"value": 0.05745761116937909, "held": 0.03490231435389138, "ident": 0.0030528774542887033, "prot": 1.471387933210416e-15, "supp": 32}, "factor": 0.023809405481181396, "j": 1, "s": [1, 24, 6], "ms_per_draw": 0.6147423982620239, "trace_ratio": 0.36907304362111987, "varopt": {"value": 0.0576658143095378, "held": 0.03529130532358828, "ident": 0.0030484289946835852, "prot": 0.8455691245437966, "supp": 32}, "strat": {"value": 0.05815865297740924, "held": 0.035496766763361914, "ident": 0.0030745503618630496, "prot": 1.471387933210416e-15, "supp": 32}}, "64": {"fps": {"value": 0.018543668299548927, "held": 0.011534888304640225, "ident": 0.0009788454602826628, "prot": 9.400534017733214e-16, "supp": 64}, "factor": 0.010583716030053751, "j": 10, "s": [1, 47, 6], "ms_per_draw": 0.6139920949935913, "trace_ratio": 0.33525747460042327, "varopt": {"value": 0.018597499523434383, "held": 0.011764600687835114, "ident": 0.0009838268934299476, "prot": 0.37245374577936113, "supp": 64}, "strat": {"value": 0.018792926005995185, "held": 0.011756840165054454, "ident": 0.0009817743956699841, "prot": 1.0217971758405667e-15, "supp": 64}}, "128": {"fps": {"value": 0.0041686703431205036, "held": 0.0026119184703962215, "ident": 0.0002130936159867432, "prot": 3.269750962689813e-16, "supp": 128}, "factor": 0.004496299979448714, "j": 39, "s": [0, 82, 7], "ms_per_draw": 0.5812934637069702, "trace_ratio": 0.25000280562504973, "varopt": {"value": 0.004177753853145096, "held": 0.002621164179407068, "ident": 0.00021287267149965204, "prot": 0.16000341336124493, "supp": 128}, "strat": {"value": 0.00418133612648313, "held": 0.0026690894272365755, "ident": 0.0002136759088774161, "prot": 4.495907573698493e-16, "supp": 128}}}}
{"part": "B", "row": 60, "seq": 1, "layer": 6, "head": 0, "res": {"16": {"fps": {"value": 0.32148110497008553, "held": 0.4704785836057043, "ident": 0.030903435596007035, "prot": 8.709020388834073e-15, "supp": 16}, "factor": 0.10203889411570209, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.6012840270996094, "trace_ratio": 0.41279173114072837, "varopt": {"value": 0.3151242563344797, "held": 0.4584218601396477, "ident": 0.030682039211393144, "prot": 4.6999067883063566, "supp": 16}, "strat": {"value": 0.32017312566594874, "held": 0.4667751443713072, "ident": 0.030911937143886136, "prot": 1.0292478641349359e-14, "supp": 16}}, "32": {"fps": {"value": 0.12460271106086336, "held": 0.17768014363573112, "ident": 0.011896774432276718, "prot": 7.125562136318786e-15, "supp": 32}, "factor": 0.046688037576204294, "j": 3, "s": [1, 26, 2], "ms_per_draw": 0.6094837188720703, "trace_ratio": 0.40375356014658936, "varopt": {"value": 0.122644998083344, "held": 0.17420047597853966, "ident": 0.011801907378278699, "prot": 2.9242401409534704, "supp": 32}, "strat": {"value": 0.12453909555856083, "held": 0.17748893728238718, "ident": 0.011926469641736784, "prot": 8.709020388834073e-15, "supp": 32}}, "64": {"fps": {"value": 0.04228790097349624, "held": 0.05830831147380462, "ident": 0.004065733887735633, "prot": 4.750374757545858e-15, "supp": 64}, "factor": 0.02072306170181348, "j": 10, "s": [1, 51, 2], "ms_per_draw": 0.6243435144424438, "trace_ratio": 0.3624030801732796, "varopt": {"value": 0.042459436788618445, "held": 0.05778384077202081, "ident": 0.004065256119920804, "prot": 1.1698819031141257, "supp": 64}, "strat": {"value": 0.04309794928083596, "held": 0.05789476178256839, "ident": 0.004073436811321768, "prot": 4.750374757545858e-15, "supp": 64}}, "128": {"fps": {"value": 0.012239420542542895, "held": 0.015642803983541134, "ident": 0.0011449915263988426, "prot": 1.9793228156441076e-15, "supp": 128}, "factor": 0.008613592963883051, "j": 28, "s": [1, 94, 5], "ms_per_draw": 0.6002484560012817, "trace_ratio": 0.3143512035455726, "varopt": {"value": 0.012198878816621737, "held": 0.01579987428976218, "ident": 0.0011446453258053323, "prot": 0.7576708374744991, "supp": 128}, "strat": {"value": 0.01208871978804116, "held": 0.015824107297623506, "ident": 0.0011493859107777728, "prot": 3.958645631288215e-15, "supp": 128}}}}
{"part": "B", "row": 59, "seq": 1, "layer": 5, "head": 7, "res": {"16": {"fps": {"value": 0.06778624458149071, "held": 0.10869345151994761, "ident": 0.005190530200883706, "prot": 2.183957152511288e-15, "supp": 16}, "factor": 0.041804358221316805, "j": 2, "s": [0, 11, 3], "ms_per_draw": 0.6319818496704102, "trace_ratio": 0.4457703518466682, "varopt": {"value": 0.06602275170602617, "held": 0.10479169405824766, "ident": 0.005072665241466789, "prot": 1.7709977393096583, "supp": 16}, "strat": {"value": 0.06585634310877017, "held": 0.10530098816944587, "ident": 0.005093305182457623, "prot": 2.4023528677624165e-15, "supp": 16}}, "32": {"fps": {"value": 0.02731791106625785, "held": 0.04338677356133834, "ident": 0.0021043424326817567, "prot": 1.3103742915067727e-15, "supp": 32}, "factor": 0.01916033085143687, "j": 1, "s": [1, 24, 6], "ms_per_draw": 0.6219050884246826, "trace_ratio": 0.3943069454919885, "varopt": {"value": 0.02718320639046171, "held": 0.04406329469719586, "ident": 0.0021053334699381726, "prot": 1.0885837676283008, "supp": 32}, "strat": {"value": 0.027439714191491, "held": 0.04393921898199075, "ident": 0.0021176939320339426, "prot": 1.0373796474428618e-15, "supp": 32}}, "64": {"fps": {"value": 0.00977673660126983, "held": 0.015545303247441961, "ident": 0.0007540312194179628, "prot": 1.364973220319555e-15, "supp": 64}, "factor": 0.008985931560833478, "j": 15, "s": [0, 42, 7], "ms_per_draw": 0.6297131776809692, "trace_ratio": 0.38990131062332223, "varopt": {"value": 0.009640104712953249, "held": 0.015447351961857323, "ident": 0.0007515830367359823, "prot": 0.3931049225339883, "supp": 64}, "strat": {"value": 0.009584824430082902, "held": 0.015186089659083126, "ident": 0.000755830602226057, "prot": 1.091978576255644e-15, "supp": 64}}, "128": {"fps": {"value": 0.002629133666064946, "held": 0.0042575474520979715, "ident": 0.00021087701199275672, "prot": 4.640908949086487e-16, "supp": 128}, "factor": 0.003806105474712245, "j": 35, "s": [0, 85, 8], "ms_per_draw": 0.6022193431854248, "trace_ratio": 0.31751112471279264, "varopt": {"value": 0.0026426191496756956, "held": 0.004276706888006643, "ident": 0.00021007848765763312, "prot": 0.2166592841685848, "supp": 128}, "strat": {"value": 0.0026456906047665064, "held": 0.004304706575256939, "ident": 0.00021151138301736988, "prot": 7.097860745661686e-16, "supp": 128}}}}
{"part": "B", "row": 61, "seq": 1, "layer": 6, "head": 7, "res": {"16": {"fps": {"value": 0.13325676511005674, "held": 0.07622918814836263, "ident": 0.00849816304013355, "prot": 5.576892756573593e-16, "supp": 16}, "factor": 0.06775034860322839, "j": 5, "s": [0, 7, 4], "ms_per_draw": 0.6457856893539429, "trace_ratio": 0.37937627472302293, "varopt": {"value": 0.13583429019428764, "held": 0.07657765018622342, "ident": 0.008444442224899276, "prot": 0.6003673558975445, "supp": 16}, "strat": {"value": 0.1316453075418839, "held": 0.076030245177221, "ident": 0.008514861547692158, "prot": 5.298048118744914e-16, "supp": 16}}, "32": {"fps": {"value": 0.0316944522950154, "held": 0.019446643459874943, "ident": 0.002035352851157424, "prot": 3.6249802917728353e-16, "supp": 32}, "factor": 0.024004716474975648, "j": 9, "s": [1, 17, 5], "ms_per_draw": 0.6224942207336426, "trace_ratio": 0.33831890376627305, "varopt": {"value": 0.03252132562724659, "held": 0.019711106730618964, "ident": 0.0020193263381752483, "prot": 0.31088979637562303, "supp": 32}, "strat": {"value": 0.03177186018325328, "held": 0.01937009221425804, "ident": 0.0020535889499743104, "prot": 3.346135653944156e-16, "supp": 32}}, "64": {"fps": {"value": 0.005508150043885334, "held": 0.003786115043387212, "ident": 0.0003714955199012961, "prot": 2.0216236242579275e-16, "supp": 64}, "factor": 0.008216323270367691, "j": 26, "s": [0, 34, 4], "ms_per_draw": 0.6270061731338501, "trace_ratio": 0.30741515156942556, "varopt": {"value": 0.005765598710222726, "held": 0.003981395910415744, "ident": 0.00037187803816560015, "prot": 0.08056375998577324, "supp": 64}, "strat": {"value": 0.006220625948235146, "held": 0.004187323631002458, "ident": 0.0004031151757899749, "prot": 2.7884463782867965e-16, "supp": 64}}, "128": {"fps": {"value": 0.0005738380281594415, "held": 0.0004343019506320015, "ident": 3.913810914928358e-05, "prot": 8.36533913486039e-17, "supp": 128}, "factor": 0.0022291874604505216, "j": 71, "s": [0, 54, 3], "ms_per_draw": 0.5432232618331909, "trace_ratio": 0.28158978023458947, "varopt": {"value": 0.0005801713739198182, "held": 0.00045003543356850504, "ident": 3.909235907358441e-05, "prot": 0.02459076816450111, "supp": 128}, "strat": {"value": 0.0006253970159566526, "held": 0.00046865118421188234, "ident": 4.16865120417281e-05, "prot": 9.062450729432088e-17, "supp": 128}}}}
{"part": "B", "row": 63, "seq": 1, "layer": 7, "head": 7, "res": {"16": {"fps": {"value": 0.07897248630446974, "held": 0.053040223635650474, "ident": 0.0037458651430054596, "prot": 7.182907489634254e-16, "supp": 16}, "factor": 0.04874796882170768, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.7790577411651611, "trace_ratio": 0.2950964636824628, "varopt": {"value": 0.07614759491486561, "held": 0.0524976152722515, "ident": 0.003696190883516774, "prot": 0.5954957059962275, "supp": 16}, "strat": {"value": 0.07817635850128843, "held": 0.05333308915009106, "ident": 0.0037727032772315477, "prot": 5.093334401740653e-16, "supp": 16}}, "32": {"fps": {"value": 0.012026899026054838, "held": 0.008826489460909892, "ident": 0.0005782337623358693, "prot": 2.4813680418736515e-16, "supp": 32}, "factor": 0.01615814510897836, "j": 19, "s": [0, 10, 3], "ms_per_draw": 0.589269757270813, "trace_ratio": 0.3747429293532179, "varopt": {"value": 0.012015951509121905, "held": 0.008618976628257528, "ident": 0.0005626598740094948, "prot": 0.26363879022877956, "supp": 32}, "strat": {"value": 0.012021996030829173, "held": 0.008701113115400939, "ident": 0.0005704564174728618, "prot": 2.8731629958537015e-16, "supp": 32}}, "64": {"fps": {"value": 0.0010538036421318994, "held": 0.0007694641923271905, "ident": 5.024888346667008e-05, "prot": 1.2406840209368258e-16, "supp": 64}, "factor": 0.003699250748685747, "j": 36, "s": [1, 22, 5], "ms_per_draw": 0.5774891376495361, "trace_ratio": 0.28743164699568347, "varopt": {"value": 0.0010421612998276178, "held": 0.0007797364437292287, "ident": 4.9961987011526734e-05, "prot": 0.06149630589060965, "supp": 64}, "strat": {"value": 0.001058045571698533, "held": 0.0007762749318059933, "ident": 5.003775297590955e-05, "prot": 1.4365814979268508e-16, "supp": 64}}, "128": {"fps": {"value": 3.456935892663942e-05, "held": 3.1811911759585906e-05, "ident": 1.8056688919006347e-06, "prot": 1.958974769900251e-17, "supp": 128}, "factor": 0.0005672960934593078, "j": 82, "s": [0, 42, 4], "ms_per_draw": 0.5212254524230957, "trace_ratio": 0.25232312584254224, "varopt": {"value": 3.407077660574362e-05, "held": 3.2118637356052084e-05, "ident": 1.8023383940279896e-06, "prot": 0.009361757233526311, "supp": 128}, "strat": {"value": 3.49421082588197e-05, "held": 3.4538227200313725e-05, "ident": 1.9082119743288176e-06, "prot": 4.897436924750628e-17, "supp": 128}}}}
{"part": "B", "row": 62, "seq": 1, "layer": 7, "head": 0, "res": {"16": {"fps": {"value": 9.086208783912376e-07, "held": 1.3204281301915271e-06, "ident": 7.303020684832899e-08, "prot": 1.9931575425864097e-15, "supp": 16}, "factor": 0.0003789756237676245, "j": 9, "s": [1, 1, 5], "ms_per_draw": 0.594607949256897, "trace_ratio": 0.20493180497028443, "varopt": {"value": 8.380703013041937e-07, "held": 1.3083895824690205e-06, "ident": 7.259322003831118e-08, "prot": 3.537193882889901, "supp": 16}, "strat": {"value": 9.115970909351343e-07, "held": 1.3298072587725352e-06, "ident": 7.256512858926924e-08, "prot": 8.30482309411004e-16, "supp": 16}}, "32": {"fps": {"value": 8.560380673681585e-09, "held": 1.0461636189965313e-08, "ident": 5.621459108685404e-10, "prot": 3.6333601036731425e-17, "supp": 32}, "factor": 1.886765943866019e-05, "j": 20, "s": [1, 6, 5], "ms_per_draw": 0.7159667015075684, "trace_ratio": 0.3172789913018692, "varopt": {"value": 8.744486432489979e-09, "held": 1.0552063886706402e-08, "ident": 5.592360152618867e-10, "prot": 0.23351687786322978, "supp": 32}, "strat": {"value": 2.018017617900776e-07, "held": 3.6461515778756975e-07, "ident": 2.0472131555800688e-08, "prot": 6.488143042273469e-18, "supp": 32}}, "64": {"fps": {"value": 4.583041606274698e-10, "held": 4.921925880426184e-10, "ident": 2.6606809684584467e-11, "prot": 2.5952572169093874e-18, "supp": 64}, "factor": 2.8011279805793032e-06, "j": 41, "s": [0, 20, 3], "ms_per_draw": 0.7288366556167603, "trace_ratio": 0.31561656952263295, "varopt": {"value": 4.5588110964301776e-10, "held": 4.909995680696957e-10, "ident": 2.6158802620162085e-11, "prot": 0.02795898094761398, "supp": 64}, "strat": {"value": 5.063892082320787e-10, "held": 5.59416245667173e-10, "ident": 2.9582288224512256e-11, "prot": 1.1969205966170773e-20, "supp": 64}}, "128": {"fps": {"value": 8.169991567591541e-12, "held": 1.1526184386819648e-11, "ident": 5.549329468659767e-13, "prot": 2.137358208244781e-21, "supp": 128}, "factor": 3.534187720914059e-07, "j": 62, "s": [1, 33, 32], "ms_per_draw": 0.6354162693023682, "trace_ratio": 7.983853029450298e-06, "varopt": {"value": 8.243277251182513e-12, "held": 1.1767084083079355e-11, "ident": 5.557132741777115e-13, "prot": 0.001067957087758346, "supp": 128}, "strat": {"value": 8.256453287943342e-12, "held": 1.1577690280000138e-11, "ident": 5.536942684069791e-13, "prot": 7.267017908032255e-21, "supp": 128}}}}
{"part": "B", "row": 64, "seq": 1, "layer": 8, "head": 0, "res": {"16": {"fps": {"value": 0.25671261366446285, "held": 0.569731365999499, "ident": 0.0248744540095221, "prot": 8.376331014388786e-16, "supp": 16}, "factor": 0.1030427015392202, "j": 1, "s": [1, 8, 6], "ms_per_draw": 0.6040291786193848, "trace_ratio": 0.36778936990507943, "varopt": {"value": 0.2584125496255865, "held": 0.5599600068444412, "ident": 0.024724651527842867, "prot": 0.7398499236062974, "supp": 16}, "strat": {"value": 0.2616038196578888, "held": 0.5743867128580025, "ident": 0.025189257177667828, "prot": 7.28376609946851e-16, "supp": 16}}, "32": {"fps": {"value": 0.0887325278059424, "held": 0.18675156013906571, "ident": 0.008287145107548962, "prot": 6.191201184548233e-16, "supp": 32}, "factor": 0.041563411059356264, "j": 5, "s": [1, 18, 8], "ms_per_draw": 0.603765606880188, "trace_ratio": 0.38231537606378346, "varopt": {"value": 0.08914974128884448, "held": 0.18915416718264777, "ident": 0.008323042355386015, "prot": 0.3410626459099927, "supp": 32}, "strat": {"value": 0.08854021563348136, "held": 0.1883235545676735, "ident": 0.008332597460335144, "prot": 4.734447964654532e-16, "supp": 32}}, "64": {"fps": {"value": 0.02749597849205266, "held": 0.05558013221400948, "ident": 0.0024301789631121437, "prot": 3.459788897247542e-16, "supp": 64}, "factor": 0.017491579164534945, "j": 16, "s": [0, 39, 9], "ms_per_draw": 0.5929050445556641, "trace_ratio": 0.34055625795844924, "varopt": {"value": 0.027733205415348315, "held": 0.055533652523248066, "ident": 0.00243128398604564, "prot": 0.14796154474050585, "supp": 64}, "strat": {"value": 0.027907167278201597, "held": 0.05586245483730734, "ident": 0.0024466049408077167, "prot": 2.731412287300691e-16, "supp": 64}}, "128": {"fps": {"value": 0.00625572968886527, "held": 0.012044741090545173, "ident": 0.0005237615805914904, "prot": 1.661609141441254e-16, "supp": 128}, "factor": 0.00648768799948726, "j": 49, "s": [0, 74, 5], "ms_per_draw": 0.5653305053710938, "trace_ratio": 0.32021485163632535, "varopt": {"value": 0.006285376169184638, "held": 0.012129526331467513, "ident": 0.0005246680063084563, "prot": 0.047360154630744965, "supp": 128}, "strat": {"value": 0.006380563291193862, "held": 0.01200996436863927, "ident": 0.0005252444857330702, "prot": 1.8209415248671276e-16, "supp": 128}}}}
{"part": "B", "row": 66, "seq": 1, "layer": 9, "head": 0, "res": {"16": {"fps": {"value": 0.012131985748979961, "held": 0.00895652828683222, "ident": 0.00046735363512324886, "prot": 1.4060189117052837e-15, "supp": 16}, "factor": 0.025987509076121483, "j": 10, "s": [1, 1, 4], "ms_per_draw": 0.593704342842102, "trace_ratio": 0.32729764930241684, "varopt": {"value": 0.011744736312187207, "held": 0.008715753155076285, "ident": 0.0004491168782996696, "prot": 4.614459115838014, "supp": 16}, "strat": {"value": 0.012187064434383056, "held": 0.009050711572992719, "ident": 0.00046530928260729066, "prot": 5.624075646821135e-15, "supp": 16}}, "32": {"fps": {"value": 0.00035835946223629117, "held": 0.00024645309380786165, "ident": 1.4149292135235737e-05, "prot": 1.0042992226466312e-16, "supp": 32}, "factor": 0.0028788290661775876, "j": 21, "s": [1, 6, 4], "ms_per_draw": 0.590745210647583, "trace_ratio": 0.37328014443892255, "varopt": {"value": 0.0003633014317301173, "held": 0.00025115224739450504, "ident": 1.4163057780807106e-05, "prot": 0.6743211533840765, "supp": 32}, "strat": {"value": 0.0007558624418928488, "held": 0.0005445291632104197, "ident": 3.0030314861597714e-05, "prot": 5.0591573340824045e-15, "supp": 32}}, "64": {"fps": {"value": 2.4481573808108276e-05, "held": 1.706741861526692e-05, "ident": 9.225478604497342e-07, "prot": 1.4011350355466107e-18, "supp": 64}, "factor": 0.00044994853187266953, "j": 6, "s": [1, 25, 32], "ms_per_draw": 0.5648541450500488, "trace_ratio": 0.0026144897504248054, "varopt": {"value": 2.4383090345896614e-05, "held": 1.7010405009381885e-05, "ident": 9.203114316518038e-07, "prot": 0.0710665620788221, "supp": 64}, "strat": {"value": 2.425957559680335e-05, "held": 1.678723933954051e-05, "ident": 9.210545609799692e-07, "prot": 5.015219243091614e-15, "supp": 64}}, "128": {"fps": {"value": 2.184506907334415e-06, "held": 1.5745795561499863e-06, "ident": 8.280043426658383e-08, "prot": 1.19680284286273e-18, "supp": 128}, "factor": 9.882083860394905e-05, "j": 35, "s": [1, 60, 32], "ms_per_draw": 0.5327072143554688, "trace_ratio": 0.0010720087033252459, "varopt": {"value": 2.2108095832667038e-06, "held": 1.5821012084212642e-06, "ident": 8.271816140005284e-08, "prot": 1.050851276659958e-18, "supp": 128}, "strat": {"value": 2.2762699235305416e-06, "held": 1.6460691624391825e-06, "ident": 8.721874562136935e-08, "prot": 5.015219243091614e-15, "supp": 128}}}}
{"part": "B", "row": 65, "seq": 1, "layer": 8, "head": 7, "res": {"16": {"fps": {"value": 3.041210366592165e-08, "held": 1.729723028135249e-08, "ident": 1.440105055204538e-09, "prot": 1.0738920559396973e-17, "supp": 16}, "factor": 4.005922142439199e-05, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.5818698406219482, "trace_ratio": 0.3050910464609053, "varopt": {"value": 2.9146984202908434e-08, "held": 1.753907396711624e-08, "ident": 1.4007994939377168e-09, "prot": 0.263539826131076, "supp": 16}, "strat": {"value": 5.741339543551391e-07, "held": 3.2829914591159456e-07, "ident": 2.621294126638443e-08, "prot": 1.229822082894868e-19, "supp": 16}}, "32": {"fps": {"value": 1.437573655728064e-09, "held": 8.595174683300483e-10, "ident": 6.895569969371574e-11, "prot": 1.947625153988396e-18, "supp": 32}, "factor": 6.31996087517112e-06, "j": 20, "s": [0, 11, 1], "ms_per_draw": 0.6084027290344238, "trace_ratio": 0.31459797386139693, "varopt": {"value": 1.4142970260607947e-09, "held": 8.384013550370916e-10, "ident": 6.654096517720236e-11, "prot": 0.046104359085016144, "supp": 32}, "strat": {"value": 5.729954578418543e-07, "held": 3.2255463205356235e-07, "ident": 2.6079816389122463e-08, "prot": 1.229822082894868e-19, "supp": 32}}, "64": {"fps": {"value": 2.5574624588361316e-11, "held": 1.5246729300250543e-11, "ident": 1.1136776988743096e-12, "prot": 1.6925205998135934e-18, "supp": 64}, "factor": 8.395412123484778e-07, "j": 46, "s": [0, 16, 2], "ms_per_draw": 0.6944452524185181, "trace_ratio": 0.22601739836594828, "varopt": {"value": 2.570371577334338e-11, "held": 1.4860149521546352e-11, "ident": 1.1094222743344238e-12, "prot": 0.007479337252205119, "supp": 64}, "strat": {"value": 3.9026092460137447e-10, "held": 2.2714952323868408e-10, "ident": 1.7863672243989714e-11, "prot": 1.0248517357457233e-20, "supp": 64}}, "128": {"fps": {"value": 4.5907886072836025e-14, "held": 2.6238783306977022e-14, "ident": 2.0410408964560447e-15, "prot": 2.4529284055269468e-20, "supp": 128}, "factor": 2.5746101133780874e-08, "j": 106, "s": [0, 20, 2], "ms_per_draw": 0.5025256872177124, "trace_ratio": 0.2977262079014975, "varopt": {"value": 4.542775105865034e-14, "held": 2.615748004424237e-14, "ident": 2.02037934205687e-15, "prot": 0.00019042405287406279, "supp": 128}, "strat": {"value": 1.4030555291029518e-13, "held": 8.83145059133155e-14, "ident": 6.3550763514271186e-15, "prot": 4.003327092756732e-22, "supp": 128}}}}
{"part": "B", "row": 67, "seq": 1, "layer": 9, "head": 7, "res": {"16": {"fps": {"value": 1.9386052300234814e-09, "held": 3.1611265364822413e-09, "ident": 1.2640375011862512e-10, "prot": 8.179481248002845e-15, "supp": 16}, "factor": 1.1107718217460503e-05, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.6273089647293091, "trace_ratio": 0.34134669893940234, "varopt": {"value": 1.8280873129652674e-09, "held": 2.992124085304896e-09, "ident": 1.2045244587670218e-10, "prot": 4.353917485429165, "supp": 16}, "strat": {"value": 1.9315859408277692e-09, "held": 3.146060966607403e-09, "ident": 1.2667512842447957e-10, "prot": 8.179481248002845e-15, "supp": 16}}, "32": {"fps": {"value": 2.032862727456201e-10, "held": 3.170781918915917e-10, "ident": 1.2116911739548252e-11, "prot": 1.8257770642863495e-15, "supp": 32}, "factor": 2.692507326549131e-06, "j": 23, "s": [0, 8, 1], "ms_per_draw": 0.5998427867889404, "trace_ratio": 0.40409365459123653, "varopt": {"value": 1.7761779123925982e-10, "held": 2.766608241695556e-10, "ident": 1.0893368235311471e-11, "prot": 1.0445662564628475, "supp": 32}, "strat": {"value": 2.0455254397885835e-10, "held": 3.389676447438262e-10, "ident": 1.4060966534783885e-11, "prot": 4.5279271194301465e-15, "supp": 32}}, "64": {"fps": {"value": 1.0457758581404523e-11, "held": 1.7095529273174693e-11, "ident": 6.334753560491397e-13, "prot": 7.303108257145397e-16, "supp": 64}, "factor": 5.131066283263802e-07, "j": 40, "s": [1, 20, 3], "ms_per_draw": 0.5708009004592896, "trace_ratio": 0.24547881943411495, "varopt": {"value": 1.054116638391289e-11, "held": 1.702218638591232e-11, "ident": 6.35823651188726e-13, "prot": 0.29154208316298225, "supp": 64}, "strat": {"value": 5.6000144289643476e-11, "held": 1.1080597487165017e-10, "ident": 4.803187495483365e-12, "prot": 2.3369946422865272e-15, "supp": 64}}, "128": {"fps": {"value": 1.8047635491789438e-13, "held": 2.4348623584602586e-13, "ident": 9.66116706522175e-15, "prot": 8.215996789288572e-17, "supp": 128}, "factor": 4.639666721890622e-08, "j": 94, "s": [0, 31, 3], "ms_per_draw": 0.5027049779891968, "trace_ratio": 0.2734746026858755, "varopt": {"value": 1.8359446349842975e-13, "held": 2.442914975135798e-13, "ident": 9.703290037822542e-15, "prot": 0.0256619294706324, "supp": 128}, "strat": {"value": 9.715148795453601e-12, "held": 2.093275625550964e-11, "ident": 8.114501999336125e-13, "prot": 2.2639635597150733e-15, "supp": 128}}}}
{"part": "B", "row": 68, "seq": 1, "layer": 10, "head": 0, "res": {"16": {"fps": {"value": 0.3217846397212998, "held": 0.3480338789080386, "ident": 0.015099963030685995, "prot": 5.178393419337112e-16, "supp": 16}, "factor": 0.08481040010669791, "j": 2, "s": [1, 8, 5], "ms_per_draw": 0.6201363801956177, "trace_ratio": 0.3655273035640541, "varopt": {"value": 0.32827877289377044, "held": 0.35336222729156086, "ident": 0.015023629821417627, "prot": 0.6030438527347664, "supp": 16}, "strat": {"value": 0.3246792027014917, "held": 0.34840635986280355, "ident": 0.015186714651143471, "prot": 6.838856526624557e-16, "supp": 16}}, "32": {"fps": {"value": 0.10241707729155741, "held": 0.10180554315781998, "ident": 0.004409070100536959, "prot": 4.728098339394755e-16, "supp": 32}, "factor": 0.03373986529729066, "j": 6, "s": [1, 16, 9], "ms_per_draw": 0.641114354133606, "trace_ratio": 0.32541091048604737, "varopt": {"value": 0.1033034417350791, "held": 0.10318089232971127, "ident": 0.004403444265668336, "prot": 0.34656829779190396, "supp": 32}, "strat": {"value": 0.10546343542604525, "held": 0.10455238720647637, "ident": 0.004542531665653226, "prot": 4.502950799423577e-16, "supp": 32}}, "64": {"fps": {"value": 0.021749183063543016, "held": 0.020586518365717395, "ident": 0.0008755433711921377, "prot": 2.701770479654146e-16, "supp": 64}, "factor": 0.012267513946295026, "j": 23, "s": [0, 34, 7], "ms_per_draw": 0.5876410007476807, "trace_ratio": 0.29539172009904985, "varopt": {"value": 0.02142207625169268, "held": 0.02093409190635747, "ident": 0.000872844679092184, "prot": 0.12083138266763441, "supp": 64}, "strat": {"value": 0.022806935385053642, "held": 0.020653106377430425, "ident": 0.0009199294098707965, "prot": 3.377213099567682e-16, "supp": 64}}, "128": {"fps": {"value": 0.0024896330807748523, "held": 0.002366611815830944, "ident": 9.841362995494775e-05, "prot": 9.287336023811126e-17, "supp": 128}, "factor": 0.003338231036709083, "j": 66, "s": [0, 56, 6], "ms_per_draw": 0.546906590461731, "trace_ratio": 0.29082509671582774, "varopt": {"value": 0.002540577497035457, "held": 0.002370594413677413, "ident": 9.835411351458246e-05, "prot": 0.032868309518594645, "supp": 128}, "strat": {"value": 0.002647974378848829, "held": 0.0024576111352509187, "ident": 0.00010559893349046265, "prot": 9.005901598847153e-17, "supp": 128}}}}
{"part": "B", "row": 69, "seq": 1, "layer": 10, "head": 7, "res": {"16": {"fps": {"value": 0.4272419917542667, "held": 0.3562307288916995, "ident": 0.016322026797028478, "prot": 2.4208836594351793e-16, "supp": 16}, "factor": 0.09474277360474861, "j": 5, "s": [0, 7, 4], "ms_per_draw": 0.6738040447235107, "trace_ratio": 0.3733485019972289, "varopt": {"value": 0.424738130824948, "held": 0.3483770943540969, "ident": 0.016112905045675988, "prot": 0.5865071650499913, "supp": 16}, "strat": {"value": 0.45414171983098206, "held": 0.37284081140375613, "ident": 0.01728065164530802, "prot": 2.5361638336939974e-16, "supp": 16}}, "32": {"fps": {"value": 0.09747656070843114, "held": 0.08859074594444004, "ident": 0.0038663586567386724, "prot": 2.190323310917543e-16, "supp": 32}, "factor": 0.03334631968121539, "j": 9, "s": [1, 18, 4], "ms_per_draw": 0.6354125738143921, "trace_ratio": 0.33437195976434225, "varopt": {"value": 0.09800527981667728, "held": 0.09035321710482355, "ident": 0.0038813610039134124, "prot": 0.21851948281628844, "supp": 32}, "strat": {"value": 0.12033417792532376, "held": 0.10728553514995062, "ident": 0.00470875563489131, "prot": 1.8444827881410889e-16, "supp": 32}}, "64": {"fps": {"value": 0.017699132504510218, "held": 0.016603276254236195, "ident": 0.0007154779345485187, "prot": 8.646013069411354e-17, "supp": 64}, "factor": 0.011294559090574826, "j": 23, "s": [1, 34, 6], "ms_per_draw": 0.5944818258285522, "trace_ratio": 0.28784391317843466, "varopt": {"value": 0.017761790741028315, "held": 0.016802987937535534, "ident": 0.0007170618628833896, "prot": 0.08516414843475341, "supp": 64}, "strat": {"value": 0.022427334919800933, "held": 0.02045518406579103, "ident": 0.0008757349766450658, "prot": 9.870864920911296e-17, "supp": 64}}, "128": {"fps": {"value": 0.0016149462882910294, "held": 0.0015406543768964024, "ident": 6.45979132139439e-05, "prot": 3.170204792117497e-17, "supp": 128}, "factor": 0.0028983281817755863, "j": 72, "s": [0, 52, 4], "ms_per_draw": 0.5396192073822021, "trace_ratio": 0.2803265777802011, "varopt": {"value": 0.0016127774098576516, "held": 0.001572293098094189, "ident": 6.442982106491021e-05, "prot": 0.01837194759472283, "supp": 128}, "strat": {"value": 0.0018538442360939383, "held": 0.0017283521604935874, "ident": 7.253812561943374e-05, "prot": 4.058405106175615e-17, "supp": 128}}}}
{"part": "B", "row": 70, "seq": 1, "layer": 11, "head": 0, "res": {"16": {"fps": {"value": 0.0699247338634629, "held": 0.06872857951362685, "ident": 0.0030971336223428805, "prot": 7.908679580642078e-16, "supp": 16}, "factor": 0.057029507790142694, "j": 6, "s": [1, 1, 8], "ms_per_draw": 0.6108838319778442, "trace_ratio": 0.23119645957996982, "varopt": {"value": 0.07234404649093946, "held": 0.07109163072972109, "ident": 0.0031007455666209943, "prot": 3.9820553957200833, "supp": 16}, "strat": {"value": 0.06937289768180079, "held": 0.06787416055617516, "ident": 0.0030936227691341234, "prot": 7.908679580642078e-16, "supp": 16}}, "32": {"fps": {"value": 0.00172756886242247, "held": 0.0015788750460466407, "ident": 7.24731716133212e-05, "prot": 1.2167199354833966e-16, "supp": 32}, "factor": 0.007545732387923356, "j": 22, "s": [1, 5, 4], "ms_per_draw": 0.587041974067688, "trace_ratio": 0.31783831548633845, "varopt": {"value": 0.0017972482070693972, "held": 0.0016738916522220952, "ident": 7.174122918693075e-05, "prot": 0.39935383640098965, "supp": 32}, "strat": {"value": 0.002485462985227473, "held": 0.002461449355647615, "ident": 0.00010145217460239956, "prot": 8.212859564512927e-16, "supp": 32}}, "64": {"fps": {"value": 2.2264819475387805e-05, "held": 2.3962596471391473e-05, "ident": 9.012734462627087e-07, "prot": 1.6322489620839765e-18, "supp": 64}, "factor": 0.0005725948685701054, "j": 13, "s": [1, 18, 32], "ms_per_draw": 0.5626399517059326, "trace_ratio": 0.0023070645418715287, "varopt": {"value": 2.1982608326048833e-05, "held": 2.346342825676373e-05, "ident": 8.907140227391901e-07, "prot": 0.007817865648349482, "supp": 64}, "strat": {"value": 2.6523251524020602e-05, "held": 2.6145346913927314e-05, "ident": 1.1041633977528412e-06, "prot": 7.699555841730869e-16, "supp": 64}}, "128": {"fps": {"value": 2.851358480839796e-07, "held": 3.1428063953765953e-07, "ident": 1.1887848117914806e-08, "prot": 3.1012730279595555e-19, "supp": 128}, "factor": 5.264608609535284e-05, "j": 65, "s": [1, 30, 32], "ms_per_draw": 0.5639798641204834, "trace_ratio": 0.0003330504731555779, "varopt": {"value": 2.881022102757192e-07, "held": 3.128162628326205e-07, "ident": 1.1898080781061812e-08, "prot": 2.4483734431259645e-19, "supp": 128}, "strat": {"value": 2.1374529818036834e-06, "held": 1.5082009622356235e-06, "ident": 9.529134641058353e-08, "prot": 7.699555841730869e-16, "supp": 128}}}}
{"part": "B", "row": 71, "seq": 1, "layer": 11, "head": 7, "res": {"16": {"fps": {"value": 3.8548077091749794e-10, "held": 3.898551746884597e-10, "ident": 1.641945940183529e-11, "prot": 1.29759114417857e-13, "supp": 16}, "factor": 3.746678729502146e-06, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.6394593715667725, "trace_ratio": 0.4032729928282449, "varopt": {"value": 3.2563436000129674e-10, "held": 3.229614162161014e-10, "ident": 1.3672026495496882e-11, "prot": 53.94887315881936, "supp": 16}, "strat": {"value": 3.889133803148383e-10, "held": 3.872065057020376e-10, "ident": 1.645551178104463e-11, "prot": 1.441767937976189e-13, "supp": 16}}, "32": {"fps": {"value": 3.6410076428501625e-11, "held": 3.284678438954466e-11, "ident": 1.414407018165606e-12, "prot": 6.668176713139873e-14, "supp": 32}, "factor": 8.947898622936717e-07, "j": 17, "s": [1, 13, 1], "ms_per_draw": 0.6513054370880127, "trace_ratio": 0.27995987845623116, "varopt": {"value": 3.27732919254233e-11, "held": 3.023774472940927e-11, "ident": 1.2750969181793158e-12, "prot": 13.285527916863058, "supp": 32}, "strat": {"value": 3.5910945058574945e-11, "held": 3.230004552975216e-11, "ident": 1.4157934150090704e-12, "prot": 6.848397705386898e-14, "supp": 32}}, "64": {"fps": {"value": 7.686157475322465e-13, "held": 7.766307342953094e-13, "ident": 3.17762979360257e-14, "prot": 8.109944651116063e-15, "supp": 64}, "factor": 1.174992070420544e-07, "j": 45, "s": [1, 17, 1], "ms_per_draw": 0.572323203086853, "trace_ratio": 0.29084301015345254, "varopt": {"value": 7.736997033410836e-13, "held": 7.721124035319161e-13, "ident": 3.160046507979235e-14, "prot": 2.6881925126324258, "supp": 64}, "strat": {"value": 7.755860123775692e-13, "held": 7.770824874163153e-13, "ident": 3.17432641097954e-14, "prot": 8.560497131733622e-15, "supp": 64}}, "128": {"fps": {"value": 7.273348825127006e-15, "held": 7.45863834155671e-15, "ident": 2.969530027872797e-16, "prot": 5.0687154069475395e-16, "supp": 128}, "factor": 1.0060707467510482e-08, "j": 111, "s": [0, 15, 2], "ms_per_draw": 0.48763811588287354, "trace_ratio": 0.3609634856725542, "varopt": {"value": 7.027941318514927e-15, "held": 7.23263114266019e-15, "ident": 2.8276004378899273e-16, "prot": 0.3455593995542174, "supp": 128}, "strat": {"value": 4.3700471955296883e-14, "held": 6.055049525400976e-14, "ident": 2.2694589590189653e-15, "prot": 7.884668410807283e-16, "supp": 128}}}}
{"part": "B", "row": 72, "seq": 1, "layer": 12, "head": 0, "res": {"16": {"fps": {"value": 4.0172375184512514e-05, "held": 3.5232217359326214e-05, "ident": 1.5634537260380347e-06, "prot": 3.0931033299735387e-17, "supp": 16}, "factor": 0.0011869453574237549, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.7699811458587646, "trace_ratio": 0.2965915982274062, "varopt": {"value": 4.027686903984678e-05, "held": 3.58080596263744e-05, "ident": 1.554080460784208e-06, "prot": 0.28915477311193855, "supp": 16}, "strat": {"value": 0.0008885281957003621, "held": 0.0007659993747326688, "ident": 3.380026386057872e-05, "prot": 5.530954114173385e-18, "supp": 16}}, "32": {"fps": {"value": 7.026221564679896e-06, "held": 6.598655430343627e-06, "ident": 2.7408367827620853e-07, "prot": 1.2934795743525706e-17, "supp": 32}, "factor": 0.0003133735399625001, "j": 11, "s": [1, 16, 4], "ms_per_draw": 0.698477029800415, "trace_ratio": 0.29627495981208163, "varopt": {"value": 7.038980194730524e-06, "held": 6.631225084649677e-06, "ident": 2.7199530777979364e-07, "prot": 0.1330767430140553, "supp": 32}, "strat": {"value": 0.0004212278786655735, "held": 0.00036759584410663265, "ident": 1.6111641474946273e-05, "prot": 8.296431171260077e-18, "supp": 32}}, "64": {"fps": {"value": 5.733675263369341e-07, "held": 5.486366284650416e-07, "ident": 2.2206285644854986e-08, "prot": 3.3742945417893146e-18, "supp": 64}, "factor": 8.114478533780678e-05, "j": 39, "s": [0, 22, 3], "ms_per_draw": 0.5783219337463379, "trace_ratio": 0.28377364624536416, "varopt": {"value": 5.755433789484612e-07, "held": 5.492956766545162e-07, "ident": 2.214204938933408e-08, "prot": 0.029025626261117682, "supp": 64}, "strat": {"value": 3.034068630741804e-06, "held": 2.9182743545708596e-06, "ident": 1.1672189658331249e-07, "prot": 1.0946680017634824e-18, "supp": 64}}, "128": {"fps": {"value": 7.806935675254673e-09, "held": 7.647700779838929e-09, "ident": 3.261991786672304e-10, "prot": 1.7135089470023864e-19, "supp": 128}, "factor": 9.460192663365226e-06, "j": 94, "s": [0, 33, 1], "ms_per_draw": 0.4968245029449463, "trace_ratio": 0.23862793218889103, "varopt": {"value": 7.939832907317623e-09, "held": 7.661912061339293e-09, "ident": 3.284992062686494e-10, "prot": 0.00281995800063054, "supp": 128}, "strat": {"value": 1.8577032512997215e-08, "held": 1.8266428459087116e-08, "ident": 7.790793543479221e-10, "prot": 1.1522821071194552e-19, "supp": 128}}}}
{"part": "B", "row": 73, "seq": 1, "layer": 12, "head": 7, "res": {"16": {"fps": {"value": 0.41453248626006156, "held": 0.44205057422674665, "ident": 0.01945868316000672, "prot": 7.153227871488722e-16, "supp": 16}, "factor": 0.10782329040111964, "j": 2, "s": [1, 4, 9], "ms_per_draw": 0.6132328510284424, "trace_ratio": 0.2848871309497807, "varopt": {"value": 0.42665752040392774, "held": 0.44989884074342307, "ident": 0.01913984447991671, "prot": 1.2284351014543584, "supp": 16}, "strat": {"value": 0.41431916863054297, "held": 0.4379417044040428, "ident": 0.01943533283273767, "prot": 5.647285161701622e-16, "supp": 16}}, "32": {"fps": {"value": 0.06606588182613804, "held": 0.07053428608878755, "ident": 0.002859303703778677, "prot": 1.314693341549469e-16, "supp": 32}, "factor": 0.03482043336116157, "j": 14, "s": [1, 9, 8], "ms_per_draw": 0.629206657409668, "trace_ratio": 0.3022145903193424, "varopt": {"value": 0.0672451559844422, "held": 0.07081990746003211, "ident": 0.0028437670431312556, "prot": 0.42842495536041364, "supp": 32}, "strat": {"value": 0.06961162194394814, "held": 0.07356976460859807, "ident": 0.002988243996519867, "prot": 2.353035484042343e-16, "supp": 32}}, "64": {"fps": {"value": 0.006105044396113514, "held": 0.006676546970036926, "ident": 0.00026802573531159343, "prot": 4.695333362676675e-17, "supp": 64}, "factor": 0.008270408862122445, "j": 43, "s": [0, 19, 2], "ms_per_draw": 0.6066486835479736, "trace_ratio": 0.39064226925024736, "varopt": {"value": 0.005998818394559244, "held": 0.006743137446580267, "ident": 0.00026109209522865595, "prot": 0.07712298592903953, "supp": 64}, "strat": {"value": 0.005878024806710945, "held": 0.006817741827422208, "ident": 0.00026473647942037905, "prot": 5.176678064893154e-17, "supp": 64}}, "128": {"fps": {"value": 0.00046369943935685985, "held": 0.0005162711031302074, "ident": 1.9825113177878518e-05, "prot": 1.3499083417695441e-17, "supp": 128}, "factor": 0.0015982914042838611, "j": 42, "s": [1, 53, 32], "ms_per_draw": 0.5350474119186401, "trace_ratio": 0.017583586081245044, "varopt": {"value": 0.00047014351836674283, "held": 0.0005203564760557371, "ident": 1.9800549689354012e-05, "prot": 0.0026477029205032587, "supp": 128}, "strat": {"value": 0.0004958072348252607, "held": 0.0005375556120429452, "ident": 2.0939422915362534e-05, "prot": 4.1766379841751585e-17, "supp": 128}}}}
{"part": "B", "row": 74, "seq": 1, "layer": 13, "head": 0, "res": {"16": {"fps": {"value": 0.03351243934820839, "held": 0.04510797237409872, "ident": 0.0017206961861340401, "prot": 1.3392341905688414e-16, "supp": 16}, "factor": 0.03222402906874214, "j": 7, "s": [0, 7, 2], "ms_per_draw": 0.660596489906311, "trace_ratio": 0.41048754688573713, "varopt": {"value": 0.03326867118943069, "held": 0.045400093003264204, "ident": 0.0016809917921465727, "prot": 0.5055609232884054, "supp": 16}, "strat": {"value": 0.06663068455628336, "held": 0.08625980453688696, "ident": 0.003414146986541357, "prot": 1.488037989520935e-16, "supp": 16}}, "32": {"fps": {"value": 0.00741742141234236, "held": 0.010530703043436632, "ident": 0.00039207461893833273, "prot": 5.208132963323272e-17, "supp": 32}, "factor": 0.011315794051219095, "j": 8, "s": [1, 19, 4], "ms_per_draw": 0.5966204404830933, "trace_ratio": 0.2974409521573963, "varopt": {"value": 0.0075706206076259245, "held": 0.010656857959200019, "ident": 0.0003922391592547584, "prot": 0.18484133997491264, "supp": 32}, "strat": {"value": 0.016058090293201963, "held": 0.022054549989247624, "ident": 0.0008399762469005833, "prot": 1.1904303916167478e-16, "supp": 32}}, "64": {"fps": {"value": 0.001266918710233924, "held": 0.0018242837227960824, "ident": 6.685203887250801e-05, "prot": 3.7200949738023374e-17, "supp": 64}, "factor": 0.0037365968734557656, "j": 27, "s": [0, 32, 5], "ms_per_draw": 0.5824919939041138, "trace_ratio": 0.28296177627038777, "varopt": {"value": 0.0013128411672083068, "held": 0.0018382563355319138, "ident": 6.682722372925543e-05, "prot": 0.0607368523278782, "supp": 64}, "strat": {"value": 0.0022502353522929697, "held": 0.003203725754522532, "ident": 0.00011535280363483843, "prot": 4.8361234659430386e-17, "supp": 64}}, "128": {"fps": {"value": 0.0001011868519186356, "held": 0.00014524261236363307, "ident": 5.277345375730305e-06, "prot": 1.302033240830818e-17, "supp": 128}, "factor": 0.0008907279061756143, "j": 74, "s": [0, 50, 4], "ms_per_draw": 0.5462194681167603, "trace_ratio": 0.2516485802837909, "varopt": {"value": 0.00010337309456960333, "held": 0.00014685145578359577, "ident": 5.256834317041601e-06, "prot": 0.017125580032516033, "supp": 128}, "strat": {"value": 0.0001355052874663656, "held": 0.0001926567972050069, "ident": 6.969248150556667e-06, "prot": 1.5810403638659934e-17, "supp": 128}}}}
{"part": "B", "row": 76, "seq": 1, "layer": 14, "head": 0, "res": {"16": {"fps": {"value": 0.007821431400194088, "held": 0.009532140064728925, "ident": 0.0003255756339380278, "prot": 4.184169680893447e-16, "supp": 16}, "factor": 0.01527215105375003, "j": 6, "s": [1, 3, 6], "ms_per_draw": 0.6182156801223755, "trace_ratio": 0.3487524794683457, "varopt": {"value": 0.007735461189119883, "held": 0.009878889000732218, "ident": 0.00031901265604056717, "prot": 1.6878224066316112, "supp": 16}, "strat": {"value": 0.009591513183188087, "held": 0.012780743180438045, "ident": 0.00039278581751143424, "prot": 1.5341955496609304e-15, "supp": 16}}, "32": {"fps": {"value": 0.0011733691490788528, "held": 0.0014571693411967927, "ident": 4.503185299083552e-05, "prot": 1.2784962913841087e-16, "supp": 32}, "factor": 0.004215148699582769, "j": 16, "s": [1, 9, 6], "ms_per_draw": 0.6171139478683472, "trace_ratio": 0.35755571977040224, "varopt": {"value": 0.001180412912940314, "held": 0.001527256520754173, "ident": 4.5019425021197114e-05, "prot": 0.565945368543503, "supp": 32}, "strat": {"value": 0.0013415287151159765, "held": 0.0019148745664231614, "ident": 5.331061968091988e-05, "prot": 9.35626831422007e-16, "supp": 32}}, "64": {"fps": {"value": 0.0001325234948543879, "held": 0.00018650319670011372, "ident": 5.238925234286632e-06, "prot": 1.4311671706368295e-17, "supp": 64}, "factor": 0.0010190036727852421, "j": 32, "s": [0, 29, 3], "ms_per_draw": 0.5814758539199829, "trace_ratio": 0.32893490996591357, "varopt": {"value": 0.00013373354298391464, "held": 0.00018777129369716854, "ident": 5.221679923956261e-06, "prot": 0.06983752815184013, "supp": 64}, "strat": {"value": 0.0001328620855778614, "held": 0.00018992281197143085, "ident": 5.282336961070664e-06, "prot": 8.223055692311427e-16, "supp": 64}}, "128": {"fps": {"value": 1.1807380897193795e-05, "held": 1.5671562817258923e-05, "ident": 4.6086280318619374e-07, "prot": 3.577917926592074e-18, "supp": 128}, "factor": 0.0002460760850034042, "j": 40, "s": [1, 55, 32], "ms_per_draw": 0.5633159875869751, "trace_ratio": 0.007296339009954443, "varopt": {"value": 1.1850731096571275e-05, "held": 1.5547803109544242e-05, "ident": 4.61892641637614e-07, "prot": 8.22921123116177e-18, "supp": 128}, "strat": {"value": 1.2224147389797695e-05, "held": 1.5927417826414325e-05, "ident": 4.841062828930709e-07, "prot": 8.223055692311427e-16, "supp": 128}}}}
{"part": "B", "row": 77, "seq": 1, "layer": 14, "head": 7, "res": {"16": {"fps": {"value": 0.03232279729079167, "held": 0.028996222068076113, "ident": 0.001163795561048358, "prot": 8.920594940012343e-16, "supp": 16}, "factor": 0.04278180628997033, "j": 7, "s": [1, 1, 7], "ms_per_draw": 0.6167442798614502, "trace_ratio": 0.2187087123391525, "varopt": {"value": 0.032293737111863466, "held": 0.028463296252568666, "ident": 0.001146359860241255, "prot": 2.9589791156941163, "supp": 16}, "strat": {"value": 0.03204406535471105, "held": 0.028470234932503745, "ident": 0.0011460603683479118, "prot": 5.676742234553309e-16, "supp": 16}}, "32": {"fps": {"value": 0.0014460700931961004, "held": 0.0012477475400080981, "ident": 4.641517002718536e-05, "prot": 7.349353785805624e-17, "supp": 32}, "factor": 0.00584332223952229, "j": 20, "s": [1, 6, 5], "ms_per_draw": 0.5911740064620972, "trace_ratio": 0.2851777212524936, "varopt": {"value": 0.0015453409990006553, "held": 0.0012679703978569475, "ident": 4.6553724797347384e-05, "prot": 0.4782749692286494, "supp": 32}, "strat": {"value": 0.0030951866072641554, "held": 0.0021601729096330322, "ident": 8.433988895476366e-05, "prot": 2.711658120969661e-16, "supp": 32}}, "64": {"fps": {"value": 5.686204214822185e-05, "held": 4.373172650582545e-05, "ident": 1.70919525510771e-06, "prot": 2.53425992613987e-18, "supp": 64}, "factor": 0.0007233295022066767, "j": 40, "s": [0, 20, 4], "ms_per_draw": 0.5638140439987183, "trace_ratio": 0.2886885298850423, "varopt": {"value": 5.678409870146434e-05, "held": 4.415205341297414e-05, "ident": 1.699630527496846e-06, "prot": 0.06215957629812672, "supp": 64}, "strat": {"value": 6.1648553310271e-05, "held": 4.643189963871349e-05, "ident": 1.7826139529243117e-06, "prot": 2.420218229463576e-16, "supp": 64}}, "128": {"fps": {"value": 1.6944570945006992e-06, "held": 1.3221490414915844e-06, "ident": 5.157399370224344e-08, "prot": 1.0243869219991637e-18, "supp": 128}, "factor": 9.037579409298626e-05, "j": 51, "s": [1, 44, 32], "ms_per_draw": 0.5189117193222046, "trace_ratio": 0.0008861002684599106, "varopt": {"value": 1.7128917134587876e-06, "held": 1.335010332000667e-06, "ident": 5.189264789322693e-08, "prot": 8.195095375993309e-19, "supp": 128}, "strat": {"value": 1.857482111245604e-06, "held": 1.5006509204967517e-06, "ident": 6.14164153178362e-08, "prot": 2.420218229463576e-16, "supp": 128}}}}
{"part": "B", "row": 75, "seq": 1, "layer": 13, "head": 7, "res": {"16": {"fps": {"value": 0.20940885038077475, "held": 0.14876802350092885, "ident": 0.007724490580300559, "prot": 1.457067496969016e-15, "supp": 16}, "factor": 0.0523845553495334, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.6407407522201538, "trace_ratio": 0.4057101206447406, "varopt": {"value": 0.21074869086276357, "held": 0.1532964732693877, "ident": 0.007720087819879667, "prot": 1.1447920621788088, "supp": 16}, "strat": {"value": 0.20933420757141033, "held": 0.14927339330497796, "ident": 0.007725370905199181, "prot": 1.2583764746550593e-15, "supp": 16}}, "32": {"fps": {"value": 0.08123762886689093, "held": 0.05709517158679027, "ident": 0.0029312698075800803, "prot": 1.2583764746550593e-15, "supp": 32}, "factor": 0.024266166560570398, "j": 2, "s": [1, 23, 6], "ms_per_draw": 0.8291645050048828, "trace_ratio": 0.36051060944837504, "varopt": {"value": 0.08212718372936362, "held": 0.058293008524371144, "ident": 0.0029206217952009333, "prot": 0.7707911405027992, "supp": 32}, "strat": {"value": 0.08139557379265354, "held": 0.057516500489476444, "ident": 0.002950938012661494, "prot": 1.1921461338837405e-15, "supp": 32}}, "64": {"fps": {"value": 0.025106954932784593, "held": 0.017553358799392647, "ident": 0.0008941492224581862, "prot": 5.298427261705513e-16, "supp": 64}, "factor": 0.010447517569071741, "j": 12, "s": [1, 43, 8], "ms_per_draw": 0.7084044218063354, "trace_ratio": 0.32901877569292837, "varopt": {"value": 0.025548270938328295, "held": 0.017711896249068267, "ident": 0.0008942017367293371, "prot": 0.31348306054315084, "supp": 64}, "strat": {"value": 0.02563223049250857, "held": 0.017622889586096827, "ident": 0.0009058221791248701, "prot": 4.139396298207432e-16, "supp": 64}}, "128": {"fps": {"value": 0.005476052165030963, "held": 0.00370291975045507, "ident": 0.00019118548648966487, "prot": 3.477092890494243e-16, "supp": 128}, "factor": 0.00400236332541995, "j": 44, "s": [0, 77, 7], "ms_per_draw": 0.5889014005661011, "trace_ratio": 0.2890046228711238, "varopt": {"value": 0.005459603244809797, "held": 0.003712004422900787, "ident": 0.00019097208532543002, "prot": 0.12160096049020339, "supp": 128}, "strat": {"value": 0.005463796682564569, "held": 0.0037519344535070277, "ident": 0.00019300945226951915, "prot": 2.980365334709351e-16, "supp": 128}}}}
{"part": "B", "row": 79, "seq": 1, "layer": 15, "head": 7, "res": {"16": {"fps": {"value": 0.8364427225512321, "held": 0.689888264063421, "ident": 0.029547322949875606, "prot": 1.0061352706903104e-15, "supp": 16}, "factor": 0.1033548933265433, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.6221166849136353, "trace_ratio": 0.4130229595004366, "varopt": {"value": 0.8450318088082861, "held": 0.6931402372462167, "ident": 0.029638727087607477, "prot": 0.8239511191746502, "supp": 16}, "strat": {"value": 0.8416727772283396, "held": 0.7073660032130572, "ident": 0.03000967104567305, "prot": 8.23201585110254e-16, "supp": 16}}, "32": {"fps": {"value": 0.2996727522141559, "held": 0.2507826974022896, "ident": 0.010677201122772022, "prot": 5.030676353451552e-16, "supp": 32}, "factor": 0.0463241135099621, "j": 3, "s": [1, 19, 9], "ms_per_draw": 0.6206520795822144, "trace_ratio": 0.36685218744156883, "varopt": {"value": 0.30677730944346665, "held": 0.2557696677961949, "ident": 0.010689937300745769, "prot": 0.5415028989502375, "supp": 32}, "strat": {"value": 0.2971716245588541, "held": 0.252482381733754, "ident": 0.010715426324862875, "prot": 4.573342139501411e-16, "supp": 32}}, "64": {"fps": {"value": 0.08386984202129602, "held": 0.07181896620189325, "ident": 0.0029656771746184338, "prot": 4.573342139501411e-16, "supp": 64}, "factor": 0.020102352043257048, "j": 15, "s": [1, 39, 9], "ms_per_draw": 0.6214499473571777, "trace_ratio": 0.31310135673252065, "varopt": {"value": 0.08658321868286055, "held": 0.0729698444916426, "ident": 0.0029669166811569668, "prot": 0.20341015263573312, "supp": 64}, "strat": {"value": 0.08519290982930869, "held": 0.07396606198880844, "ident": 0.003055854232522012, "prot": 2.7440052837008467e-16, "supp": 64}}, "128": {"fps": {"value": 0.01480826284469811, "held": 0.01260312480044744, "ident": 0.0004993815916994638, "prot": 1.4863361953379585e-16, "supp": 128}, "factor": 0.0071629755101177955, "j": 68, "s": [0, 57, 3], "ms_per_draw": 0.5542467832565308, "trace_ratio": 0.33112977940345384, "varopt": {"value": 0.014501650538808154, "held": 0.012629036646671934, "ident": 0.0004954370156442893, "prot": 0.05373338292099657, "supp": 128}, "strat": {"value": 0.014502894757788376, "held": 0.013021754695317363, "ident": 0.000519892909059386, "prot": 1.8293368558005645e-16, "supp": 128}}}}
{"part": "B", "row": 78, "seq": 1, "layer": 15, "head": 0, "res": {"16": {"fps": {"value": 0.6965711629745216, "held": 0.7284116488881527, "ident": 0.02770644641907311, "prot": 6.479564667344495e-16, "supp": 16}, "factor": 0.11920420986053802, "j": 4, "s": [1, 6, 5], "ms_per_draw": 0.6105015277862549, "trace_ratio": 0.3937828731490888, "varopt": {"value": 0.706800998984812, "held": 0.7536395885848621, "ident": 0.027347111444731554, "prot": 1.0, "supp": 16}, "strat": {"value": 0.699179393758944, "held": 0.7377949335379327, "ident": 0.027826376913241045, "prot": 4.628260476674639e-16, "supp": 16}}, "32": {"fps": {"value": 0.18406068722420268, "held": 0.19429386015695757, "ident": 0.0073989970689389275, "prot": 2.1839604124308453e-16, "supp": 32}, "factor": 0.04434911753023553, "j": 9, "s": [1, 15, 7], "ms_per_draw": 0.606475830078125, "trace_ratio": 0.35644501673687295, "varopt": {"value": 0.19493681602907315, "held": 0.20662164358069202, "ident": 0.007409031919592261, "prot": 0.36328965475447683, "supp": 32}, "strat": {"value": 0.184266253420371, "held": 0.19622345129734325, "ident": 0.007386271102271084, "prot": 1.8513041906698557e-16, "supp": 32}}, "64": {"fps": {"value": 0.03616108862556751, "held": 0.03936655417240031, "ident": 0.001423895186575728, "prot": 1.2727716310855258e-16, "supp": 64}, "factor": 0.01569125534962766, "j": 23, "s": [1, 31, 9], "ms_per_draw": 0.740537166595459, "trace_ratio": 0.297111451946861, "varopt": {"value": 0.03685892374740472, "held": 0.0404509144818061, "ident": 0.0014282089100679874, "prot": 0.13179425347675713, "supp": 64}, "strat": {"value": 0.03681201313887105, "held": 0.03952136341214089, "ident": 0.0014470012064704432, "prot": 1.3016982590647423e-16, "supp": 64}}, "128": {"fps": {"value": 0.003675085435655155, "held": 0.004204452014025046, "ident": 0.0001442133947670755, "prot": 4.049727917090309e-17, "supp": 128}, "factor": 0.004063714369757756, "j": 43, "s": [1, 52, 32], "ms_per_draw": 0.6801925897598267, "trace_ratio": 0.05515077159638158, "varopt": {"value": 0.003665750747413198, "held": 0.004194654527031272, "ident": 0.00014359349323705774, "prot": 0.0036608669332646834, "supp": 128}, "strat": {"value": 0.004428093303861411, "held": 0.004982716640655959, "ident": 0.00018373970827604335, "prot": 5.062159896362887e-17, "supp": 128}}}}
{"part": "B", "row": 80, "seq": 1, "layer": 16, "head": 0, "res": {"16": {"fps": {"value": 0.0033142559574466084, "held": 0.004939203086264475, "ident": 0.00011340350687047865, "prot": 6.2535218416945146e-15, "supp": 16}, "factor": 0.006657586633160618, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.6276259422302246, "trace_ratio": 0.3861135635433459, "varopt": {"value": 0.003341438269955652, "held": 0.004976386606866649, "ident": 0.0001133065445787924, "prot": 3.487905454126569, "supp": 16}, "strat": {"value": 0.0033326044753810126, "held": 0.004978969303539129, "ident": 0.00011413930839652224, "prot": 6.2535218416945146e-15, "supp": 16}}, "32": {"fps": {"value": 0.0013202249127469764, "held": 0.00195979269189507, "ident": 4.425305185485969e-05, "prot": 4.169014561129677e-15, "supp": 32}, "factor": 0.003328793316580309, "j": 2, "s": [1, 27, 2], "ms_per_draw": 0.6164145469665527, "trace_ratio": 0.32465017174571775, "varopt": {"value": 0.0013227036977510992, "held": 0.001974123711311247, "ident": 4.428170866431857e-05, "prot": 2.01181974306673, "supp": 32}, "strat": {"value": 0.0013088268927801793, "held": 0.001959739837227968, "ident": 4.440063768212425e-05, "prot": 5.211268201412096e-15, "supp": 32}}, "64": {"fps": {"value": 0.00042613724929013307, "held": 0.0006227373490950932, "ident": 1.4029023855590708e-05, "prot": 2.0845072805648383e-15, "supp": 64}, "factor": 0.0013315173266321236, "j": 11, "s": [1, 47, 5], "ms_per_draw": 0.6004854440689087, "trace_ratio": 0.32555094555470815, "varopt": {"value": 0.0004258666341177824, "held": 0.0006228352696776139, "ident": 1.401788286404597e-05, "prot": 1.083218730790128, "supp": 64}, "strat": {"value": 0.0004276616023826297, "held": 0.000622245678688856, "ident": 1.408302069440136e-05, "prot": 2.8661975107766525e-15, "supp": 64}}, "128": {"fps": {"value": 9.65756662475349e-05, "held": 0.00013780442448430843, "ident": 3.1135049424210443e-06, "prot": 1.0422536402824192e-15, "supp": 128}, "factor": 0.0005077143116106408, "j": 46, "s": [1, 75, 6], "ms_per_draw": 0.5668748617172241, "trace_ratio": 0.30141370869063505, "varopt": {"value": 9.776736824957645e-05, "held": 0.0001383524240358439, "ident": 3.1201325777096708e-06, "prot": 0.4593114615042439, "supp": 128}, "strat": {"value": 0.00010111666063743432, "held": 0.0001428437090451707, "ident": 3.2149108390299354e-06, "prot": 9.119719352471167e-16, "supp": 128}}}}
{"part": "B", "row": 81, "seq": 1, "layer": 16, "head": 7, "res": {"16": {"fps": {"value": 0.044010907434263585, "held": 0.03212951491463276, "ident": 0.0010926305076975871, "prot": 5.937842006796884e-15, "supp": 16}, "factor": 0.01936236826400254, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.6082769632339478, "trace_ratio": 0.4124943651887516, "varopt": {"value": 0.0440335630230624, "held": 0.0316861003228593, "ident": 0.0010809336569148986, "prot": 2.989954700456031, "supp": 16}, "strat": {"value": 0.04418717968520429, "held": 0.03239058042287124, "ident": 0.0010983101940122489, "prot": 4.948201672330736e-15, "supp": 16}}, "32": {"fps": {"value": 0.016535869519573636, "held": 0.012221295760438166, "ident": 0.0004111440303708073, "prot": 2.474100836165368e-15, "supp": 32}, "factor": 0.009348708026875041, "j": 3, "s": [1, 25, 3], "ms_per_draw": 0.5974669456481934, "trace_ratio": 0.35851785455708984, "varopt": {"value": 0.01668717652843136, "held": 0.012378079663112612, "ident": 0.0004103246664455926, "prot": 1.8723661317206597, "supp": 32}, "strat": {"value": 0.016661504844316284, "held": 0.012311006610481602, "ident": 0.00041127881052610614, "prot": 3.2163310870149785e-15, "supp": 32}}, "64": {"fps": {"value": 0.004719280023199202, "held": 0.0034434024387575216, "ident": 0.00011370296324387612, "prot": 1.3607554598909525e-15, "supp": 64}, "factor": 0.0040966902783327345, "j": 12, "s": [1, 47, 4], "ms_per_draw": 0.6481209993362427, "trace_ratio": 0.27250506385331297, "varopt": {"value": 0.004705029098203863, "held": 0.0034191754505918355, "ident": 0.00011285553894278821, "prot": 0.7849084968361324, "supp": 64}, "strat": {"value": 0.004785082371563447, "held": 0.0034601908268750317, "ident": 0.00011399842559371007, "prot": 1.9792806689322945e-15, "supp": 64}}, "128": {"fps": {"value": 0.0006933584627435927, "held": 0.00047645388780290205, "ident": 1.5630859619727655e-05, "prot": 8.659352926578789e-16, "supp": 128}, "factor": 0.001281092445859235, "j": 57, "s": [1, 65, 5], "ms_per_draw": 0.5686991214752197, "trace_ratio": 0.2767049732252315, "varopt": {"value": 0.0007022708449185484, "held": 0.0004832117548639286, "ident": 1.5625314151904344e-05, "prot": 0.2426572274870465, "supp": 128}, "strat": {"value": 0.0007053375518012159, "held": 0.0004807326087177415, "ident": 1.566568050996805e-05, "prot": 6.18525209041342e-16, "supp": 128}}}}
{"part": "B", "row": 83, "seq": 1, "layer": 17, "head": 7, "res": {"16": {"fps": {"value": 0.14072586848708832, "held": 0.07036981821232922, "ident": 0.002878499164362414, "prot": 2.15260133606776e-15, "supp": 16}, "factor": 0.03250016863280946, "j": 1, "s": [1, 11, 3], "ms_per_draw": 0.629111647605896, "trace_ratio": 0.41130411427138636, "varopt": {"value": 0.1389290366572501, "held": 0.07045362387058071, "ident": 0.002873296755954303, "prot": 1.4804488533679214, "supp": 16}, "strat": {"value": 0.14069761847223847, "held": 0.06992359030031937, "ident": 0.0028985027105760636, "prot": 2.767630289229977e-15, "supp": 16}}, "32": {"fps": {"value": 0.04736637884207785, "held": 0.024973877435725725, "ident": 0.001007375425800781, "prot": 1.9219654786319286e-15, "supp": 32}, "factor": 0.014527538966546604, "j": 5, "s": [1, 23, 3], "ms_per_draw": 0.6032339334487915, "trace_ratio": 0.3801691758341299, "varopt": {"value": 0.04783418170179522, "held": 0.0248880571868457, "ident": 0.0010087374229219978, "prot": 0.8615992197511377, "supp": 32}, "strat": {"value": 0.04785756502758061, "held": 0.024565754282015143, "ident": 0.0010114225062813377, "prot": 1.3838151446149885e-15, "supp": 32}}, "64": {"fps": {"value": 0.012993974516336432, "held": 0.0070740961199134735, "ident": 0.0002866065114886782, "prot": 7.687861914527714e-16, "supp": 64}, "factor": 0.0060777321390537795, "j": 13, "s": [1, 45, 5], "ms_per_draw": 0.6157835721969604, "trace_ratio": 0.31523357149483955, "varopt": {"value": 0.01303901278676718, "held": 0.007087756503686043, "ident": 0.00028732613190690583, "prot": 0.33744081742579984, "supp": 64}, "strat": {"value": 0.013275826845604919, "held": 0.007141303459148652, "ident": 0.00028810995532160295, "prot": 1.1531792871791571e-15, "supp": 64}}, "128": {"fps": {"value": 0.0022150106569123764, "held": 0.0013344028685135473, "ident": 4.968258838906685e-05, "prot": 6.342486079485364e-16, "supp": 128}, "factor": 0.0022344617173473396, "j": 53, "s": [0, 68, 7], "ms_per_draw": 0.6014711856842041, "trace_ratio": 0.2704359061361089, "varopt": {"value": 0.002210385748566848, "held": 0.0013340029509506782, "ident": 4.9538662773525304e-05, "prot": 0.13213699481605956, "supp": 128}, "strat": {"value": 0.00220402846084462, "held": 0.0013212082900847337, "ident": 4.946989761740389e-05, "prot": 3.4595378615374713e-16, "supp": 128}}}}
{"part": "B", "row": 84, "seq": 1, "layer": 18, "head": 0, "res": {"16": {"fps": {"value": 0.16646868279385496, "held": 0.11172167759511992, "ident": 0.00403417770235564, "prot": 5.651864877768248e-16, "supp": 16}, "factor": 0.03869610266692288, "j": 2, "s": [1, 11, 2], "ms_per_draw": 0.6043940782546997, "trace_ratio": 0.43791076248050725, "varopt": {"value": 0.16641233565427307, "held": 0.11099020816317698, "ident": 0.003993273584224292, "prot": 0.5119099012732878, "supp": 16}, "strat": {"value": 0.21571109996270155, "held": 0.1426962862712333, "ident": 0.00501573356392545, "prot": 9.890763536094435e-16, "supp": 16}}, "32": {"fps": {"value": 0.06163847196200845, "held": 0.040046789605113604, "ident": 0.0014945075582265793, "prot": 2.825932438884124e-16, "supp": 32}, "factor": 0.016826976272660676, "j": 3, "s": [1, 24, 4], "ms_per_draw": 0.609294056892395, "trace_ratio": 0.39016934111020124, "varopt": {"value": 0.061620834379400975, "held": 0.040085326112151425, "ident": 0.0014975801118331522, "prot": 0.2253032120130552, "supp": 32}, "strat": {"value": 0.08087421350238126, "held": 0.053274679740692776, "ident": 0.0019295355850566024, "prot": 4.238898658326186e-16, "supp": 32}}, "64": {"fps": {"value": 0.01880706659458189, "held": 0.01206941909303992, "ident": 0.0004810450803828741, "prot": 2.119449329163093e-16, "supp": 64}, "factor": 0.007421254612154029, "j": 11, "s": [1, 47, 5], "ms_per_draw": 0.617436408996582, "trace_ratio": 0.3401232206106804, "varopt": {"value": 0.01885093817877164, "held": 0.012393865634948757, "ident": 0.00048072846731764897, "prot": 0.1324481275195427, "supp": 64}, "strat": {"value": 0.02431992906575843, "held": 0.015843120669759014, "ident": 0.0006068451777551239, "prot": 2.6493116614538663e-16, "supp": 64}}, "128": {"fps": {"value": 0.003720508205080028, "held": 0.0025815984567787976, "ident": 0.00010646023158504759, "prot": 1.8545181630177063e-16, "supp": 128}, "factor": 0.0029978351495394667, "j": 43, "s": [0, 77, 8], "ms_per_draw": 0.5863269567489624, "trace_ratio": 0.2824862365859199, "varopt": {"value": 0.00369817147406977, "held": 0.002561109470912474, "ident": 0.00010635412536633948, "prot": 0.05487704373813611, "supp": 128}, "strat": {"value": 0.00435522112921359, "held": 0.00300520715592212, "ident": 0.00012180984891198529, "prot": 1.9428285517328353e-16, "supp": 128}}}}
{"part": "B", "row": 82, "seq": 1, "layer": 17, "head": 0, "res": {"16": {"fps": {"value": 0.5353129209612603, "held": 1.063519605891954, "ident": 0.021038740412710064, "prot": 3.402013813053281e-16, "supp": 16}, "factor": 0.11182660095861402, "j": 3, "s": [1, 6, 6], "ms_per_draw": 0.5989502668380737, "trace_ratio": 0.3204260861806295, "varopt": {"value": 0.5397021299293969, "held": 1.0202340425794527, "ident": 0.020865380972147355, "prot": 1.0, "supp": 16}, "strat": {"value": 0.5478909897492015, "held": 1.0611397796186948, "ident": 0.021168393625212115, "prot": 2.5733910697029373e-16, "supp": 16}}, "32": {"fps": {"value": 0.14132230711006985, "held": 0.25673946774825596, "ident": 0.005265824186687128, "prot": 1.5440346418217624e-16, "supp": 32}, "factor": 0.035693753756218125, "j": 9, "s": [1, 16, 6], "ms_per_draw": 0.6082549095153809, "trace_ratio": 0.38894028309732775, "varopt": {"value": 0.14249354361729807, "held": 0.25906736203254427, "ident": 0.005269068576289618, "prot": 0.377951244518377, "supp": 32}, "strat": {"value": 0.14674978961235297, "held": 0.27350807438223707, "ident": 0.005512156686565731, "prot": 1.9557772129742322e-16, "supp": 32}}, "64": {"fps": {"value": 0.03596131800546901, "held": 0.06599194784623236, "ident": 0.0013690381610908426, "prot": 1.0293564278811749e-16, "supp": 64}, "factor": 0.013267006151058847, "j": 16, "s": [1, 40, 7], "ms_per_draw": 0.7636505365371704, "trace_ratio": 0.33726632781068194, "varopt": {"value": 0.036448362101989505, "held": 0.06605055845277, "ident": 0.001366078901493101, "prot": 0.13937721765663294, "supp": 64}, "strat": {"value": 0.03763536705676121, "held": 0.07082315603389333, "ident": 0.0014350480780257948, "prot": 1.5440346418217624e-16, "supp": 64}}, "128": {"fps": {"value": 0.006790107183705815, "held": 0.011976727153776099, "ident": 0.00025430079465564733, "prot": 6.94815588819793e-17, "supp": 128}, "factor": 0.004890961461179495, "j": 48, "s": [0, 76, 4], "ms_per_draw": 0.7326246500015259, "trace_ratio": 0.27008061729749383, "varopt": {"value": 0.0067895202636611505, "held": 0.011671147109726353, "ident": 0.00025298811583169867, "prot": 0.03587059005427583, "supp": 128}, "strat": {"value": 0.006901504991750677, "held": 0.012248516620813898, "ident": 0.0002591549222963957, "prot": 6.433477674257343e-17, "supp": 128}}}}
{"part": "B", "row": 85, "seq": 1, "layer": 18, "head": 7, "res": {"16": {"fps": {"value": 0.0010985804226722625, "held": 0.0014175014190012383, "ident": 4.581955807508918e-05, "prot": 1.691032435130356e-16, "supp": 16}, "factor": 0.00632696159432831, "j": 6, "s": [1, 5, 4], "ms_per_draw": 0.6103425025939941, "trace_ratio": 0.3102300046223246, "varopt": {"value": 0.0011517964945994108, "held": 0.00145225680047626, "ident": 4.4850246224050256e-05, "prot": 0.7792424948926492, "supp": 16}, "strat": {"value": 0.004560073914502333, "held": 0.005381568327796288, "ident": 0.00015999871352195597, "prot": 3.3820648702607123e-17, "supp": 16}}, "32": {"fps": {"value": 0.0001475497604429057, "held": 0.00020211735976166707, "ident": 6.415919938210427e-06, "prot": 5.073097305391068e-17, "supp": 32}, "factor": 0.0014628563189021452, "j": 13, "s": [1, 14, 4], "ms_per_draw": 0.6093072891235352, "trace_ratio": 0.346338949061699, "varopt": {"value": 0.00014851652449020868, "held": 0.00020226149216986917, "ident": 6.418335144613904e-06, "prot": 0.2857660587533041, "supp": 32}, "strat": {"value": 0.00121337077362277, "held": 0.001482012703265981, "ident": 4.3971646882099925e-05, "prot": 1.0276913524303315e-17, "supp": 32}}, "64": {"fps": {"value": 2.1434337028936713e-05, "held": 3.2161503480109376e-05, "ident": 9.45034937756793e-07, "prot": 1.4796533807390614e-17, "supp": 64}, "factor": 0.00042654855471211414, "j": 33, "s": [0, 26, 5], "ms_per_draw": 0.5847437381744385, "trace_ratio": 0.3493393073451729, "varopt": {"value": 2.162488435749702e-05, "held": 3.1951458438440414e-05, "ident": 9.404726057114148e-07, "prot": 0.0882854787440137, "supp": 64}, "strat": {"value": 3.336162825274786e-05, "held": 4.708581250032133e-05, "ident": 1.4134053169091517e-06, "prot": 4.567517121912584e-18, "supp": 64}}, "128": {"fps": {"value": 2.2135010681961065e-06, "held": 3.274901628203984e-06, "ident": 9.900169776888223e-08, "prot": 6.779908227838992e-19, "supp": 128}, "factor": 0.00010736915906937742, "j": 69, "s": [0, 56, 3], "ms_per_draw": 0.5331892967224121, "trace_ratio": 0.29800165024565434, "varopt": {"value": 2.1996283273371187e-06, "held": 3.232135744272796e-06, "ident": 9.90651056799636e-08, "prot": 0.014159844196993511, "supp": 128}, "strat": {"value": 2.345673796590902e-06, "held": 3.4474072805267985e-06, "ident": 1.0471251469374822e-07, "prot": 1.0568952719564726e-18, "supp": 128}}}}
{"part": "B", "row": 87, "seq": 1, "layer": 19, "head": 7, "res": {"16": {"fps": {"value": 0.361119713919751, "held": 0.5141782179660856, "ident": 0.014075141504352302, "prot": 1.5348784003153413e-15, "supp": 16}, "factor": 0.06971686131543668, "j": 2, "s": [1, 11, 2], "ms_per_draw": 0.6295322179794312, "trace_ratio": 0.46077991701584553, "varopt": {"value": 0.3762320931901638, "held": 0.5178744351510397, "ident": 0.014077997502128937, "prot": 0.9781897754009667, "supp": 16}, "strat": {"value": 0.3670092866915795, "held": 0.5226049850352865, "ident": 0.014119910210611483, "prot": 1.918598000394177e-15, "supp": 16}}, "32": {"fps": {"value": 0.14512870065456746, "held": 0.2065386561415873, "ident": 0.005547327220845833, "prot": 1.5348784003153413e-15, "supp": 32}, "factor": 0.03067541897879214, "j": 3, "s": [1, 25, 3], "ms_per_draw": 0.6357995271682739, "trace_ratio": 0.42776931336776997, "varopt": {"value": 0.14766026935866874, "held": 0.20713379497531348, "ident": 0.005540574730510939, "prot": 0.6451967369218307, "supp": 32}, "strat": {"value": 0.14977491907412502, "held": 0.20975485267205793, "ident": 0.005693241500366027, "prot": 1.3909835502857782e-15, "supp": 32}}, "64": {"fps": {"value": 0.054811790374084395, "held": 0.07571935884082745, "ident": 0.002063731541370182, "prot": 7.194742501478163e-16, "supp": 64}, "factor": 0.014693352662372539, "j": 4, "s": [1, 53, 6], "ms_per_draw": 0.6212682723999023, "trace_ratio": 0.3389298970503466, "varopt": {"value": 0.0562422461567756, "held": 0.0760751260076863, "ident": 0.002062135670522719, "prot": 0.3335248686489839, "supp": 64}, "strat": {"value": 0.05727748654869592, "held": 0.07858972378150744, "ident": 0.0021484340688579977, "prot": 1.3430186002759238e-15, "supp": 64}}, "128": {"fps": {"value": 0.015824217452102954, "held": 0.021103585038799045, "ident": 0.000580427187617851, "prot": 5.036319751034714e-16, "supp": 128}, "factor": 0.006526746056547955, "j": 25, "s": [0, 92, 11], "ms_per_draw": 0.603943943977356, "trace_ratio": 0.2751062867618498, "varopt": {"value": 0.0160129958203373, "held": 0.020884555337944036, "ident": 0.0005805264856696332, "prot": 0.14677766533107736, "supp": 128}, "strat": {"value": 0.01632907306816294, "held": 0.021186058644745914, "ident": 0.0005940471815086966, "prot": 4.0770207508376255e-16, "supp": 128}}}}
{"part": "B", "row": 86, "seq": 1, "layer": 19, "head": 0, "res": {"16": {"fps": {"value": 0.011156998291244722, "held": 0.008025144877121332, "ident": 0.0003630108325692799, "prot": 1.7827809674541126e-16, "supp": 16}, "factor": 0.0178391312824356, "j": 7, "s": [1, 3, 5], "ms_per_draw": 0.6271198987960815, "trace_ratio": 0.3515265400419096, "varopt": {"value": 0.011479910460118516, "held": 0.008204416753091609, "ident": 0.00035667340251857924, "prot": 1.2931217574258385, "supp": 16}, "strat": {"value": 0.012775936588046278, "held": 0.009394886021014504, "ident": 0.0004227408099269226, "prot": 2.9172779467430937e-16, "supp": 16}}, "32": {"fps": {"value": 0.0018879185528726888, "held": 0.0013642158145199842, "ident": 5.776638499187136e-05, "prot": 1.539674471892188e-16, "supp": 32}, "factor": 0.0044597828206089, "j": 12, "s": [1, 12, 7], "ms_per_draw": 0.5997469425201416, "trace_ratio": 0.3229041778059645, "varopt": {"value": 0.0019200359905008168, "held": 0.0014172896955122658, "ident": 5.731074941382524e-05, "prot": 0.42261954189168205, "supp": 32}, "strat": {"value": 0.0022798223550020607, "held": 0.0017715763583894873, "ident": 7.472575020602085e-05, "prot": 1.1344969792889808e-16, "supp": 32}}, "64": {"fps": {"value": 0.0002186611540357847, "held": 0.00017373180829439511, "ident": 6.525686600438101e-06, "prot": 2.7397650600341203e-17, "supp": 64}, "factor": 0.0011996753546607614, "j": 36, "s": [0, 25, 3], "ms_per_draw": 0.616002082824707, "trace_ratio": 0.33768408499176983, "varopt": {"value": 0.00022022535437296408, "held": 0.0001742508063220392, "ident": 6.487123439070781e-06, "prot": 0.0775317913846684, "supp": 64}, "strat": {"value": 0.00023235578749564848, "held": 0.0001929917398560818, "ident": 7.1325762441396155e-06, "prot": 3.038831194524056e-17, "supp": 64}}, "128": {"fps": {"value": 1.544496359592055e-05, "held": 1.2147288084542755e-05, "ident": 4.3744328775578615e-07, "prot": 4.708971196933644e-18, "supp": 128}, "factor": 0.0002584739511609208, "j": 48, "s": [1, 47, 32], "ms_per_draw": 0.6771292686462402, "trace_ratio": 0.007809126206538395, "varopt": {"value": 1.540256429372985e-05, "held": 1.2217034611020327e-05, "ident": 4.329736026239704e-07, "prot": 0.005576195299574546, "supp": 128}, "strat": {"value": 1.5469375841462394e-05, "held": 1.2152682743617916e-05, "ident": 4.343565659140599e-07, "prot": 2.6083301086331478e-17, "supp": 128}}}}
{"part": "B", "row": 88, "seq": 1, "layer": 20, "head": 0, "res": {"16": {"fps": {"value": 0.2159038899819642, "held": 0.4867463535050581, "ident": 0.007096188425814028, "prot": 4.778996818515462e-16, "supp": 16}, "factor": 0.06553493004710993, "j": 5, "s": [1, 7, 3], "ms_per_draw": 0.6370166540145874, "trace_ratio": 0.3585173469665597, "varopt": {"value": 0.22461089238175957, "held": 0.5036549679703741, "ident": 0.007097204918326641, "prot": 0.42143165167424906, "supp": 16}, "strat": {"value": 0.23914270193469453, "held": 0.5203750535949698, "ident": 0.00786158936252922, "prot": 5.006568095587626e-16, "supp": 16}}, "32": {"fps": {"value": 0.03634561779236427, "held": 0.08615799836261674, "ident": 0.0011237430368936949, "prot": 2.9584266019381426e-16, "supp": 32}, "factor": 0.022313585807530407, "j": 17, "s": [0, 11, 4], "ms_per_draw": 0.5824669599533081, "trace_ratio": 0.32825747247063597, "varopt": {"value": 0.03692612505640463, "held": 0.08687965662117991, "ident": 0.0011085590615827331, "prot": 0.22664639560714978, "supp": 32}, "strat": {"value": 0.04177114460162917, "held": 0.09749536523712325, "ident": 0.0012318461756295343, "prot": 3.6411404331546374e-16, "supp": 32}}, "64": {"fps": {"value": 0.003357179297022194, "held": 0.008130780657854032, "ident": 0.00010106441332116528, "prot": 8.533922890206181e-17, "supp": 64}, "factor": 0.004735489754883239, "j": 34, "s": [0, 23, 7], "ms_per_draw": 0.7317743301391602, "trace_ratio": 0.31189723089458277, "varopt": {"value": 0.003355722252955508, "held": 0.008253310179145573, "ident": 0.00010051345287264893, "prot": 0.044786199289777257, "supp": 64}, "strat": {"value": 0.0033722956282108856, "held": 0.008106262262485881, "ident": 0.0001009389975663011, "prot": 6.542674215824739e-17, "supp": 64}}, "128": {"fps": {"value": 0.0002329477350234231, "held": 0.00058791469313229, "ident": 6.487828246101004e-06, "prot": 1.849016626211339e-17, "supp": 128}, "factor": 0.0009738402025337453, "j": 78, "s": [0, 46, 4], "ms_per_draw": 0.6559319496154785, "trace_ratio": 0.28199712363335205, "varopt": {"value": 0.00023405772853041338, "held": 0.0006035666451583766, "ident": 6.48499440953663e-06, "prot": 0.007159689085263262, "supp": 128}, "strat": {"value": 0.0002599881515579829, "held": 0.0006485110390493659, "ident": 7.026909484015134e-06, "prot": 2.1334807225515454e-17, "supp": 128}}}}
{"part": "B", "row": 89, "seq": 1, "layer": 20, "head": 7, "res": {"16": {"fps": {"value": 0.6678058570172939, "held": 0.28434493830701674, "ident": 0.007996385223523889, "prot": 1.9979315882415405e-15, "supp": 16}, "factor": 0.054006862426990244, "j": 4, "s": [0, 10, 2], "ms_per_draw": 0.5967974662780762, "trace_ratio": 0.467258818568541, "varopt": {"value": 0.6433475775930739, "held": 0.2735400253612173, "ident": 0.0077138977806247575, "prot": 2.216376031210542, "supp": 16}, "strat": {"value": 0.6417326416284554, "held": 0.2705343303546263, "ident": 0.007774453058553691, "prot": 1.9979315882415405e-15, "supp": 16}}, "32": {"fps": {"value": 0.2586211645861706, "held": 0.11109064737324123, "ident": 0.0030508425182244558, "prot": 1.4429505915077792e-15, "supp": 32}, "factor": 0.02348124453347402, "j": 4, "s": [0, 23, 5], "ms_per_draw": 0.6025387048721313, "trace_ratio": 0.41002602688203743, "varopt": {"value": 0.25735176711848323, "held": 0.10873590001649286, "ident": 0.0030379277711127892, "prot": 1.2011861368746655, "supp": 32}, "strat": {"value": 0.2524495889627765, "held": 0.10762770245211413, "ident": 0.0030633331704803604, "prot": 1.7759391895480361e-15, "supp": 32}}, "64": {"fps": {"value": 0.09121562860416134, "held": 0.03958405451835098, "ident": 0.0010736386364749361, "prot": 7.769733954272658e-16, "supp": 64}, "factor": 0.010638579736813277, "j": 8, "s": [1, 49, 6], "ms_per_draw": 0.8527979850769043, "trace_ratio": 0.35393752352566343, "varopt": {"value": 0.09063594840693182, "held": 0.03972016866520218, "ident": 0.0010710367173813002, "prot": 0.6648579922046005, "supp": 64}, "strat": {"value": 0.0915946553054483, "held": 0.03980332175719179, "ident": 0.0010839839154132749, "prot": 1.1099619934675225e-15, "supp": 64}}, "128": {"fps": {"value": 0.024838268479038715, "held": 0.010975294844921482, "ident": 0.0002910024060727714, "prot": 4.994828970603851e-16, "supp": 128}, "factor": 0.004538113884190954, "j": 27, "s": [1, 92, 8], "ms_per_draw": 0.5958521366119385, "trace_ratio": 0.2866432059005737, "varopt": {"value": 0.024972745539719135, "held": 0.010857582670425853, "ident": 0.0002917681826152384, "prot": 0.2346075532595588, "supp": 128}, "strat": {"value": 0.025061767385925443, "held": 0.010836403116225884, "ident": 0.00029324951972674144, "prot": 8.53283282478158e-16, "supp": 128}}}}
{"part": "B", "row": 90, "seq": 1, "layer": 21, "head": 0, "res": {"16": {"fps": {"value": 0.2645994693270736, "held": 0.30411152306416456, "ident": 0.002962436991483224, "prot": 9.035623276745627e-16, "supp": 16}, "factor": 0.031817099145849605, "j": 1, "s": [1, 10, 4], "ms_per_draw": 0.6041038036346436, "trace_ratio": 0.4401192472295418, "varopt": {"value": 0.2690214027821638, "held": 0.3059739973240512, "ident": 0.002950946821374398, "prot": 1.2662016442244457, "supp": 16}, "strat": {"value": 0.26671609989469597, "held": 0.30647939125400897, "ident": 0.002975250834861365, "prot": 1.355343491511844e-15, "supp": 16}}, "32": {"fps": {"value": 0.10330849076696132, "held": 0.11967541769666662, "ident": 0.0011661531942926651, "prot": 7.228498621396501e-16, "supp": 32}, "factor": 0.014462317793568002, "j": 2, "s": [1, 22, 7], "ms_per_draw": 0.7217185497283936, "trace_ratio": 0.393994320481259, "varopt": {"value": 0.10505840812908374, "held": 0.12094894482593305, "ident": 0.0011675751974526602, "prot": 0.5698055703950697, "supp": 32}, "strat": {"value": 0.10574564325488263, "held": 0.12166915149124659, "ident": 0.001173369768694369, "prot": 1.355343491511844e-15, "supp": 32}}, "64": {"fps": {"value": 0.03776428535427326, "held": 0.04342244246468222, "ident": 0.0003913159910130126, "prot": 5.760209838925337e-16, "supp": 64}, "factor": 0.006623295573054158, "j": 8, "s": [1, 47, 8], "ms_per_draw": 0.6923342943191528, "trace_ratio": 0.3308096215667839, "varopt": {"value": 0.03883695431156959, "held": 0.044270443167081674, "ident": 0.00039131074797263155, "prot": 0.3105499311251926, "supp": 64}, "strat": {"value": 0.03800444232153202, "held": 0.04364428495899541, "ident": 0.00039219666917990006, "prot": 5.195483384128735e-16, "supp": 64}}, "128": {"fps": {"value": 0.009889615497523626, "held": 0.011278881096231274, "ident": 8.533630972043347e-05, "prot": 4.0660304745355323e-16, "supp": 128}, "factor": 0.0027668427060742224, "j": 56, "s": [0, 68, 4], "ms_per_draw": 0.607213020324707, "trace_ratio": 0.3147374739098838, "varopt": {"value": 0.009903494532467047, "held": 0.011185655107940177, "ident": 8.524498458158148e-05, "prot": 0.1022894845895446, "supp": 128}, "strat": {"value": 0.010024178399390345, "held": 0.01141400628909103, "ident": 8.527819539307961e-05, "prot": 4.0660304745355323e-16, "supp": 128}}}}
{"part": "B", "row": 93, "seq": 1, "layer": 22, "head": 7, "res": {"16": {"fps": {"value": 5.731177829467671, "held": 5.4605155150568665, "ident": 0.05556028159058486, "prot": 6.796070346124495e-15, "supp": 16}, "factor": 0.14702624770981687, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.5970282554626465, "trace_ratio": 0.38536376323081967, "varopt": {"value": 5.492312294844693, "held": 5.242703235881163, "ident": 0.051688854251171035, "prot": 39.627197835191474, "supp": 16}, "strat": {"value": 5.901103039998939, "held": 5.623707988800245, "ident": 0.05589837832645019, "prot": 9.816546055513159e-15, "supp": 16}}, "32": {"fps": {"value": 2.222527809169546, "held": 2.1299584287469577, "ident": 0.021652245251880267, "prot": 3.3980351730622476e-15, "supp": 32}, "factor": 0.07351312385490844, "j": 2, "s": [1, 27, 2], "ms_per_draw": 0.6877809762954712, "trace_ratio": 0.3272480923168482, "varopt": {"value": 2.11140481227988, "held": 2.018967234312351, "ident": 0.020649525501615616, "prot": 18.851360861916756, "supp": 32}, "strat": {"value": 2.231552029905433, "held": 2.1378287964915605, "ident": 0.02166598014130158, "prot": 3.964374368572622e-15, "supp": 32}}, "64": {"fps": {"value": 0.6571719881778522, "held": 0.640816928556849, "ident": 0.006793051768377596, "prot": 3.209255441225456e-15, "supp": 64}, "factor": 0.029405249541963375, "j": 12, "s": [1, 46, 5], "ms_per_draw": 0.6359620094299316, "trace_ratio": 0.32262878436057935, "varopt": {"value": 0.6365663364086299, "held": 0.6209233071114226, "ident": 0.006629924451414986, "prot": 8.110790101531544, "supp": 64}, "strat": {"value": 0.6602861069169393, "held": 0.6434404307343716, "ident": 0.006809551733834915, "prot": 3.964374368572622e-15, "supp": 64}}, "128": {"fps": {"value": 0.12527667697928438, "held": 0.12552574929021293, "ident": 0.0012943287985449877, "prot": 1.5102378546943322e-15, "supp": 128}, "factor": 0.011225168930645006, "j": 51, "s": [1, 71, 5], "ms_per_draw": 0.6596697568893433, "trace_ratio": 0.2743755062220426, "varopt": {"value": 0.12520568040993418, "held": 0.12515332236061116, "ident": 0.0012790756391475007, "prot": 2.6057680244616446, "supp": 128}, "strat": {"value": 0.12585944819231937, "held": 0.12580817425171498, "ident": 0.0013133351553562813, "prot": 1.1326783910207491e-15, "supp": 128}}}}
{"part": "B", "row": 91, "seq": 1, "layer": 21, "head": 7, "res": {"16": {"fps": {"value": 2.388302303381894, "held": 2.139894459503548, "ident": 0.023277243752653824, "prot": 1.0527027716149352e-15, "supp": 16}, "factor": 0.10642827329079602, "j": 3, "s": [0, 9, 4], "ms_per_draw": 0.6247608661651611, "trace_ratio": 0.3505124289319863, "varopt": {"value": 2.495220496034306, "held": 2.2474391232321587, "ident": 0.023182040749027074, "prot": 0.717053471517506, "supp": 16}, "strat": {"value": 2.4636375856815, "held": 2.206710867624565, "ident": 0.023454481107199405, "prot": 1.0527027716149352e-15, "supp": 16}}, "32": {"fps": {"value": 0.6134454005562228, "held": 0.5416065587680883, "ident": 0.0059169532994415895, "prot": 4.166948470975785e-16, "supp": 32}, "factor": 0.0421193428984444, "j": 6, "s": [1, 20, 5], "ms_per_draw": 0.8332347869873047, "trace_ratio": 0.2876230699812818, "varopt": {"value": 0.632185937271376, "held": 0.5676704907378243, "ident": 0.005917950031963751, "prot": 0.2673153282094843, "supp": 32}, "strat": {"value": 0.6354712335474683, "held": 0.5642350661415366, "ident": 0.006006800107974256, "prot": 4.605574625815342e-16, "supp": 32}}, "64": {"fps": {"value": 0.08618385096292287, "held": 0.07631797953910875, "ident": 0.0007243965545043565, "prot": 2.1931307741977817e-16, "supp": 64}, "factor": 0.013995979340142128, "j": 36, "s": [1, 24, 3], "ms_per_draw": 0.6962056159973145, "trace_ratio": 0.297303968566068, "varopt": {"value": 0.08883965568792708, "held": 0.07948607019461834, "ident": 0.0007242709163729778, "prot": 0.10247305376378188, "supp": 64}, "strat": {"value": 0.09367309003078418, "held": 0.08426157982994695, "ident": 0.0008014031354154283, "prot": 1.8641611580681145e-16, "supp": 64}}, "128": {"fps": {"value": 0.0047000280585479375, "held": 0.003965011323438558, "ident": 4.037066012939234e-05, "prot": 3.837978854846118e-17, "supp": 128}, "factor": 0.002413494018928335, "j": 78, "s": [0, 45, 5], "ms_per_draw": 0.5505270957946777, "trace_ratio": 0.2839435893227998, "varopt": {"value": 0.0046982901013719386, "held": 0.003992176133936663, "ident": 4.025747368170991e-05, "prot": 0.0199862392158137, "supp": 128}, "strat": {"value": 0.004872089666578336, "held": 0.004121056965247235, "ident": 4.3529438730040974e-05, "prot": 4.3862615483955636e-17, "supp": 128}}}}
{"part": "B", "row": 92, "seq": 1, "layer": 22, "head": 0, "res": {"16": {"fps": {"value": 4.301861655119693, "held": 4.2861334578213794, "ident": 0.05938524593664634, "prot": 2.773978990612359e-15, "supp": 16}, "factor": 0.14675012935336865, "j": 0, "s": [1, 12, 3], "ms_per_draw": 0.6389104127883911, "trace_ratio": 0.4129065529492235, "varopt": {"value": 3.9462628524209986, "held": 3.926733823121867, "ident": 0.05513407139677932, "prot": 70.6719995672295, "supp": 16}, "strat": {"value": 4.2795115784488775, "held": 4.253308440952113, "ident": 0.05946138958967627, "prot": 3.2783388070873336e-15, "supp": 16}}, "32": {"fps": {"value": 1.83819491915177, "held": 1.8357105203764863, "ident": 0.024906866469405303, "prot": 1.6391694035436668e-15, "supp": 32}, "factor": 0.06491689815304519, "j": 0, "s": [1, 24, 7], "ms_per_draw": 0.7236974239349365, "trace_ratio": 0.39148311995498253, "varopt": {"value": 1.8029018110479802, "held": 1.8026503901122333, "ident": 0.02395259636215729, "prot": 34.83599978361476, "supp": 32}, "strat": {"value": 1.8649256894092998, "held": 1.855267898656135, "ident": 0.025016327344407494, "prot": 1.6391694035436668e-15, "supp": 32}}, "64": {"fps": {"value": 0.7123429586016614, "held": 0.714233071037165, "ident": 0.008773567932967677, "prot": 8.195847017718334e-16, "supp": 64}, "factor": 0.030623876907448583, "j": 6, "s": [1, 48, 9], "ms_per_draw": 0.7029039859771729, "trace_ratio": 0.3336404354486221, "varopt": {"value": 0.7018707041701694, "held": 0.7046685502445826, "ident": 0.008562834128307719, "prot": 16.255644525838658, "supp": 64}, "strat": {"value": 0.7472612607522048, "held": 0.7468882962291994, "ident": 0.008919474466227342, "prot": 9.45674655890577e-16, "supp": 64}}, "128": {"fps": {"value": 0.20212483837676118, "held": 0.20198077534994469, "ident": 0.0020197750226116596, "prot": 5.043598164749744e-16, "supp": 128}, "factor": 0.013342639093188157, "j": 38, "s": [1, 83, 6], "ms_per_draw": 0.7242535352706909, "trace_ratio": 0.25823194052241166, "varopt": {"value": 0.20037563696819027, "held": 0.2003487545408978, "ident": 0.001985866102429595, "prot": 6.530242761637695, "supp": 128}, "strat": {"value": 0.20772441135044967, "held": 0.2069976724217251, "ident": 0.0020388021877848156, "prot": 5.043598164749744e-16, "supp": 128}}}}
{"part": "B", "row": 94, "seq": 1, "layer": 23, "head": 0, "res": {"16": {"fps": {"value": 4.206158104168151, "held": 5.5184202039774215, "ident": 0.06071330615246833, "prot": 3.465039181492016e-15, "supp": 16}, "factor": 0.13406272855628146, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.6309030055999756, "trace_ratio": 0.46041999686609825, "varopt": {"value": 3.9334931309174177, "held": 5.154561954070196, "ident": 0.056620238027526804, "prot": 144.5385465470958, "supp": 16}, "strat": {"value": 4.116863245365952, "held": 5.430728475822319, "ident": 0.060846584826047746, "prot": 3.031909283805514e-15, "supp": 16}}, "32": {"fps": {"value": 1.8875335450954613, "held": 2.4718735135444723, "ident": 0.02625906165888098, "prot": 2.707061860540638e-15, "supp": 32}, "factor": 0.0645487211567281, "j": 0, "s": [1, 27, 4], "ms_per_draw": 0.698661208152771, "trace_ratio": 0.41358988540061514, "varopt": {"value": 1.8238175935232541, "held": 2.403582237834412, "ident": 0.02531631234871785, "prot": 71.7692732735479, "supp": 32}, "strat": {"value": 1.8852215534529912, "held": 2.4675388788019235, "ident": 0.02632664062204112, "prot": 2.5987793861190123e-15, "supp": 32}}, "64": {"fps": {"value": 0.7661586017009079, "held": 1.0095281968780325, "ident": 0.010004350203278486, "prot": 1.732519590746008e-15, "supp": 64}, "factor": 0.03256874284669818, "j": 9, "s": [1, 50, 4], "ms_per_draw": 0.7313617467880249, "trace_ratio": 0.3616819654022434, "varopt": {"value": 0.7624096701803482, "held": 0.9987794540757641, "ident": 0.009729739123900622, "prot": 34.90145066088542, "supp": 64}, "strat": {"value": 0.7784059005194646, "held": 1.0250081862303935, "ident": 0.009984626809143162, "prot": 2.3822144372757613e-15, "supp": 64}}, "128": {"fps": {"value": 0.24373867405523977, "held": 0.3222763463359882, "ident": 0.0026757439202401336, "prot": 9.745422697946296e-16, "supp": 128}, "factor": 0.01437421211485618, "j": 36, "s": [1, 87, 4], "ms_per_draw": 0.7030884027481079, "trace_ratio": 0.2895203680743288, "varopt": {"value": 0.23451955970324204, "held": 0.3098646785931579, "ident": 0.002620885367943877, "prot": 15.264152811430879, "supp": 128}, "strat": {"value": 0.23778020243019843, "held": 0.3173152303248465, "ident": 0.0026600331375389655, "prot": 1.8408020651676336e-15, "supp": 128}}}}
{"part": "B", "row": 95, "seq": 1, "layer": 23, "head": 7, "res": {"16": {"fps": {"value": 5.549949657566192, "held": 4.164357102872565, "ident": 0.06055291655658082, "prot": 5.549186239023902e-15, "supp": 16}, "factor": 0.15005213964765635, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.7823556661605835, "trace_ratio": 0.40871263300354355, "varopt": {"value": 5.047177990918924, "held": 3.8012819858294598, "ident": 0.05637800572475541, "prot": 129.9926041103764, "supp": 16}, "strat": {"value": 5.546150740615664, "held": 4.146765383807954, "ident": 0.06110573127655586, "prot": 5.919131988292162e-15, "supp": 16}}, "32": {"fps": {"value": 2.4118073064692966, "held": 1.8093062704352134, "ident": 0.026085445968889214, "prot": 4.5318354285361865e-15, "supp": 32}, "factor": 0.07502606982382817, "j": 0, "s": [1, 29, 2], "ms_per_draw": 0.6521636247634888, "trace_ratio": 0.3521366735507873, "varopt": {"value": 2.3540989872437277, "held": 1.7767068748968922, "ident": 0.025147148956790204, "prot": 64.4963020551882, "supp": 32}, "strat": {"value": 2.4407671191911686, "held": 1.8119490888156442, "ident": 0.026185630189123336, "prot": 4.8092947404873816e-15, "supp": 32}}, "64": {"fps": {"value": 0.9832925061711086, "held": 0.7311667334562942, "ident": 0.00980650549253001, "prot": 2.4046473702436908e-15, "supp": 64}, "factor": 0.03168362364043253, "j": 8, "s": [1, 51, 4], "ms_per_draw": 0.6294221878051758, "trace_ratio": 0.36053860543072946, "varopt": {"value": 0.9646133050057799, "held": 0.7148236310795572, "ident": 0.00952440309167065, "prot": 31.205623915733412, "supp": 64}, "strat": {"value": 0.9847441401165238, "held": 0.7309320841475312, "ident": 0.009779120448476763, "prot": 3.699457492682601e-15, "supp": 64}}, "128": {"fps": {"value": 0.2969180646970542, "held": 0.22057389805458247, "ident": 0.0025367292476502104, "prot": 1.6647558717071705e-15, "supp": 128}, "factor": 0.015207386294478403, "j": 31, "s": [1, 90, 6], "ms_per_draw": 0.6714696884155273, "trace_ratio": 0.25348938500410484, "varopt": {"value": 0.2895034230672411, "held": 0.21610350880934823, "ident": 0.002486221362158393, "prot": 13.368362867251804, "supp": 128}, "strat": {"value": 0.2947516816427002, "held": 0.2192045892345835, "ident": 0.0025303072961098756, "prot": 1.5722694343901055e-15, "supp": 128}}}}
{"part": "B", "row": 97, "seq": 2, "layer": 0, "head": 7, "res": {"16": {"fps": {"value": 3.247081206076791e-08, "held": 2.1706105139468315e-08, "ident": 1.1022548713528876e-06, "prot": 5.183716313193329e-16, "supp": 16}, "factor": 0.0016773995764577348, "j": 12, "s": [1, 2, 1], "ms_per_draw": 0.4781532287597656, "trace_ratio": 0.42800104272066275, "varopt": {"value": 2.545137419431405e-08, "held": 1.8364177550169427e-08, "ident": 9.156391397241053e-07, "prot": 1.0, "supp": 16}, "strat": {"value": 6.155644060392314e-08, "held": 2.1747575362457212e-07, "ident": 5.468376507108322e-06, "prot": 2.962123607539045e-16, "supp": 16}}, "32": {"fps": {"value": 5.653614662856302e-11, "held": 4.695335458506263e-11, "ident": 1.3579299983252538e-09, "prot": 1.8513272547119032e-17, "supp": 32}, "factor": 4.985657943525818e-05, "j": 24, "s": [1, 6, 1], "ms_per_draw": 0.5272665023803711, "trace_ratio": 0.21938818609275504, "varopt": {"value": 5.82124567979928e-11, "held": 4.787158579089139e-11, "ident": 1.3832403270073076e-09, "prot": 0.013878338167971616, "supp": 32}, "strat": {"value": 5.26110612927821e-08, "held": 2.1238705684838913e-07, "ident": 5.162043757255419e-06, "prot": 1.6199113478729152e-17, "supp": 32}}, "64": {"fps": {"value": 1.49382699791926e-14, "held": 1.1351002322610438e-14, "ident": 3.626043357363924e-13, "prot": 2.7119051582693894e-19, "supp": 64}, "factor": 5.96426136284768e-07, "j": 55, "s": [0, 8, 1], "ms_per_draw": 0.5543437004089355, "trace_ratio": 0.2628060159304544, "varopt": {"value": 1.4171561857898332e-14, "held": 1.0575422370582133e-14, "ident": 3.3574151363934527e-13, "prot": 0.0002462691097774714, "supp": 64}, "strat": {"value": 4.6116640083460485e-08, "held": 2.0388296892608118e-07, "ident": 4.93293082754645e-06, "prot": 2.3320003803986103e-19, "supp": 64}}, "128": {"fps": {"value": 2.120512338195198e-19, "held": 2.1266719656171479e-19, "ident": 5.964169048161054e-18, "prot": 1.9774308445714297e-21, "supp": 128}, "factor": 1.8949652587960697e-09, "j": 116, "s": [0, 10, 2], "ms_per_draw": 0.502023458480835, "trace_ratio": 0.3069928550108775, "varopt": {"value": 2.1255439252258071e-19, "held": 2.2678550963667356e-19, "ident": 5.949210433023252e-18, "prot": 1.0373700003170034e-06, "supp": 128}, "strat": {"value": 4.6343380761124e-08, "held": 2.048058842407093e-07, "ident": 4.962236407636226e-06, "prot": 6.684084925549845e-19, "supp": 128}}}}
{"part": "B", "row": 96, "seq": 2, "layer": 0, "head": 0, "res": {"16": {"fps": {"value": 8.145563944634665e-05, "held": 0.00011973339138069657, "ident": 0.0027095606367946415, "prot": 8.367484937352955e-16, "supp": 16}, "factor": 0.045177958535398716, "j": 7, "s": [1, 2, 6], "ms_per_draw": 0.7795916795730591, "trace_ratio": 0.36067965667593266, "varopt": {"value": 6.901891821764994e-05, "held": 0.00010347374313086876, "ident": 0.0023097423310702884, "prot": 1.9605306120306087, "supp": 16}, "strat": {"value": 9.000304358262365e-05, "held": 0.00013896094281623666, "ident": 0.0030557422293222888, "prot": 6.605909161068123e-16, "supp": 16}}, "32": {"fps": {"value": 9.859212381283985e-06, "held": 1.6025022618818615e-05, "ident": 0.0003409554900030056, "prot": 2.2019697203560408e-16, "supp": 32}, "factor": 0.013130088786267204, "j": 13, "s": [1, 6, 12], "ms_per_draw": 0.6868265867233276, "trace_ratio": 0.2539724827693647, "varopt": {"value": 9.01503875204302e-06, "held": 1.4343328929119566e-05, "ident": 0.0003044175567945191, "prot": 1.0, "supp": 32}, "strat": {"value": 1.0406641883269906e-05, "held": 1.6994210446758368e-05, "ident": 0.0003575274192260794, "prot": 1.8716742623026348e-16, "supp": 32}}, "64": {"fps": {"value": 6.697147125856758e-07, "held": 1.2322961715469351e-06, "ident": 2.5443649642940276e-05, "prot": 6.546230465639947e-18, "supp": 64}, "factor": 0.002472746302700862, "j": 3, "s": [1, 28, 32], "ms_per_draw": 0.6170001029968262, "trace_ratio": 0.013119036958714915, "varopt": {"value": 6.553782245529017e-07, "held": 1.1762262079392187e-06, "ident": 2.398060245444507e-05, "prot": 1.0, "supp": 64}, "strat": {"value": 7.615989334643355e-07, "held": 1.3757749518076081e-06, "ident": 2.7740062515757957e-05, "prot": 8.257386451335153e-17, "supp": 64}}, "128": {"fps": {"value": 2.1025530679174944e-08, "held": 3.068503848884137e-08, "ident": 7.114498197891451e-07, "prot": 1.354392510132403e-18, "supp": 128}, "factor": 0.0003848725862288686, "j": 60, "s": [1, 35, 32], "ms_per_draw": 0.5453571081161499, "trace_ratio": 0.0024423752975825963, "varopt": {"value": 2.0153382367822725e-08, "held": 2.9478169249534376e-08, "ident": 6.777963021102652e-07, "prot": 1.0, "supp": 128}, "strat": {"value": 5.1049475932877273e-08, "held": 8.66026329966707e-08, "ident": 1.7750119241214548e-06, "prot": 8.257386451335153e-17, "supp": 128}}}}
{"part": "B", "row": 98, "seq": 2, "layer": 1, "head": 0, "res": {"16": {"fps": {"value": 0.011379430312021478, "held": 0.028414553263967596, "ident": 0.008112472072537173, "prot": 2.634220585019391e-16, "supp": 16}, "factor": 0.06318826372781958, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.6376879215240479, "trace_ratio": 0.42573893099599563, "varopt": {"value": 0.010260432593616522, "held": 0.025270290855959495, "ident": 0.007150912210242165, "prot": 26.715269317020525, "supp": 16}, "strat": {"value": 0.01649322240531671, "held": 0.051039054731812805, "ident": 0.014452848247839238, "prot": 3.3718023488248206e-16, "supp": 16}}, "32": {"fps": {"value": 0.003608351462735932, "held": 0.00782649389755887, "ident": 0.002144264330515119, "prot": 2.5288517616186154e-16, "supp": 32}, "factor": 0.026647400582842935, "j": 7, "s": [1, 22, 2], "ms_per_draw": 0.664365291595459, "trace_ratio": 0.2894607924578191, "varopt": {"value": 0.0033265826225695166, "held": 0.007625291367704009, "ident": 0.0020159317422845813, "prot": 10.677376183452806, "supp": 32}, "strat": {"value": 0.0051526608638798824, "held": 0.015033676518793424, "ident": 0.004260238525505637, "prot": 2.2127452914162885e-16, "supp": 32}}, "64": {"fps": {"value": 0.0005688858878935796, "held": 0.001242198530757125, "ident": 0.00032572706161080266, "prot": 7.902661755058174e-17, "supp": 64}, "factor": 0.00942795319760166, "j": 31, "s": [1, 28, 4], "ms_per_draw": 0.6206034421920776, "trace_ratio": 0.2707194991894234, "varopt": {"value": 0.0005296760278262806, "held": 0.0011975793494127128, "ident": 0.00031399520123650794, "prot": 3.0592890072611008, "supp": 64}, "strat": {"value": 0.001037476258762646, "held": 0.0027100404329716034, "ident": 0.0007048762327445104, "prot": 1.2644258808093077e-16, "supp": 64}}, "128": {"fps": {"value": 5.057218522561081e-05, "held": 8.427732951561345e-05, "ident": 2.2224285713285485e-05, "prot": 2.370798526517452e-17, "supp": 128}, "factor": 0.001836218289938162, "j": 73, "s": [1, 51, 3], "ms_per_draw": 0.5626784563064575, "trace_ratio": 0.25053736458135367, "varopt": {"value": 5.174472386199065e-05, "held": 8.449594630137076e-05, "ident": 2.2161697600200882e-05, "prot": 0.011771425615477967, "supp": 128}, "strat": {"value": 7.307582850453656e-05, "held": 0.0001376595936306491, "ident": 3.635080837946369e-05, "prot": 3.0293536727722996e-17, "supp": 128}}}}
{"part": "B", "row": 101, "seq": 2, "layer": 2, "head": 7, "res": {"16": {"fps": {"value": 0.06920080143345882, "held": 0.13497989789921275, "ident": 0.03016841656205135, "prot": 3.9270648805729253e-16, "supp": 16}, "factor": 0.1264095622259728, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.653725266456604, "trace_ratio": 0.3351626638562042, "varopt": {"value": 0.06017912752456048, "held": 0.13124898143896416, "ident": 0.02709293165377673, "prot": 33.322264140818945, "supp": 16}, "strat": {"value": 0.05585923787226714, "held": 0.13228984816522849, "ident": 0.030541068165802314, "prot": 5.610092686532751e-16, "supp": 16}}, "32": {"fps": {"value": 0.014065073723400531, "held": 0.035424509292684564, "ident": 0.008503889112975116, "prot": 3.9270648805729253e-16, "supp": 32}, "factor": 0.053503543802329974, "j": 16, "s": [1, 13, 2], "ms_per_draw": 0.6338750123977661, "trace_ratio": 0.40938058331332394, "varopt": {"value": 0.014024517618793166, "held": 0.0335170683871232, "ident": 0.007294676473849436, "prot": 12.809139639098822, "supp": 32}, "strat": {"value": 0.010992751933001504, "held": 0.03532015263797577, "ident": 0.008586820869324783, "prot": 2.6647940261030563e-16, "supp": 32}}, "64": {"fps": {"value": 0.003340011214181381, "held": 0.005902405929001591, "ident": 0.001358169523518245, "prot": 1.3148654734061134e-16, "supp": 64}, "factor": 0.016603671597010906, "j": 23, "s": [1, 34, 6], "ms_per_draw": 0.6527342796325684, "trace_ratio": 0.2527097033518236, "varopt": {"value": 0.0036063949022430695, "held": 0.0063422803681434875, "ident": 0.0013155771630935767, "prot": 4.164027824337757, "supp": 64}, "strat": {"value": 0.0026103079397486947, "held": 0.006464920032918215, "ident": 0.0016100189984715877, "prot": 2.2440370746131e-16, "supp": 64}}, "128": {"fps": {"value": 0.00017815260300578568, "held": 0.00018460697682580818, "ident": 3.5118841626119435e-05, "prot": 1.928469360995633e-17, "supp": 128}, "factor": 0.0031758251830526192, "j": 92, "s": [1, 27, 8], "ms_per_draw": 0.517461895942688, "trace_ratio": 0.20772743529110205, "varopt": {"value": 0.00018537546794650657, "held": 0.0001946586469353254, "ident": 3.5300295814176876e-05, "prot": 1.0, "supp": 128}, "strat": {"value": 0.00019832364362328204, "held": 0.00019670250470218094, "ident": 3.62063775592436e-05, "prot": 2.8488751923799125e-17, "supp": 128}}}}
{"part": "B", "row": 100, "seq": 2, "layer": 2, "head": 0, "res": {"16": {"fps": {"value": 0.021298787576918693, "held": 0.01901147706238133, "ident": 0.003438667580084621, "prot": 1.372613557187954e-16, "supp": 16}, "factor": 0.04017056591245376, "j": 3, "s": [1, 7, 5], "ms_per_draw": 0.6830894947052002, "trace_ratio": 0.385300615037615, "varopt": {"value": 0.019469218351591253, "held": 0.01712951060915254, "ident": 0.003083556437948259, "prot": 1510.635699710876, "supp": 16}, "strat": {"value": 0.03827376835002707, "held": 0.034190843313074655, "ident": 0.006483582580649877, "prot": 1.1303876353312563e-16, "supp": 16}}, "32": {"fps": {"value": 0.005578886148353767, "held": 0.005391117356359243, "ident": 0.0009487931773212502, "prot": 6.786048370886212e-17, "supp": 32}, "factor": 0.015621886743732015, "j": 7, "s": [1, 18, 6], "ms_per_draw": 0.6432422399520874, "trace_ratio": 0.33711659726081233, "varopt": {"value": 0.0052828217290122525, "held": 0.005057398911959544, "ident": 0.0008886118973832198, "prot": 629.8991628278069, "supp": 32}, "strat": {"value": 0.01014833226455897, "held": 0.009067308946387673, "ident": 0.0017313373025907095, "prot": 9.689036874267911e-17, "supp": 32}}, "64": {"fps": {"value": 0.0011758801198308558, "held": 0.0012068808226105754, "ident": 0.00020201845492208692, "prot": 5.651938176656281e-17, "supp": 64}, "factor": 0.005982221879338362, "j": 22, "s": [1, 38, 3], "ms_per_draw": 0.7313951253890991, "trace_ratio": 0.3074448436915358, "varopt": {"value": 0.0011297111632795258, "held": 0.0011502017804628877, "ident": 0.00019489585179423364, "prot": 223.84078990179123, "supp": 64}, "strat": {"value": 0.001772997570635935, "held": 0.001748164967680723, "ident": 0.0003026992964113933, "prot": 5.853793111536864e-17, "supp": 64}}, "128": {"fps": {"value": 0.0001541049066640483, "held": 0.00017679015748034787, "ident": 2.7693459819175097e-05, "prot": 1.9428537482255967e-17, "supp": 128}, "factor": 0.0018226869242697124, "j": 59, "s": [1, 65, 3], "ms_per_draw": 0.6882307529449463, "trace_ratio": 0.253648752507302, "varopt": {"value": 0.0001528990444361899, "held": 0.0001729710185585695, "ident": 2.6897260228017957e-05, "prot": 73.15179958732013, "supp": 128}, "strat": {"value": 0.0001942889287416181, "held": 0.00021811780815911898, "ident": 3.4941906162167664e-05, "prot": 1.8166944139252332e-17, "supp": 128}}}}
{"part": "B", "row": 99, "seq": 2, "layer": 1, "head": 7, "res": {"16": {"fps": {"value": 0.0923253501510071, "held": 0.12273647218651308, "ident": 0.027590916500320226, "prot": 3.7087203942496603e-16, "supp": 16}, "factor": 0.11388138749671686, "j": 5, "s": [1, 7, 3], "ms_per_draw": 0.7534191608428955, "trace_ratio": 0.44623338815943137, "varopt": {"value": 0.08166484237811861, "held": 0.11033782871615375, "ident": 0.024631606549557445, "prot": 17.1822873585553, "supp": 16}, "strat": {"value": 0.09121690742350987, "held": 0.12235927665628123, "ident": 0.027314563035351454, "prot": 3.7087203942496603e-16, "supp": 16}}, "32": {"fps": {"value": 0.02755099938523427, "held": 0.036727494255419255, "ident": 0.008367509772587666, "prot": 3.013335320327849e-16, "supp": 32}, "factor": 0.04471057478194567, "j": 9, "s": [1, 17, 5], "ms_per_draw": 0.7195523977279663, "trace_ratio": 0.3955223526657089, "varopt": {"value": 0.026185178702256767, "held": 0.03458990240007749, "ident": 0.00797732224114482, "prot": 6.700589482957493, "supp": 32}, "strat": {"value": 0.02843050416305475, "held": 0.03783330411109969, "ident": 0.008647896042143575, "prot": 3.7087203942496603e-16, "supp": 32}}, "64": {"fps": {"value": 0.007062285756562015, "held": 0.009452282193919161, "ident": 0.0021554647417469314, "prot": 1.8543601971248302e-16, "supp": 64}, "factor": 0.016883669148573952, "j": 17, "s": [1, 41, 5], "ms_per_draw": 0.7027958631515503, "trace_ratio": 0.33539603663573214, "varopt": {"value": 0.0069023080693493685, "held": 0.009234306308472533, "ident": 0.0021274308070315336, "prot": 2.0651722948438977, "supp": 64}, "strat": {"value": 0.007668378050640211, "held": 0.010152014466952857, "ident": 0.0023311195229312313, "prot": 1.8543601971248302e-16, "supp": 64}}, "128": {"fps": {"value": 0.0014131262302930865, "held": 0.0015843071328813978, "ident": 0.0004037824014386123, "prot": 6.953850739218113e-17, "supp": 128}, "factor": 0.006039143375838113, "j": 52, "s": [1, 69, 6], "ms_per_draw": 0.7304269075393677, "trace_ratio": 0.29999492840063824, "varopt": {"value": 0.0014042591776887616, "held": 0.0015735092261709225, "ident": 0.000401646085143972, "prot": 1.0, "supp": 128}, "strat": {"value": 0.0014560162268845102, "held": 0.0016277455828652286, "ident": 0.00041827807214507985, "prot": 1.1010263670428679e-16, "supp": 128}}}}
{"part": "B", "row": 103, "seq": 2, "layer": 3, "head": 7, "res": {"16": {"fps": {"value": 0.0005991403197295935, "held": 0.0006142158961407365, "ident": 7.658543894969196e-05, "prot": 4.0303522626435683e-17, "supp": 16}, "factor": 0.008395628718258094, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.7254366874694824, "trace_ratio": 0.28118427203281204, "varopt": {"value": 0.0005876879040231849, "held": 0.000597637183611259, "ident": 7.678501457886755e-05, "prot": 0.26638784846654434, "supp": 16}, "strat": {"value": 0.0025645055898905456, "held": 0.0026634427105533824, "ident": 0.0004414558740945741, "prot": 2.0012783648988753e-16, "supp": 16}}, "32": {"fps": {"value": 9.354528294919345e-05, "held": 8.47628788878887e-05, "ident": 9.59932110464079e-06, "prot": 2.6405756203526827e-17, "supp": 32}, "factor": 0.0023212929589200145, "j": 14, "s": [1, 15, 2], "ms_per_draw": 0.7385381460189819, "trace_ratio": 0.25875099634052673, "varopt": {"value": 9.234644861197344e-05, "held": 8.575544504837591e-05, "ident": 9.561562657447617e-06, "prot": 0.07297642105666871, "supp": 32}, "strat": {"value": 0.00047889331691946597, "held": 0.0004776541631656533, "ident": 6.708371689952647e-05, "prot": 6.670927882996251e-17, "supp": 32}}, "64": {"fps": {"value": 5.555057544262378e-06, "held": 4.562924192871047e-06, "ident": 4.996305721820051e-07, "prot": 6.253994890308985e-18, "supp": 64}, "factor": 0.0004362118603169225, "j": 41, "s": [0, 20, 3], "ms_per_draw": 0.616382360458374, "trace_ratio": 0.2620669301458766, "varopt": {"value": 5.466118717790485e-06, "held": 4.563621544034401e-06, "ident": 4.950511872844284e-07, "prot": 0.015070406337615722, "supp": 64}, "strat": {"value": 2.3493100895244152e-05, "held": 2.0282949011160197e-05, "ident": 2.403841533365112e-06, "prot": 9.728436496036199e-18, "supp": 64}}, "128": {"fps": {"value": 1.5843423797070205e-07, "held": 1.268414931946367e-07, "ident": 1.3979771108185794e-08, "prot": 5.320238708769796e-19, "supp": 128}, "factor": 4.891114384767877e-05, "j": 81, "s": [0, 42, 5], "ms_per_draw": 0.6014895439147949, "trace_ratio": 0.25695823744499036, "varopt": {"value": 1.5772880369772507e-07, "held": 1.2443758369693242e-07, "ident": 1.3923525771765418e-08, "prot": 0.002653310268890529, "supp": 128}, "strat": {"value": 2.388808588904908e-07, "held": 1.9285218767669529e-07, "ident": 2.1571332985680222e-08, "prot": 1.2160545620045248e-18, "supp": 128}}}}
{"part": "B", "row": 102, "seq": 2, "layer": 3, "head": 0, "res": {"16": {"fps": {"value": 6.41140981731807e-05, "held": 6.939943453320731e-05, "ident": 6.8662518568377085e-06, "prot": 5.631913786710013e-16, "supp": 16}, "factor": 0.002294422220539402, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.8411881923675537, "trace_ratio": 0.303127379727462, "varopt": {"value": 5.414920688255532e-05, "held": 5.861211742614659e-05, "ident": 5.872946788915727e-06, "prot": 0.24019161237336342, "supp": 16}, "strat": {"value": 6.416983151847746e-05, "held": 6.721872905923546e-05, "ident": 6.844770261060243e-06, "prot": 5.238989569032571e-16, "supp": 16}}, "32": {"fps": {"value": 6.537056372331124e-06, "held": 7.324035360627917e-06, "ident": 7.078086752675464e-07, "prot": 2.0955958276130283e-16, "supp": 32}, "factor": 0.0005581980358103926, "j": 14, "s": [1, 16, 1], "ms_per_draw": 0.7051194906234741, "trace_ratio": 0.289928237453184, "varopt": {"value": 6.1849454182161985e-06, "held": 6.941589529994095e-06, "ident": 6.682209685807306e-07, "prot": 0.055031877945569414, "supp": 32}, "strat": {"value": 1.7516450453551375e-05, "held": 1.644481414693979e-05, "ident": 1.653538360613898e-06, "prot": 2.0955958276130283e-16, "supp": 32}}, "64": {"fps": {"value": 3.1332292835050444e-07, "held": 3.7746154109117105e-07, "ident": 3.435623009634712e-08, "prot": 7.53104750548432e-17, "supp": 64}, "factor": 0.00010487945273459439, "j": 43, "s": [0, 20, 1], "ms_per_draw": 0.7472299337387085, "trace_ratio": 0.31583187413914615, "varopt": {"value": 3.033994475929873e-07, "held": 3.6775189053922183e-07, "ident": 3.326390112603879e-08, "prot": 0.01625083968038527, "supp": 64}, "strat": {"value": 1.2424716556468808e-05, "held": 1.0948264355048644e-05, "ident": 1.2524070989918544e-06, "prot": 6.548736961290714e-17, "supp": 64}}, "128": {"fps": {"value": 8.699964545067335e-09, "held": 1.2384088160235661e-08, "ident": 1.047572373031657e-09, "prot": 1.1460289682258747e-17, "supp": 128}, "factor": 1.366729110824529e-05, "j": 85, "s": [0, 42, 1], "ms_per_draw": 0.6981562376022339, "trace_ratio": 0.26656282512011725, "varopt": {"value": 8.727012150676173e-09, "held": 1.2451777696766652e-08, "ident": 1.038205653857725e-09, "prot": 0.00268314882787252, "supp": 128}, "strat": {"value": 3.680266848026693e-06, "held": 3.2109751980671577e-06, "ident": 3.425809327904634e-07, "prot": 1.4734658162904104e-17, "supp": 128}}}}
{"part": "B", "row": 105, "seq": 2, "layer": 4, "head": 7, "res": {"16": {"fps": {"value": 0.20231472652696006, "held": 0.14056039052646827, "ident": 0.011033189481753755, "prot": 8.565106337717842e-16, "supp": 16}, "factor": 0.06070457128054022, "j": 0, "s": [1, 9, 6], "ms_per_draw": 0.6289845705032349, "trace_ratio": 0.4149666393675667, "varopt": {"value": 0.20244779998928683, "held": 0.14470097911342858, "ident": 0.011036680938585525, "prot": 0.8573044922898612, "supp": 16}, "strat": {"value": 0.20400726917933673, "held": 0.14239733366339316, "ident": 0.01114973872331413, "prot": 1.0122398399121086e-15, "supp": 16}}, "32": {"fps": {"value": 0.07654334082269863, "held": 0.054771882349061156, "ident": 0.004231606757265548, "prot": 5.450522214911354e-16, "supp": 32}, "factor": 0.02875479692236116, "j": 3, "s": [1, 19, 9], "ms_per_draw": 0.6347697973251343, "trace_ratio": 0.38150176629756904, "varopt": {"value": 0.07467761371971571, "held": 0.054555099120917896, "ident": 0.004243465890503229, "prot": 0.5848634794920655, "supp": 32}, "strat": {"value": 0.07785729416835159, "held": 0.056284114504541086, "ident": 0.004316304257400516, "prot": 5.839845230262165e-16, "supp": 32}}, "64": {"fps": {"value": 0.02410511710499615, "held": 0.017868761549564162, "ident": 0.0013661924919912338, "prot": 4.866537691885137e-16, "supp": 64}, "factor": 0.012279110950757292, "j": 13, "s": [1, 42, 8], "ms_per_draw": 0.6326233148574829, "trace_ratio": 0.36817813111559755, "varopt": {"value": 0.024275687400283536, "held": 0.017895518408445873, "ident": 0.0013642313306536198, "prot": 0.20718165457134188, "supp": 64}, "strat": {"value": 0.024066963899721235, "held": 0.018547929486265637, "ident": 0.0014021905979940779, "prot": 3.990560907345813e-16, "supp": 64}}, "128": {"fps": {"value": 0.005885266148682651, "held": 0.004629409663126271, "ident": 0.0003430786892231641, "prot": 2.0439458305917576e-16, "supp": 128}, "factor": 0.005051998265646374, "j": 37, "s": [0, 82, 9], "ms_per_draw": 0.6344062089920044, "trace_ratio": 0.30058925634397954, "varopt": {"value": 0.005822712254304347, "held": 0.0045710733162924715, "ident": 0.00034277715278111263, "prot": 0.09157636592259186, "supp": 128}, "strat": {"value": 0.005877622562337077, "held": 0.004723000280443598, "ident": 0.0003505098221170941, "prot": 2.725261107455677e-16, "supp": 128}}}}
{"part": "B", "row": 104, "seq": 2, "layer": 4, "head": 0, "res": {"16": {"fps": {"value": 0.0008646304720222629, "held": 0.001073959708991406, "ident": 6.747824456553542e-05, "prot": 1.9183748107888474e-16, "supp": 16}, "factor": 0.00678200422391706, "j": 7, "s": [1, 5, 3], "ms_per_draw": 0.6436041593551636, "trace_ratio": 0.40810810408975995, "varopt": {"value": 0.0008716824864594778, "held": 0.0010905114714145087, "ident": 6.686024151757189e-05, "prot": 0.8097087459305913, "supp": 16}, "strat": {"value": 0.003587883057163813, "held": 0.0048211990373904605, "ident": 0.00028329506594521536, "prot": 1.1510248864733085e-16, "supp": 16}}, "32": {"fps": {"value": 0.00016399738383339013, "held": 0.0002162673599646675, "ident": 1.2801390648446923e-05, "prot": 3.836749621577695e-17, "supp": 32}, "factor": 0.002093204642119094, "j": 10, "s": [1, 15, 6], "ms_per_draw": 0.759831428527832, "trace_ratio": 0.29969686434126236, "varopt": {"value": 0.00016386348617092742, "held": 0.00021543260831850393, "ident": 1.270767674485184e-05, "prot": 0.32825864206506095, "supp": 32}, "strat": {"value": 0.0007770336077598685, "held": 0.0010461863024240933, "ident": 6.168391689470134e-05, "prot": 1.3278201855837625e-17, "supp": 32}}, "64": {"fps": {"value": 2.12523644294024e-05, "held": 2.6916489285166817e-05, "ident": 1.6500055537621558e-06, "prot": 1.9183748107888474e-17, "supp": 64}, "factor": 0.0005955941052426469, "j": 31, "s": [0, 26, 7], "ms_per_draw": 0.6718579530715942, "trace_ratio": 0.2928209132590712, "varopt": {"value": 2.1690357428133065e-05, "held": 2.714317918642003e-05, "ident": 1.6593365136464538e-06, "prot": 0.10066766320092066, "supp": 64}, "strat": {"value": 3.421781521204046e-05, "held": 4.369032214601178e-05, "ident": 2.6449876073007942e-06, "prot": 5.31128074233505e-18, "supp": 64}}, "128": {"fps": {"value": 1.0908695877379147e-06, "held": 1.3749475037441403e-06, "ident": 8.450411408604815e-08, "prot": 1.0373595199873143e-18, "supp": 128}, "factor": 0.00012186689376594984, "j": 81, "s": [0, 44, 3], "ms_per_draw": 0.6408575773239136, "trace_ratio": 0.2499776295998207, "varopt": {"value": 1.090431998083788e-06, "held": 1.3670272527407176e-06, "ident": 8.442901162000142e-08, "prot": 0.010781493765767392, "supp": 128}, "strat": {"value": 1.1762528187339236e-06, "held": 1.4956316021944648e-06, "ident": 9.194726965623662e-08, "prot": 9.958651391878218e-19, "supp": 128}}}}
{"part": "B", "row": 106, "seq": 2, "layer": 5, "head": 0, "res": {"16": {"fps": {"value": 0.17912852036850402, "held": 0.14553098711844506, "ident": 0.008321613483360359, "prot": 1.8319568271616744e-14, "supp": 16}, "factor": 0.0640464195098423, "j": 3, "s": [1, 11, 1], "ms_per_draw": 0.6653703451156616, "trace_ratio": 0.3707708229490533, "varopt": {"value": 0.1647222563065008, "held": 0.1336950994669799, "ident": 0.007739389164417163, "prot": 10.87498886811714, "supp": 16}, "strat": {"value": 0.17411392850824564, "held": 0.14145035669950395, "ident": 0.008293888016171, "prot": 2.015152509877842e-14, "supp": 16}}, "32": {"fps": {"value": 0.04397357120534023, "held": 0.0347566829221728, "ident": 0.002064499914350077, "prot": 1.4655654617293394e-14, "supp": 32}, "factor": 0.022674672166060547, "j": 8, "s": [1, 22, 1], "ms_per_draw": 0.6518692970275879, "trace_ratio": 0.3600056889491765, "varopt": {"value": 0.04365647510783152, "held": 0.03361942227879138, "ident": 0.002048123107809123, "prot": 4.9000383683335365, "supp": 32}, "strat": {"value": 0.044236858499319534, "held": 0.034300231416193136, "ident": 0.0020582553549944906, "prot": 1.0991740962970045e-14, "supp": 32}}, "64": {"fps": {"value": 0.009151585759034365, "held": 0.0069915256331503205, "ident": 0.0004267601794316665, "prot": 7.327827308646697e-15, "supp": 64}, "factor": 0.008617202097623391, "j": 23, "s": [1, 38, 2], "ms_per_draw": 0.7666038274765015, "trace_ratio": 0.29365728892519194, "varopt": {"value": 0.00906038826139019, "held": 0.007220962183956024, "ident": 0.000426059852423881, "prot": 2.3919486399640126, "supp": 64}, "strat": {"value": 0.009186946118189277, "held": 0.007029248899811647, "ident": 0.0004332954075876527, "prot": 5.610367783182628e-15, "supp": 64}}, "128": {"fps": {"value": 0.0009660637421087017, "held": 0.0007154786508802893, "ident": 4.5938917649823634e-05, "prot": 1.7174595254640697e-15, "supp": 128}, "factor": 0.0023134889265111233, "j": 65, "s": [1, 57, 5], "ms_per_draw": 0.5789788961410522, "trace_ratio": 0.28115698612972606, "varopt": {"value": 0.000958113092947871, "held": 0.0007066011056625434, "ident": 4.571971980304485e-05, "prot": 0.7817553364918316, "supp": 128}, "strat": {"value": 0.0011310088186845086, "held": 0.0008118943393738235, "ident": 5.33687013875629e-05, "prot": 2.9769298441377207e-15, "supp": 128}}}}
{"part": "B", "row": 107, "seq": 2, "layer": 5, "head": 7, "res": {"16": {"fps": {"value": 0.24853166058877968, "held": 0.31393215297462196, "ident": 0.016598353056914435, "prot": 5.859920402807557e-16, "supp": 16}, "factor": 0.09391186906299712, "j": 7, "s": [0, 7, 2], "ms_per_draw": 0.7581708431243896, "trace_ratio": 0.4431898578803107, "varopt": {"value": 0.21718195745259808, "held": 0.2837605182207349, "ident": 0.015302084599793011, "prot": 0.4909551147099313, "supp": 16}, "strat": {"value": 0.23387430457943897, "held": 0.31248795737497526, "ident": 0.016421742732941492, "prot": 7.324900503509447e-16, "supp": 16}}, "32": {"fps": {"value": 0.06287407243805006, "held": 0.08710959227239909, "ident": 0.004505103541329494, "prot": 4.394940302105668e-16, "supp": 32}, "factor": 0.03296571490006517, "j": 5, "s": [1, 20, 6], "ms_per_draw": 0.6987191438674927, "trace_ratio": 0.33053140546632437, "varopt": {"value": 0.06327856703939029, "held": 0.08832714288394358, "ident": 0.004510250311655748, "prot": 0.216419233757057, "supp": 32}, "strat": {"value": 0.07009778627763395, "held": 0.09441791696034688, "ident": 0.005006040435362637, "prot": 5.493675377632085e-16, "supp": 32}}, "64": {"fps": {"value": 0.013456469130802791, "held": 0.02083808489313872, "ident": 0.001000886043310195, "prot": 2.197470151052834e-16, "supp": 64}, "factor": 0.013183000839631875, "j": 21, "s": [0, 36, 7], "ms_per_draw": 0.6982384920120239, "trace_ratio": 0.28633240780855135, "varopt": {"value": 0.013495907991547115, "held": 0.020722362826761813, "ident": 0.0010002463355164696, "prot": 0.09455210540951896, "supp": 64}, "strat": {"value": 0.015237782226849208, "held": 0.02291498615004977, "ident": 0.0011203148292940907, "prot": 2.5637151762283066e-16, "supp": 64}}, "128": {"fps": {"value": 0.0018401470095791468, "held": 0.0028182558881428743, "ident": 0.00013390048018765884, "prot": 9.156125629386809e-17, "supp": 128}, "factor": 0.003925282679511927, "j": 59, "s": [0, 63, 6], "ms_per_draw": 0.6179864406585693, "trace_ratio": 0.2667533909136201, "varopt": {"value": 0.0018224356673874334, "held": 0.0028491887835998763, "ident": 0.00013313404735480712, "prot": 0.023668997131071696, "supp": 128}, "strat": {"value": 0.0019126098058746157, "held": 0.0029592113059899814, "ident": 0.00013945114928708724, "prot": 1.052954447379483e-16, "supp": 128}}}}
{"part": "B", "row": 108, "seq": 2, "layer": 6, "head": 0, "res": {"16": {"fps": {"value": 0.41157443770889873, "held": 0.5517024366835699, "ident": 0.035832687514869725, "prot": 7.607074112474319e-15, "supp": 16}, "factor": 0.1082047279477123, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.6702443361282349, "trace_ratio": 0.419574285156595, "varopt": {"value": 0.40895983601402935, "held": 0.5451914932061251, "ident": 0.03577438287300822, "prot": 5.0997920296979675, "supp": 16}, "strat": {"value": 0.4037560808683834, "held": 0.5461990902320597, "ident": 0.035811832098033736, "prot": 1.0776688326005285e-14, "supp": 16}}, "32": {"fps": {"value": 0.15420627939823037, "held": 0.21185494537696825, "ident": 0.013832000702254401, "prot": 4.4374598989433525e-15, "supp": 32}, "factor": 0.05070778612137619, "j": 3, "s": [1, 26, 2], "ms_per_draw": 0.9837522506713867, "trace_ratio": 0.39271771957558566, "varopt": {"value": 0.15053182304946203, "held": 0.21147047281981837, "ident": 0.013785457350319613, "prot": 2.43995205674665, "supp": 32}, "strat": {"value": 0.15617417498028968, "held": 0.21636839388162368, "ident": 0.01387300574555263, "prot": 5.0713827416495455e-15, "supp": 32}}, "64": {"fps": {"value": 0.049412257116628486, "held": 0.07299113245162957, "ident": 0.004682837271080667, "prot": 4.7544213202964494e-15, "supp": 64}, "factor": 0.022272753955490356, "j": 10, "s": [1, 49, 4], "ms_per_draw": 0.6620304584503174, "trace_ratio": 0.36032143326563476, "varopt": {"value": 0.050075585801218764, "held": 0.07388695428128031, "ident": 0.00468902918750566, "prot": 1.286187216759277, "supp": 64}, "strat": {"value": 0.050136612714675295, "held": 0.0732507014660779, "ident": 0.004705401202588253, "prot": 2.8526527921778696e-15, "supp": 64}}, "128": {"fps": {"value": 0.012324921938419081, "held": 0.019036237565576257, "ident": 0.001225647710423358, "prot": 1.9017685281185798e-15, "supp": 128}, "factor": 0.009305294786165597, "j": 34, "s": [1, 85, 8], "ms_per_draw": 0.5826860666275024, "trace_ratio": 0.3071942070536997, "varopt": {"value": 0.012292012482426699, "held": 0.01933134436585219, "ident": 0.0012242378807086163, "prot": 0.7449914065013413, "supp": 128}, "strat": {"value": 0.012577484279621562, "held": 0.018939656039659972, "ident": 0.0012345436219910048, "prot": 2.3772106601482247e-15, "supp": 128}}}}
{"part": "B", "row": 109, "seq": 2, "layer": 6, "head": 7, "res": {"16": {"fps": {"value": 0.04935786145765779, "held": 0.03797513558275578, "ident": 0.003144889367457072, "prot": 3.44665736566941e-16, "supp": 16}, "factor": 0.04166827279924593, "j": 4, "s": [1, 5, 6], "ms_per_draw": 0.8070615530014038, "trace_ratio": 0.35929724047648365, "varopt": {"value": 0.04950397035919586, "held": 0.03756196477599829, "ident": 0.0031124936155216376, "prot": 1.0974517260189935, "supp": 16}, "strat": {"value": 0.05052664327959589, "held": 0.03713592654673835, "ident": 0.003207875780385736, "prot": 7.800329827567612e-16, "supp": 16}}, "32": {"fps": {"value": 0.01142813812502981, "held": 0.008012472722408672, "ident": 0.0007279138530192118, "prot": 9.308643004224873e-17, "supp": 32}, "factor": 0.014712022758788941, "j": 13, "s": [0, 13, 6], "ms_per_draw": 0.7154805660247803, "trace_ratio": 0.37792170350719734, "varopt": {"value": 0.011371337743361359, "held": 0.008062795366653138, "ident": 0.0007246232596691402, "prot": 0.4045892405484189, "supp": 32}, "strat": {"value": 0.011680828211046915, "held": 0.008265832620337253, "ident": 0.0007597922861245004, "prot": 2.7210452886863763e-16, "supp": 32}}, "64": {"fps": {"value": 0.0023623852519102373, "held": 0.0016511193985665504, "ident": 0.00014979820763838224, "prot": 6.050617952746167e-17, "supp": 64}, "factor": 0.004742256676159895, "j": 23, "s": [0, 37, 4], "ms_per_draw": 0.7016952037811279, "trace_ratio": 0.33361267160482927, "varopt": {"value": 0.0023937675012184337, "held": 0.0016556965577419333, "ident": 0.00014995225573608383, "prot": 0.10434445237412844, "supp": 64}, "strat": {"value": 0.0025668538532421137, "held": 0.0017761682812484202, "ident": 0.0001639845033143109, "prot": 1.8140301924575843e-16, "supp": 64}}, "128": {"fps": {"value": 0.0003679838963441209, "held": 0.00024686765785618875, "ident": 2.382998140331403e-05, "prot": 4.4216054270068147e-17, "supp": 128}, "factor": 0.001511341221238516, "j": 55, "s": [0, 69, 4], "ms_per_draw": 0.5708147287368774, "trace_ratio": 0.29025622862808154, "varopt": {"value": 0.00037314236410447457, "held": 0.0002452277400970863, "ident": 2.379113219798805e-05, "prot": 0.040390961276198324, "supp": 128}, "strat": {"value": 0.0003783595338095542, "held": 0.0002543496719484335, "ident": 2.4825852312406352e-05, "prot": 1.8154474035454416e-16, "supp": 128}}}}
{"part": "B", "row": 110, "seq": 2, "layer": 7, "head": 0, "res": {"16": {"fps": {"value": 0.0005385181607710051, "held": 0.0006653321991015124, "ident": 3.616686331822822e-05, "prot": 4.52105336921505e-16, "supp": 16}, "factor": 0.009089369248744402, "j": 11, "s": [1, 1, 3], "ms_per_draw": 0.6529734134674072, "trace_ratio": 0.27847237116766604, "varopt": {"value": 0.0005430525860329067, "held": 0.0006848534354348024, "ident": 3.592282361679391e-05, "prot": 2.3854175673936284, "supp": 16}, "strat": {"value": 0.0005208672867700777, "held": 0.0006524217834802056, "ident": 3.592456325447208e-05, "prot": 1.356316010764515e-15, "supp": 16}}, "32": {"fps": {"value": 6.8167083861949675e-06, "held": 8.727271167519142e-06, "ident": 4.931158258849342e-07, "prot": 8.830182361748145e-18, "supp": 32}, "factor": 0.0006076895029112639, "j": 21, "s": [1, 9, 1], "ms_per_draw": 0.6501655578613281, "trace_ratio": 0.2943273486542215, "varopt": {"value": 6.855890027721138e-06, "held": 9.069216834185497e-06, "ident": 4.851572115790255e-07, "prot": 0.1728706953310088, "supp": 32}, "strat": {"value": 0.0001301947421253032, "held": 0.00019057532105823136, "ident": 9.342306639532977e-06, "prot": 3.2878167352487223e-18, "supp": 32}}, "64": {"fps": {"value": 1.586744212184504e-07, "held": 2.020663486508598e-07, "ident": 1.0789716292134225e-08, "prot": 3.2291057221192808e-19, "supp": 64}, "factor": 5.9953931076944934e-05, "j": 45, "s": [0, 18, 1], "ms_per_draw": 0.5518736839294434, "trace_ratio": 0.32557624401556096, "varopt": {"value": 1.5835021721518592e-07, "held": 1.997606834700955e-07, "ident": 1.0806957715343569e-08, "prot": 0.02350444479982407, "supp": 64}, "strat": {"value": 3.4378776071173633e-07, "held": 4.2966272184116197e-07, "ident": 2.3952452719351724e-08, "prot": 3.2291057221192808e-19, "supp": 64}}, "128": {"fps": {"value": 4.8751753783129046e-09, "held": 6.066234837332127e-09, "ident": 3.216201476948432e-10, "prot": 2.759431988046295e-19, "supp": 128}, "factor": 7.55281136242078e-06, "j": 86, "s": [0, 39, 3], "ms_per_draw": 0.5152894258499146, "trace_ratio": 0.27679766346330054, "varopt": {"value": 4.882183330865613e-09, "held": 6.097957881435852e-09, "ident": 3.203012972755676e-10, "prot": 0.004118655556238504, "supp": 128}, "strat": {"value": 5.826624881280902e-09, "held": 7.106348110209811e-09, "ident": 3.728094386679286e-10, "prot": 6.42151706103266e-20, "supp": 128}}}}
{"part": "B", "row": 111, "seq": 2, "layer": 7, "head": 7, "res": {"16": {"fps": {"value": 0.04757022756650033, "held": 0.025356781804689924, "ident": 0.002242937481266422, "prot": 6.555879528127194e-16, "supp": 16}, "factor": 0.048605426562239845, "j": 7, "s": [1, 5, 3], "ms_per_draw": 0.8169072866439819, "trace_ratio": 0.2870386532043009, "varopt": {"value": 0.0460624792488951, "held": 0.024434673521722353, "ident": 0.002218761748712453, "prot": 0.4535881411946931, "supp": 16}, "strat": {"value": 0.06323687205274149, "held": 0.02912788683890213, "ident": 0.0031175457563792307, "prot": 3.2259089741578256e-16, "supp": 16}}, "32": {"fps": {"value": 0.0031060492658603793, "held": 0.0018947746463085493, "ident": 0.00014487271165504822, "prot": 8.324926384923421e-17, "supp": 32}, "factor": 0.009553485195016653, "j": 23, "s": [0, 7, 2], "ms_per_draw": 0.5821623802185059, "trace_ratio": 0.39309794337554427, "varopt": {"value": 0.003008988220439609, "held": 0.001818590339156461, "ident": 0.0001378649415699648, "prot": 0.09118302962251208, "supp": 32}, "strat": {"value": 0.0041473784843356325, "held": 0.002356664161426881, "ident": 0.00019486630464033466, "prot": 1.0406157981154275e-16, "supp": 32}}, "64": {"fps": {"value": 0.00017223196493902098, "held": 0.00012786337367386486, "ident": 8.74295008340856e-06, "prot": 4.942925041048281e-17, "supp": 64}, "factor": 0.0015064748627668441, "j": 38, "s": [0, 22, 4], "ms_per_draw": 0.5625540018081665, "trace_ratio": 0.318301271749291, "varopt": {"value": 0.0001737568187365952, "held": 0.0001263209137080578, "ident": 8.759052219973512e-06, "prot": 0.02096794708154296, "supp": 64}, "strat": {"value": 0.00019746234655575396, "held": 0.00014425057852486724, "ident": 9.791161537113909e-06, "prot": 2.7316164700529973e-17, "supp": 64}}, "128": {"fps": {"value": 8.353574230313645e-06, "held": 6.519566451053945e-06, "ident": 4.159398833811856e-07, "prot": 7.804618485865707e-18, "supp": 128}, "factor": 0.0002717194386681223, "j": 84, "s": [0, 40, 4], "ms_per_draw": 0.522674560546875, "trace_ratio": 0.26476470243355704, "varopt": {"value": 8.346961613766833e-06, "held": 6.577657635058079e-06, "ident": 4.162594602767344e-07, "prot": 0.003610865114859212, "supp": 128}, "strat": {"value": 9.451533263234424e-06, "held": 8.289995662617356e-06, "ident": 5.000230782650157e-07, "prot": 1.370112482815939e-17, "supp": 128}}}}
{"part": "B", "row": 112, "seq": 2, "layer": 8, "head": 0, "res": {"16": {"fps": {"value": 0.22852845958732995, "held": 0.46024328581914803, "ident": 0.020794952777687264, "prot": 4.77990567983267e-16, "supp": 16}, "factor": 0.09494424005215907, "j": 2, "s": [1, 8, 5], "ms_per_draw": 0.6402604579925537, "trace_ratio": 0.38541855821879767, "varopt": {"value": 0.230220123575817, "held": 0.4682474180514791, "ident": 0.020715385855064918, "prot": 0.6387701593438945, "supp": 16}, "strat": {"value": 0.23192169532340975, "held": 0.4652543894919434, "ident": 0.020736462353711984, "prot": 4.77990567983267e-16, "supp": 16}}, "32": {"fps": {"value": 0.06746561767564295, "held": 0.1390391266354234, "ident": 0.006311957276177328, "prot": 3.2435074256007407e-16, "supp": 32}, "factor": 0.03775137759763682, "j": 7, "s": [1, 19, 5], "ms_per_draw": 0.5988633632659912, "trace_ratio": 0.37961326049502475, "varopt": {"value": 0.0695559826544293, "held": 0.1424937737895814, "ident": 0.006304067166626823, "prot": 0.29705991120411324, "supp": 32}, "strat": {"value": 0.07209175691637838, "held": 0.1449241355690399, "ident": 0.006568558555886517, "prot": 3.926351094148265e-16, "supp": 32}}, "64": {"fps": {"value": 0.019013447144543387, "held": 0.03927685717003943, "ident": 0.0016960663794857323, "prot": 3.2435074256007407e-16, "supp": 64}, "factor": 0.014869432365358806, "j": 16, "s": [0, 41, 7], "ms_per_draw": 0.7043032646179199, "trace_ratio": 0.32623026842919317, "varopt": {"value": 0.018994040595780783, "held": 0.03884857646714724, "ident": 0.001693107682477224, "prot": 0.11561064693754662, "supp": 64}, "strat": {"value": 0.019603322895849633, "held": 0.04049572431524841, "ident": 0.0017610403332117169, "prot": 2.731374674190097e-16, "supp": 64}}, "128": {"fps": {"value": 0.0034920095618274894, "held": 0.007154296794512352, "ident": 0.00030467000869908035, "prot": 1.1096209613897271e-16, "supp": 128}, "factor": 0.005527666478572257, "j": 55, "s": [0, 68, 5], "ms_per_draw": 0.5794899463653564, "trace_ratio": 0.2897931952242567, "varopt": {"value": 0.0035112421825503537, "held": 0.007137192212787911, "ident": 0.0003048657938169462, "prot": 0.04721567632655646, "supp": 128}, "strat": {"value": 0.0036466769090657135, "held": 0.007357861371552625, "ident": 0.00031381692569002503, "prot": 1.7924646299372514e-16, "supp": 128}}}}
{"part": "B", "row": 114, "seq": 2, "layer": 9, "head": 0, "res": {"16": {"fps": {"value": 0.02597640148308518, "held": 0.02235179130266846, "ident": 0.0010832612575811455, "prot": 5.193344687867958e-16, "supp": 16}, "factor": 0.0431883002068847, "j": 9, "s": [1, 1, 5], "ms_per_draw": 0.6170337200164795, "trace_ratio": 0.23304282869172452, "varopt": {"value": 0.023793700267232702, "held": 0.021134766061168736, "ident": 0.0009946522200676928, "prot": 5.053974129103744, "supp": 16}, "strat": {"value": 0.025582291619252497, "held": 0.021940785245218017, "ident": 0.0010536498186828902, "prot": 1.5580034063603873e-15, "supp": 16}}, "32": {"fps": {"value": 0.00028045973285056283, "held": 0.00029163875568889513, "ident": 1.391067700774571e-05, "prot": 2.6372453493079472e-17, "supp": 32}, "factor": 0.002672225442735201, "j": 20, "s": [1, 10, 1], "ms_per_draw": 0.5800645351409912, "trace_ratio": 0.37290147489869163, "varopt": {"value": 0.0002802195882038173, "held": 0.00029189044576472277, "ident": 1.387370341449719e-05, "prot": 0.406212624445751, "supp": 32}, "strat": {"value": 0.0008508708305895314, "held": 0.0008829067846311424, "ident": 4.2371493351831906e-05, "prot": 2.239310103086878e-17, "supp": 32}}, "64": {"fps": {"value": 2.6296562003391792e-05, "held": 2.8005505874402383e-05, "ident": 1.3229786554970784e-06, "prot": 4.057300537396842e-18, "supp": 64}, "factor": 0.0005513149709695334, "j": 41, "s": [0, 21, 2], "ms_per_draw": 0.584148645401001, "trace_ratio": 0.39402223982042833, "varopt": {"value": 2.5616648799705126e-05, "held": 2.694380124357403e-05, "ident": 1.284718982376139e-06, "prot": 0.06971895361668748, "supp": 64}, "strat": {"value": 3.491126364640517e-05, "held": 3.663122192302247e-05, "ident": 1.7870607487409865e-06, "prot": 4.54859864689522e-18, "supp": 64}}, "128": {"fps": {"value": 2.7820705287771873e-06, "held": 2.9116082809451e-06, "ident": 1.3324693377232768e-07, "prot": 9.622035599201428e-19, "supp": 128}, "factor": 0.00013027052308444163, "j": 36, "s": [1, 59, 32], "ms_per_draw": 0.543289065361023, "trace_ratio": 0.001878378201554366, "varopt": {"value": 2.535375271734854e-06, "held": 2.6575970100526043e-06, "ident": 1.2270338887309008e-07, "prot": 0.012340399364780243, "supp": 128}, "strat": {"value": 2.710979004758733e-06, "held": 2.880560030302721e-06, "ident": 1.328614138026492e-07, "prot": 8.747305090183116e-19, "supp": 128}}}}
{"part": "B", "row": 113, "seq": 2, "layer": 8, "head": 7, "res": {"16": {"fps": {"value": 4.521360511102049e-06, "held": 2.1101274746899412e-06, "ident": 1.8436534178820417e-07, "prot": 8.521702532505519e-17, "supp": 16}, "factor": 0.0004440285187233017, "j": 6, "s": [1, 6, 3], "ms_per_draw": 0.7784538269042969, "trace_ratio": 0.2657846653206985, "varopt": {"value": 4.3948377186196085e-06, "held": 2.106292486299944e-06, "ident": 1.815172507821579e-07, "prot": 0.45724256121472284, "supp": 16}, "strat": {"value": 4.428203355509366e-05, "held": 2.4183180960683475e-05, "ident": 2.12643114071426e-06, "prot": 1.2427482859903882e-17, "supp": 16}}, "32": {"fps": {"value": 3.268852084304501e-07, "held": 1.5579037832926922e-07, "ident": 1.3433052923790339e-08, "prot": 1.4885666282742015e-17, "supp": 32}, "factor": 8.497868207929526e-05, "j": 17, "s": [1, 11, 3], "ms_per_draw": 0.7275830507278442, "trace_ratio": 0.2890514522733671, "varopt": {"value": 3.3027968227159537e-07, "held": 1.562337980763263e-07, "ident": 1.3370060430407731e-08, "prot": 0.11224019951537947, "supp": 32}, "strat": {"value": 4.482852793667394e-05, "held": 2.4240720532360913e-05, "ident": 2.1330878487097182e-06, "prot": 2.4260692795960267e-18, "supp": 32}}, "64": {"fps": {"value": 9.088595639582387e-09, "held": 4.914108132344683e-09, "ident": 4.263573979985244e-10, "prot": 1.1608088385624506e-18, "supp": 64}, "factor": 1.2763813621363723e-05, "j": 48, "s": [0, 14, 2], "ms_per_draw": 0.5884033441543579, "trace_ratio": 0.3520506897629456, "varopt": {"value": 9.032014456999905e-09, "held": 4.9700969905896165e-09, "ident": 4.188527724917182e-10, "prot": 0.01464280996827542, "supp": 64}, "strat": {"value": 4.308382888870744e-08, "held": 2.22862729578423e-08, "ident": 1.918901120193078e-09, "prot": 9.30452706663249e-20, "supp": 64}}, "128": {"fps": {"value": 1.344520418508494e-10, "held": 6.949950824856779e-11, "ident": 6.166435529948403e-12, "prot": 6.828287285661474e-20, "supp": 128}, "factor": 1.1685439505988899e-06, "j": 96, "s": [0, 29, 3], "ms_per_draw": 0.598351240158081, "trace_ratio": 0.29335578798534245, "varopt": {"value": 1.3506361598428638e-10, "held": 6.945511984799773e-11, "ident": 6.16162756793954e-12, "prot": 0.0013830451593943238, "supp": 128}, "strat": {"value": 2.0427797325288734e-10, "held": 1.0632157221011211e-10, "ident": 9.446693297376008e-12, "prot": 1.830751853388337e-20, "supp": 128}}}}
{"part": "B", "row": 115, "seq": 2, "layer": 9, "head": 7, "res": {"16": {"fps": {"value": 6.5561451262673745e-12, "held": 9.070283863215433e-12, "ident": 3.648594529545323e-13, "prot": 5.816890488030514e-16, "supp": 16}, "factor": 7.186291209772457e-07, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.5248943567276001, "trace_ratio": 0.24729716123683734, "varopt": {"value": 6.014567871650503e-12, "held": 8.142504553843165e-12, "ident": 3.2863283161123544e-13, "prot": 0.4221966418529301, "supp": 16}, "strat": {"value": 2.6420973177571428e-11, "held": 3.447622138384622e-11, "ident": 2.0592091100220706e-12, "prot": 4.759274035661329e-16, "supp": 16}}, "32": {"fps": {"value": 6.768716022509413e-14, "held": 7.438059967304173e-14, "ident": 3.178252387645282e-15, "prot": 7.932123392768882e-17, "supp": 32}, "factor": 5.375780478922913e-08, "j": 23, "s": [1, 7, 1], "ms_per_draw": 0.5295815467834473, "trace_ratio": 0.30344928355417344, "varopt": {"value": 6.821713869881172e-14, "held": 7.405819582152951e-14, "ident": 3.1300727665596532e-15, "prot": 0.04042389373864386, "supp": 32}, "strat": {"value": 2.7648699003578772e-12, "held": 3.988055336936258e-12, "ident": 1.4929140279948276e-13, "prot": 3.3876776989950435e-17, "supp": 32}}, "64": {"fps": {"value": 1.4333057204375502e-16, "held": 1.5855276652947227e-16, "ident": 6.732833344133682e-18, "prot": 3.718182840360413e-18, "supp": 64}, "factor": 2.0447030252997317e-09, "j": 53, "s": [0, 10, 1], "ms_per_draw": 0.5756839513778687, "trace_ratio": 0.32327886874886874, "varopt": {"value": 1.3894647731453973e-16, "held": 1.5371420661059366e-16, "ident": 6.49938049598336e-18, "prot": 0.00168549163877622, "supp": 64}, "strat": {"value": 3.584640921618474e-14, "held": 3.9349042510915036e-14, "ident": 1.9022834586278664e-15, "prot": 1.0947982807727884e-17, "supp": 64}}, "128": {"fps": {"value": 1.3317978027006553e-19, "held": 1.2344674528645912e-19, "ident": 5.86303066452284e-21, "prot": 7.100696396521623e-20, "supp": 128}, "factor": 5.065976180032698e-11, "j": 112, "s": [0, 15, 1], "ms_per_draw": 0.4762610197067261, "trace_ratio": 0.31136647229038616, "varopt": {"value": 1.260163396928786e-19, "held": 1.204669656480445e-19, "ident": 5.68418555872163e-21, "prot": 1.956365881114899e-05, "supp": 128}, "strat": {"value": 1.1443082887001524e-16, "held": 1.7483663262260926e-16, "ident": 5.1564533329076645e-18, "prot": 6.886061709990401e-18, "supp": 128}}}}
{"part": "B", "row": 116, "seq": 2, "layer": 10, "head": 0, "res": {"16": {"fps": {"value": 0.37953422109299645, "held": 0.26309448416805936, "ident": 0.013543074293466274, "prot": 5.070773083974114e-16, "supp": 16}, "factor": 0.07389411133288708, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.5978158712387085, "trace_ratio": 0.3784547161250645, "varopt": {"value": 0.3806459352317018, "held": 0.27083543886581374, "ident": 0.013503254154459274, "prot": 0.8047848827077669, "supp": 16}, "strat": {"value": 0.37843150114308427, "held": 0.26381569142273453, "ident": 0.0136368645968272, "prot": 5.540289110268013e-16, "supp": 16}}, "32": {"fps": {"value": 0.11491246887815489, "held": 0.08128744004314405, "ident": 0.00402338848604516, "prot": 6.009805136561913e-16, "supp": 32}, "factor": 0.0331531105050809, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.6470849514007568, "trace_ratio": 0.3149598783977445, "varopt": {"value": 0.11757007645320741, "held": 0.08317171386035614, "ident": 0.004017200924836721, "prot": 0.5799922568683122, "supp": 32}, "strat": {"value": 0.11885988642116738, "held": 0.08289526237470583, "ident": 0.00413354885471163, "prot": 3.3805153893160757e-16, "supp": 32}}, "64": {"fps": {"value": 0.020894907233403592, "held": 0.014664384694765893, "ident": 0.0007209550377900667, "prot": 2.441483336728277e-16, "supp": 64}, "factor": 0.012209673504209201, "j": 25, "s": [1, 30, 8], "ms_per_draw": 0.5938677787780762, "trace_ratio": 0.2738679604854427, "varopt": {"value": 0.02081450863999813, "held": 0.014821081527744674, "ident": 0.0007218994083797758, "prot": 0.20871671115627502, "supp": 64}, "strat": {"value": 0.022309258406183495, "held": 0.015518877023555177, "ident": 0.0007607177461886855, "prot": 2.676241349875227e-16, "supp": 64}}, "128": {"fps": {"value": 0.0015662303689458583, "held": 0.0010704152094004056, "ident": 5.736213759187523e-05, "prot": 1.0329352578465787e-16, "supp": 128}, "factor": 0.002914993583849201, "j": 76, "s": [0, 47, 5], "ms_per_draw": 0.589358925819397, "trace_ratio": 0.267260170944497, "varopt": {"value": 0.0016007948047535806, "held": 0.0010834849115683959, "ident": 5.736929450433803e-05, "prot": 0.03546135333415686, "supp": 128}, "strat": {"value": 0.0021869201650275287, "held": 0.0013679673764715222, "ident": 7.194837410528749e-05, "prot": 9.507699532451463e-17, "supp": 128}}}}
{"part": "B", "row": 117, "seq": 2, "layer": 10, "head": 7, "res": {"16": {"fps": {"value": 0.049804589096261294, "held": 0.062023808358424685, "ident": 0.0024993272862648334, "prot": 8.048907485356525e-17, "supp": 16}, "factor": 0.04468596869932656, "j": 6, "s": [1, 6, 3], "ms_per_draw": 0.6290178298950195, "trace_ratio": 0.33278105484035764, "varopt": {"value": 0.050472897981019414, "held": 0.06312129056379047, "ident": 0.002507925850516303, "prot": 0.6515192869975286, "supp": 16}, "strat": {"value": 0.0841789256932611, "held": 0.10470619873405487, "ident": 0.004166840795509149, "prot": 1.257641794586957e-16, "supp": 16}}, "32": {"fps": {"value": 0.009553544523719438, "held": 0.011633484199099379, "ident": 0.0004536821931964732, "prot": 3.6471612043021756e-17, "supp": 32}, "factor": 0.012804295008507318, "j": 17, "s": [0, 13, 2], "ms_per_draw": 0.6119416952133179, "trace_ratio": 0.38774385360095726, "varopt": {"value": 0.009403178385288584, "held": 0.011538263400497701, "ident": 0.00044515158707351385, "prot": 0.2345074279188569, "supp": 32}, "strat": {"value": 0.020470263442807703, "held": 0.025639408679204105, "ident": 0.0009922298165128403, "prot": 7.231440318875004e-17, "supp": 32}}, "64": {"fps": {"value": 0.0012163178948610646, "held": 0.0015912805420291352, "ident": 5.9381966131090324e-05, "prot": 2.64104776863261e-17, "supp": 64}, "factor": 0.0034866107742472724, "j": 33, "s": [0, 27, 4], "ms_per_draw": 0.5839509963989258, "trace_ratio": 0.3265960548587396, "varopt": {"value": 0.0012188970927675396, "held": 0.0016168646415645816, "ident": 5.9429340403617135e-05, "prot": 0.07770033598436586, "supp": 64}, "strat": {"value": 0.0022570413533168276, "held": 0.0027776774509176124, "ident": 0.00010813528211351513, "prot": 4.0244537426782625e-17, "supp": 64}}, "128": {"fps": {"value": 0.00011952679423743181, "held": 0.00016722696165938318, "ident": 6.1916647995578595e-06, "prot": 6.288208972934785e-18, "supp": 128}, "factor": 0.0008077614056375087, "j": 66, "s": [0, 56, 6], "ms_per_draw": 0.5540401935577393, "trace_ratio": 0.3115024519279357, "varopt": {"value": 0.00011786477302855173, "held": 0.0001667529733684557, "ident": 6.19132886845028e-06, "prot": 0.017651629912879038, "supp": 128}, "strat": {"value": 0.0001369553007238248, "held": 0.00018998111514799719, "ident": 7.199758271627798e-06, "prot": 1.3834059740456527e-17, "supp": 128}}}}
{"part": "B", "row": 118, "seq": 2, "layer": 11, "head": 0, "res": {"16": {"fps": {"value": 0.011718364442693958, "held": 0.014263500149040742, "ident": 0.0005051085527201325, "prot": 2.3120611343232643e-16, "supp": 16}, "factor": 0.026260257896234002, "j": 10, "s": [1, 2, 3], "ms_per_draw": 0.5865682363510132, "trace_ratio": 0.3654697388954296, "varopt": {"value": 0.011791755543020954, "held": 0.014074196150071154, "ident": 0.0004971139852899974, "prot": 1.2349371100333135, "supp": 16}, "strat": {"value": 0.017947011259749963, "held": 0.021849215800359267, "ident": 0.0007634162825106694, "prot": 1.1560305671616321e-16, "supp": 16}}, "32": {"fps": {"value": 0.000892507209851492, "held": 0.0011619056282217886, "ident": 3.921345942049657e-05, "prot": 5.780152835808161e-17, "supp": 32}, "factor": 0.0041871414102915795, "j": 16, "s": [1, 11, 4], "ms_per_draw": 0.5803439617156982, "trace_ratio": 0.3200314637799028, "varopt": {"value": 0.0009085251662909029, "held": 0.0011919676493245864, "ident": 3.936750954153085e-05, "prot": 0.4034415096218264, "supp": 32}, "strat": {"value": 0.002646589933982734, "held": 0.0032867098652900307, "ident": 0.00011079407870726459, "prot": 1.0424918507439719e-16, "supp": 32}}, "64": {"fps": {"value": 5.640028971928096e-05, "held": 8.028544354317835e-05, "ident": 2.62574284889605e-06, "prot": 8.257361194011659e-18, "supp": 64}, "factor": 0.0009657866206843361, "j": 38, "s": [0, 23, 3], "ms_per_draw": 0.5583345890045166, "trace_ratio": 0.24853258042879695, "varopt": {"value": 5.712193977495697e-05, "held": 8.309714798238857e-05, "ident": 2.6293626186566503e-06, "prot": 0.06159506173581893, "supp": 64}, "strat": {"value": 8.617411064387501e-05, "held": 0.00012182819894927294, "ident": 4.019510461183831e-06, "prot": 9.857224925351417e-17, "supp": 64}}, "128": {"fps": {"value": 1.9124856989895737e-06, "held": 2.668892241789717e-06, "ident": 9.082080759236976e-08, "prot": 1.4095411448019133e-18, "supp": 128}, "factor": 0.00012703512080724475, "j": 55, "s": [1, 40, 32], "ms_per_draw": 0.5046263933181763, "trace_ratio": 0.001247362747829143, "varopt": {"value": 1.8773020873619309e-06, "held": 2.619754831539976e-06, "ident": 8.924360212221108e-08, "prot": 0.004844246015673551, "supp": 128}, "strat": {"value": 1.914289707931273e-06, "held": 2.694889159570174e-06, "ident": 9.07063373081623e-08, "prot": 9.715301529829343e-17, "supp": 128}}}}
{"part": "B", "row": 119, "seq": 2, "layer": 11, "head": 7, "res": {"16": {"fps": {"value": 1.1868281007363503e-12, "held": 8.047635156013995e-13, "ident": 4.057037897556983e-14, "prot": 1.9002745626624476e-16, "supp": 16}, "factor": 2.8990720289604693e-07, "j": 12, "s": [0, 3, 1], "ms_per_draw": 0.526922345161438, "trace_ratio": 0.35803042802255036, "varopt": {"value": 8.453666841425461e-13, "held": 5.627041415506834e-13, "ident": 2.831105189815631e-14, "prot": 0.12394584993765745, "supp": 16}, "strat": {"value": 1.0513371952437438e-12, "held": 6.518404942415033e-13, "ident": 3.393928034131881e-14, "prot": 1.2668497084416317e-16, "supp": 16}}, "32": {"fps": {"value": 8.035442961806236e-15, "held": 5.053920000210427e-15, "ident": 2.883585193404315e-16, "prot": 1.9794526694400494e-17, "supp": 32}, "factor": 1.736145965680889e-08, "j": 22, "s": [1, 8, 1], "ms_per_draw": 0.5445026159286499, "trace_ratio": 0.24351420415979536, "varopt": {"value": 8.73286167775362e-15, "held": 5.379027801765333e-15, "ident": 2.80083737550869e-16, "prot": 0.011649003349267708, "supp": 32}, "strat": {"value": 9.438084893285918e-15, "held": 6.171837096454949e-15, "ident": 3.4796949172943313e-16, "prot": 3.5630148049920894e-17, "supp": 32}}, "64": {"fps": {"value": 7.239465118258494e-17, "held": 4.9918684949468876e-17, "ident": 2.6265777043006153e-18, "prot": 1.7320210857600433e-18, "supp": 64}, "factor": 1.2063117245832305e-09, "j": 54, "s": [0, 9, 1], "ms_per_draw": 0.5521354675292969, "trace_ratio": 0.39617942264224787, "varopt": {"value": 6.637175959515089e-17, "held": 4.6096326396668016e-17, "ident": 2.350694676094394e-18, "prot": 0.0007958216885576694, "supp": 64}, "strat": {"value": 8.073697095880363e-17, "held": 5.5023156063030465e-17, "ident": 2.799095073745701e-18, "prot": 1.59593371473604e-17, "supp": 64}}, "128": {"fps": {"value": 2.1686020703480393e-19, "held": 1.5863191727261317e-19, "ident": 7.595649478597858e-21, "prot": 1.237157918400031e-19, "supp": 128}, "factor": 5.4334386706707824e-11, "j": 105, "s": [0, 22, 1], "ms_per_draw": 0.5001050233840942, "trace_ratio": 0.23217788253624413, "varopt": {"value": 2.2315116710784713e-19, "held": 1.619029633826573e-19, "ident": 7.626458454447413e-21, "prot": 5.1455996983732145e-05, "supp": 128}, "strat": {"value": 3.135109968102962e-19, "held": 2.26906740441808e-19, "ident": 1.0979594214823073e-20, "prot": 1.4644856859060366e-17, "supp": 128}}}}
{"part": "B", "row": 120, "seq": 2, "layer": 12, "head": 0, "res": {"16": {"fps": {"value": 9.270519856867667e-05, "held": 9.369198336243043e-05, "ident": 3.531475408929577e-06, "prot": 1.7681726315135933e-17, "supp": 16}, "factor": 0.0022399844563113273, "j": 12, "s": [0, 3, 1], "ms_per_draw": 0.5825408697128296, "trace_ratio": 0.4254882464175221, "varopt": {"value": 8.979913913547818e-05, "held": 8.656580059117542e-05, "ident": 3.179483412463573e-06, "prot": 0.2171341354497178, "supp": 16}, "strat": {"value": 0.0025940332959053674, "held": 0.0028589209484926495, "ident": 0.00010274568588124888, "prot": 4.167835488567755e-17, "supp": 16}}, "32": {"fps": {"value": 5.188497763796591e-06, "held": 5.3252280639861404e-06, "ident": 2.0037710867243276e-07, "prot": 6.31490225540569e-18, "supp": 32}, "factor": 0.00032907538433722173, "j": 19, "s": [1, 10, 2], "ms_per_draw": 0.585523247718811, "trace_ratio": 0.34187784619947736, "varopt": {"value": 5.161727859488844e-06, "held": 5.299247335833403e-06, "ident": 1.9701174951501703e-07, "prot": 0.05091169730545791, "supp": 32}, "strat": {"value": 0.0007762281935822071, "held": 0.0008500964239808344, "ident": 3.125963271484618e-05, "prot": 4.0415355163044123e-17, "supp": 32}}, "64": {"fps": {"value": 2.524031833160334e-07, "held": 2.189148852838315e-07, "ident": 8.755747648248603e-09, "prot": 1.262980451081138e-18, "supp": 64}, "factor": 5.781165737161322e-05, "j": 43, "s": [0, 19, 2], "ms_per_draw": 0.581680178642273, "trace_ratio": 0.2737089395539491, "varopt": {"value": 2.528910100293122e-07, "held": 2.2007122788988198e-07, "ident": 8.690005260322386e-09, "prot": 0.010021192651733667, "supp": 64}, "strat": {"value": 1.3810412423890252e-06, "held": 1.347842987812422e-06, "ident": 5.2927206579665854e-08, "prot": 4.0415374434596414e-17, "supp": 64}}, "128": {"fps": {"value": 3.801004838520334e-09, "held": 3.738913169983002e-09, "ident": 1.422172461791881e-10, "prot": 7.893627819257112e-20, "supp": 128}, "factor": 6.120501654970172e-06, "j": 89, "s": [0, 37, 2], "ms_per_draw": 0.5262665748596191, "trace_ratio": 0.21343376082263799, "varopt": {"value": 3.79612703772922e-09, "held": 3.735548140346686e-09, "ident": 1.4269785722472722e-10, "prot": 0.0007720992467257776, "supp": 128}, "strat": {"value": 8.115863894759157e-09, "held": 7.882463857973722e-09, "ident": 3.1191388489930224e-10, "prot": 4.0415374434596414e-17, "supp": 128}}}}
{"part": "B", "row": 121, "seq": 2, "layer": 12, "head": 7, "res": {"16": {"fps": {"value": 0.022387552532535014, "held": 0.02189264761844913, "ident": 0.0007868890708714295, "prot": 2.9923630020500265e-16, "supp": 16}, "factor": 0.028985846215655857, "j": 9, "s": [1, 2, 4], "ms_per_draw": 0.598281979560852, "trace_ratio": 0.36794526014171763, "varopt": {"value": 0.023308728901154634, "held": 0.022453281711309978, "ident": 0.0007824036172303646, "prot": 1.7560210220057766, "supp": 16}, "strat": {"value": 0.030835427480747454, "held": 0.02966031047487502, "ident": 0.0010727784856529115, "prot": 2.842744851947525e-16, "supp": 16}}, "32": {"fps": {"value": 0.0018764822412478876, "held": 0.0017911919414986895, "ident": 6.42627342457972e-05, "prot": 8.228998255637573e-17, "supp": 32}, "factor": 0.005593524980118729, "j": 18, "s": [1, 8, 5], "ms_per_draw": 0.5815454721450806, "trace_ratio": 0.3495898521015365, "varopt": {"value": 0.0018989769731600976, "held": 0.0018616538552634397, "ident": 6.39098659596119e-05, "prot": 0.4259328066801237, "supp": 32}, "strat": {"value": 0.004460950405220167, "held": 0.004144842003401233, "ident": 0.0001537963906457446, "prot": 1.0847315882431346e-16, "supp": 32}}, "64": {"fps": {"value": 0.00014624247050635562, "held": 0.0001554162375408576, "ident": 5.381715591235674e-06, "prot": 7.480907505125066e-18, "supp": 64}, "factor": 0.001098792953213573, "j": 35, "s": [0, 25, 4], "ms_per_draw": 0.6977745294570923, "trace_ratio": 0.32306877733511574, "varopt": {"value": 0.0001464466475478302, "held": 0.00015959724134977825, "ident": 5.377942759017744e-06, "prot": 0.08239992448252142, "supp": 64}, "strat": {"value": 0.00017687030555690452, "held": 0.0001837658078683483, "ident": 6.588116602700871e-06, "prot": 8.97708900615008e-17, "supp": 64}}, "128": {"fps": {"value": 9.328492809734773e-06, "held": 1.0484246990478237e-05, "ident": 3.716624013730991e-07, "prot": 1.427558431723218e-18, "supp": 128}, "factor": 0.00023397625625848229, "j": 47, "s": [1, 48, 32], "ms_per_draw": 0.5426496267318726, "trace_ratio": 0.002260351456037482, "varopt": {"value": 9.064112303929263e-06, "held": 9.948370433969928e-06, "ident": 3.533658214566963e-07, "prot": 0.007389398577107272, "supp": 128}, "strat": {"value": 9.411412603722285e-06, "held": 1.0352490592622616e-05, "ident": 3.668810809008369e-07, "prot": 8.97708900615008e-17, "supp": 128}}}}
{"part": "B", "row": 123, "seq": 2, "layer": 13, "head": 7, "res": {"16": {"fps": {"value": 0.2841083008014628, "held": 0.17071201793077054, "ident": 0.00963017218111435, "prot": 1.019101595180569e-15, "supp": 16}, "factor": 0.08150187888042697, "j": 4, "s": [1, 7, 4], "ms_per_draw": 0.6027208566665649, "trace_ratio": 0.29629722097596106, "varopt": {"value": 0.2818407956247962, "held": 0.17332359651731155, "ident": 0.009569612402889574, "prot": 1.0, "supp": 16}, "strat": {"value": 0.3078572689074177, "held": 0.19147252474409282, "ident": 0.010137885577749698, "prot": 1.5749751925517884e-15, "supp": 16}}, "32": {"fps": {"value": 0.02655766083858782, "held": 0.017579905569841302, "ident": 0.0009098745169936882, "prot": 2.7793679868560974e-16, "supp": 32}, "factor": 0.023950931138704085, "j": 22, "s": [0, 8, 2], "ms_per_draw": 0.6012396812438965, "trace_ratio": 0.3600173550119171, "varopt": {"value": 0.02668137193998256, "held": 0.01800248236456396, "ident": 0.0009050553173010534, "prot": 0.2640232201806031, "supp": 32}, "strat": {"value": 0.035805806524175775, "held": 0.022303245191242063, "ident": 0.0014121497327436658, "prot": 4.169051980284146e-16, "supp": 32}}, "64": {"fps": {"value": 0.002258279196567337, "held": 0.001471327907978202, "ident": 7.384553092466477e-05, "prot": 1.3896839934280487e-16, "supp": 64}, "factor": 0.004195192443644162, "j": 30, "s": [1, 31, 2], "ms_per_draw": 0.5812463760375977, "trace_ratio": 0.28971976273891853, "varopt": {"value": 0.0022692642088886455, "held": 0.001482551433443632, "ident": 7.357506725020946e-05, "prot": 0.060193251543722986, "supp": 64}, "strat": {"value": 0.0022938852296833234, "held": 0.0015062231311419629, "ident": 7.584716498937216e-05, "prot": 1.505490992880386e-16, "supp": 64}}, "128": {"fps": {"value": 0.00019534723166325652, "held": 0.00012302354697770005, "ident": 6.361287763910973e-06, "prot": 4.342762479462652e-17, "supp": 128}, "factor": 0.0009376229765304579, "j": 78, "s": [0, 47, 3], "ms_per_draw": 0.5309814214706421, "trace_ratio": 0.3063777694448259, "varopt": {"value": 0.00019380571202249486, "held": 0.0001215146972732091, "ident": 6.371569175021494e-06, "prot": 0.017569453482189353, "supp": 128}, "strat": {"value": 0.0001996822482569941, "held": 0.00012455932302962293, "ident": 6.58274222482684e-06, "prot": 6.079867471247712e-17, "supp": 128}}}}
{"part": "B", "row": 122, "seq": 2, "layer": 13, "head": 0, "res": {"16": {"fps": {"value": 0.006010191428726159, "held": 0.01016122997145458, "ident": 0.0003578132998431642, "prot": 4.5561617696895084e-17, "supp": 16}, "factor": 0.02452185042139864, "j": 10, "s": [1, 3, 2], "ms_per_draw": 0.7411738634109497, "trace_ratio": 0.30801046230074997, "varopt": {"value": 0.00613938096788696, "held": 0.010189255137521338, "ident": 0.0003589440952009302, "prot": 0.05735374334091382, "supp": 16}, "strat": {"value": 0.006588356101188409, "held": 0.011385203413213672, "ident": 0.00042226608447223744, "prot": 5.2375520343528943e-17, "supp": 16}}, "32": {"fps": {"value": 4.584063376636717e-05, "held": 6.501560111967269e-05, "ident": 2.3749263450914767e-06, "prot": 6.0003023306178794e-18, "supp": 32}, "factor": 0.001503994960505425, "j": 24, "s": [1, 5, 2], "ms_per_draw": 0.5904113054275513, "trace_ratio": 0.3545881716876419, "varopt": {"value": 4.48726305095417e-05, "held": 6.252817437189212e-05, "ident": 2.3368525679045753e-06, "prot": 0.003679293480643542, "supp": 32}, "strat": {"value": 8.651769542904707e-05, "held": 0.00012559840371509219, "ident": 4.631714962269747e-06, "prot": 5.613842180510287e-17, "supp": 32}}, "64": {"fps": {"value": 3.234874325913268e-07, "held": 4.955775309197136e-07, "ident": 1.645942953957341e-08, "prot": 5.085001975099897e-19, "supp": 64}, "factor": 7.912452912779384e-05, "j": 46, "s": [0, 16, 2], "ms_per_draw": 0.6854888200759888, "trace_ratio": 0.309092568475511, "varopt": {"value": 3.231933615045286e-07, "held": 4.947720385619738e-07, "ident": 1.6411668956333763e-08, "prot": 0.00037221050241515347, "supp": 64}, "strat": {"value": 5.57318537829218e-07, "held": 8.404431615892096e-07, "ident": 2.846596738712973e-08, "prot": 4.7799018565939035e-17, "supp": 64}}, "128": {"fps": {"value": 3.6735972358174588e-09, "held": 5.759465162103297e-09, "ident": 1.8849376937413794e-10, "prot": 4.131564104768667e-20, "supp": 128}, "factor": 6.401338660806148e-06, "j": 95, "s": [0, 30, 3], "ms_per_draw": 0.49718773365020746, "trace_ratio": 0.2884961935408324, "varopt": {"value": 3.751253554297443e-09, "held": 5.829269553927245e-09, "ident": 1.8855867287052446e-10, "prot": 3.778473079079534e-05, "supp": 128}, "strat": {"value": 5.117564538446092e-09, "held": 8.11198641513899e-09, "ident": 2.635562250588829e-10, "prot": 4.72523808536158e-17, "supp": 128}}}}
{"part": "B", "row": 125, "seq": 2, "layer": 14, "head": 7, "res": {"16": {"fps": {"value": 0.024551131772806312, "held": 0.022696703682983023, "ident": 0.0010497298875507086, "prot": 1.1186014878776892e-15, "supp": 16}, "factor": 0.03877684700869264, "j": 10, "s": [1, 1, 4], "ms_per_draw": 0.611534833908081, "trace_ratio": 0.3194406944541818, "varopt": {"value": 0.02469149992838773, "held": 0.022664576184340812, "ident": 0.0010504792773195768, "prot": 4.546267025978103, "supp": 16}, "strat": {"value": 0.025204422619892718, "held": 0.02347768777323553, "ident": 0.001057005412856059, "prot": 1.1186014878776892e-15, "supp": 16}}, "32": {"fps": {"value": 0.0008452687375855479, "held": 0.0006199441159251015, "ident": 3.0285173447253697e-05, "prot": 6.355690272032325e-17, "supp": 32}, "factor": 0.003790836333987178, "j": 19, "s": [1, 9, 3], "ms_per_draw": 0.6127629280090332, "trace_ratio": 0.3772757577681027, "varopt": {"value": 0.0008892994133217749, "held": 0.0006272655195364063, "ident": 3.0226753087664876e-05, "prot": 0.5642703828126259, "supp": 32}, "strat": {"value": 0.0016160130971272415, "held": 0.001075472687167413, "ident": 5.5690589492990314e-05, "prot": 2.2349764720761418e-17, "supp": 32}}, "64": {"fps": {"value": 6.791546027620784e-05, "held": 5.108805046811002e-05, "ident": 2.5200225495831525e-06, "prot": 9.533535408048487e-18, "supp": 64}, "factor": 0.000764802006764745, "j": 34, "s": [0, 26, 4], "ms_per_draw": 0.6354880332946777, "trace_ratio": 0.2981407923013713, "varopt": {"value": 6.910805420485213e-05, "held": 5.209286108110312e-05, "ident": 2.5012894500173965e-06, "prot": 0.09110187548969961, "supp": 64}, "strat": {"value": 7.88702139966091e-05, "held": 5.658648109792623e-05, "ident": 2.828387204268494e-06, "prot": 4.552729850525474e-18, "supp": 64}}, "128": {"fps": {"value": 2.9030715301096057e-06, "held": 2.350571742264792e-06, "ident": 1.1030198331844774e-07, "prot": 1.4485958615308327e-18, "supp": 128}, "factor": 0.00013663856735380845, "j": 54, "s": [1, 41, 32], "ms_per_draw": 0.5287652015686035, "trace_ratio": 0.00168621527823853, "varopt": {"value": 2.919204638466866e-06, "held": 2.3584904452957554e-06, "ident": 1.1029026867894558e-07, "prot": 1.1381824626313686e-18, "supp": 128}, "strat": {"value": 2.9488227898959152e-06, "held": 2.4059642888129555e-06, "ident": 1.1256389100687132e-07, "prot": 1.5003314280140766e-18, "supp": 128}}}}
{"part": "B", "row": 124, "seq": 2, "layer": 14, "head": 0, "res": {"16": {"fps": {"value": 0.0015744111555244422, "held": 0.0019647039438068755, "ident": 7.467567269117106e-05, "prot": 4.4162689832415267e-16, "supp": 16}, "factor": 0.008466532682202042, "j": 9, "s": [1, 3, 3], "ms_per_draw": 0.6389998197555542, "trace_ratio": 0.40040916433011337, "varopt": {"value": 0.001564139775319994, "held": 0.001947503840117046, "ident": 7.380140091207545e-05, "prot": 1.1756807729502925, "supp": 16}, "strat": {"value": 0.0023784122606829586, "held": 0.002937104416201308, "ident": 0.00011125212316696136, "prot": 2.007394992382512e-16, "supp": 16}}, "32": {"fps": {"value": 0.00017943095518103505, "held": 0.00023632777550173912, "ident": 8.963482206635221e-06, "prot": 1.5055462442868843e-16, "supp": 32}, "factor": 0.0018459486324929133, "j": 14, "s": [1, 10, 7], "ms_per_draw": 0.6159422397613525, "trace_ratio": 0.32590253563645766, "varopt": {"value": 0.00018438640509800875, "held": 0.00024120247962788866, "ident": 8.904405109486778e-06, "prot": 0.3418652598472459, "supp": 32}, "strat": {"value": 0.0003114144534972764, "held": 0.0004283634125201209, "ident": 1.5723305136678862e-05, "prot": 3.186739550407238e-16, "supp": 32}}, "64": {"fps": {"value": 2.010170926311624e-05, "held": 2.5689534595581667e-05, "ident": 1.003623196103789e-06, "prot": 1.0036974961912561e-17, "supp": 64}, "factor": 0.00046001448619542834, "j": 31, "s": [0, 29, 4], "ms_per_draw": 0.6248618364334106, "trace_ratio": 0.2993745237788773, "varopt": {"value": 2.0294226326994905e-05, "held": 2.6158668662415604e-05, "ident": 1.0001757930955217e-06, "prot": 0.09173478725825802, "supp": 64}, "strat": {"value": 2.3824826867046778e-05, "held": 3.131947269630518e-05, "ident": 1.2178506462157902e-06, "prot": 3.0487311446809406e-16, "supp": 64}}, "128": {"fps": {"value": 2.0082782409727336e-06, "held": 2.6144530883753125e-06, "ident": 9.272066749032111e-08, "prot": 4.59226367915757e-18, "supp": 128}, "factor": 0.0001046624833838354, "j": 65, "s": [0, 60, 3], "ms_per_draw": 0.5851651430130005, "trace_ratio": 0.27674594748828546, "varopt": {"value": 2.007697569844973e-06, "held": 2.6272814435525293e-06, "ident": 9.264566022845869e-08, "prot": 0.009722679569586782, "supp": 128}, "strat": {"value": 2.0111072006198112e-06, "held": 2.6482581667356208e-06, "ident": 9.361396555578897e-08, "prot": 3.0487311446809406e-16, "supp": 128}}}}
{"part": "B", "row": 126, "seq": 2, "layer": 15, "head": 0, "res": {"16": {"fps": {"value": 0.5151677159603789, "held": 0.5149073586273781, "ident": 0.016130666088161334, "prot": 2.568034399311294e-16, "supp": 16}, "factor": 0.09037313024502265, "j": 4, "s": [1, 5, 6], "ms_per_draw": 0.6241885423660278, "trace_ratio": 0.38663282714631847, "varopt": {"value": 0.5324621051399159, "held": 0.5334816850814065, "ident": 0.016078440432137717, "prot": 0.9374612201811064, "supp": 16}, "strat": {"value": 0.5137324554685804, "held": 0.5040572562394906, "ident": 0.016217428125432264, "prot": 5.988878807642857e-16, "supp": 16}}, "32": {"fps": {"value": 0.1296332108418418, "held": 0.12631111238422388, "ident": 0.003995113533409463, "prot": 2.1594834721481336e-16, "supp": 32}, "factor": 0.0344115355560444, "j": 8, "s": [1, 14, 9], "ms_per_draw": 0.6304188966751099, "trace_ratio": 0.3159981227903776, "varopt": {"value": 0.13016808007375516, "held": 0.1316683418108898, "ident": 0.004002617945524161, "prot": 0.39227800334493257, "supp": 32}, "strat": {"value": 0.12920893588776267, "held": 0.1284160916697869, "ident": 0.004008246416204491, "prot": 1.7509325449849732e-16, "supp": 32}}, "64": {"fps": {"value": 0.02226169888437064, "held": 0.02212746430818256, "ident": 0.000699698280786709, "prot": 7.58737436160155e-17, "supp": 64}, "factor": 0.011078559038779055, "j": 26, "s": [0, 32, 6], "ms_per_draw": 0.5963388681411743, "trace_ratio": 0.31023942368828494, "varopt": {"value": 0.022238436031628547, "held": 0.022509547653212156, "ident": 0.0006965251352373989, "prot": 0.10146709171818713, "supp": 64}, "strat": {"value": 0.02211267498472312, "held": 0.022358311216063628, "ident": 0.0007004572263233794, "prot": 1.1089239451571498e-16, "supp": 64}}, "128": {"fps": {"value": 0.0026595930874780058, "held": 0.002529927950637413, "ident": 8.503089296720939e-05, "prot": 4.5232424078778476e-17, "supp": 128}, "factor": 0.0029810290037501483, "j": 62, "s": [0, 62, 4], "ms_per_draw": 0.5597445964813232, "trace_ratio": 0.29527984066070845, "varopt": {"value": 0.0027122988833307373, "held": 0.002555073375113617, "ident": 8.513330370529487e-05, "prot": 0.025593430076583885, "supp": 128}, "strat": {"value": 0.0026784006298047175, "held": 0.00254993133426614, "ident": 8.519749819887044e-05, "prot": 4.377331362462433e-17, "supp": 128}}}}
{"part": "B", "row": 127, "seq": 2, "layer": 15, "head": 7, "res": {"16": {"fps": {"value": 0.23314587688131436, "held": 0.2345218440914473, "ident": 0.007948896594523785, "prot": 2.0184062422916132e-16, "supp": 16}, "factor": 0.06875616769822414, "j": 6, "s": [1, 5, 4], "ms_per_draw": 0.6095441579818726, "trace_ratio": 0.3998421839304644, "varopt": {"value": 0.24357990999091444, "held": 0.24098118361000495, "ident": 0.007952161789169578, "prot": 0.80141726343041, "supp": 16}, "strat": {"value": 0.2357521997537849, "held": 0.23952452930036455, "ident": 0.008021404731290054, "prot": 3.0276093634374196e-16, "supp": 16}}, "32": {"fps": {"value": 0.04892960443959046, "held": 0.047764015355197156, "ident": 0.0015905742556968892, "prot": 9.197428976505603e-17, "supp": 32}, "factor": 0.021486302405695042, "j": 11, "s": [1, 16, 4], "ms_per_draw": 0.6223187446594238, "trace_ratio": 0.3608326176582979, "varopt": {"value": 0.05014961698057877, "held": 0.0480468781079841, "ident": 0.0015909746280687207, "prot": 0.31981547792038556, "supp": 32}, "strat": {"value": 0.0551633166891255, "held": 0.05219732917385007, "ident": 0.001766247012369735, "prot": 1.3796143464758405e-16, "supp": 32}}, "64": {"fps": {"value": 0.008760520708643495, "held": 0.008796321425825603, "ident": 0.0002841823827981873, "prot": 8.430976561796802e-17, "supp": 64}, "factor": 0.007145375763921183, "j": 27, "s": [0, 33, 4], "ms_per_draw": 0.6006377935409546, "trace_ratio": 0.31139272074762836, "varopt": {"value": 0.008736691185792893, "held": 0.008837335303126822, "ident": 0.00028279060369403925, "prot": 0.1117031586391778, "supp": 64}, "strat": {"value": 0.010479917502347202, "held": 0.010187368875774054, "ident": 0.00033709682997990365, "prot": 1.0730333805923203e-16, "supp": 64}}, "128": {"fps": {"value": 0.0009581973661356014, "held": 0.0010357853025520344, "ident": 3.344759249290926e-05, "prot": 3.640648969866801e-17, "supp": 128}, "factor": 0.0019125907734994577, "j": 65, "s": [0, 59, 4], "ms_per_draw": 0.5680892467498779, "trace_ratio": 0.2959120449635027, "varopt": {"value": 0.000966642227243966, "held": 0.001050003897305735, "ident": 3.348293266126302e-05, "prot": 0.02757341554296668, "supp": 128}, "strat": {"value": 0.0010353684469964547, "held": 0.0010796308755608637, "ident": 3.5801362847885905e-05, "prot": 3.449035866189601e-17, "supp": 128}}}}
{"part": "B", "row": 128, "seq": 2, "layer": 16, "head": 0, "res": {"16": {"fps": {"value": 0.008096900310279867, "held": 0.0147644915974742, "ident": 0.00025421620815144186, "prot": 6.120053411704675e-17, "supp": 16}, "factor": 0.014172453729399875, "j": 7, "s": [1, 6, 2], "ms_per_draw": 0.6036453247070312, "trace_ratio": 0.35828064192503034, "varopt": {"value": 0.008137434535273866, "held": 0.014700498935314516, "ident": 0.0002554249253562678, "prot": 0.5197817196043595, "supp": 16}, "strat": {"value": 0.0450169120714845, "held": 0.08323469725695987, "ident": 0.0015036102303595067, "prot": 5.167656492848721e-17, "supp": 16}}, "32": {"fps": {"value": 0.0009903169901347535, "held": 0.0016613802277669378, "ident": 2.965975376082753e-05, "prot": 1.5900481516457603e-17, "supp": 32}, "factor": 0.003633183814258474, "j": 18, "s": [1, 11, 2], "ms_per_draw": 0.6288111209869385, "trace_ratio": 0.36614424784472616, "varopt": {"value": 0.0009769205935575482, "held": 0.001647892733688606, "ident": 2.9404917603308704e-05, "prot": 0.1733663950073051, "supp": 32}, "strat": {"value": 0.007100966584205889, "held": 0.013261779519966356, "ident": 0.00022989989388083867, "prot": 3.1800963032915206e-17, "supp": 32}}, "64": {"fps": {"value": 7.558139816371698e-05, "held": 0.00012082402103642703, "ident": 2.19593116801812e-06, "prot": 5.737550073473133e-18, "supp": 64}, "factor": 0.000806244131871083, "j": 38, "s": [0, 24, 2], "ms_per_draw": 0.5860671997070312, "trace_ratio": 0.2791792449160912, "varopt": {"value": 7.561742642813096e-05, "held": 0.000122402960943585, "ident": 2.1984695677895737e-06, "prot": 0.04461259831534302, "supp": 64}, "strat": {"value": 0.00021554216474223146, "held": 0.000361897407175829, "ident": 6.419565221921166e-06, "prot": 9.741881895584591e-18, "supp": 64}}, "128": {"fps": {"value": 4.0315029178557e-06, "held": 6.373359704068305e-06, "ident": 1.1332599777683473e-07, "prot": 1.0558685899099863e-18, "supp": 128}, "factor": 0.00014309130884554127, "j": 75, "s": [0, 49, 4], "ms_per_draw": 0.5402473211288452, "trace_ratio": 0.2377145054504592, "varopt": {"value": 4.018075958737725e-06, "held": 6.306383938611538e-06, "ident": 1.1304777854751066e-07, "prot": 0.006973057396903308, "supp": 128}, "strat": {"value": 5.372345247164902e-06, "held": 8.522961853322663e-06, "ident": 1.5152551100713046e-07, "prot": 9.562583455788555e-18, "supp": 128}}}}
{"part": "B", "row": 130, "seq": 2, "layer": 17, "head": 0, "res": {"16": {"fps": {"value": 0.004666361690685227, "held": 0.003939913684182903, "ident": 0.00014000105844590093, "prot": 6.59040055145003e-17, "supp": 16}, "factor": 0.008564012170585899, "j": 4, "s": [1, 9, 2], "ms_per_draw": 0.607085108757019, "trace_ratio": 0.370706214406754, "varopt": {"value": 0.004595101699934392, "held": 0.003941288703152999, "ident": 0.00013883463795624697, "prot": 0.3829027701893092, "supp": 16}, "strat": {"value": 0.020773338761280482, "held": 0.014049428149762533, "ident": 0.0005692015144275997, "prot": 2.636160220580012e-16, "supp": 16}}, "32": {"fps": {"value": 0.0012323037251936574, "held": 0.001081178633554871, "ident": 3.6300492820845827e-05, "prot": 3.9542403308700174e-17, "supp": 32}, "factor": 0.0030547350359481085, "j": 7, "s": [1, 19, 5], "ms_per_draw": 0.6054763793945312, "trace_ratio": 0.3364473778805109, "varopt": {"value": 0.001225753849632748, "held": 0.001074801333697018, "ident": 3.601208394467082e-05, "prot": 0.1685545365081166, "supp": 32}, "strat": {"value": 0.004035176233148999, "held": 0.0031827430356449814, "ident": 0.00011593331759053643, "prot": 5.931360496305026e-17, "supp": 32}}, "64": {"fps": {"value": 0.00024811262707925835, "held": 0.00023673223685339578, "ident": 7.502331290929022e-06, "prot": 1.4109027464099725e-17, "supp": 64}, "factor": 0.001173381954360863, "j": 23, "s": [0, 34, 7], "ms_per_draw": 0.6041240692138672, "trace_ratio": 0.29158876518973936, "varopt": {"value": 0.00024851962431148873, "held": 0.0002378555578441198, "ident": 7.502822388255493e-06, "prot": 0.06587081887982878, "supp": 64}, "strat": {"value": 0.0004595346137564352, "held": 0.00039397239435937103, "ident": 1.3182367761503527e-05, "prot": 2.6361602205800118e-17, "supp": 64}}, "128": {"fps": {"value": 2.9348236680163733e-05, "held": 3.1693964915717656e-05, "ident": 9.74072770546223e-07, "prot": 9.06180075824379e-18, "supp": 128}, "factor": 0.00032147549573696054, "j": 67, "s": [0, 58, 3], "ms_per_draw": 0.5650709867477417, "trace_ratio": 0.31486116301415495, "varopt": {"value": 2.9527883993253042e-05, "held": 3.158914737115356e-05, "ident": 9.692554109657902e-07, "prot": 0.01572065182733448, "supp": 128}, "strat": {"value": 3.67694564936929e-05, "held": 3.822769335341812e-05, "ident": 1.1978935517552453e-06, "prot": 7.82610065484691e-18, "supp": 128}}}}
{"part": "B", "row": 129, "seq": 2, "layer": 16, "head": 7, "res": {"16": {"fps": {"value": 0.008417932016773438, "held": 0.004661991200000134, "ident": 0.0001452448628519832, "prot": 2.87501671469378e-17, "supp": 16}, "factor": 0.012271246243083863, "j": 7, "s": [1, 5, 3], "ms_per_draw": 0.7076503038406372, "trace_ratio": 0.29544240857952403, "varopt": {"value": 0.007703164477903278, "held": 0.004318895671616556, "ident": 0.00013870236932877626, "prot": 1.0, "supp": 16}, "strat": {"value": 0.13304505310700696, "held": 0.06246952909481648, "ident": 0.002648328164344783, "prot": 1.2269586122034978e-16, "supp": 16}}, "32": {"fps": {"value": 0.0007659382590070467, "held": 0.00041295746289606386, "ident": 1.3098131278826977e-05, "prot": 1.236853439721268e-17, "supp": 32}, "factor": 0.002539415093523197, "j": 16, "s": [1, 12, 3], "ms_per_draw": 0.6381157636642456, "trace_ratio": 0.2989331891820541, "varopt": {"value": 0.0007764190725570503, "held": 0.00041667710782917057, "ident": 1.2944534084953741e-05, "prot": 0.035203567278403486, "supp": 32}, "strat": {"value": 0.005945863242780459, "held": 0.003214745028027991, "ident": 0.00010396352732901798, "prot": 2.3747586042648346e-17, "supp": 32}}, "64": {"fps": {"value": 3.7026874783811253e-05, "held": 2.1234469097420044e-05, "ident": 6.519218495827246e-07, "prot": 1.4842241276655216e-18, "supp": 64}, "factor": 0.00044191296287134275, "j": 39, "s": [1, 22, 2], "ms_per_draw": 0.6026010513305664, "trace_ratio": 0.29198143468148713, "varopt": {"value": 3.6857344637354824e-05, "held": 2.1288468951093463e-05, "ident": 6.515666338205789e-07, "prot": 0.007899578373541065, "supp": 64}, "strat": {"value": 0.00013295172921472625, "held": 7.418232393008672e-05, "ident": 2.3549393197006658e-06, "prot": 4.205301695052311e-18, "supp": 64}}, "128": {"fps": {"value": 1.2246885995983544e-06, "held": 7.678368084368355e-07, "ident": 2.2328112668139346e-08, "prot": 2.4737068794425362e-19, "supp": 128}, "factor": 6.295730074718645e-05, "j": 85, "s": [0, 39, 4], "ms_per_draw": 0.544258713722229, "trace_ratio": 0.2711378161551876, "varopt": {"value": 1.213340763264549e-06, "held": 7.702041501295447e-07, "ident": 2.2283093314716063e-08, "prot": 0.0011575802172370457, "supp": 128}, "strat": {"value": 2.066552976329268e-06, "held": 1.2642383133494435e-06, "ident": 3.7294357351492184e-08, "prot": 1.910945558045365e-18, "supp": 128}}}}
{"part": "B", "row": 131, "seq": 2, "layer": 17, "head": 7, "res": {"16": {"fps": {"value": 0.00606929615915012, "held": 0.004506808750741168, "ident": 0.00015432595919692767, "prot": 5.886081330385169e-16, "supp": 16}, "factor": 0.008100375850948357, "j": 3, "s": [1, 8, 4], "ms_per_draw": 0.6460264921188354, "trace_ratio": 0.42119150702050656, "varopt": {"value": 0.00606425071758122, "held": 0.0044444432969453565, "ident": 0.00015358735130816342, "prot": 0.51761291822202, "supp": 16}, "strat": {"value": 0.0061073724941232595, "held": 0.0046202071793772035, "ident": 0.00015920701195214164, "prot": 6.516732901497866e-16, "supp": 16}}, "32": {"fps": {"value": 0.002014846228616648, "held": 0.0014629943991688983, "ident": 5.035560134928269e-05, "prot": 4.204343807417978e-16, "supp": 32}, "factor": 0.003247444260161833, "j": 5, "s": [1, 20, 6], "ms_per_draw": 0.7158917188644409, "trace_ratio": 0.37837794749841536, "varopt": {"value": 0.0020251714517277525, "held": 0.0014599987756279047, "ident": 5.029469486885506e-05, "prot": 0.2996363599041796, "supp": 32}, "strat": {"value": 0.0021016234005092446, "held": 0.0015555073990976287, "ident": 5.364664473027834e-05, "prot": 3.3634750459343824e-16, "supp": 32}}, "64": {"fps": {"value": 0.0005697186980030935, "held": 0.0004020768986144262, "ident": 1.4100571892671805e-05, "prot": 1.8919547133380903e-16, "supp": 64}, "factor": 0.0013475206801132297, "j": 15, "s": [0, 44, 5], "ms_per_draw": 0.6071450710296631, "trace_ratio": 0.32380212230413286, "varopt": {"value": 0.0005645679592280198, "held": 0.000399945344913245, "ident": 1.4056824580317103e-05, "prot": 0.10735693444108321, "supp": 64}, "strat": {"value": 0.0006353898453206301, "held": 0.0004466132427000735, "ident": 1.5708459429293816e-05, "prot": 2.102171903708989e-16, "supp": 64}}, "128": {"fps": {"value": 0.00010932807152322591, "held": 7.730151896632185e-05, "ident": 2.6999916125406146e-06, "prot": 1.313857439818118e-16, "supp": 128}, "factor": 0.0004844543115276302, "j": 47, "s": [0, 76, 5], "ms_per_draw": 0.6444191932678223, "trace_ratio": 0.28784972488860455, "varopt": {"value": 0.00010966207184319762, "held": 7.841476713389445e-05, "ident": 2.702910520832173e-06, "prot": 0.037966746453618784, "supp": 128}, "strat": {"value": 0.00011917354901825692, "held": 8.493897219180473e-05, "ident": 2.958084879225518e-06, "prot": 1.4189660350035675e-16, "supp": 128}}}}
{"part": "B", "row": 132, "seq": 2, "layer": 18, "head": 0, "res": {"16": {"fps": {"value": 0.026811081957519002, "held": 0.015318351621089656, "ident": 0.0005654578261157975, "prot": 5.637313172381092e-16, "supp": 16}, "factor": 0.016833310477804, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.6238992214202881, "trace_ratio": 0.34750025734558737, "varopt": {"value": 0.026350685318542705, "held": 0.015529201412690641, "ident": 0.0005611806974579437, "prot": 0.5470303723068654, "supp": 16}, "strat": {"value": 0.026600824642057562, "held": 0.015549602045994764, "ident": 0.0005743341925246408, "prot": 6.764775806857311e-16, "supp": 16}}, "32": {"fps": {"value": 0.007085403661687405, "held": 0.004165303593309293, "ident": 0.00014875187826153625, "prot": 3.3823879034286554e-16, "supp": 32}, "factor": 0.006493846748713743, "j": 14, "s": [0, 15, 3], "ms_per_draw": 0.6077625751495361, "trace_ratio": 0.4086164028052161, "varopt": {"value": 0.007024744493449924, "held": 0.0042341595227138205, "ident": 0.00014622930337187563, "prot": 0.22665512324083004, "supp": 32}, "strat": {"value": 0.007744417176758514, "held": 0.004566403959093944, "ident": 0.0001607895577507144, "prot": 4.2279848792858193e-16, "supp": 32}}, "64": {"fps": {"value": 0.0014259567466958626, "held": 0.0008088366546127021, "ident": 3.098501824700111e-05, "prot": 1.9025931956786186e-16, "supp": 64}, "factor": 0.0022476673474524944, "j": 22, "s": [1, 37, 4], "ms_per_draw": 0.634479284286499, "trace_ratio": 0.3143735365478082, "varopt": {"value": 0.0014320634533707673, "held": 0.0008229263789113594, "ident": 3.08696576916091e-05, "prot": 0.06981969940334849, "supp": 64}, "strat": {"value": 0.001688526493936799, "held": 0.0009661256888858634, "ident": 3.60319027530549e-05, "prot": 1.9730596103333823e-16, "supp": 64}}, "128": {"fps": {"value": 0.00020016733710146928, "held": 0.00012059370741885214, "ident": 4.733077535039684e-06, "prot": 7.046641465476365e-17, "supp": 128}, "factor": 0.0006778355894099092, "j": 56, "s": [0, 69, 3], "ms_per_draw": 0.5837072134017944, "trace_ratio": 0.2947143433317417, "varopt": {"value": 0.0001977535255418954, "held": 0.00011977950509066467, "ident": 4.741210692490968e-06, "prot": 0.0214282624952281, "supp": 128}, "strat": {"value": 0.000240798268256682, "held": 0.00014317334661706073, "ident": 5.691344244837471e-06, "prot": 9.512965978393093e-17, "supp": 128}}}}
{"part": "B", "row": 133, "seq": 2, "layer": 18, "head": 7, "res": {"16": {"fps": {"value": 0.0038123464114829765, "held": 0.005870694331657214, "ident": 0.00013464711172440515, "prot": 1.8969077131574553e-16, "supp": 16}, "factor": 0.010030251626872566, "j": 5, "s": [1, 5, 5], "ms_per_draw": 0.6549059152603149, "trace_ratio": 0.31555432613523826, "varopt": {"value": 0.003947709186325166, "held": 0.005782711140929027, "ident": 0.00013131612997584018, "prot": 0.9920359430171527, "supp": 16}, "strat": {"value": 0.004072442732974161, "held": 0.006240286392143476, "ident": 0.00014393273955742026, "prot": 2.950745331578264e-16, "supp": 16}}, "32": {"fps": {"value": 0.0006264350241583115, "held": 0.000974149216585162, "ident": 2.3598441909749133e-05, "prot": 1.100073467319682e-16, "supp": 32}, "factor": 0.0027435021703127224, "j": 12, "s": [1, 15, 4], "ms_per_draw": 0.5964643955230713, "trace_ratio": 0.35187218658889186, "varopt": {"value": 0.0006449853588569174, "held": 0.0009731885735783811, "ident": 2.352122811981517e-05, "prot": 0.28712107638866236, "supp": 32}, "strat": {"value": 0.0009075766145837554, "held": 0.0014080318347437148, "ident": 3.246776676043209e-05, "prot": 1.4385576111103533e-16, "supp": 32}}, "64": {"fps": {"value": 9.757002788745638e-05, "held": 0.0001470287556633146, "ident": 3.6754254573481554e-06, "prot": 4.231051797383392e-17, "supp": 64}, "factor": 0.0008464619594961896, "j": 28, "s": [0, 32, 4], "ms_per_draw": 0.5954246520996094, "trace_ratio": 0.29519697318675064, "varopt": {"value": 9.690058644218729e-05, "held": 0.00014558507370380613, "ident": 3.6331326413791533e-06, "prot": 0.10932377353112296, "supp": 64}, "strat": {"value": 0.00013322032544550713, "held": 0.000199629354638731, "ident": 4.837938164110971e-06, "prot": 6.346577696075089e-17, "supp": 64}}, "128": {"fps": {"value": 7.199719021221948e-06, "held": 1.0372283075972354e-05, "ident": 2.818860133655051e-07, "prot": 2.3270784885608658e-17, "supp": 128}, "factor": 0.00019349742810557404, "j": 76, "s": [0, 47, 5], "ms_per_draw": 0.5451760292053223, "trace_ratio": 0.296049152958496, "varopt": {"value": 7.311089938127119e-06, "held": 1.0571759037832834e-05, "ident": 2.817318393019542e-07, "prot": 0.01920497750688394, "supp": 128}, "strat": {"value": 7.781204782771622e-06, "held": 1.104004341177494e-05, "ident": 2.9326748410399496e-07, "prot": 2.3711346414468192e-17, "supp": 128}}}}
{"part": "B", "row": 134, "seq": 2, "layer": 19, "head": 0, "res": {"16": {"fps": {"value": 0.00010740213473741137, "held": 0.00010036583121725156, "ident": 3.147204046333595e-06, "prot": 1.452519393213328e-16, "supp": 16}, "factor": 0.0023370298443013715, "j": 12, "s": [1, 2, 1], "ms_per_draw": 0.6182937622070312, "trace_ratio": 0.4641476188014257, "varopt": {"value": 0.00010766194429169564, "held": 9.95155227901894e-05, "ident": 3.1214178808928747e-06, "prot": 1.0000000000000007, "supp": 16}, "strat": {"value": 0.00015794097603568407, "held": 0.0001597771940178433, "ident": 4.954524021295984e-06, "prot": 6.173207421156643e-16, "supp": 16}}, "32": {"fps": {"value": 5.6899940288487335e-06, "held": 5.222621817619269e-06, "ident": 1.5495090355895407e-07, "prot": 2.4208656553555465e-17, "supp": 32}, "factor": 0.00025976834689964774, "j": 17, "s": [1, 12, 2], "ms_per_draw": 0.6124712228775024, "trace_ratio": 0.34592203369576663, "varopt": {"value": 5.858943592456366e-06, "held": 5.217952590275142e-06, "ident": 1.5487996893448914e-07, "prot": 0.17819653008199396, "supp": 32}, "strat": {"value": 0.00012294219780832074, "held": 0.0001260397111179345, "ident": 3.9136222959833e-06, "prot": 5.77059665835679e-16, "supp": 32}}, "64": {"fps": {"value": 6.4920172607059e-07, "held": 5.573122081616635e-07, "ident": 1.7137904658493217e-08, "prot": 4.53912310379165e-18, "supp": 64}, "factor": 5.9014505333102e-05, "j": 31, "s": [0, 29, 4], "ms_per_draw": 0.6522358655929565, "trace_ratio": 0.31127821895686114, "varopt": {"value": 6.608467499351469e-07, "held": 5.641288120285145e-07, "ident": 1.7054971553061283e-08, "prot": 0.05805820042805909, "supp": 64}, "strat": {"value": 1.0772081203761068e-06, "held": 9.276281562678587e-07, "ident": 2.8716914530497894e-08, "prot": 5.7689417697252e-16, "supp": 64}}, "128": {"fps": {"value": 6.15352723154547e-08, "held": 5.128696631003417e-08, "ident": 1.586478045896199e-09, "prot": 1.6866127144514212e-19, "supp": 128}, "factor": 1.5229787741197218e-05, "j": 44, "s": [1, 51, 32], "ms_per_draw": 0.5289193391799927, "trace_ratio": 0.00018065954222154772, "varopt": {"value": 5.2444656308269753e-08, "held": 4.42601981501196e-08, "ident": 1.3489260771915923e-09, "prot": 0.011091016305135159, "supp": 128}, "strat": {"value": 6.258327817177488e-08, "held": 5.168349139407516e-08, "ident": 1.5905338395332543e-09, "prot": 5.7689417697252e-16, "supp": 128}}}}
{"part": "B", "row": 135, "seq": 2, "layer": 19, "head": 7, "res": {"16": {"fps": {"value": 0.07956318263333594, "held": 0.09397518752580614, "ident": 0.002768880350867807, "prot": 2.2428735153192185e-16, "supp": 16}, "factor": 0.053071020011314404, "j": 6, "s": [1, 7, 2], "ms_per_draw": 0.8041133880615234, "trace_ratio": 0.283806299975823, "varopt": {"value": 0.08058943879577414, "held": 0.09473069511526531, "ident": 0.0027457562370711325, "prot": 0.3060696456694318, "supp": 16}, "strat": {"value": 0.10015903209212997, "held": 0.11982236225655299, "ident": 0.003581687215872319, "prot": 2.355017191085179e-16, "supp": 16}}, "32": {"fps": {"value": 0.00899083361520092, "held": 0.010297230094952852, "ident": 0.00028688685082976475, "prot": 8.971494061276874e-17, "supp": 32}, "factor": 0.012114822710540365, "j": 19, "s": [1, 10, 2], "ms_per_draw": 0.6081684827804565, "trace_ratio": 0.3761385395482666, "varopt": {"value": 0.009133932182822784, "held": 0.010513253723007888, "ident": 0.000286114826554502, "prot": 0.07846053329766095, "supp": 32}, "strat": {"value": 0.011730343739897876, "held": 0.01357139300104975, "ident": 0.00037368660273714505, "prot": 1.682155136489414e-16, "supp": 32}}, "64": {"fps": {"value": 0.0011220392242442436, "held": 0.0012726591924906727, "ident": 3.553857104187713e-05, "prot": 3.64466946239373e-17, "supp": 64}, "factor": 0.0027362751158239804, "j": 38, "s": [0, 24, 2], "ms_per_draw": 0.5676140785217285, "trace_ratio": 0.37847956687803064, "varopt": {"value": 0.0011270454262399241, "held": 0.0012586196008275478, "ident": 3.513847259577369e-05, "prot": 0.017864956128778486, "supp": 64}, "strat": {"value": 0.0013613078252102202, "held": 0.0015813601889151756, "ident": 4.3674092275053594e-05, "prot": 8.130416493032167e-17, "supp": 64}}, "128": {"fps": {"value": 0.00011790446258914622, "held": 0.0001300417785699059, "ident": 3.667552507926739e-06, "prot": 1.0513469603058837e-17, "supp": 128}, "factor": 0.0006689282813597815, "j": 78, "s": [0, 48, 2], "ms_per_draw": 0.5231714248657227, "trace_ratio": 0.3342043116124927, "varopt": {"value": 0.0001164489263194633, "held": 0.0001298537155545289, "ident": 3.6365670617769667e-06, "prot": 0.005918093108339269, "supp": 128}, "strat": {"value": 0.0001371661985088907, "held": 0.00015285541165047524, "ident": 4.327728176223676e-06, "prot": 5.887542977712948e-17, "supp": 128}}}}
{"part": "B", "row": 136, "seq": 2, "layer": 20, "head": 0, "res": {"16": {"fps": {"value": 0.02929166976822788, "held": 0.07982693262411424, "ident": 0.000839242522766765, "prot": 1.9690069390719673e-16, "supp": 16}, "factor": 0.023625233321048888, "j": 6, "s": [1, 5, 4], "ms_per_draw": 0.6042125225067139, "trace_ratio": 0.37142422089280397, "varopt": {"value": 0.03099119179408973, "held": 0.0839248081768757, "ident": 0.0008372511797742003, "prot": 0.5515098822152722, "supp": 16}, "strat": {"value": 0.030006955953411792, "held": 0.07444889208637877, "ident": 0.0009207665549317081, "prot": 2.6581593677471555e-16, "supp": 16}}, "32": {"fps": {"value": 0.004751404187485651, "held": 0.012843535893259223, "ident": 0.0001248758197131625, "prot": 1.3783048573503771e-16, "supp": 32}, "factor": 0.00709549574513892, "j": 15, "s": [1, 11, 5], "ms_per_draw": 0.5986952781677246, "trace_ratio": 0.3371229927217572, "varopt": {"value": 0.00486236047474563, "held": 0.013449052275391398, "ident": 0.0001246119227142325, "prot": 0.21378656319330508, "supp": 32}, "strat": {"value": 0.005462066585796273, "held": 0.013999971401046635, "ident": 0.00014428685120387456, "prot": 2.264357979932762e-16, "supp": 32}}, "64": {"fps": {"value": 0.0005075237096276807, "held": 0.0015116214373893206, "ident": 1.2762607222600551e-05, "prot": 3.6918880107599385e-17, "supp": 64}, "factor": 0.001747363513362067, "j": 34, "s": [0, 25, 5], "ms_per_draw": 0.5651770830154419, "trace_ratio": 0.29231703336047593, "varopt": {"value": 0.0005062754065965241, "held": 0.0015359500558183256, "ident": 1.2729352613303491e-05, "prot": 0.054169200440507465, "supp": 64}, "strat": {"value": 0.0005594652674777533, "held": 0.0016778983553183376, "ident": 1.4842238188577583e-05, "prot": 3.938013878143935e-17, "supp": 64}}, "128": {"fps": {"value": 3.724167565320956e-05, "held": 0.0001126048917198197, "ident": 9.117479922147307e-07, "prot": 9.845034695359837e-18, "supp": 128}, "factor": 0.0003489320807622157, "j": 81, "s": [0, 45, 2], "ms_per_draw": 0.5203654766082764, "trace_ratio": 0.32609774644389194, "varopt": {"value": 3.739526381367442e-05, "held": 0.000113065058985642, "ident": 9.086125108219793e-07, "prot": 0.008919575005214361, "supp": 128}, "strat": {"value": 3.837794840663315e-05, "held": 0.00011762990493120279, "ident": 9.395510463279008e-07, "prot": 2.750948978786482e-17, "supp": 128}}}}
{"part": "B", "row": 137, "seq": 2, "layer": 20, "head": 7, "res": {"16": {"fps": {"value": 0.1253532186594545, "held": 0.03881873553915058, "ident": 0.000840729808775227, "prot": 1.2698553044978293e-16, "supp": 16}, "factor": 0.026340716333226863, "j": 6, "s": [1, 5, 4], "ms_per_draw": 0.6076198816299438, "trace_ratio": 0.32279595145955614, "varopt": {"value": 0.12654385371012628, "held": 0.039134002173524904, "ident": 0.0008343461551554873, "prot": 0.7820761456841985, "supp": 16}, "strat": {"value": 0.20783081187624305, "held": 0.07622953912397261, "ident": 0.0016794539128876108, "prot": 1.1316762123854185e-16, "supp": 16}}, "32": {"fps": {"value": 0.013814745550325292, "held": 0.005017906656322387, "ident": 0.00011196420260279586, "prot": 3.8579870876775634e-17, "supp": 32}, "factor": 0.007219428260193093, "j": 14, "s": [1, 14, 3], "ms_per_draw": 0.6021833419799805, "trace_ratio": 0.29887632577595774, "varopt": {"value": 0.014048485841788593, "held": 0.0050485072876571896, "ident": 0.00011161620475765504, "prot": 0.2785846502948949, "supp": 32}, "strat": {"value": 0.03920384650051369, "held": 0.01436669325818502, "ident": 0.00031555659785364407, "prot": 4.372385366034572e-17, "supp": 32}}, "64": {"fps": {"value": 0.0018840564289605828, "held": 0.0006486011371033552, "ident": 1.4479026083091367e-05, "prot": 1.1573961263032689e-17, "supp": 64}, "factor": 0.0017058588772284635, "j": 33, "s": [0, 27, 4], "ms_per_draw": 0.5798937082290649, "trace_ratio": 0.33485534719155424, "varopt": {"value": 0.0018496470154713263, "held": 0.0006323196627895437, "ident": 1.4316677817140497e-05, "prot": 0.06943199826937729, "supp": 64}, "strat": {"value": 0.0031662628944660333, "held": 0.0010711063272225995, "ident": 2.3839129126145665e-05, "prot": 2.6362911765796683e-17, "supp": 64}}, "128": {"fps": {"value": 0.0001336408087923521, "held": 4.318134445722131e-05, "ident": 1.1589481808806139e-06, "prot": 5.1439827835700845e-18, "supp": 128}, "factor": 0.00040204251050484583, "j": 76, "s": [0, 48, 4], "ms_per_draw": 0.5729972124099731, "trace_ratio": 0.28227032755631615, "varopt": {"value": 0.0001302871377823, "held": 4.3515596495124066e-05, "ident": 1.1547960611046034e-06, "prot": 0.014632148704567853, "supp": 128}, "strat": {"value": 0.00016052770583514653, "held": 5.259086639188764e-05, "ident": 1.388555672195881e-06, "prot": 8.0606049601913e-18, "supp": 128}}}}
{"part": "B", "row": 138, "seq": 2, "layer": 21, "head": 0, "res": {"16": {"fps": {"value": 0.08663074742010758, "held": 0.10251009723404289, "ident": 0.0006094700894000068, "prot": 8.496103760183252e-16, "supp": 16}, "factor": 0.015729534222429446, "j": 2, "s": [1, 8, 5], "ms_per_draw": 0.622359037399292, "trace_ratio": 0.39672315377418993, "varopt": {"value": 0.08624796118937511, "held": 0.10201793739668108, "ident": 0.0006077072209193608, "prot": 0.8027844377985913, "supp": 16}, "strat": {"value": 0.0894218490849835, "held": 0.10580306624324896, "ident": 0.0006194005705790537, "prot": 1.0266125376888096e-15, "supp": 16}}, "32": {"fps": {"value": 0.02612771108887888, "held": 0.03058819023223854, "ident": 0.0001814064960430524, "prot": 5.310064850114532e-16, "supp": 32}, "factor": 0.00662296177786503, "j": 7, "s": [1, 19, 5], "ms_per_draw": 0.6213613748550415, "trace_ratio": 0.3618403364501448, "varopt": {"value": 0.026309635168905082, "held": 0.030726586131793042, "ident": 0.00018114353382973837, "prot": 0.28468312064116824, "supp": 32}, "strat": {"value": 0.027041912287341936, "held": 0.03166058260707918, "ident": 0.0001825107490465448, "prot": 6.372077820137439e-16, "supp": 32}}, "64": {"fps": {"value": 0.00625365185854864, "held": 0.00761780510332812, "ident": 4.561838987849946e-05, "prot": 2.8320345867277507e-16, "supp": 64}, "factor": 0.002645415831217644, "j": 28, "s": [0, 34, 2], "ms_per_draw": 0.6025534868240356, "trace_ratio": 0.3716218712130506, "varopt": {"value": 0.006120379364606042, "held": 0.007420882161851953, "ident": 4.4308810279702496e-05, "prot": 0.11795748797488786, "supp": 64}, "strat": {"value": 0.006329908231034814, "held": 0.007573067326839092, "ident": 4.681803034035309e-05, "prot": 3.1860389100687196e-16, "supp": 64}}, "128": {"fps": {"value": 0.0009662525850675061, "held": 0.001191925651007116, "ident": 6.547597790886063e-06, "prot": 1.5930194550343598e-16, "supp": 128}, "factor": 0.0008841249511822941, "j": 73, "s": [0, 53, 2], "ms_per_draw": 0.5465569496154785, "trace_ratio": 0.31045692767147903, "varopt": {"value": 0.000962805467967356, "held": 0.0011720079945559175, "ident": 6.477984671860743e-06, "prot": 0.0489921122062465, "supp": 128}, "strat": {"value": 0.0010936800842218162, "held": 0.0013441718945784512, "ident": 7.527906584112766e-06, "prot": 1.8585226975400865e-16, "supp": 128}}}}
{"part": "B", "row": 139, "seq": 2, "layer": 21, "head": 7, "res": {"16": {"fps": {"value": 0.1779868175408059, "held": 0.15303657177295532, "ident": 0.0014299491235558017, "prot": 3.937671485728718e-16, "supp": 16}, "factor": 0.029581314925819, "j": 3, "s": [1, 8, 4], "ms_per_draw": 0.7412556409835815, "trace_ratio": 0.3234335821584069, "varopt": {"value": 0.17899554376436755, "held": 0.15307390460525608, "ident": 0.0014241060384425706, "prot": 0.6032015376035476, "supp": 16}, "strat": {"value": 0.17747666552959265, "held": 0.15241366221822836, "ident": 0.00152150751562527, "prot": 5.906507228593077e-16, "supp": 16}}, "32": {"fps": {"value": 0.04065933390865857, "held": 0.03463329444894516, "ident": 0.00031652792571181155, "prot": 1.968835742864359e-16, "supp": 32}, "factor": 0.009719178195404455, "j": 11, "s": [1, 16, 4], "ms_per_draw": 0.6228815317153931, "trace_ratio": 0.3526723319635758, "varopt": {"value": 0.04223568551786934, "held": 0.0364643358856494, "ident": 0.00031698686783234554, "prot": 0.20405469609436908, "supp": 32}, "strat": {"value": 0.04491959717126769, "held": 0.039017711626520804, "ident": 0.0003806925336231086, "prot": 2.8548118271533205e-16, "supp": 32}}, "64": {"fps": {"value": 0.008324753641342124, "held": 0.007067063328731357, "ident": 5.5744720945111336e-05, "prot": 9.10586531074766e-17, "supp": 64}, "factor": 0.0031637029489143126, "j": 25, "s": [0, 33, 6], "ms_per_draw": 0.6065758466720581, "trace_ratio": 0.29320801069796365, "varopt": {"value": 0.00840693398360129, "held": 0.007109447483316527, "ident": 5.5630173297375617e-05, "prot": 0.0782013280642123, "supp": 64}, "strat": {"value": 0.00938540738644163, "held": 0.008029876528863717, "ident": 6.762330620300013e-05, "prot": 1.0828596585753974e-16, "supp": 64}}, "128": {"fps": {"value": 0.0010093500428473483, "held": 0.0008358465717047062, "ident": 5.7689330967889745e-06, "prot": 1.722731275006314e-17, "supp": 128}, "factor": 0.0008310059972279723, "j": 67, "s": [0, 56, 5], "ms_per_draw": 0.5358806848526001, "trace_ratio": 0.27879295721755604, "varopt": {"value": 0.0009949002505298809, "held": 0.0008268804021542365, "ident": 5.747515226201545e-06, "prot": 0.020980125450541977, "supp": 128}, "strat": {"value": 0.001017602217623269, "held": 0.0008474063559283995, "ident": 6.201671921983941e-06, "prot": 3.322410316083606e-17, "supp": 128}}}}
{"part": "B", "row": 140, "seq": 2, "layer": 22, "head": 0, "res": {"16": {"fps": {"value": 4.026280465933859, "held": 3.8043873326024316, "ident": 0.04430137929097483, "prot": 1.044452375560406e-15, "supp": 16}, "factor": 0.13553982399427972, "j": 3, "s": [1, 10, 2], "ms_per_draw": 0.6284102201461792, "trace_ratio": 0.42276238148831147, "varopt": {"value": 3.761569880858463, "held": 3.54429690422255, "ident": 0.04008351186428676, "prot": 17.055866481933183, "supp": 16}, "strat": {"value": 4.035208401483181, "held": 3.7946738141167375, "ident": 0.04425261351534849, "prot": 1.044452375560406e-15, "supp": 16}}, "32": {"fps": {"value": 1.4256499174231971, "held": 1.3528581760652134, "ident": 0.013591322405389704, "prot": 5.657450367618866e-16, "supp": 32}, "factor": 0.059418643344370366, "j": 6, "s": [1, 23, 2], "ms_per_draw": 0.6353622674942017, "trace_ratio": 0.3382657719951202, "varopt": {"value": 1.3464303111499716, "held": 1.2765617982844493, "ident": 0.012966109400897086, "prot": 6.841985039966594, "supp": 32}, "strat": {"value": 1.293709267522221, "held": 1.2395706667202941, "ident": 0.014060375324773168, "prot": 8.703769796336717e-16, "supp": 32}}, "64": {"fps": {"value": 0.40460905781375583, "held": 0.3838809633148395, "ident": 0.003233402876818437, "prot": 5.22226187780203e-16, "supp": 64}, "factor": 0.021711155989463393, "j": 21, "s": [1, 38, 4], "ms_per_draw": 0.6251562833786011, "trace_ratio": 0.33258226357212034, "varopt": {"value": 0.40873280796614303, "held": 0.3880452179396957, "ident": 0.0031912018224458235, "prot": 2.129956455686936, "supp": 64}, "strat": {"value": 0.37968439683787836, "held": 0.363686789200991, "ident": 0.003582787793076898, "prot": 4.569479143076777e-16, "supp": 64}}, "128": {"fps": {"value": 0.07723621953127818, "held": 0.0740161561387872, "ident": 0.0004738556400719055, "prot": 1.3055654694505075e-16, "supp": 128}, "factor": 0.007120762273338655, "j": 59, "s": [1, 61, 7], "ms_per_draw": 0.5687469244003296, "trace_ratio": 0.28022429706485025, "varopt": {"value": 0.07851047963615564, "held": 0.0751494900322961, "ident": 0.00047320040355468637, "prot": 1.0, "supp": 128}, "strat": {"value": 0.07969279512903879, "held": 0.07573062320273308, "ident": 0.0005200704895322452, "prot": 2.1215438878570747e-16, "supp": 128}}}}
{"part": "B", "row": 141, "seq": 2, "layer": 22, "head": 7, "res": {"16": {"fps": {"value": 3.1635447069631053, "held": 3.28796070060023, "ident": 0.023898169559832573, "prot": 1.065239911195411e-15, "supp": 16}, "factor": 0.11166188898331426, "j": 4, "s": [1, 8, 3], "ms_per_draw": 0.5967590808868408, "trace_ratio": 0.3900616146090461, "varopt": {"value": 2.7925546475308174, "held": 2.9059510122547874, "ident": 0.021468175940999982, "prot": 32.58837408536731, "supp": 16}, "strat": {"value": 3.0807148865425034, "held": 3.2073638038471173, "ident": 0.024235604705653405, "prot": 8.876999259961757e-16, "supp": 16}}, "32": {"fps": {"value": 0.864364357170288, "held": 0.8988747466866733, "ident": 0.006462878189669771, "prot": 6.21389948197323e-16, "supp": 32}, "factor": 0.042494607291066015, "j": 7, "s": [1, 21, 3], "ms_per_draw": 0.7333753108978271, "trace_ratio": 0.33031930134535464, "varopt": {"value": 0.8222485992267334, "held": 0.8534625942775987, "ident": 0.006127846681878775, "prot": 12.220222607534692, "supp": 32}, "strat": {"value": 0.8468455872495688, "held": 0.8804591181450904, "ident": 0.0066593673836583935, "prot": 6.21389948197323e-16, "supp": 32}}, "64": {"fps": {"value": 0.23143820399171286, "held": 0.2390189246372717, "ident": 0.0014779589593404766, "prot": 4.2165746484818347e-16, "supp": 64}, "factor": 0.017918347074300345, "j": 21, "s": [1, 39, 3], "ms_per_draw": 0.6196014881134033, "trace_ratio": 0.27200132938118887, "varopt": {"value": 0.22415434163836778, "held": 0.23006936174589346, "ident": 0.0014362982941037198, "prot": 3.98643806544676, "supp": 64}, "strat": {"value": 0.23576899413821437, "held": 0.2427864901786793, "ident": 0.0016505272837422367, "prot": 4.4384996299808787e-16, "supp": 64}}, "128": {"fps": {"value": 0.037302409515004006, "held": 0.03797253168944236, "ident": 0.0002059231187342321, "prot": 1.3870311343690246e-16, "supp": 128}, "factor": 0.004775297475969981, "j": 56, "s": [1, 65, 6], "ms_per_draw": 0.6201503276824951, "trace_ratio": 0.25911245552944256, "varopt": {"value": 0.03772192801105616, "held": 0.03838440426138203, "ident": 0.00020436090164740168, "prot": 1.0, "supp": 128}, "strat": {"value": 0.039709932171461904, "held": 0.04020285691316557, "ident": 0.00023109997887998325, "prot": 1.2205873982447417e-16, "supp": 128}}}}
{"part": "B", "row": 142, "seq": 2, "layer": 23, "head": 0, "res": {"16": {"fps": {"value": 2.57160088272142, "held": 3.324652269960683, "ident": 0.03214254839790341, "prot": 1.0571608883180807e-15, "supp": 16}, "factor": 0.13816153821053032, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.6031676530838013, "trace_ratio": 0.3449733433373049, "varopt": {"value": 2.2658162525752497, "held": 2.8646223135186797, "ident": 0.02902579209985167, "prot": 8.635200463978693, "supp": 16}, "strat": {"value": 2.5773810296289494, "held": 3.308899039570734, "ident": 0.032359065956375055, "prot": 8.61390353444362e-16, "supp": 16}}, "32": {"fps": {"value": 0.7259761057372395, "held": 0.9351648526455376, "ident": 0.009016633886278587, "prot": 6.264657115958996e-16, "supp": 32}, "factor": 0.04595155034039659, "j": 9, "s": [1, 20, 2], "ms_per_draw": 0.7541284561157227, "trace_ratio": 0.39558702344413427, "varopt": {"value": 0.7132214486717119, "held": 0.9178712853864567, "ident": 0.008695221723700738, "prot": 2.8528066131328305, "supp": 32}, "strat": {"value": 0.6902065868307327, "held": 0.8889812130612699, "ident": 0.00932690267580536, "prot": 7.439280325201308e-16, "supp": 32}}, "64": {"fps": {"value": 0.19900630386257154, "held": 0.26099251341090407, "ident": 0.0022055403696977813, "prot": 3.328099092853217e-16, "supp": 64}, "factor": 0.01836633010286962, "j": 18, "s": [1, 40, 5], "ms_per_draw": 0.6275287866592407, "trace_ratio": 0.30355317913629887, "varopt": {"value": 0.2014625356737188, "held": 0.26178885282229125, "ident": 0.0021988517880881867, "prot": 1.0, "supp": 64}, "strat": {"value": 0.1897451162064778, "held": 0.2494979292851753, "ident": 0.002415612929986205, "prot": 5.285804441590404e-16, "supp": 64}}, "128": {"fps": {"value": 0.031149384920870042, "held": 0.04164175529994986, "ident": 0.000300296294464366, "prot": 1.2725084766791712e-16, "supp": 128}, "factor": 0.00593687112020963, "j": 60, "s": [1, 63, 4], "ms_per_draw": 0.5637706518173218, "trace_ratio": 0.2680881525605169, "varopt": {"value": 0.03077395096572139, "held": 0.040830234979826574, "ident": 0.0002990017002010576, "prot": 0.03896157152095576, "supp": 128}, "strat": {"value": 0.032306662958698454, "held": 0.04321977036619622, "ident": 0.0003294191458877139, "prot": 1.2725084766791712e-16, "supp": 128}}}}
{"part": "B", "row": 143, "seq": 2, "layer": 23, "head": 7, "res": {"16": {"fps": {"value": 4.228826517842299, "held": 3.2729002837518757, "ident": 0.039486591897994826, "prot": 8.194588004582836e-16, "supp": 16}, "factor": 0.13511357108566227, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.6163836717605591, "trace_ratio": 0.37077569759649875, "varopt": {"value": 3.8877894098997263, "held": 3.0989151219850437, "ident": 0.03585150324933629, "prot": 33.11203605451597, "supp": 16}, "strat": {"value": 4.213787457833468, "held": 3.3139313030912474, "ident": 0.039638389971180917, "prot": 7.822106731647253e-16, "supp": 16}}, "32": {"fps": {"value": 1.3869508157421433, "held": 1.063653808282324, "ident": 0.011993489687968182, "prot": 6.145941003437127e-16, "supp": 32}, "factor": 0.05666203676877773, "j": 13, "s": [1, 16, 2], "ms_per_draw": 0.6047941446304321, "trace_ratio": 0.4269040569525077, "varopt": {"value": 1.2822800889362131, "held": 0.9845149341052867, "ident": 0.011078793846563626, "prot": 13.355363063277121, "supp": 32}, "strat": {"value": 1.2962362478404277, "held": 0.9981993356617161, "ident": 0.01195544452366403, "prot": 6.332181639904918e-16, "supp": 32}}, "64": {"fps": {"value": 0.35528267408990566, "held": 0.2671227044660528, "ident": 0.002879394158264954, "prot": 3.9110533658236264e-16, "supp": 64}, "factor": 0.019999377898965658, "j": 15, "s": [1, 44, 4], "ms_per_draw": 0.5975122451782227, "trace_ratio": 0.30562266712262315, "varopt": {"value": 0.3482926289652224, "held": 0.26428245546771406, "ident": 0.0028151472864891437, "prot": 4.636266335683155, "supp": 64}, "strat": {"value": 0.34987075477578994, "held": 0.26346168860891656, "ident": 0.0031548901765714402, "prot": 3.352331456420251e-16, "supp": 64}}, "128": {"fps": {"value": 0.06267323640966542, "held": 0.04724500410223786, "ident": 0.0004369988884089691, "prot": 1.2105641370406462e-16, "supp": 128}, "factor": 0.0068061918071762135, "j": 54, "s": [1, 67, 6], "ms_per_draw": 0.5718553066253662, "trace_ratio": 0.2630151290393552, "varopt": {"value": 0.06302667048252908, "held": 0.04742762159293411, "ident": 0.00043431276325684364, "prot": 1.0, "supp": 128}, "strat": {"value": 0.0660934660316901, "held": 0.049655936832523354, "ident": 0.0004886221213742435, "prot": 1.2105641370406462e-16, "supp": 128}}}}
{"part": "B", "row": 144, "seq": 3, "layer": 0, "head": 0, "res": {"16": {"fps": {"value": 0.0001462018115109611, "held": 0.00019418368435393618, "ident": 0.005062475522245507, "prot": 9.006816680858665e-16, "supp": 16}, "factor": 0.07339309991300443, "j": 8, "s": [1, 1, 6], "ms_per_draw": 0.5990246534347534, "trace_ratio": 0.2972177561516354, "varopt": {"value": 0.00012005340127331576, "held": 0.00015516947359993838, "ident": 0.003955838990192772, "prot": 2.9973356293517535, "supp": 16}, "strat": {"value": 0.0001501402567520958, "held": 0.00019927197950144712, "ident": 0.005097878969260334, "prot": 1.801363336171733e-15, "supp": 16}}, "32": {"fps": {"value": 8.0120792360441e-06, "held": 1.064381209756224e-05, "ident": 0.00024811858562431827, "prot": 1.6887781276609994e-16, "supp": 32}, "factor": 0.01232647520166152, "j": 19, "s": [1, 5, 7], "ms_per_draw": 0.6076732873916626, "trace_ratio": 0.29620277216137886, "varopt": {"value": 7.054851486516068e-06, "held": 9.186666452045998e-06, "ident": 0.0002133216694610343, "prot": 1.0, "supp": 32}, "strat": {"value": 8.308086043266722e-06, "held": 1.0583351329780765e-05, "ident": 0.00025471864225214504, "prot": 2.8146302127683324e-16, "supp": 32}}, "64": {"fps": {"value": 2.405669190504547e-07, "held": 3.3422047701431345e-07, "ident": 7.607606942579578e-06, "prot": 4.027231790028506e-18, "supp": 64}, "factor": 0.0014598384362249956, "j": 8, "s": [1, 23, 32], "ms_per_draw": 0.5572272539138794, "trace_ratio": 0.005938308882623901, "varopt": {"value": 2.3317577698242294e-07, "held": 3.17499634237103e-07, "ident": 7.095269099354708e-06, "prot": 1.0, "supp": 64}, "strat": {"value": 3.8671446770132343e-07, "held": 4.7287438776361895e-07, "ident": 1.0361623244754e-05, "prot": 1.1962178404265414e-16, "supp": 64}}, "128": {"fps": {"value": 7.814895676503738e-09, "held": 9.085083210102046e-09, "ident": 2.2719811864039513e-07, "prot": 1.0347748349378802e-18, "supp": 128}, "factor": 0.00020793764715088914, "j": 53, "s": [1, 42, 32], "ms_per_draw": 0.5251379013061523, "trace_ratio": 0.0012626093975857237, "varopt": {"value": 7.403993825487185e-09, "held": 8.7071951039799e-09, "ident": 2.1816828644802474e-07, "prot": 1.0, "supp": 128}, "strat": {"value": 4.9931106447110675e-08, "held": 5.3050251452830986e-08, "ident": 1.1481826209810466e-06, "prot": 1.1962178404265414e-16, "supp": 128}}}}
{"part": "B", "row": 145, "seq": 3, "layer": 0, "head": 7, "res": {"16": {"fps": {"value": 2.211473119643457e-06, "held": 1.242893300781778e-06, "ident": 4.80976936180349e-05, "prot": 4.797970952503869e-14, "supp": 16}, "factor": 0.01105749865360761, "j": 10, "s": [1, 4, 1], "ms_per_draw": 0.34328699111938477, "trace_ratio": 0.2302934883096692, "varopt": {"value": 4.641188617113322e-07, "held": 4.4988720165546567e-07, "ident": 9.914097813064918e-06, "prot": 58.85413918538417, "supp": 16}, "strat": {"value": 2.1313529872799764e-06, "held": 1.1208432688229359e-06, "ident": 4.726359525246493e-05, "prot": 6.168819796076404e-14, "supp": 16}}, "32": {"fps": {"value": 7.786754365421162e-11, "held": 6.951269840508113e-11, "ident": 2.2271127348921068e-09, "prot": 3.7484148066436477e-16, "supp": 32}, "factor": 5.557373174351401e-05, "j": 26, "s": [1, 4, 1], "ms_per_draw": 0.399519681930542, "trace_ratio": 0.3495348639181976, "varopt": {"value": 7.732250927614426e-11, "held": 6.756503781148396e-11, "ident": 2.203443560963652e-09, "prot": 0.224074068956172, "supp": 32}, "strat": {"value": 1.0648707159272066e-09, "held": 2.087523621952379e-09, "ident": 4.221503011838198e-08, "prot": 2.945183062362866e-16, "supp": 32}}, "64": {"fps": {"value": 3.683725113984279e-16, "held": 2.444919850621228e-16, "ident": 9.923270915264902e-15, "prot": 7.321122669225874e-19, "supp": 64}, "factor": 1.2209716813139894e-07, "j": 59, "s": [1, 3, 1], "ms_per_draw": 0.4433619976043701, "trace_ratio": 0.42136654267223606, "varopt": {"value": 3.632149864291492e-16, "held": 2.328557814653225e-16, "ident": 9.84380756273781e-15, "prot": 0.000723646004915111, "supp": 64}, "strat": {"value": 1.0321548704738736e-09, "held": 2.0108467446797295e-09, "ident": 4.1342808691036405e-08, "prot": 2.483952334201636e-19, "supp": 64}}, "128": {"fps": {"value": 4.470835621731729e-21, "held": 3.430197006341223e-21, "ident": 1.0307756720001771e-19, "prot": 1.6341791672379185e-21, "supp": 128}, "factor": 2.2789328990515366e-10, "j": 112, "s": [0, 15, 1], "ms_per_draw": 0.4765951633453369, "trace_ratio": 0.2703776807659088, "varopt": {"value": 4.383036363382212e-21, "held": 3.159272907467165e-21, "ident": 9.693300319753396e-20, "prot": 7.338859672941705e-07, "supp": 128}, "strat": {"value": 1.0823021733795347e-09, "held": 2.0079983584459173e-09, "ident": 4.1923478938438236e-08, "prot": 7.774646753766736e-20, "supp": 128}}}}
{"part": "B", "row": 146, "seq": 3, "layer": 1, "head": 0, "res": {"16": {"fps": {"value": 0.018730909189708128, "held": 0.08674000276350484, "ident": 0.022378613814463086, "prot": 5.764862960796409e-16, "supp": 16}, "factor": 0.0981688499172137, "j": 2, "s": [1, 10, 3], "ms_per_draw": 0.6059079170227051, "trace_ratio": 0.38688781291213825, "varopt": {"value": 0.016027393033355125, "held": 0.07613957903534552, "ident": 0.020223656588809532, "prot": 86.71453275650374, "supp": 16}, "strat": {"value": 0.017945398454412186, "held": 0.09454014511906036, "ident": 0.025582502363227556, "prot": 6.944039475504764e-16, "supp": 16}}, "32": {"fps": {"value": 0.005671802479999378, "held": 0.023557932178252007, "ident": 0.006331473938639155, "prot": 2.8824314803982043e-16, "supp": 32}, "factor": 0.04361357328220561, "j": 6, "s": [1, 22, 3], "ms_per_draw": 0.624582052230835, "trace_ratio": 0.2925784426541512, "varopt": {"value": 0.005440028032316025, "held": 0.02155354345199498, "ident": 0.005958992924872063, "prot": 38.232756244585275, "supp": 32}, "strat": {"value": 0.00675543366375438, "held": 0.029348774323291874, "ident": 0.00815482816580154, "prot": 6.550980637268646e-16, "supp": 32}}, "64": {"fps": {"value": 0.001389115425141974, "held": 0.0037873180302271424, "ident": 0.0010598902194661592, "prot": 1.7032549656898478e-16, "supp": 64}, "factor": 0.014866155316052274, "j": 27, "s": [1, 33, 3], "ms_per_draw": 0.5877602100372314, "trace_ratio": 0.2895821960535603, "varopt": {"value": 0.0013537060022364433, "held": 0.003612088161857117, "ident": 0.0010202428311265272, "prot": 12.595932926826737, "supp": 64}, "strat": {"value": 0.0017617624348082522, "held": 0.0053207591370193555, "ident": 0.0014984241948329208, "prot": 2.3583530294167125e-16, "supp": 64}}, "128": {"fps": {"value": 0.00017570922279450124, "held": 0.0003497671155032186, "ident": 9.076552146551534e-05, "prot": 5.895882573541781e-17, "supp": 128}, "factor": 0.0035860786386540757, "j": 68, "s": [1, 55, 4], "ms_per_draw": 0.6019619703292847, "trace_ratio": 0.24426573339448795, "varopt": {"value": 0.0001688244004016699, "held": 0.0003397994045996474, "ident": 8.868863478048038e-05, "prot": 2.5144609027979294, "supp": 128}, "strat": {"value": 0.0002102301760175238, "held": 0.0004476922430220761, "ident": 0.00012143305072306232, "prot": 5.2407845098149165e-17, "supp": 128}}}}
{"part": "B", "row": 148, "seq": 3, "layer": 2, "head": 0, "res": {"16": {"fps": {"value": 0.030820459887887085, "held": 0.03251350629801877, "ident": 0.005692092235608666, "prot": 1.8494603756672425e-16, "supp": 16}, "factor": 0.05694976352764188, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.6228103637695312, "trace_ratio": 0.3514892226281764, "varopt": {"value": 0.027874876315714173, "held": 0.02942006479493486, "ident": 0.005114636602255624, "prot": 70.05934418396487, "supp": 16}, "strat": {"value": 0.052197045553593585, "held": 0.05672886148347266, "ident": 0.009961798684341145, "prot": 2.4659471675563235e-16, "supp": 16}}, "32": {"fps": {"value": 0.008046636088319244, "held": 0.008350260197301486, "ident": 0.0015030740260718292, "prot": 9.687649586828413e-17, "supp": 32}, "factor": 0.02018152438860355, "j": 10, "s": [1, 17, 4], "ms_per_draw": 0.6339304447174072, "trace_ratio": 0.36552760954023406, "varopt": {"value": 0.00753189353988564, "held": 0.0077335124157349175, "ident": 0.0014079023449534123, "prot": 28.80851789024898, "supp": 32}, "strat": {"value": 0.014474764593627893, "held": 0.01480195715759826, "ident": 0.0027458283698355616, "prot": 1.2329735837781617e-16, "supp": 32}}, "64": {"fps": {"value": 0.0014831636268698301, "held": 0.001718213545414605, "ident": 0.0002784083896848711, "prot": 3.963129376429805e-17, "supp": 64}, "factor": 0.0071195080801904325, "j": 30, "s": [1, 30, 3], "ms_per_draw": 0.6949700117111206, "trace_ratio": 0.34173145682601075, "varopt": {"value": 0.0014548308698869898, "held": 0.001642310447181759, "ident": 0.0002687223351540401, "prot": 9.629480552832657, "supp": 64}, "strat": {"value": 0.0023138902723643957, "held": 0.002556284672622041, "ident": 0.00044249960240216966, "prot": 6.164867918890809e-17, "supp": 64}}, "128": {"fps": {"value": 0.0001554951875044626, "held": 0.00019279593339730912, "ident": 2.8528655953121944e-05, "prot": 2.4219123967071034e-17, "supp": 128}, "factor": 0.0019685411911483128, "j": 66, "s": [1, 58, 3], "ms_per_draw": 0.5454741716384888, "trace_ratio": 0.2633748961649453, "varopt": {"value": 0.0001549198311889327, "held": 0.0001925196931353994, "ident": 2.8250625380319483e-05, "prot": 1.8131960904414048, "supp": 128}, "strat": {"value": 0.00019494580152949197, "held": 0.00024947253867635915, "ident": 3.694188229585513e-05, "prot": 1.2659996619150768e-17, "supp": 128}}}}
{"part": "B", "row": 147, "seq": 3, "layer": 1, "head": 7, "res": {"16": {"fps": {"value": 0.17159517826597045, "held": 0.22957860241373335, "ident": 0.05350552447038053, "prot": 1.448384768819658e-15, "supp": 16}, "factor": 0.15330498477002324, "j": 0, "s": [1, 12, 3], "ms_per_draw": 0.5992375612258911, "trace_ratio": 0.3609996154328428, "varopt": {"value": 0.1534261646942157, "held": 0.21523456187810105, "ident": 0.04904093944955281, "prot": 324.0597662735753, "supp": 16}, "strat": {"value": 0.16837267811405834, "held": 0.23229122885365144, "ident": 0.05363367851853561, "prot": 3.138166999109259e-15, "supp": 16}}, "32": {"fps": {"value": 0.06332041753439956, "held": 0.08248170782389115, "ident": 0.019754242171167308, "prot": 1.0862885766147435e-15, "supp": 32}, "factor": 0.06339389738173491, "j": 6, "s": [1, 20, 5], "ms_per_draw": 0.7729916572570801, "trace_ratio": 0.4040552872369884, "varopt": {"value": 0.06050641173774905, "held": 0.07765147186281465, "ident": 0.018686474428627215, "prot": 153.64992010614344, "supp": 32}, "strat": {"value": 0.06346884481142527, "held": 0.08271032860166244, "ident": 0.019726492579893326, "prot": 1.0259392112472577e-15, "supp": 32}}, "64": {"fps": {"value": 0.019571210979706963, "held": 0.022706206695282383, "ident": 0.005905490087769106, "prot": 5.733189709911146e-16, "supp": 64}, "factor": 0.029027569380385386, "j": 12, "s": [1, 43, 8], "ms_per_draw": 0.6723936796188354, "trace_ratio": 0.2997492601379247, "varopt": {"value": 0.019435273890767706, "held": 0.022103611077732708, "ident": 0.005710217335320181, "prot": 67.97903295273572, "supp": 64}, "strat": {"value": 0.020075031702492703, "held": 0.022772145302049854, "ident": 0.005932450575261254, "prot": 6.638430190423433e-16, "supp": 64}}, "128": {"fps": {"value": 0.004038394031810392, "held": 0.004135514618307653, "ident": 0.0011671755980523152, "prot": 2.2631012012807157e-16, "supp": 128}, "factor": 0.010527972771344268, "j": 43, "s": [1, 75, 9], "ms_per_draw": 0.5781654119491577, "trace_ratio": 0.26137212854683617, "varopt": {"value": 0.0039742912614594735, "held": 0.004044074428696266, "ident": 0.0011453328911790424, "prot": 25.287760845093157, "supp": 128}, "strat": {"value": 0.004208193128584956, "held": 0.004073628484740974, "ident": 0.0011989638301450603, "prot": 2.866594854955573e-16, "supp": 128}}}}
{"part": "B", "row": 149, "seq": 3, "layer": 2, "head": 7, "res": {"16": {"fps": {"value": 0.028336272725011147, "held": 0.06444634804276984, "ident": 0.01451783839007203, "prot": 2.720032679191101e-16, "supp": 16}, "factor": 0.09554539168200794, "j": 4, "s": [1, 7, 4], "ms_per_draw": 0.7034415006637573, "trace_ratio": 0.33918506505608653, "varopt": {"value": 0.023676775645109286, "held": 0.05789577656864896, "ident": 0.012819490399042552, "prot": 19.515842512516507, "supp": 16}, "strat": {"value": 0.020382313246319263, "held": 0.06461292343170195, "ident": 0.016094928437119883, "prot": 2.929265962205801e-16, "supp": 16}}, "32": {"fps": {"value": 0.004442435496686435, "held": 0.011926965998619317, "ident": 0.0029663802411179782, "prot": 1.6738662641176006e-16, "supp": 32}, "factor": 0.030772071483395523, "j": 12, "s": [1, 16, 3], "ms_per_draw": 0.6011732816696167, "trace_ratio": 0.34681652790738726, "varopt": {"value": 0.004486340788956113, "held": 0.011622127516621117, "ident": 0.002790184741133669, "prot": 6.498679023402974, "supp": 32}, "strat": {"value": 0.0037822658762424037, "held": 0.014870160871784131, "ident": 0.0038922262709391573, "prot": 1.9877161886396506e-16, "supp": 32}}, "64": {"fps": {"value": 0.0007180845947882809, "held": 0.0014997821904049627, "ident": 0.0003463180599213357, "prot": 7.323164905514503e-17, "supp": 64}, "factor": 0.009520466958891163, "j": 34, "s": [1, 26, 3], "ms_per_draw": 0.5789812803268433, "trace_ratio": 0.27474733696628617, "varopt": {"value": 0.0007654224706352439, "held": 0.0015547795637368602, "ident": 0.00033866010209718245, "prot": 1.3812848929899806, "supp": 64}, "strat": {"value": 0.0006930521856634697, "held": 0.002196598771357686, "ident": 0.000552749891637865, "prot": 7.323164905514503e-17, "supp": 64}}, "128": {"fps": {"value": 3.5593675291537135e-05, "held": 4.071626552711253e-05, "ident": 8.30190547230682e-06, "prot": 6.538540094209378e-18, "supp": 128}, "factor": 0.0014703711463891064, "j": 104, "s": [0, 22, 2], "ms_per_draw": 0.4945971965789795, "trace_ratio": 0.33505182981609133, "varopt": {"value": 3.5771101667411354e-05, "held": 4.053112239686085e-05, "ident": 8.07835627528965e-06, "prot": 0.00723046148865054, "supp": 128}, "strat": {"value": 3.954786485779156e-05, "held": 5.15332701663128e-05, "ident": 1.0845970360550345e-05, "prot": 4.2605969187929693e-17, "supp": 128}}}}
{"part": "B", "row": 150, "seq": 3, "layer": 3, "head": 0, "res": {"16": {"fps": {"value": 0.0019181171953978693, "held": 0.001915496516095799, "ident": 0.00019644673208344673, "prot": 3.1707729140300925e-16, "supp": 16}, "factor": 0.015117260365036451, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.6121503114700317, "trace_ratio": 0.25721837686026555, "varopt": {"value": 0.001760304507688792, "held": 0.0017541471989837333, "ident": 0.0001728876582453071, "prot": 0.32825569535577637, "supp": 16}, "strat": {"value": 0.0023928437602956684, "held": 0.0025730435011699815, "ident": 0.00025793934590228934, "prot": 3.804927496836111e-16, "supp": 16}}, "32": {"fps": {"value": 7.617381134844675e-05, "held": 9.686253129726974e-05, "ident": 9.86409874496767e-06, "prot": 9.512318742090278e-17, "supp": 32}, "factor": 0.002092286802909581, "j": 17, "s": [1, 13, 1], "ms_per_draw": 0.6100795269012451, "trace_ratio": 0.3358271749003865, "varopt": {"value": 7.562660487650751e-05, "held": 9.560262119510601e-05, "ident": 9.80641946594609e-06, "prot": 0.05765645648881381, "supp": 32}, "strat": {"value": 7.623791911672295e-05, "held": 9.624742212021498e-05, "ident": 9.816945653047473e-06, "prot": 9.512318742090278e-17, "supp": 32}}, "64": {"fps": {"value": 5.802161122163549e-06, "held": 7.119492645416989e-06, "ident": 7.065230327789518e-07, "prot": 2.972599606903212e-17, "supp": 64}, "factor": 0.00047081276626052924, "j": 36, "s": [0, 26, 2], "ms_per_draw": 0.564083456993103, "trace_ratio": 0.26508391317121033, "varopt": {"value": 5.843110840555241e-06, "held": 7.062324814343466e-06, "ident": 7.074239779657397e-07, "prot": 0.010526745762330605, "supp": 64}, "strat": {"value": 5.821596670353585e-06, "held": 7.11210539655788e-06, "ident": 7.087366444869978e-07, "prot": 2.3780796855225694e-17, "supp": 64}}, "128": {"fps": {"value": 2.1510954112267364e-07, "held": 2.4412675987882373e-07, "ident": 2.543296535644805e-08, "prot": 6.440632481623625e-18, "supp": 128}, "factor": 7.350549190720028e-05, "j": 84, "s": [0, 43, 1], "ms_per_draw": 0.5513412952423096, "trace_ratio": 0.24290391751531443, "varopt": {"value": 2.0940812727863774e-07, "held": 2.4123126765488965e-07, "ident": 2.5442127196279518e-08, "prot": 0.0017409568473970684, "supp": 128}, "strat": {"value": 2.2528006732743143e-07, "held": 2.5306362457472555e-07, "ident": 2.7091515501320486e-08, "prot": 1.3128981597155852e-17, "supp": 128}}}}
{"part": "B", "row": 152, "seq": 3, "layer": 4, "head": 0, "res": {"16": {"fps": {"value": 0.0002643077790799715, "held": 0.0003765809394406955, "ident": 2.5912833440884634e-05, "prot": 4.827719803036674e-17, "supp": 16}, "factor": 0.005548666673670136, "j": 9, "s": [1, 5, 1], "ms_per_draw": 0.6432312726974487, "trace_ratio": 0.32297896024247297, "varopt": {"value": 0.0002721970704204247, "held": 0.00038905145166787835, "ident": 2.616613798556593e-05, "prot": 0.5980360473024717, "supp": 16}, "strat": {"value": 0.0015766620749150474, "held": 0.002461491978761787, "ident": 0.00016696128307734702, "prot": 2.332392129842093e-15, "supp": 16}}, "32": {"fps": {"value": 1.827182001147594e-05, "held": 2.332496726403773e-05, "ident": 1.5760187330224408e-06, "prot": 2.0115499179319472e-17, "supp": 32}, "factor": 0.0008805657368162359, "j": 18, "s": [1, 9, 4], "ms_per_draw": 0.5785835981369019, "trace_ratio": 0.3392424353352175, "varopt": {"value": 1.8623456332062233e-05, "held": 2.3604073753320653e-05, "ident": 1.5779330199190913e-06, "prot": 0.13556001614675647, "supp": 32}, "strat": {"value": 0.0003611035982777675, "held": 0.0005504547410746909, "ident": 3.788414601313466e-05, "prot": 2.317556949197345e-15, "supp": 32}}, "64": {"fps": {"value": 1.4728999263363941e-06, "held": 1.8241689851965806e-06, "ident": 1.2478451140477837e-07, "prot": 7.040424712761816e-18, "supp": 64}, "factor": 0.00017860013058447995, "j": 37, "s": [0, 22, 5], "ms_per_draw": 0.6335022449493408, "trace_ratio": 0.3026976970197003, "varopt": {"value": 1.5191435984075628e-06, "held": 1.8823869621579347e-06, "ident": 1.2493154756242304e-07, "prot": 0.034255179279475086, "supp": 64}, "strat": {"value": 2.5047589371271106e-06, "held": 3.254992640772331e-06, "ident": 2.166679438003119e-07, "prot": 2.317022631250394e-15, "supp": 64}}, "128": {"fps": {"value": 6.760394580856186e-08, "held": 9.123155494655756e-08, "ident": 5.685719967068158e-09, "prot": 2.955025292439574e-19, "supp": 128}, "factor": 3.1493978462184185e-05, "j": 54, "s": [1, 41, 32], "ms_per_draw": 0.5576066970825195, "trace_ratio": 0.0003940692768126427, "varopt": {"value": 6.407612106129555e-08, "held": 8.586200194598763e-08, "ident": 5.417681353651153e-09, "prot": 0.0026667094342854433, "supp": 128}, "strat": {"value": 6.667624292973765e-08, "held": 9.065937644363191e-08, "ident": 5.631599479368196e-09, "prot": 2.317022631250394e-15, "supp": 128}}}}
{"part": "B", "row": 151, "seq": 3, "layer": 3, "head": 7, "res": {"16": {"fps": {"value": 0.000865250750813593, "held": 0.0010939698124043937, "ident": 0.00014917125026728655, "prot": 9.727704806034674e-17, "supp": 16}, "factor": 0.009990516633624383, "j": 5, "s": [1, 8, 2], "ms_per_draw": 0.7000008821487427, "trace_ratio": 0.3303909351733685, "varopt": {"value": 0.000863145381763898, "held": 0.0010939318865418892, "ident": 0.0001492380713693955, "prot": 0.24822411903406624, "supp": 16}, "strat": {"value": 0.0019260998592807415, "held": 0.002960508061745127, "ident": 0.00040627022014767296, "prot": 9.727704806034674e-17, "supp": 16}}, "32": {"fps": {"value": 0.00013622593570362015, "held": 0.000155467469842659, "ident": 2.0069689428430148e-05, "prot": 3.039907751885836e-17, "supp": 32}, "factor": 0.003257912494449897, "j": 14, "s": [1, 15, 2], "ms_per_draw": 0.7439452409744263, "trace_ratio": 0.2716166064546799, "varopt": {"value": 0.00013548757795649752, "held": 0.00016099679909956815, "ident": 2.0103970316590745e-05, "prot": 0.0866260154276437, "supp": 32}, "strat": {"value": 0.0003880857075919844, "held": 0.0005302163406726142, "ident": 7.169134612310483e-05, "prot": 8.917062738865119e-17, "supp": 32}}, "64": {"fps": {"value": 1.2296607423932868e-05, "held": 1.2182228713859707e-05, "ident": 1.4392877083698519e-06, "prot": 8.106420671695562e-18, "supp": 64}, "factor": 0.0006610776064773969, "j": 40, "s": [0, 21, 3], "ms_per_draw": 0.7539955377578735, "trace_ratio": 0.2895727919570113, "varopt": {"value": 1.2204670808733417e-05, "held": 1.2092840627690396e-05, "ident": 1.4321526193801266e-06, "prot": 0.01742231221413211, "supp": 64}, "strat": {"value": 3.3927558277412745e-05, "held": 3.803340579869196e-05, "ident": 4.565459189164956e-06, "prot": 2.837247235093447e-17, "supp": 64}}, "128": {"fps": {"value": 1.973078549171086e-07, "held": 1.7975390539077554e-07, "ident": 2.0205177357555144e-08, "prot": 1.1399654069571885e-18, "supp": 128}, "factor": 8.299275490741747e-05, "j": 111, "s": [0, 16, 1], "ms_per_draw": 0.516271710395813, "trace_ratio": 0.3619670801214446, "varopt": {"value": 1.7793312163901486e-07, "held": 1.5930680227927122e-07, "ident": 1.8435415881919286e-08, "prot": 0.0019708356060060216, "supp": 128}, "strat": {"value": 3.8598965303832807e-07, "held": 3.7264377567355003e-07, "ident": 4.3444047318111284e-08, "prot": 2.0266051679238906e-18, "supp": 128}}}}
{"part": "B", "row": 153, "seq": 3, "layer": 4, "head": 7, "res": {"16": {"fps": {"value": 0.8137499304271674, "held": 0.5901061918564385, "ident": 0.04862227196415056, "prot": 3.046772857928091e-15, "supp": 16}, "factor": 0.1313010248649361, "j": 3, "s": [0, 11, 2], "ms_per_draw": 0.6073775291442871, "trace_ratio": 0.4487771639722395, "varopt": {"value": 0.7906816949627664, "held": 0.562446460435888, "ident": 0.046578603101314196, "prot": 2.3025538076847614, "supp": 16}, "strat": {"value": 0.7914413036045879, "held": 0.5632813207549967, "ident": 0.04713164557690712, "prot": 3.046772857928091e-15, "supp": 16}}, "32": {"fps": {"value": 0.31029764710750357, "held": 0.22723473078388742, "ident": 0.018644461654425265, "prot": 1.809021384394804e-15, "supp": 32}, "factor": 0.05830289694152761, "j": 1, "s": [1, 25, 5], "ms_per_draw": 0.6337199211120605, "trace_ratio": 0.3764480481704301, "varopt": {"value": 0.3102123957935705, "held": 0.23028803758974367, "ident": 0.018632772770206352, "prot": 1.1833201369725965, "supp": 32}, "strat": {"value": 0.3142086263875276, "held": 0.22867468337216207, "ident": 0.01867399142282285, "prot": 1.904233036205057e-15, "supp": 32}}, "64": {"fps": {"value": 0.09884397177786956, "held": 0.07364433135686457, "ident": 0.006061267972593497, "prot": 9.521165181025284e-16, "supp": 64}, "factor": 0.028562496511418223, "j": 9, "s": [1, 48, 6], "ms_per_draw": 0.6525962352752686, "trace_ratio": 0.3006764891848132, "varopt": {"value": 0.09802668276583618, "held": 0.07341384017344087, "ident": 0.0060482683831924716, "prot": 0.6846523830822265, "supp": 64}, "strat": {"value": 0.09840925623412372, "held": 0.07284918101780707, "ident": 0.0060619524106239366, "prot": 1.904233036205057e-15, "supp": 64}}, "128": {"fps": {"value": 0.018147730731264352, "held": 0.014514390818176867, "ident": 0.001188392292660703, "prot": 5.950728238140803e-16, "supp": 128}, "factor": 0.010788370278450659, "j": 52, "s": [0, 68, 8], "ms_per_draw": 0.6130651235580444, "trace_ratio": 0.27382201550782936, "varopt": {"value": 0.018203326992374157, "held": 0.014225840876245397, "ident": 0.0011813780013838185, "prot": 0.2408304553801511, "supp": 128}, "strat": {"value": 0.018436897121181326, "held": 0.014651814014783946, "ident": 0.0012038492471669212, "prot": 5.712699108615171e-16, "supp": 128}}}}
{"part": "B", "row": 154, "seq": 3, "layer": 5, "head": 0, "res": {"16": {"fps": {"value": 0.3339881300909796, "held": 0.17716521570167887, "ident": 0.01871748553212663, "prot": 4.323208718418979e-15, "supp": 16}, "factor": 0.10272213043011916, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.6010348796844482, "trace_ratio": 0.3134765810948273, "varopt": {"value": 0.3355349268612339, "held": 0.1769842391554407, "ident": 0.018691812959904092, "prot": 3.6349497555031607, "supp": 16}, "strat": {"value": 0.33658500325375396, "held": 0.17891694922876, "ident": 0.018956097334327987, "prot": 6.484813077628468e-15, "supp": 16}}, "32": {"fps": {"value": 0.1169242413045013, "held": 0.06499621169990266, "ident": 0.006528964701290039, "prot": 3.782807628616606e-15, "supp": 32}, "factor": 0.037907614850138195, "j": 4, "s": [1, 24, 3], "ms_per_draw": 0.6379209756851196, "trace_ratio": 0.3478888836300825, "varopt": {"value": 0.1168476679662918, "held": 0.06501935183575976, "ident": 0.006507401965966553, "prot": 1.5554499878231576, "supp": 32}, "strat": {"value": 0.11741589214772932, "held": 0.06570572073826682, "ident": 0.006561029362697422, "prot": 4.323208718418979e-15, "supp": 32}}, "64": {"fps": {"value": 0.02864909193184017, "held": 0.01781157817468116, "ident": 0.001579119487402914, "prot": 1.6887534056324135e-15, "supp": 64}, "factor": 0.01627633761540904, "j": 27, "s": [0, 33, 4], "ms_per_draw": 0.6130384206771851, "trace_ratio": 0.33325552226682326, "varopt": {"value": 0.0285567212877872, "held": 0.017449481812443563, "ident": 0.0015697446559340019, "prot": 0.7027647978092051, "supp": 64}, "strat": {"value": 0.02852087608672421, "held": 0.017567229650617553, "ident": 0.0015864320020414413, "prot": 1.6887534056324135e-15, "supp": 64}}, "128": {"fps": {"value": 0.003423163229636226, "held": 0.0022273661098807396, "ident": 0.00018104169495908329, "prot": 6.417262941403172e-16, "supp": 128}, "factor": 0.004784311792679985, "j": 62, "s": [1, 60, 5], "ms_per_draw": 0.5768781900405884, "trace_ratio": 0.24775574973624137, "varopt": {"value": 0.0034385060174178736, "held": 0.002265507106817349, "ident": 0.0001810587471678245, "prot": 0.18985928530845939, "supp": 128}, "strat": {"value": 0.0034529058335140334, "held": 0.002251442358293375, "ident": 0.0001859189902419021, "prot": 8.781517709288551e-16, "supp": 128}}}}
{"part": "B", "row": 155, "seq": 3, "layer": 5, "head": 7, "res": {"16": {"fps": {"value": 0.23123813964232984, "held": 0.37182306254119113, "ident": 0.018440927246901596, "prot": 1.731041289427232e-15, "supp": 16}, "factor": 0.07749783302584386, "j": 0, "s": [1, 12, 3], "ms_per_draw": 0.6730308532714844, "trace_ratio": 0.4333255468888085, "varopt": {"value": 0.2302260487787377, "held": 0.37191525222962163, "ident": 0.018404055701729618, "prot": 1.57571981216265, "supp": 16}, "strat": {"value": 0.23334866402188703, "held": 0.37325551116124084, "ident": 0.018445998005949298, "prot": 1.910114526264532e-15, "supp": 16}}, "32": {"fps": {"value": 0.09468091246418714, "held": 0.1571520541292469, "ident": 0.007745789777183463, "prot": 2.1488788420475983e-15, "supp": 32}, "factor": 0.03816299671467673, "j": 6, "s": [0, 22, 4], "ms_per_draw": 0.6635910272598267, "trace_ratio": 0.41984715436045406, "varopt": {"value": 0.09498541805184872, "held": 0.15523444043861284, "ident": 0.007599541090947475, "prot": 1.0308384867921478, "supp": 32}, "strat": {"value": 0.09456224379042194, "held": 0.1518119401259478, "ident": 0.0076119099813934995, "prot": 1.3132037368068656e-15, "supp": 32}}, "64": {"fps": {"value": 0.03304712018860139, "held": 0.0535316390464053, "ident": 0.002642779622302902, "prot": 1.1938215789153325e-15, "supp": 64}, "factor": 0.01738721994623965, "j": 13, "s": [0, 44, 7], "ms_per_draw": 0.6203851699829102, "trace_ratio": 0.3508394316239463, "varopt": {"value": 0.03280432205093746, "held": 0.05383556071002459, "ident": 0.002628021583419029, "prot": 0.4835857353388806, "supp": 64}, "strat": {"value": 0.03238315088121118, "held": 0.053664991052677816, "ident": 0.0026434386181904738, "prot": 1.432585894698399e-15, "supp": 64}}, "128": {"fps": {"value": 0.007448469929120093, "held": 0.012188623318578807, "ident": 0.0005994964165271588, "prot": 5.670652499847829e-16, "supp": 128}, "factor": 0.007042875024399234, "j": 47, "s": [0, 73, 8], "ms_per_draw": 0.6837204694747925, "trace_ratio": 0.30364077565608766, "varopt": {"value": 0.007448837108273521, "held": 0.012246714893244743, "ident": 0.0005993744597759435, "prot": 0.19795889748805914, "supp": 128}, "strat": {"value": 0.007487854636368195, "held": 0.012269908789009855, "ident": 0.0006067239780449141, "prot": 4.1783755262036637e-16, "supp": 128}}}}
{"part": "B", "row": 156, "seq": 3, "layer": 6, "head": 0, "res": {"16": {"fps": {"value": 0.38256547955998277, "held": 0.5257828955084339, "ident": 0.03947910585868301, "prot": 9.328969145167385e-15, "supp": 16}, "factor": 0.10874695787476539, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.6484885215759277, "trace_ratio": 0.45033704431231003, "varopt": {"value": 0.38951641779063334, "held": 0.5210472624071522, "ident": 0.03937367805066704, "prot": 4.071439798496338, "supp": 16}, "strat": {"value": 0.3818123253410749, "held": 0.5234331471415601, "ident": 0.039445619570686576, "prot": 7.774140954306154e-15, "supp": 16}}, "32": {"fps": {"value": 0.16474018552945557, "held": 0.22039172252895833, "ident": 0.016639155592260438, "prot": 7.774140954306154e-15, "supp": 32}, "factor": 0.05355365135279975, "j": 1, "s": [1, 28, 2], "ms_per_draw": 0.6615307331085205, "trace_ratio": 0.3980658286842413, "varopt": {"value": 0.1628862053364926, "held": 0.21976571748950605, "ident": 0.01662889226560566, "prot": 3.4167288435335705, "supp": 32}, "strat": {"value": 0.1633267375786813, "held": 0.21950736622243364, "ident": 0.01662764427779346, "prot": 5.182760636204103e-15, "supp": 32}}, "64": {"fps": {"value": 0.05814170351055468, "held": 0.07650379537220252, "ident": 0.0059341136370354, "prot": 3.1096563817224616e-15, "supp": 64}, "factor": 0.026776825676399874, "j": 6, "s": [1, 53, 4], "ms_per_draw": 0.6137993335723877, "trace_ratio": 0.31223591870426687, "varopt": {"value": 0.05864804221855593, "held": 0.07793534539888163, "ident": 0.005939404455629966, "prot": 2.287039105393237, "supp": 64}, "strat": {"value": 0.05839738533012821, "held": 0.07688430669055701, "ident": 0.005933304102975863, "prot": 3.2392253976275644e-15, "supp": 64}}, "128": {"fps": {"value": 0.01456383713687563, "held": 0.018239082255449693, "ident": 0.0014840223622624726, "prot": 1.2956901590510257e-15, "supp": 128}, "factor": 0.01071073027055995, "j": 32, "s": [1, 85, 10], "ms_per_draw": 0.691961407661438, "trace_ratio": 0.28097171629201706, "varopt": {"value": 0.014447208353827021, "held": 0.018494315744313525, "ident": 0.001480133346530105, "prot": 0.7614670563387554, "supp": 128}, "strat": {"value": 0.014573851281191574, "held": 0.01836120979901558, "ident": 0.001491683849455391, "prot": 2.0731042544816412e-15, "supp": 128}}}}
{"part": "B", "row": 157, "seq": 3, "layer": 6, "head": 7, "res": {"16": {"fps": {"value": 0.07980706950751412, "held": 0.050196753153915176, "ident": 0.0056195662532997235, "prot": 1.8089590691527158e-16, "supp": 16}, "factor": 0.051144653830539, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.6422513723373413, "trace_ratio": 0.3382182217358336, "varopt": {"value": 0.08308943877426342, "held": 0.05198263675210188, "ident": 0.005569369911377364, "prot": 0.4684521747770311, "supp": 16}, "strat": {"value": 0.12754709990283838, "held": 0.07973409414354077, "ident": 0.00904143500401148, "prot": 2.7535100293914683e-16, "supp": 16}}, "32": {"fps": {"value": 0.020367281094835824, "held": 0.013793356312690432, "ident": 0.0014573240582172104, "prot": 8.03107091905845e-17, "supp": 32}, "factor": 0.0204460568742833, "j": 9, "s": [1, 16, 6], "ms_per_draw": 0.6807225942611694, "trace_ratio": 0.3391152468362508, "varopt": {"value": 0.02128170266457304, "held": 0.014048403082888792, "ident": 0.0014551673621952643, "prot": 0.2484029515685227, "supp": 32}, "strat": {"value": 0.034368064047738824, "held": 0.021617608173031943, "ident": 0.0023442437633786097, "prot": 1.2620254301377564e-16, "supp": 32}}, "64": {"fps": {"value": 0.00404901642870575, "held": 0.0027837409877736466, "ident": 0.0002926761186242016, "prot": 5.736479227898893e-17, "supp": 64}, "factor": 0.006745408387121077, "j": 21, "s": [1, 32, 10], "ms_per_draw": 0.6132634878158569, "trace_ratio": 0.3143984601789819, "varopt": {"value": 0.0042525189012423215, "held": 0.0028411624573627127, "ident": 0.00029322534633614025, "prot": 0.10138506603285158, "supp": 64}, "strat": {"value": 0.005003412688707261, "held": 0.003419861106646868, "ident": 0.00034977539773504534, "prot": 9.752014687428117e-17, "supp": 64}}, "128": {"fps": {"value": 0.00047368030714807664, "held": 0.0003513738336183885, "ident": 3.6570679185839084e-05, "prot": 2.438003671857029e-17, "supp": 128}, "factor": 0.0020744459749004684, "j": 64, "s": [0, 58, 6], "ms_per_draw": 0.6342711448669434, "trace_ratio": 0.27110450991603163, "varopt": {"value": 0.00047962453339798296, "held": 0.00035368622868499653, "ident": 3.666622190747094e-05, "prot": 0.022543917855723815, "supp": 128}, "strat": {"value": 0.00047597108986633475, "held": 0.00035578447582324966, "ident": 3.6585598808933485e-05, "prot": 2.0077677297646125e-17, "supp": 128}}}}
{"part": "B", "row": 158, "seq": 3, "layer": 7, "head": 0, "res": {"16": {"fps": {"value": 1.2859093351169915e-06, "held": 1.7032442674039318e-06, "ident": 9.179716804206336e-08, "prot": 8.602781004380918e-17, "supp": 16}, "factor": 0.00038727743088778894, "j": 10, "s": [1, 3, 2], "ms_per_draw": 0.5841348171234131, "trace_ratio": 0.32260484797713657, "varopt": {"value": 1.3440779183191952e-06, "held": 1.7913019285104366e-06, "ident": 9.00754081428434e-08, "prot": 0.6989245818074361, "supp": 16}, "strat": {"value": 4.1324244944435324e-06, "held": 5.561027490276697e-06, "ident": 2.9588083884433276e-07, "prot": 1.195494939913884e-14, "supp": 16}}, "32": {"fps": {"value": 6.446414591461589e-08, "held": 7.296404892983728e-08, "ident": 4.230697904460406e-09, "prot": 2.7703871031057195e-17, "supp": 32}, "factor": 4.472694418601881e-05, "j": 17, "s": [1, 11, 3], "ms_per_draw": 0.5952142477035522, "trace_ratio": 0.3259996394222381, "varopt": {"value": 6.811496046691611e-08, "held": 7.793721991146765e-08, "ident": 4.267435803266617e-09, "prot": 0.16071135117451293, "supp": 32}, "strat": {"value": 2.761083540876964e-06, "held": 3.816449389492558e-06, "ident": 2.0242875444872952e-07, "prot": 1.1951850939878787e-14, "supp": 32}}, "64": {"fps": {"value": 3.626455023552707e-09, "held": 5.223578992272716e-09, "ident": 2.7162479281499543e-10, "prot": 3.645246188296999e-18, "supp": 64}, "factor": 9.23848936498412e-06, "j": 36, "s": [0, 24, 4], "ms_per_draw": 0.6671756505966187, "trace_ratio": 0.24256308554446984, "varopt": {"value": 3.7230450566847294e-09, "held": 5.364848788768462e-09, "ident": 2.7088146345048657e-10, "prot": 0.03783476471963872, "supp": 64}, "strat": {"value": 7.160568050068727e-09, "held": 9.75883652548242e-09, "ident": 5.098013529443098e-10, "prot": 1.1950757366022297e-14, "supp": 64}}, "128": {"fps": {"value": 4.6645794059926615e-11, "held": 6.62854432677829e-11, "ident": 3.5000410731946423e-12, "prot": 2.1030211517859707e-20, "supp": 128}, "factor": 9.754152423629892e-07, "j": 100, "s": [0, 27, 1], "ms_per_draw": 0.542534351348877, "trace_ratio": 0.27563333092645337, "varopt": {"value": 4.4846392065455717e-11, "held": 6.408439752859008e-11, "ident": 3.3885485046328093e-12, "prot": 0.0013858492442438955, "supp": 128}, "strat": {"value": 4.929785865544226e-11, "held": 7.068667945894923e-11, "ident": 3.748205229898309e-12, "prot": 1.1950757366022297e-14, "supp": 128}}}}
{"part": "B", "row": 159, "seq": 3, "layer": 7, "head": 7, "res": {"16": {"fps": {"value": 0.08117920777807332, "held": 0.08510818623513652, "ident": 0.00494342537358001, "prot": 3.523943836220877e-16, "supp": 16}, "factor": 0.058118711029800665, "j": 3, "s": [1, 8, 4], "ms_per_draw": 0.6031529903411865, "trace_ratio": 0.27180716533717875, "varopt": {"value": 0.08465351266394, "held": 0.0863855917845297, "ident": 0.0049700186852778576, "prot": 0.5689794682812193, "supp": 16}, "strat": {"value": 0.08332839966225626, "held": 0.08640937172843066, "ident": 0.004976120715513293, "prot": 2.8446293617686594e-16, "supp": 16}}, "32": {"fps": {"value": 0.009779934053337894, "held": 0.009501680725792546, "ident": 0.0005686094744980905, "prot": 1.9105719593968609e-16, "supp": 32}, "factor": 0.016338041409268204, "j": 16, "s": [1, 12, 3], "ms_per_draw": 0.7068588733673096, "trace_ratio": 0.3201692139815953, "varopt": {"value": 0.00992650877611871, "held": 0.009537676231348258, "ident": 0.0005704417900330075, "prot": 0.17783924515695057, "supp": 32}, "strat": {"value": 0.010053026855155536, "held": 0.00966604093277498, "ident": 0.0005856728407213166, "prot": 1.8681148047435972e-16, "supp": 32}}, "64": {"fps": {"value": 0.0009755678400676442, "held": 0.0007938810779752292, "ident": 5.252698497002148e-05, "prot": 5.094858558391629e-17, "supp": 64}, "factor": 0.0036670715831281122, "j": 32, "s": [0, 27, 5], "ms_per_draw": 0.6597322225570679, "trace_ratio": 0.25559124242856507, "varopt": {"value": 0.0009918818565014468, "held": 0.0008027581384628975, "ident": 5.241343190190155e-05, "prot": 0.0388894537566273, "supp": 64}, "strat": {"value": 0.0009926793097394823, "held": 0.000805550774358784, "ident": 5.3473249768666796e-05, "prot": 9.340574023717986e-17, "supp": 64}}, "128": {"fps": {"value": 2.0896377314248392e-05, "held": 1.3811967132616122e-05, "ident": 1.0130109315810653e-06, "prot": 1.0614288663315894e-17, "supp": 128}, "factor": 0.00046718878759612943, "j": 96, "s": [0, 29, 3], "ms_per_draw": 0.6475365161895752, "trace_ratio": 0.29792487578423055, "varopt": {"value": 2.142151193318867e-05, "held": 1.3991899768522554e-05, "ident": 1.0188530578188807e-06, "prot": 0.004641127770579329, "supp": 128}, "strat": {"value": 2.1186313339074193e-05, "held": 1.3862299258361098e-05, "ident": 1.0254458777577098e-06, "prot": 1.3833682025594138e-17, "supp": 128}}}}
{"part": "B", "row": 161, "seq": 3, "layer": 8, "head": 7, "res": {"16": {"fps": {"value": 2.6092182660390164e-09, "held": 1.2506099686363828e-09, "ident": 1.219516334217813e-10, "prot": 1.0189311869814865e-17, "supp": 16}, "factor": 1.185520857829724e-05, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.7666711807250977, "trace_ratio": 0.28744552480435315, "varopt": {"value": 2.6174878925181575e-09, "held": 1.2244009368315778e-09, "ident": 1.1970258594688205e-10, "prot": 0.14276838981003248, "supp": 16}, "strat": {"value": 1.1471855356548833e-07, "held": 4.57542688233496e-08, "ident": 5.742811312592507e-09, "prot": 1.3642864899538708e-19, "supp": 16}}, "32": {"fps": {"value": 7.593096261890335e-11, "held": 3.5800389903297786e-11, "ident": 3.3420565993380714e-12, "prot": 1.273663983726858e-18, "supp": 32}, "factor": 1.4501147660897314e-06, "j": 19, "s": [1, 11, 1], "ms_per_draw": 0.7614859342575073, "trace_ratio": 0.2913889184588518, "varopt": {"value": 7.371339711133745e-11, "held": 3.498117415123462e-11, "ident": 3.232872763670009e-12, "prot": 0.020775162318512657, "supp": 32}, "strat": {"value": 1.1421909562536806e-07, "held": 4.574592473302084e-08, "ident": 5.753514875040031e-09, "prot": 1.3642864899538708e-19, "supp": 32}}, "64": {"fps": {"value": 1.6428122944611845e-12, "held": 7.423905211248163e-13, "ident": 7.319384260871432e-14, "prot": 4.4777249427897355e-20, "supp": 64}, "factor": 1.9045996516870665e-07, "j": 52, "s": [0, 11, 1], "ms_per_draw": 0.5340359210968018, "trace_ratio": 0.36609862435339785, "varopt": {"value": 1.5666641425617941e-12, "held": 7.133612198737667e-13, "ident": 6.962320308857573e-14, "prot": 0.004003922937250322, "supp": 64}, "strat": {"value": 2.325305003970561e-11, "held": 1.0507277041204034e-11, "ident": 1.0334978115317521e-12, "prot": 4.689734809216431e-21, "supp": 64}}, "128": {"fps": {"value": 3.627847100948916e-15, "held": 1.997031622837977e-15, "ident": 1.7300512607193187e-16, "prot": 1.9900999745732157e-20, "supp": 128}, "factor": 1.0053733843297889e-08, "j": 106, "s": [0, 20, 2], "ms_per_draw": 0.5321362018585205, "trace_ratio": 0.19964626323573442, "varopt": {"value": 3.615003551552781e-15, "held": 2.039068279110569e-15, "ident": 1.7038414369791343e-16, "prot": 0.00018228241684302242, "supp": 128}, "strat": {"value": 2.0842484162947658e-14, "held": 1.0809155630860875e-14, "ident": 9.697199361463223e-16, "prot": 3.510639551785595e-21, "supp": 128}}}}
{"part": "B", "row": 160, "seq": 3, "layer": 8, "head": 0, "res": {"16": {"fps": {"value": 0.3201337254325691, "held": 0.6227936895732971, "ident": 0.030672404617191482, "prot": 7.350801184295466e-16, "supp": 16}, "factor": 0.11798393162012695, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.6092498302459717, "trace_ratio": 0.34801347050357256, "varopt": {"value": 0.32124066765144677, "held": 0.619531500765834, "ident": 0.03066432221529044, "prot": 1.0021763425629326, "supp": 16}, "strat": {"value": 0.3214080511486427, "held": 0.620553265512488, "ident": 0.030800011603544262, "prot": 5.145560829006827e-16, "supp": 16}}, "32": {"fps": {"value": 0.09257356255858838, "held": 0.18103831052114133, "ident": 0.00861372953050202, "prot": 3.30786053293296e-16, "supp": 32}, "factor": 0.04776973033437499, "j": 8, "s": [1, 17, 6], "ms_per_draw": 0.7064838409423828, "trace_ratio": 0.343919305745189, "varopt": {"value": 0.09408777368314603, "held": 0.18282108103195002, "ident": 0.00860480293225779, "prot": 0.38913732816234564, "supp": 32}, "strat": {"value": 0.09173559060396898, "held": 0.18006403785968741, "ident": 0.008564591388173216, "prot": 3.675400592147733e-16, "supp": 32}}, "64": {"fps": {"value": 0.019794019960824947, "held": 0.03911069070507353, "ident": 0.0018096906533031506, "prot": 2.2971253700923334e-16, "supp": 64}, "factor": 0.017005637384141903, "j": 22, "s": [1, 33, 8], "ms_per_draw": 0.7863118648529053, "trace_ratio": 0.3163502948681433, "varopt": {"value": 0.019908425813915016, "held": 0.03931662585750387, "ident": 0.0018021590671443433, "prot": 0.1435820629149889, "supp": 64}, "strat": {"value": 0.01971011088140188, "held": 0.03880823225962271, "ident": 0.0018069230749265409, "prot": 2.0214703256812532e-16, "supp": 64}}, "128": {"fps": {"value": 0.0023404103015193475, "held": 0.004901874726539669, "ident": 0.00021986307183236204, "prot": 6.431951036258534e-17, "supp": 128}, "factor": 0.005021735203310938, "j": 67, "s": [0, 57, 4], "ms_per_draw": 0.7501600980758667, "trace_ratio": 0.29183007011986417, "varopt": {"value": 0.002363983509229039, "held": 0.004990817106096121, "ident": 0.00021929993908272768, "prot": 0.03596008254229243, "supp": 128}, "strat": {"value": 0.0023140702061665024, "held": 0.00487144234391117, "ident": 0.0002214564826076214, "prot": 6.431951036258534e-17, "supp": 128}}}}
{"part": "B", "row": 162, "seq": 3, "layer": 9, "head": 0, "res": {"16": {"fps": {"value": 0.000455960578081528, "held": 0.0004114191009935203, "ident": 2.5315973803251636e-05, "prot": 1.930842365300558e-16, "supp": 16}, "factor": 0.006706604073114078, "j": 10, "s": [1, 3, 2], "ms_per_draw": 0.6654680967330933, "trace_ratio": 0.32519398174971237, "varopt": {"value": 0.0004479089715820592, "held": 0.00041537826992964064, "ident": 2.376221478868749e-05, "prot": 1.0000000000000004, "supp": 16}, "strat": {"value": 0.0007546870162749573, "held": 0.000748214053195978, "ident": 4.5788430021391064e-05, "prot": 2.236559073139813e-15, "supp": 16}}, "32": {"fps": {"value": 3.0844659942086226e-05, "held": 2.9866877449821208e-05, "ident": 1.6093559616897745e-06, "prot": 2.8158117827299805e-17, "supp": 32}, "factor": 0.0009375668485269228, "j": 19, "s": [1, 8, 4], "ms_per_draw": 0.6563186645507812, "trace_ratio": 0.34318501971077947, "varopt": {"value": 3.4726578922008686e-05, "held": 3.244930694660621e-05, "ident": 1.599087324335698e-06, "prot": 0.31193733955944947, "supp": 32}, "strat": {"value": 0.0002588446131148787, "held": 0.0002578778714612719, "ident": 1.580218838749981e-05, "prot": 2.0635877779149713e-15, "supp": 32}}, "64": {"fps": {"value": 2.0637784903173724e-06, "held": 2.2022328853164308e-06, "ident": 1.0437744196476823e-07, "prot": 6.033882391564244e-18, "supp": 64}, "factor": 0.00017647706962988364, "j": 37, "s": [0, 21, 6], "ms_per_draw": 0.7043079137802124, "trace_ratio": 0.2660460761557152, "varopt": {"value": 2.1799775190736586e-06, "held": 2.2619452758793057e-06, "ident": 1.0463495697971561e-07, "prot": 0.05290989161141799, "supp": 64}, "strat": {"value": 2.89061816148896e-06, "held": 2.9799332309799156e-06, "ident": 1.4365214330390826e-07, "prot": 2.0590623661212983e-15, "supp": 64}}, "128": {"fps": {"value": 5.628552315898071e-08, "held": 5.876698100714854e-08, "ident": 2.6070895991475228e-09, "prot": 1.550551079524225e-19, "supp": 128}, "factor": 2.206801155562555e-05, "j": 57, "s": [1, 38, 32], "ms_per_draw": 0.6709890365600586, "trace_ratio": 0.0002134806456449147, "varopt": {"value": 5.5934448389769795e-08, "held": 5.845887952027082e-08, "ident": 2.5664062474200213e-09, "prot": 0.0009159297224550042, "supp": 128}, "strat": {"value": 5.7557498086806005e-08, "held": 5.930665333690197e-08, "ident": 2.6172555647572098e-09, "prot": 2.0590623661212983e-15, "supp": 128}}}}
{"part": "B", "row": 165, "seq": 3, "layer": 10, "head": 7, "res": {"16": {"fps": {"value": 0.3316901377278466, "held": 0.3713170122750994, "ident": 0.017533784814294344, "prot": 2.67591661723886e-16, "supp": 16}, "factor": 0.08740583542696494, "j": 2, "s": [1, 8, 5], "ms_per_draw": 0.595646858215332, "trace_ratio": 0.38361720519322706, "varopt": {"value": 0.3408030029852589, "held": 0.3820932206924199, "ident": 0.017512350774709744, "prot": 0.5513836037856048, "supp": 16}, "strat": {"value": 0.34701443292617923, "held": 0.3831226574784933, "ident": 0.018503360160874963, "prot": 3.2110999406866323e-16, "supp": 16}}, "32": {"fps": {"value": 0.10221952833585629, "held": 0.11386648351769336, "ident": 0.005073569563019993, "prot": 2.9435082789627465e-16, "supp": 32}, "factor": 0.0372067921883894, "j": 8, "s": [1, 15, 8], "ms_per_draw": 0.7079882621765137, "trace_ratio": 0.3371328433672997, "varopt": {"value": 0.10664534722569549, "held": 0.1172632418293991, "ident": 0.005048634304635774, "prot": 0.2904758146820587, "supp": 32}, "strat": {"value": 0.1025242707105931, "held": 0.11740708961610229, "ident": 0.005275375603405096, "prot": 1.6055499703433161e-16, "supp": 32}}, "64": {"fps": {"value": 0.018464640417501024, "held": 0.02179659085816214, "ident": 0.0009053532954284154, "prot": 1.7393458012052593e-16, "supp": 64}, "factor": 0.013357599332060878, "j": 24, "s": [1, 30, 9], "ms_per_draw": 0.6399214267730713, "trace_ratio": 0.2690348634282286, "varopt": {"value": 0.019078765551504014, "held": 0.022207695038034773, "ident": 0.0009003464205931098, "prot": 0.09830178446988187, "supp": 64}, "strat": {"value": 0.01855014172562723, "held": 0.022058364696942022, "ident": 0.0009063223120641872, "prot": 1.4550296606236303e-16, "supp": 64}}, "128": {"fps": {"value": 0.0012930289617763644, "held": 0.0016957739291864006, "ident": 6.600567628418835e-05, "prot": 4.682854080168006e-17, "supp": 128}, "factor": 0.0029286346049796495, "j": 77, "s": [0, 50, 1], "ms_per_draw": 0.5484460592269897, "trace_ratio": 0.3075371552203843, "varopt": {"value": 0.0013108703437076405, "held": 0.0017651381714219863, "ident": 6.613027076430813e-05, "prot": 0.007598199348138609, "supp": 128}, "strat": {"value": 0.00154271457287929, "held": 0.0021614366148675996, "ident": 8.204506813306224e-05, "prot": 4.348364503013148e-17, "supp": 128}}}}
{"part": "B", "row": 164, "seq": 3, "layer": 10, "head": 0, "res": {"16": {"fps": {"value": 0.5765265282755623, "held": 0.5785223501661546, "ident": 0.029150078889504116, "prot": 3.2654771139306793e-16, "supp": 16}, "factor": 0.11194491815930145, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.697428822517395, "trace_ratio": 0.35514078265843574, "varopt": {"value": 0.5900774258757869, "held": 0.6071735248911729, "ident": 0.029099652464041857, "prot": 0.8415743038364395, "supp": 16}, "strat": {"value": 0.5773988627669746, "held": 0.5810858867300364, "ident": 0.029197458840309398, "prot": 5.124984914918983e-16, "supp": 16}}, "32": {"fps": {"value": 0.15755147657868707, "held": 0.15263582878569712, "ident": 0.0074706754399060105, "prot": 4.444677182850091e-16, "supp": 32}, "factor": 0.04870887995375658, "j": 8, "s": [1, 14, 9], "ms_per_draw": 0.7285103797912598, "trace_ratio": 0.2930064614532898, "varopt": {"value": 0.16691124929383272, "held": 0.16265119653428492, "ident": 0.007504507677652615, "prot": 0.4669868787717302, "supp": 32}, "strat": {"value": 0.16729247068838224, "held": 0.16186861528965887, "ident": 0.00769632505605969, "prot": 2.8119386258847517e-16, "supp": 32}}, "64": {"fps": {"value": 0.020616211188803177, "held": 0.016338439385118392, "ident": 0.0008525630621479181, "prot": 9.977846737010409e-17, "supp": 64}, "factor": 0.014729775423983849, "j": 33, "s": [0, 22, 9], "ms_per_draw": 0.7109153270721436, "trace_ratio": 0.26500923012110544, "varopt": {"value": 0.021195778132398202, "held": 0.016999993705055786, "ident": 0.0008564197994238393, "prot": 0.11291774479759575, "supp": 64}, "strat": {"value": 0.03302970985862967, "held": 0.025083924257565563, "ident": 0.0012755597432177993, "prot": 8.163692784826698e-17, "supp": 64}}, "128": {"fps": {"value": 0.0004364495955794483, "held": 0.00031246922623362104, "ident": 1.5848196156293243e-05, "prot": 3.8550771483903855e-17, "supp": 128}, "factor": 0.002046371916361758, "j": 64, "s": [1, 31, 32], "ms_per_draw": 0.4913499355316162, "trace_ratio": 0.020642666308908885, "varopt": {"value": 0.00042760602461325975, "held": 0.00030331776185522853, "ident": 1.537615636924694e-05, "prot": 0.0016583400197185618, "supp": 128}, "strat": {"value": 0.004365982214122786, "held": 0.002458901578294876, "ident": 0.00014788722670602134, "prot": 4.015519892528758e-17, "supp": 128}}}}
{"part": "B", "row": 163, "seq": 3, "layer": 9, "head": 7, "res": {"16": {"fps": {"value": 2.1192399969116114e-10, "held": 2.583809107762492e-10, "ident": 1.3500865754581688e-11, "prot": 1.5347034127192637e-15, "supp": 16}, "factor": 3.4912721422655663e-06, "j": 7, "s": [1, 6, 2], "ms_per_draw": 0.6577186584472656, "trace_ratio": 0.32383043118297494, "varopt": {"value": 2.109093387206711e-10, "held": 2.66451781586591e-10, "ident": 1.3223729968849443e-11, "prot": 1.3535171530489982, "supp": 16}, "strat": {"value": 2.9478073814729335e-10, "held": 3.95864119111922e-10, "ident": 2.0414626151069477e-11, "prot": 1.585860193143239e-15, "supp": 16}}, "32": {"fps": {"value": 1.0752332216375994e-11, "held": 1.2496518777642496e-11, "ident": 6.334546692176497e-13, "prot": 4.092542433918036e-16, "supp": 32}, "factor": 7.071049352452293e-07, "j": 22, "s": [1, 8, 1], "ms_per_draw": 0.7242528200149536, "trace_ratio": 0.3259211842215799, "varopt": {"value": 1.0733156076987985e-11, "held": 1.2527938438817279e-11, "ident": 6.352242370725938e-13, "prot": 0.17794317219972694, "supp": 32}, "strat": {"value": 9.118139166804034e-11, "held": 1.4443862455911906e-10, "ident": 7.1643616054796354e-12, "prot": 1.2917087057053802e-15, "supp": 32}}, "64": {"fps": {"value": 1.0203180961891825e-13, "held": 1.1233232928774635e-13, "ident": 5.138720215819935e-15, "prot": 2.5578390211987726e-17, "supp": 64}, "factor": 5.964429032709873e-08, "j": 47, "s": [1, 15, 1], "ms_per_draw": 0.6900335550308228, "trace_ratio": 0.23967361965488948, "varopt": {"value": 1.0153815457409868e-13, "held": 1.1271994019351988e-13, "ident": 5.118250452354028e-15, "prot": 0.021280437842561527, "supp": 64}, "strat": {"value": 1.519408721625325e-11, "held": 3.259224892737151e-11, "ident": 1.5462045489775814e-12, "prot": 1.0239349331736337e-15, "supp": 64}}, "128": {"fps": {"value": 6.220294469737025e-16, "held": 6.348899906483577e-16, "ident": 2.7571662215595605e-17, "prot": 2.3979740823738494e-18, "supp": 128}, "factor": 2.914173119718208e-09, "j": 107, "s": [0, 19, 2], "ms_per_draw": 0.5288276672363281, "trace_ratio": 0.3258833337674462, "varopt": {"value": 6.021833317898728e-16, "held": 6.323065047262889e-16, "ident": 2.7056256340425124e-17, "prot": 0.0011957868966701406, "supp": 128}, "strat": {"value": 4.09711372622655e-14, "held": 5.621082150870669e-14, "ident": 2.2262973798381115e-15, "prot": 1.0044513937543462e-15, "supp": 128}}}}
{"part": "B", "row": 166, "seq": 3, "layer": 11, "head": 0, "res": {"16": {"fps": {"value": 0.11936800704774027, "held": 0.1517970335128271, "ident": 0.006171083168817962, "prot": 5.701007759752585e-16, "supp": 16}, "factor": 0.07611300893834745, "j": 6, "s": [1, 1, 8], "ms_per_draw": 0.7158951759338379, "trace_ratio": 0.2623790850019263, "varopt": {"value": 0.11962300592215026, "held": 0.15267089666983044, "ident": 0.006188759323430297, "prot": 1.5062760544486724, "supp": 16}, "strat": {"value": 0.12970691917683408, "held": 0.16368509688453578, "ident": 0.006719137623696557, "prot": 5.701007759752585e-16, "supp": 16}}, "32": {"fps": {"value": 0.0036756260447073363, "held": 0.004694505352353827, "ident": 0.00017862598362026411, "prot": 1.7815649249226827e-17, "supp": 32}, "factor": 0.011788435897075454, "j": 22, "s": [1, 5, 4], "ms_per_draw": 0.7087994813919067, "trace_ratio": 0.3206349104628207, "varopt": {"value": 0.0037468233121799566, "held": 0.004808354754628533, "ident": 0.00017917793403312283, "prot": 0.23392102491971187, "supp": 32}, "strat": {"value": 0.004875568080256698, "held": 0.005827797044985712, "ident": 0.00023750522602089896, "prot": 1.4252519399381462e-16, "supp": 32}}, "64": {"fps": {"value": 1.8179349248483808e-05, "held": 2.3010961458321654e-05, "ident": 8.324974151573582e-07, "prot": 1.7294652416119285e-18, "supp": 64}, "factor": 0.0007403739064189015, "j": 52, "s": [0, 11, 1], "ms_per_draw": 0.5432742834091187, "trace_ratio": 0.27967323695590707, "varopt": {"value": 1.9029725624377798e-05, "held": 2.3602340250546324e-05, "ident": 8.323391179122487e-07, "prot": 0.004232825195197899, "supp": 64}, "strat": {"value": 3.737797575640106e-05, "held": 4.476107079868644e-05, "ident": 1.7085680599011102e-06, "prot": 4.008521081076036e-17, "supp": 64}}, "128": {"fps": {"value": 1.0061490536531213e-07, "held": 1.4625032707255427e-07, "ident": 4.3485456314569695e-09, "prot": 1.8916026080130468e-19, "supp": 128}, "factor": 2.8652026291044245e-05, "j": 58, "s": [1, 37, 32], "ms_per_draw": 0.6248844861984253, "trace_ratio": 0.00023137610584120005, "varopt": {"value": 1.0257596487367996e-07, "held": 1.479730673308865e-07, "ident": 4.332717863075182e-09, "prot": 1.9816789226803348e-19, "supp": 128}, "strat": {"value": 8.54871987256239e-07, "held": 1.3801421753494438e-06, "ident": 5.2848197510971306e-08, "prot": 3.6188037537491993e-17, "supp": 128}}}}
{"part": "B", "row": 168, "seq": 3, "layer": 12, "head": 0, "res": {"16": {"fps": {"value": 0.00028782692761958805, "held": 0.0003398598744895841, "ident": 1.2528420944839565e-05, "prot": 6.574531438092138e-17, "supp": 16}, "factor": 0.0031043970279595427, "j": 8, "s": [0, 6, 2], "ms_per_draw": 0.596992015838623, "trace_ratio": 0.3782638822272259, "varopt": {"value": 0.00029157949692015984, "held": 0.0003306391681206489, "ident": 1.1965511933217641e-05, "prot": 0.4134019627225683, "supp": 16}, "strat": {"value": 0.0033614123748058416, "held": 0.003892482504239052, "ident": 0.00014505612989521277, "prot": 1.348463028772847e-17, "supp": 16}}, "32": {"fps": {"value": 3.241221643528518e-05, "held": 3.40885454703373e-05, "ident": 1.3443440795591687e-06, "prot": 6.5745314380921375e-18, "supp": 32}, "factor": 0.0009072613220053565, "j": 17, "s": [1, 13, 1], "ms_per_draw": 0.6374444961547852, "trace_ratio": 0.2732420368524477, "varopt": {"value": 3.281729647048936e-05, "held": 3.462163732117945e-05, "ident": 1.3573670060582023e-06, "prot": 0.09462386067263179, "supp": 32}, "strat": {"value": 0.0009957430121839673, "held": 0.0011676270420592613, "ident": 4.31761366839661e-05, "prot": 1.1558254532338687e-17, "supp": 32}}, "64": {"fps": {"value": 1.407298764633918e-06, "held": 1.4585970616062263e-06, "ident": 5.726089349293601e-08, "prot": 2.191510479364046e-18, "supp": 64}, "factor": 0.00014926722927928755, "j": 45, "s": [0, 17, 2], "ms_per_draw": 0.5451456308364868, "trace_ratio": 0.2993026382780919, "varopt": {"value": 1.4342864271993227e-06, "held": 1.4940612753690983e-06, "ident": 5.710402925464469e-08, "prot": 0.022362179447421034, "supp": 64}, "strat": {"value": 8.09909814356581e-06, "held": 9.144317052872543e-06, "ident": 3.645015682601243e-07, "prot": 1.6855787859660587e-18, "supp": 64}}, "128": {"fps": {"value": 2.0465435582235477e-08, "held": 2.0966012780211985e-08, "ident": 8.392371822221043e-10, "prot": 1.1984822934022125e-19, "supp": 128}, "factor": 1.4040800047172476e-05, "j": 91, "s": [0, 36, 1], "ms_per_draw": 0.5206139087677002, "trace_ratio": 0.2352870928371808, "varopt": {"value": 2.077261608105957e-08, "held": 2.1044896434415396e-08, "ident": 8.417897694508439e-10, "prot": 0.0017313795401506147, "supp": 128}, "strat": {"value": 4.685467310644381e-08, "held": 4.84980356494322e-08, "ident": 1.8819699761550306e-09, "prot": 1.58023011184318e-19, "supp": 128}}}}
{"part": "B", "row": 167, "seq": 3, "layer": 11, "head": 7, "res": {"16": {"fps": {"value": 1.4124860940388418e-11, "held": 1.1106865557072082e-11, "ident": 4.988071359270665e-13, "prot": 4.584510053272425e-16, "supp": 16}, "factor": 6.952412954544696e-07, "j": 7, "s": [1, 6, 2], "ms_per_draw": 0.6142481565475464, "trace_ratio": 0.30464915003824133, "varopt": {"value": 1.401801334597388e-11, "held": 1.1634451242216599e-11, "ident": 4.972704002315054e-13, "prot": 0.42494703417651114, "supp": 16}, "strat": {"value": 1.671775183770868e-11, "held": 1.277914564223575e-11, "ident": 5.541877099354328e-13, "prot": 1.0836114671371185e-15, "supp": 16}}, "32": {"fps": {"value": 8.299949941221035e-13, "held": 6.908770767236821e-13, "ident": 3.1747924989476045e-14, "prot": 1.5629011545246902e-16, "supp": 32}, "factor": 1.270725434756292e-07, "j": 17, "s": [1, 13, 1], "ms_per_draw": 0.6786248683929443, "trace_ratio": 0.2983629859991049, "varopt": {"value": 8.340442360772905e-13, "held": 6.959793393299666e-13, "ident": 3.1521669963162256e-14, "prot": 0.0793334830244696, "supp": 32}, "strat": {"value": 1.0037265033811234e-12, "held": 8.244762901962818e-13, "ident": 3.9203828154457316e-14, "prot": 2.5006418472395045e-16, "supp": 32}}, "64": {"fps": {"value": 4.4477273715887045e-14, "held": 3.3801979889679653e-14, "ident": 1.4953345522940461e-15, "prot": 3.6467693605576104e-17, "supp": 64}, "factor": 2.2441784773614167e-08, "j": 39, "s": [0, 22, 3], "ms_per_draw": 0.5728155374526978, "trace_ratio": 0.24948532246129557, "varopt": {"value": 4.5558568347954014e-14, "held": 3.488843603801547e-14, "ident": 1.4962961898692599e-15, "prot": 0.01808804120095408, "supp": 64}, "strat": {"value": 6.060734387160066e-14, "held": 4.652568625235794e-14, "ident": 1.9911575644035323e-15, "prot": 3.9072528863117255e-17, "supp": 64}}, "128": {"fps": {"value": 3.2180003484489704e-16, "held": 2.2120398613160087e-16, "ident": 9.564744593282613e-18, "prot": 3.7444506827154035e-18, "supp": 128}, "factor": 1.616250401106512e-09, "j": 102, "s": [0, 25, 1], "ms_per_draw": 0.5883810520172119, "trace_ratio": 0.29209967137100395, "varopt": {"value": 3.16156643761652e-16, "held": 2.1683460531865422e-16, "ident": 9.503183004571572e-18, "prot": 0.0010221189072470056, "supp": 128}, "strat": {"value": 4.963280581914153e-16, "held": 3.380088731525288e-16, "ident": 1.4778360980607658e-17, "prot": 4.395659497100691e-18, "supp": 128}}}}
{"part": "B", "row": 169, "seq": 3, "layer": 12, "head": 7, "res": {"16": {"fps": {"value": 0.12552383521595026, "held": 0.12443416891545722, "ident": 0.005422963930878407, "prot": 4.359137619128962e-16, "supp": 16}, "factor": 0.06476162807633554, "j": 8, "s": [1, 2, 5], "ms_per_draw": 0.6103017330169678, "trace_ratio": 0.39297482708237147, "varopt": {"value": 0.12769578373843277, "held": 0.1291937520034071, "ident": 0.005435208581538635, "prot": 2.0366651664598674, "supp": 16}, "strat": {"value": 0.13101837554172568, "held": 0.129252516318478, "ident": 0.0056295822796225805, "prot": 5.448922023911203e-16, "supp": 16}}, "32": {"fps": {"value": 0.014039046983127076, "held": 0.012889240560939461, "ident": 0.0005914028840054764, "prot": 1.1578959300811305e-16, "supp": 32}, "factor": 0.015918042764829596, "j": 16, "s": [1, 8, 7], "ms_per_draw": 0.6604964733123779, "trace_ratio": 0.3306388759812168, "varopt": {"value": 0.014532405939929544, "held": 0.013590386638553352, "ident": 0.000596745503458408, "prot": 0.6283485260053844, "supp": 32}, "strat": {"value": 0.014633024946934586, "held": 0.013052344613355726, "ident": 0.0006098700489032352, "prot": 1.2941189806789105e-16, "supp": 32}}, "64": {"fps": {"value": 0.0010775155356491637, "held": 0.0008986034556103342, "ident": 4.248082954095596e-05, "prot": 1.4869145252385497e-17, "supp": 64}, "factor": 0.003407454443579006, "j": 39, "s": [0, 24, 1], "ms_per_draw": 0.5610541105270386, "trace_ratio": 0.30651566053745793, "varopt": {"value": 0.001075841882543271, "held": 0.0008819973148148563, "ident": 4.200517559064359e-05, "prot": 0.035396279735866724, "supp": 64}, "strat": {"value": 0.0010651074171191164, "held": 0.000909577947996145, "ident": 4.302082947534371e-05, "prot": 1.3622305059778007e-16, "supp": 64}}, "128": {"fps": {"value": 4.119403701297373e-05, "held": 3.7351220459666346e-05, "ident": 1.6434639276313082e-06, "prot": 3.1862454112254635e-18, "supp": 128}, "factor": 0.0005036181800629149, "j": 54, "s": [1, 41, 32], "ms_per_draw": 0.545035719871521, "trace_ratio": 0.004428065186843196, "varopt": {"value": 4.088329681443916e-05, "held": 3.687720455465522e-05, "ident": 1.6391062350526854e-06, "prot": 3.451765862160919e-18, "supp": 128}, "strat": {"value": 4.770831540145623e-05, "held": 4.3524662027145586e-05, "ident": 1.93721700141232e-06, "prot": 1.3281747433283555e-16, "supp": 128}}}}
{"part": "B", "row": 170, "seq": 3, "layer": 13, "head": 0, "res": {"16": {"fps": {"value": 0.31865522445380784, "held": 0.5208732264332072, "ident": 0.020061220802133548, "prot": 1.6090157847701799e-16, "supp": 16}, "factor": 0.11288216986240386, "j": 5, "s": [1, 6, 4], "ms_per_draw": 0.744140625, "trace_ratio": 0.3581567087869048, "varopt": {"value": 0.31427313123476047, "held": 0.5032457801123351, "ident": 0.01916676309714736, "prot": 1.0, "supp": 16}, "strat": {"value": 0.3164389831262079, "held": 0.5120682814272207, "ident": 0.01991433181581393, "prot": 1.9385533120791243e-16, "supp": 16}}, "32": {"fps": {"value": 0.05819995482319231, "held": 0.09140224283254339, "ident": 0.0033656869548943976, "prot": 8.888968321457636e-17, "supp": 32}, "factor": 0.037310240933605764, "j": 12, "s": [1, 13, 6], "ms_per_draw": 0.6043558120727539, "trace_ratio": 0.27678922641686765, "varopt": {"value": 0.06098849784569924, "held": 0.09524009579893183, "ident": 0.003369734737905594, "prot": 0.17984090123220225, "supp": 32}, "strat": {"value": 0.05957170597528814, "held": 0.09283821001512292, "ident": 0.0033835684671871765, "prot": 1.9060648527277513e-16, "supp": 32}}, "64": {"fps": {"value": 0.003159880700651373, "held": 0.0049692697508834805, "ident": 0.00016892514060094416, "prot": 3.89314308762575e-17, "supp": 64}, "factor": 0.008170233180196319, "j": 42, "s": [1, 15, 6], "ms_per_draw": 0.5753532648086548, "trace_ratio": 0.2600679410712875, "varopt": {"value": 0.00328204422936642, "held": 0.005104988739557201, "ident": 0.00016828703908268038, "prot": 0.038184149837945776, "supp": 64}, "strat": {"value": 0.0034638351986853487, "held": 0.005341454389422779, "ident": 0.0001785342552636426, "prot": 3.623098480391594e-17, "supp": 64}}, "128": {"fps": {"value": 2.7804671311268862e-05, "held": 4.080781787404661e-05, "ident": 1.263762153138618e-06, "prot": 4.725780626597731e-18, "supp": 128}, "factor": 0.0005580660188216018, "j": 98, "s": [0, 29, 1], "ms_per_draw": 0.6914107799530029, "trace_ratio": 0.2807115750828599, "varopt": {"value": 2.7627433846750888e-05, "held": 4.0962980646976483e-05, "ident": 1.257903310741351e-06, "prot": 0.0013890306159090712, "supp": 128}, "strat": {"value": 4.8766223233565226e-05, "held": 6.817836314967968e-05, "ident": 2.5625985242465865e-06, "prot": 4.500743453902601e-18, "supp": 128}}}}
{"part": "B", "row": 171, "seq": 3, "layer": 13, "head": 7, "res": {"16": {"fps": {"value": 0.353562560949682, "held": 0.22222940766380217, "ident": 0.012907512586608912, "prot": 4.1308550146682616e-16, "supp": 16}, "factor": 0.07408492471218127, "j": 0, "s": [1, 8, 7], "ms_per_draw": 0.6105542182922363, "trace_ratio": 0.34240269119997546, "varopt": {"value": 0.3655976993672034, "held": 0.22692759965203702, "ident": 0.012817696451454232, "prot": 0.8080950718716038, "supp": 16}, "strat": {"value": 0.3604681942002037, "held": 0.22646407639826657, "ident": 0.01306471174131669, "prot": 5.311099304573479e-16, "supp": 16}}, "32": {"fps": {"value": 0.10438163933536934, "held": 0.0665793191549049, "ident": 0.003642221394395008, "prot": 3.540732869715653e-16, "supp": 32}, "factor": 0.031719713177583236, "j": 6, "s": [1, 15, 10], "ms_per_draw": 0.6172865629196167, "trace_ratio": 0.3028844869043386, "varopt": {"value": 0.10477721063236677, "held": 0.06678897781325091, "ident": 0.0036319759026467633, "prot": 0.4771370966968649, "supp": 32}, "strat": {"value": 0.11371696866937343, "held": 0.07222167453704972, "ident": 0.00399057486066054, "prot": 2.6555496522867395e-16, "supp": 32}}, "64": {"fps": {"value": 0.017124089871632695, "held": 0.011331449952153655, "ident": 0.000573971261083268, "prot": 1.9178969710959785e-16, "supp": 64}, "factor": 0.011107776591493796, "j": 31, "s": [1, 24, 8], "ms_per_draw": 0.6372730731964111, "trace_ratio": 0.30589628959738124, "varopt": {"value": 0.01762129612073096, "held": 0.011617146077835105, "ident": 0.0005753462478049472, "prot": 0.13454623439540223, "supp": 64}, "strat": {"value": 0.022023470964659935, "held": 0.014876862531625597, "ident": 0.0007674568985603674, "prot": 2.212958043572283e-16, "supp": 64}}, "128": {"fps": {"value": 0.0013145293550700546, "held": 0.000886990869330595, "ident": 4.104390212500421e-05, "prot": 4.7947424277399463e-17, "supp": 128}, "factor": 0.002333158888150397, "j": 50, "s": [1, 45, 32], "ms_per_draw": 0.5201578140258789, "trace_ratio": 0.06408775994446744, "varopt": {"value": 0.0013071458889037774, "held": 0.0008891644852968369, "ident": 4.105237028945937e-05, "prot": 4.7947424277399463e-17, "supp": 128}, "strat": {"value": 0.0026800772986784777, "held": 0.0019411394328030902, "ident": 9.671452033602229e-05, "prot": 7.37652681190761e-17, "supp": 128}}}}
{"part": "B", "row": 172, "seq": 3, "layer": 14, "head": 0, "res": {"16": {"fps": {"value": 0.2963288950558352, "held": 0.42694515293074564, "ident": 0.013149204946132117, "prot": 3.3252516371135275e-16, "supp": 16}, "factor": 0.07929564349522714, "j": 3, "s": [1, 5, 7], "ms_per_draw": 0.6128658056259155, "trace_ratio": 0.3734483712642967, "varopt": {"value": 0.30405912674448526, "held": 0.43672537944207385, "ident": 0.0132246476338295, "prot": 0.9443541831903105, "supp": 16}, "strat": {"value": 0.2961716496513266, "held": 0.4247995283628098, "ident": 0.013228711211586558, "prot": 6.825516518285662e-16, "supp": 16}}, "32": {"fps": {"value": 0.0722700431592492, "held": 0.10218810725468737, "ident": 0.0033212784886065224, "prot": 1.1375860863809436e-16, "supp": 32}, "factor": 0.03113185480392356, "j": 8, "s": [1, 13, 10], "ms_per_draw": 0.6163182258605957, "trace_ratio": 0.31249192887022476, "varopt": {"value": 0.07495719476391674, "held": 0.10875678217443775, "ident": 0.0033217781909409033, "prot": 0.47473845999047276, "supp": 32}, "strat": {"value": 0.07373375020373198, "held": 0.10358624207737378, "ident": 0.0033445599854583278, "prot": 1.750132440586067e-16, "supp": 32}}, "64": {"fps": {"value": 0.008114083760750717, "held": 0.012026608064587512, "ident": 0.00039990312755178864, "prot": 1.3248125253231426e-16, "supp": 64}, "factor": 0.010421400611376917, "j": 37, "s": [0, 24, 3], "ms_per_draw": 0.6147993803024292, "trace_ratio": 0.28593352403047334, "varopt": {"value": 0.008301946776564838, "held": 0.01209299948541581, "ident": 0.00040136383553873354, "prot": 0.09540985480907396, "supp": 64}, "strat": {"value": 0.009776870499632696, "held": 0.01407801193704672, "ident": 0.00047672951802963325, "prot": 5.268692669532885e-17, "supp": 64}}, "128": {"fps": {"value": 0.00022087279735223363, "held": 0.0003107626147761233, "ident": 9.74296990311333e-06, "prot": 1.1828683261813773e-17, "supp": 128}, "factor": 0.0014629153868754667, "j": 59, "s": [1, 36, 32], "ms_per_draw": 0.5144027471542358, "trace_ratio": 0.013502922070665377, "varopt": {"value": 0.0002217528280593215, "held": 0.000305135508998416, "ident": 9.744272133365123e-06, "prot": 1.4785854077267217e-17, "supp": 128}, "strat": {"value": 0.0006347778316568535, "held": 0.0008682394675498224, "ident": 3.2301252240969134e-05, "prot": 1.9688989956593255e-17, "supp": 128}}}}
{"part": "B", "row": 173, "seq": 3, "layer": 14, "head": 7, "res": {"16": {"fps": {"value": 0.1916113290364113, "held": 0.14450110381403922, "ident": 0.006018603082279726, "prot": 8.177917624543462e-16, "supp": 16}, "factor": 0.06085400724655166, "j": 5, "s": [1, 3, 7], "ms_per_draw": 0.6144942045211792, "trace_ratio": 0.3474703774204191, "varopt": {"value": 0.2037830661751928, "held": 0.14610786407048623, "ident": 0.006039507832086779, "prot": 1.4142883956333199, "supp": 16}, "strat": {"value": 0.20812494447201477, "held": 0.14687550716732675, "ident": 0.006302047262944985, "prot": 5.784380758823423e-16, "supp": 16}}, "32": {"fps": {"value": 0.030935601147839647, "held": 0.019193004524826755, "ident": 0.0009213734376131772, "prot": 1.5956912438133582e-16, "supp": 32}, "factor": 0.019326751701732772, "j": 14, "s": [1, 9, 8], "ms_per_draw": 0.6151140928268433, "trace_ratio": 0.31375168953768284, "varopt": {"value": 0.03159953043445023, "held": 0.020216784407096632, "ident": 0.0009233573264514128, "prot": 0.6162819558580304, "supp": 32}, "strat": {"value": 0.0320213287313148, "held": 0.019503765701301766, "ident": 0.0009469551714628383, "prot": 1.795152649290028e-16, "supp": 32}}, "64": {"fps": {"value": 0.00253371336296106, "held": 0.0017409002226463272, "ident": 7.737454868075375e-05, "prot": 1.9162888057497185e-17, "supp": 64}, "factor": 0.0046326159384827495, "j": 35, "s": [0, 26, 3], "ms_per_draw": 0.6382592916488647, "trace_ratio": 0.26100944816593125, "varopt": {"value": 0.0025208500172552465, "held": 0.0017576508192741693, "ident": 7.739717837747917e-05, "prot": 0.09737354604189292, "supp": 64}, "strat": {"value": 0.002472439781968004, "held": 0.0017062151353899727, "ident": 7.752596609719775e-05, "prot": 3.9892281095333954e-17, "supp": 64}}, "128": {"fps": {"value": 2.268848591958045e-05, "held": 1.6577671014012198e-05, "ident": 7.64838239253611e-07, "prot": 2.5362645958452158e-18, "supp": 128}, "factor": 0.0004533433516148042, "j": 69, "s": [1, 26, 32], "ms_per_draw": 0.4982038736343384, "trace_ratio": 0.0026738513069423115, "varopt": {"value": 2.3216064554174824e-05, "held": 1.6865163251514817e-05, "ident": 7.653407879319925e-07, "prot": 1.4090358865806755e-18, "supp": 128}, "strat": {"value": 5.227870626427523e-05, "held": 4.1979375435910834e-05, "ident": 1.966859183444909e-06, "prot": 4.1138914879563145e-17, "supp": 128}}}}
{"part": "B", "row": 174, "seq": 3, "layer": 15, "head": 0, "res": {"16": {"fps": {"value": 1.0204106096856829, "held": 1.1024474012904348, "ident": 0.03756110351501995, "prot": 4.565718082671325e-16, "supp": 16}, "factor": 0.12135466873878863, "j": 1, "s": [1, 8, 6], "ms_per_draw": 0.6281061172485352, "trace_ratio": 0.3803339595915815, "varopt": {"value": 1.0473616408415385, "held": 1.1651212830408473, "ident": 0.037622586149521096, "prot": 0.712987716060795, "supp": 16}, "strat": {"value": 1.0529418863628572, "held": 1.136642367928684, "ident": 0.03818308323315489, "prot": 4.565718082671325e-16, "supp": 16}}, "32": {"fps": {"value": 0.3114629631367409, "held": 0.3234968863568474, "ident": 0.011100464927559159, "prot": 2.772043121621876e-16, "supp": 32}, "factor": 0.053908527194442446, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.6352126598358154, "trace_ratio": 0.3207594941257901, "varopt": {"value": 0.32143772595610753, "held": 0.3358701739116614, "ident": 0.011116677126726655, "prot": 0.3572840639479133, "supp": 32}, "strat": {"value": 0.3134180793319084, "held": 0.3269743090409229, "ident": 0.011329438745784601, "prot": 3.4242885620034937e-16, "supp": 32}}, "64": {"fps": {"value": 0.06139424419808668, "held": 0.06163805377742805, "ident": 0.002171434655505222, "prot": 2.3643897213833645e-16, "supp": 64}, "factor": 0.01975484204834872, "j": 21, "s": [1, 33, 9], "ms_per_draw": 0.5833190679550171, "trace_ratio": 0.27476025947718996, "varopt": {"value": 0.0641016270257811, "held": 0.06379237187509537, "ident": 0.0021706828031984294, "prot": 0.14939315183534965, "supp": 64}, "strat": {"value": 0.06227675474309385, "held": 0.06251339657060107, "ident": 0.0021886771721666377, "prot": 1.1414295206678313e-16, "supp": 64}}, "128": {"fps": {"value": 0.003357305191383468, "held": 0.0033772455611845798, "ident": 0.00011166755565756506, "prot": 5.707147603339157e-17, "supp": 128}, "factor": 0.004654060974784408, "j": 85, "s": [0, 40, 3], "ms_per_draw": 0.5229184627532959, "trace_ratio": 0.2481648618517959, "varopt": {"value": 0.0034156110735349384, "held": 0.003430664860878139, "ident": 0.0001117759323030346, "prot": 0.015322923746480907, "supp": 128}, "strat": {"value": 0.004341228206230533, "held": 0.004345932704493702, "ident": 0.00016243260636904073, "prot": 8.153068004770223e-17, "supp": 128}}}}
{"part": "B", "row": 175, "seq": 3, "layer": 15, "head": 7, "res": {"16": {"fps": {"value": 1.1192730539870146, "held": 1.0124554679783553, "ident": 0.038311134609844345, "prot": 8.287600156345623e-16, "supp": 16}, "factor": 0.115572741297658, "j": 0, "s": [1, 9, 6], "ms_per_draw": 0.5981969833374023, "trace_ratio": 0.3997897621236165, "varopt": {"value": 1.1425258368375335, "held": 1.0233458762283432, "ident": 0.03837032771995172, "prot": 1.0000000000000004, "supp": 16}, "strat": {"value": 1.128125338156151, "held": 1.0090535869502817, "ident": 0.03880680520444236, "prot": 7.458840140711061e-16, "supp": 16}}, "32": {"fps": {"value": 0.3914218470321189, "held": 0.35954103867260123, "ident": 0.013240308499444547, "prot": 4.972560093807373e-16, "supp": 32}, "factor": 0.05519321722788662, "j": 1, "s": [1, 19, 11], "ms_per_draw": 0.5995361804962158, "trace_ratio": 0.3001123796372984, "varopt": {"value": 0.394997355902691, "held": 0.3605716637966948, "ident": 0.013293706099377535, "prot": 0.49652715351018634, "supp": 32}, "strat": {"value": 0.39968417110776366, "held": 0.3728327291420368, "ident": 0.013734516723333947, "prot": 3.315040062538249e-16, "supp": 32}}, "64": {"fps": {"value": 0.07952851084832231, "held": 0.07492366259259302, "ident": 0.0027291587707553647, "prot": 3.7294200703555305e-16, "supp": 64}, "factor": 0.02240072294889162, "j": 20, "s": [1, 33, 10], "ms_per_draw": 0.5814176797866821, "trace_ratio": 0.26281511565188487, "varopt": {"value": 0.08379451465977417, "held": 0.07831496467564843, "ident": 0.002732275327368381, "prot": 0.21274247370412402, "supp": 64}, "strat": {"value": 0.09478001961598209, "held": 0.09077537783394049, "ident": 0.0032422809359966324, "prot": 3.315040062538249e-16, "supp": 64}}, "128": {"fps": {"value": 0.005128184630163971, "held": 0.005003568414465306, "ident": 0.00016782995661766576, "prot": 8.287600156345623e-17, "supp": 128}, "factor": 0.005457002123264351, "j": 85, "s": [0, 41, 2], "ms_per_draw": 0.6448724269866943, "trace_ratio": 0.2708574520880388, "varopt": {"value": 0.005207030578584739, "held": 0.0050544423665806, "ident": 0.00016816803976878368, "prot": 0.013707268555622926, "supp": 128}, "strat": {"value": 0.010813502399600383, "held": 0.01104635129502599, "ident": 0.0003901913422096892, "prot": 8.287600156345623e-17, "supp": 128}}}}
{"part": "B", "row": 177, "seq": 3, "layer": 16, "head": 7, "res": {"16": {"fps": {"value": 0.4485521666508498, "held": 0.2943057628447584, "ident": 0.008567672673297147, "prot": 5.212768888441546e-16, "supp": 16}, "factor": 0.07348821941157525, "j": 5, "s": [1, 7, 3], "ms_per_draw": 0.5917661190032959, "trace_ratio": 0.356934337499982, "varopt": {"value": 0.44521099504607914, "held": 0.29931352596258987, "ident": 0.008540278555083347, "prot": 0.9296430287368902, "supp": 16}, "strat": {"value": 0.5053961114524415, "held": 0.32934622522119056, "ident": 0.009455012545064229, "prot": 4.440506830894651e-16, "supp": 16}}, "32": {"fps": {"value": 0.08049543026520152, "held": 0.049338883878047156, "ident": 0.0014597448800059154, "prot": 2.702917201414135e-16, "supp": 32}, "factor": 0.02518176316606819, "j": 13, "s": [1, 13, 5], "ms_per_draw": 0.5827299356460571, "trace_ratio": 0.2827032752084029, "varopt": {"value": 0.08197036460107927, "held": 0.04990175887797047, "ident": 0.0014628407755984895, "prot": 0.3815810556214164, "supp": 32}, "strat": {"value": 0.10360545419552239, "held": 0.06695523542585738, "ident": 0.0019498314002680552, "prot": 2.1237206582539634e-16, "supp": 32}}, "64": {"fps": {"value": 0.005218333845824542, "held": 0.003300921885614047, "ident": 9.233152591806342e-05, "prot": 8.205284361435768e-17, "supp": 64}, "factor": 0.005598066132628868, "j": 42, "s": [0, 16, 6], "ms_per_draw": 0.5539242029190063, "trace_ratio": 0.28799509473595, "varopt": {"value": 0.005205432043535054, "held": 0.003285829272940016, "ident": 9.233339391667192e-05, "prot": 0.06798915963638007, "supp": 64}, "strat": {"value": 0.014493818452593588, "held": 0.009375932386326495, "ident": 0.00030247511301416554, "prot": 1.1583930863203436e-16, "supp": 64}}, "128": {"fps": {"value": 0.0001533054406902735, "held": 0.00010281018873218922, "ident": 2.810417613390446e-06, "prot": 1.6893232508838344e-17, "supp": 128}, "factor": 0.0006435305931099269, "j": 80, "s": [0, 46, 2], "ms_per_draw": 0.5281715393066406, "trace_ratio": 0.306693016202553, "varopt": {"value": 0.0001552171191316632, "held": 0.00010446188921825403, "ident": 2.813309127694463e-06, "prot": 0.0065062914323240515, "supp": 128}, "strat": {"value": 0.002020262586581222, "held": 0.0011671750782247358, "ident": 3.7643485774461575e-05, "prot": 4.2836411004554375e-17, "supp": 128}}}}
{"part": "B", "row": 176, "seq": 3, "layer": 16, "head": 0, "res": {"16": {"fps": {"value": 0.17619467907397374, "held": 0.3098329699954132, "ident": 0.005328846483848389, "prot": 3.5246617165092336e-16, "supp": 16}, "factor": 0.06241098027390762, "j": 5, "s": [1, 6, 4], "ms_per_draw": 0.6227588653564453, "trace_ratio": 0.31588509058983083, "varopt": {"value": 0.17408452679217254, "held": 0.31541045856772815, "ident": 0.0052559239038177845, "prot": 0.7191380857800803, "supp": 16}, "strat": {"value": 0.19803153657423295, "held": 0.37520984083866893, "ident": 0.0061538651358908035, "prot": 2.907997059418424e-16, "supp": 16}}, "32": {"fps": {"value": 0.02413187455697462, "held": 0.041502131920408074, "ident": 0.000700782285043289, "prot": 1.6444390855754915e-16, "supp": 32}, "factor": 0.017180258436123294, "j": 15, "s": [1, 11, 5], "ms_per_draw": 0.5967867374420166, "trace_ratio": 0.31695552714104236, "varopt": {"value": 0.02421684682423504, "held": 0.04162120958474648, "ident": 0.0006995662262866702, "prot": 0.23130651839749172, "supp": 32}, "strat": {"value": 0.04271911525937023, "held": 0.07897444819555195, "ident": 0.001341652147691161, "prot": 1.9346342183241075e-16, "supp": 32}}, "64": {"fps": {"value": 0.0010752043315749417, "held": 0.0016417586459954645, "ident": 2.8737810561017075e-05, "prot": 2.9019513274861616e-17, "supp": 64}, "factor": 0.004002587112238538, "j": 45, "s": [0, 14, 5], "ms_per_draw": 0.6878257989883423, "trace_ratio": 0.21664068646927617, "varopt": {"value": 0.0010690458025921065, "held": 0.0016952851134521651, "ident": 2.863190717744863e-05, "prot": 0.04546263655005317, "supp": 64}, "strat": {"value": 0.006774596183908621, "held": 0.011097563282953757, "ident": 0.0002128143332027929, "prot": 2.9019513274861616e-17, "supp": 64}}, "128": {"fps": {"value": 3.0512896855193405e-06, "held": 4.8894538082790996e-06, "ident": 8.487220000547591e-08, "prot": 4.232012352583985e-18, "supp": 128}, "factor": 0.00014423282273314924, "j": 67, "s": [1, 28, 32], "ms_per_draw": 0.556891918182373, "trace_ratio": 0.004064713263456857, "varopt": {"value": 2.9947008254684933e-06, "held": 4.739618406824335e-06, "ident": 8.217936552786247e-08, "prot": 0.0004444976625299648, "supp": 128}, "strat": {"value": 0.0008497222515396119, "held": 0.0011416090749213005, "ident": 2.5442248098055946e-05, "prot": 1.791048084932865e-17, "supp": 128}}}}
{"part": "B", "row": 178, "seq": 3, "layer": 17, "head": 0, "res": {"16": {"fps": {"value": 0.6146698886614448, "held": 1.242607077160941, "ident": 0.02709145979848509, "prot": 6.039981402571382e-16, "supp": 16}, "factor": 0.10386635652594373, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.7574654817581177, "trace_ratio": 0.3777183579978197, "varopt": {"value": 0.624084960775956, "held": 1.2477261587601287, "ident": 0.02718689031071382, "prot": 0.8112735800538587, "supp": 16}, "strat": {"value": 0.6235621434924532, "held": 1.2715048546136822, "ident": 0.02757699437049739, "prot": 8.62854486081626e-16, "supp": 16}}, "32": {"fps": {"value": 0.20114605166028474, "held": 0.36489923113910144, "ident": 0.008371684959616125, "prot": 4.31427243040813e-16, "supp": 32}, "factor": 0.04503086198649125, "j": 5, "s": [1, 18, 8], "ms_per_draw": 0.6082475185394287, "trace_ratio": 0.3352150593391892, "varopt": {"value": 0.20072952890015727, "held": 0.36795825601532656, "ident": 0.008334997753063731, "prot": 0.4399884824729172, "supp": 32}, "strat": {"value": 0.19867383519340348, "held": 0.37117494083090835, "ident": 0.008354019356402044, "prot": 4.0985588088877233e-16, "supp": 32}}, "64": {"fps": {"value": 0.0455070607292142, "held": 0.07305117933440529, "ident": 0.0017522297905304112, "prot": 3.66713156584691e-16, "supp": 64}, "factor": 0.017788771727755143, "j": 23, "s": [1, 32, 8], "ms_per_draw": 0.5754088163375854, "trace_ratio": 0.2869678343722514, "varopt": {"value": 0.04598346020300659, "held": 0.07384054320249556, "ident": 0.0017510141123735742, "prot": 0.15347057350794277, "supp": 64}, "strat": {"value": 0.04566003630214074, "held": 0.07346815423112282, "ident": 0.001751814533013467, "prot": 2.7672013010664646e-16, "supp": 64}}, "128": {"fps": {"value": 0.004305551334468462, "held": 0.006041604808000962, "ident": 0.0001598891784552282, "prot": 9.707112968418293e-17, "supp": 128}, "factor": 0.0048161588701988774, "j": 82, "s": [0, 42, 4], "ms_per_draw": 0.5707675218582153, "trace_ratio": 0.3089447428811944, "varopt": {"value": 0.0043314072620773275, "held": 0.005955313517928167, "ident": 0.0001589876628222914, "prot": 0.031937015149603606, "supp": 128}, "strat": {"value": 0.004692754496147881, "held": 0.006556485290559556, "ident": 0.00017337925727142466, "prot": 1.294281729122439e-16, "supp": 128}}}}
{"part": "B", "row": 179, "seq": 3, "layer": 17, "head": 7, "res": {"16": {"fps": {"value": 0.02038407945590003, "held": 0.009100348404769506, "ident": 0.000437486237159726, "prot": 2.011649717595469e-15, "supp": 16}, "factor": 0.014809432201270123, "j": 4, "s": [1, 10, 1], "ms_per_draw": 0.5929892063140869, "trace_ratio": 0.3853571279928661, "varopt": {"value": 0.02082571804140275, "held": 0.009183242162259487, "ident": 0.00043812824261999146, "prot": 1.3407666204450492, "supp": 16}, "strat": {"value": 0.020835713316516645, "held": 0.009299757436965298, "ident": 0.0004421595667622872, "prot": 3.2186395481527503e-15, "supp": 16}}, "32": {"fps": {"value": 0.004836687652265313, "held": 0.0023719708315730996, "ident": 0.00010136172136266809, "prot": 1.106407344677508e-15, "supp": 32}, "factor": 0.005975106491558216, "j": 9, "s": [1, 20, 2], "ms_per_draw": 0.6121127605438232, "trace_ratio": 0.2923852743754757, "varopt": {"value": 0.004881721410572855, "held": 0.002397001658253167, "ident": 0.00010124830750298474, "prot": 0.6115668847504367, "supp": 32}, "strat": {"value": 0.004962299612911015, "held": 0.0024488046490516433, "ident": 0.00010448155688405247, "prot": 1.307572316437055e-15, "supp": 32}}, "64": {"fps": {"value": 0.0006157988697491373, "held": 0.00039665120155731216, "ident": 1.4949550394675354e-05, "prot": 4.777668079289238e-16, "supp": 64}, "factor": 0.001727631196257089, "j": 29, "s": [1, 32, 2], "ms_per_draw": 0.5732564926147461, "trace_ratio": 0.30330243132259266, "varopt": {"value": 0.0006211322923415946, "held": 0.00039010563150853396, "ident": 1.4867407608339903e-05, "prot": 0.21940507119428682, "supp": 64}, "strat": {"value": 0.000649102362900956, "held": 0.00042613012870471576, "ident": 1.5776460888606694e-05, "prot": 4.777668079289238e-16, "supp": 64}}, "128": {"fps": {"value": 4.816505327283715e-05, "held": 3.831685351912971e-05, "ident": 1.3787565318892027e-06, "prot": 1.383009180846885e-16, "supp": 128}, "factor": 0.0004119334719733177, "j": 68, "s": [0, 54, 6], "ms_per_draw": 0.5371284484863281, "trace_ratio": 0.2775162719993785, "varopt": {"value": 4.87721754294396e-05, "held": 3.8346604731208904e-05, "ident": 1.3762535081725338e-06, "prot": 0.06503313753209315, "supp": 128}, "strat": {"value": 4.9984852573065404e-05, "held": 4.017043510610843e-05, "ident": 1.4282355530333435e-06, "prot": 1.383009180846885e-16, "supp": 128}}}}
{"part": "B", "row": 180, "seq": 3, "layer": 18, "head": 0, "res": {"16": {"fps": {"value": 0.16124816944911963, "held": 0.14294577223365648, "ident": 0.004986058722181764, "prot": 1.5095001794566915e-15, "supp": 16}, "factor": 0.04137133998728139, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.6079410314559937, "trace_ratio": 0.41051206252482453, "varopt": {"value": 0.16364210940163304, "held": 0.14782248213776478, "ident": 0.004996346579072813, "prot": 1.2014968956782843, "supp": 16}, "strat": {"value": 0.16130337823621976, "held": 0.14448983477385083, "ident": 0.00502174335896268, "prot": 1.6772224216185462e-15, "supp": 16}}, "32": {"fps": {"value": 0.05795939502320928, "held": 0.0532394404323004, "ident": 0.0018540838594413745, "prot": 1.2579168162139095e-15, "supp": 32}, "factor": 0.01920465871295131, "j": 2, "s": [1, 23, 6], "ms_per_draw": 0.6161400079727173, "trace_ratio": 0.35934043843806707, "varopt": {"value": 0.05861778170206128, "held": 0.05403806606523461, "ident": 0.0018547805030197477, "prot": 0.6052758087902957, "supp": 32}, "strat": {"value": 0.05756962506395104, "held": 0.052292467471933834, "ident": 0.0018568193118098314, "prot": 8.386112108092731e-16, "supp": 32}}, "64": {"fps": {"value": 0.017018925396928116, "held": 0.015737842451354667, "ident": 0.0005605959707462473, "prot": 4.82201446215332e-16, "supp": 64}, "factor": 0.008407525968037812, "j": 18, "s": [0, 40, 6], "ms_per_draw": 0.6001644134521484, "trace_ratio": 0.3535268831231072, "varopt": {"value": 0.017170133717951373, "held": 0.015688589603311515, "ident": 0.0005577947470400091, "prot": 0.27802065491926087, "supp": 64}, "strat": {"value": 0.017145757569620813, "held": 0.015514604718983954, "ident": 0.0005580915214492575, "prot": 9.224723318902004e-16, "supp": 64}}, "128": {"fps": {"value": 0.003495596426134618, "held": 0.0031668242984185485, "ident": 0.00011170515047301126, "prot": 2.0965280270231827e-16, "supp": 128}, "factor": 0.0031130392900995426, "j": 52, "s": [0, 69, 7], "ms_per_draw": 0.5607950687408447, "trace_ratio": 0.3076199405951791, "varopt": {"value": 0.0034794440642228306, "held": 0.0031234932426985715, "ident": 0.00011176054520556518, "prot": 0.11523720861018155, "supp": 128}, "strat": {"value": 0.0035339748704313017, "held": 0.0031737322307552845, "ident": 0.00011202640493419455, "prot": 3.5640976459394105e-16, "supp": 128}}}}
{"part": "B", "row": 181, "seq": 3, "layer": 18, "head": 7, "res": {"16": {"fps": {"value": 0.003576492797984826, "held": 0.004031067725032047, "ident": 0.00014580856691159567, "prot": 1.0143670243571573e-16, "supp": 16}, "factor": 0.01005143032018141, "j": 7, "s": [1, 6, 2], "ms_per_draw": 0.602988600730896, "trace_ratio": 0.39200639710763685, "varopt": {"value": 0.003822453355316875, "held": 0.00419569551315085, "ident": 0.0001451818673820743, "prot": 0.6757013899673708, "supp": 16}, "strat": {"value": 0.008656334848581424, "held": 0.009668585181584038, "ident": 0.0003386192644119364, "prot": 1.4490957490816532e-16, "supp": 16}}, "32": {"fps": {"value": 0.0007163118949806269, "held": 0.0008145640177206155, "ident": 2.8532111129957786e-05, "prot": 5.033721547178144e-17, "supp": 32}, "factor": 0.0029429650816147606, "j": 10, "s": [1, 16, 5], "ms_per_draw": 0.649213433265686, "trace_ratio": 0.32751528304299715, "varopt": {"value": 0.0007305813815999673, "held": 0.0008263302024964571, "ident": 2.8442721108719063e-05, "prot": 0.24399223028204525, "supp": 32}, "strat": {"value": 0.0017029188783589068, "held": 0.0019034816818300953, "ident": 6.77791467955503e-05, "prot": 5.049193000706386e-17, "supp": 32}}, "64": {"fps": {"value": 0.00010255352505465881, "held": 0.0001162854571227372, "ident": 3.86150698199182e-06, "prot": 1.9925066549872733e-17, "supp": 64}, "factor": 0.0009086339277091314, "j": 31, "s": [0, 28, 5], "ms_per_draw": 0.6144359111785889, "trace_ratio": 0.29795334352442243, "varopt": {"value": 0.00010333975045607415, "held": 0.00011859982004937746, "ident": 3.863385626292072e-06, "prot": 0.07238719175028406, "supp": 64}, "strat": {"value": 0.00016495030541272142, "held": 0.00018266051699601904, "ident": 6.288252224510843e-06, "prot": 2.5359175608928932e-17, "supp": 64}}, "128": {"fps": {"value": 8.317923508351712e-06, "held": 9.390382316532226e-06, "ident": 3.067789495087444e-07, "prot": 4.302003005086158e-18, "supp": 128}, "factor": 0.00020257478423999433, "j": 73, "s": [0, 50, 5], "ms_per_draw": 0.5446927547454834, "trace_ratio": 0.2781774599346784, "varopt": {"value": 8.500086430340822e-06, "held": 9.725253849477887e-06, "ident": 3.0815209644100865e-07, "prot": 0.01344960376887083, "supp": 128}, "strat": {"value": 9.217187291337844e-06, "held": 1.0448898869830636e-05, "ident": 3.426309710458595e-07, "prot": 9.962533274936367e-18, "supp": 128}}}}
{"part": "B", "row": 182, "seq": 3, "layer": 19, "head": 0, "res": {"16": {"fps": {"value": 0.00833535537027005, "held": 0.0065833266791232746, "ident": 0.0002565937800585028, "prot": 2.199501106158248e-16, "supp": 16}, "factor": 0.013161256397786156, "j": 6, "s": [1, 5, 4], "ms_per_draw": 0.5944912433624268, "trace_ratio": 0.3668459301400022, "varopt": {"value": 0.008468136496552741, "held": 0.006951660498267925, "ident": 0.00025586427408061017, "prot": 0.8076407266507937, "supp": 16}, "strat": {"value": 0.010953827888633551, "held": 0.008943403092182748, "ident": 0.00038017629587704273, "prot": 2.1088849557172715e-16, "supp": 16}}, "32": {"fps": {"value": 0.0014351180110853004, "held": 0.0011222906028630992, "ident": 4.028517737285466e-05, "prot": 1.0544424778586357e-16, "supp": 32}, "factor": 0.0038936374118094586, "j": 14, "s": [1, 11, 6], "ms_per_draw": 0.6096552610397339, "trace_ratio": 0.3313783552916639, "varopt": {"value": 0.0014642916258253381, "held": 0.0011559430347382682, "ident": 4.0491669702210865e-05, "prot": 0.2965225648382745, "supp": 32}, "strat": {"value": 0.002246719361013304, "held": 0.0017620313114870877, "ident": 6.818306647126737e-05, "prot": 2.7926249999537305e-16, "supp": 32}}, "64": {"fps": {"value": 0.00015467626000584766, "held": 0.00013257003034638262, "ident": 4.424531546065813e-06, "prot": 3.047997787560119e-17, "supp": 64}, "factor": 0.000968539958630837, "j": 32, "s": [0, 26, 6], "ms_per_draw": 0.5887333154678345, "trace_ratio": 0.3062395225272502, "varopt": {"value": 0.00015843627318435345, "held": 0.00013601191879798418, "ident": 4.422720572520583e-06, "prot": 0.07543476873228434, "supp": 64}, "strat": {"value": 0.0001744403221012746, "held": 0.0001501014378559928, "ident": 4.964471666977955e-06, "prot": 2.1459551990794892e-16, "supp": 64}}, "128": {"fps": {"value": 1.0261782718766363e-05, "held": 8.897837161563679e-06, "ident": 2.8275015355416526e-07, "prot": 6.375442262605921e-18, "supp": 128}, "factor": 0.00020871277613996244, "j": 78, "s": [0, 47, 3], "ms_per_draw": 0.5510604381561279, "trace_ratio": 0.27202515960457446, "varopt": {"value": 1.0458846880387488e-05, "held": 9.197837378228288e-06, "ident": 2.842345643431141e-07, "prot": 0.006398927530572761, "supp": 128}, "strat": {"value": 1.0323810623198308e-05, "held": 9.071315732029043e-06, "ident": 2.8551855146234136e-07, "prot": 2.1335984512920832e-16, "supp": 128}}}}
{"part": "B", "row": 184, "seq": 3, "layer": 20, "head": 0, "res": {"16": {"fps": {"value": 0.06839265304933419, "held": 0.1753627516621707, "ident": 0.0018766619312887878, "prot": 3.975481385908101e-16, "supp": 16}, "factor": 0.032619927219286846, "j": 4, "s": [1, 8, 3], "ms_per_draw": 0.6287102699279785, "trace_ratio": 0.34985243967906937, "varopt": {"value": 0.07071731670380361, "held": 0.1768630429308764, "ident": 0.0018821096136911616, "prot": 0.4369363447516057, "supp": 16}, "strat": {"value": 0.0720198722338583, "held": 0.1824508270259943, "ident": 0.0019444977732591298, "prot": 5.662049246596387e-16, "supp": 16}}, "32": {"fps": {"value": 0.01667168365331378, "held": 0.044608701580376116, "ident": 0.0004135463279165513, "prot": 1.6865678606882853e-16, "supp": 32}, "factor": 0.010875108936412381, "j": 10, "s": [1, 15, 6], "ms_per_draw": 0.6060526371002197, "trace_ratio": 0.3452548101309211, "varopt": {"value": 0.017250059583176356, "held": 0.04502811190469558, "ident": 0.0004129174275086396, "prot": 0.19196251538566936, "supp": 32}, "strat": {"value": 0.01759402810716655, "held": 0.046509087509054046, "ident": 0.00042613725713473895, "prot": 2.4093826581261217e-16, "supp": 32}}, "64": {"fps": {"value": 0.0028121248405111434, "held": 0.00774565055199134, "ident": 6.427990987955897e-05, "prot": 1.38539502842252e-16, "supp": 64}, "factor": 0.003643494663671781, "j": 35, "s": [0, 25, 4], "ms_per_draw": 0.5716814994812012, "trace_ratio": 0.3469177370147799, "varopt": {"value": 0.0027944767781524905, "held": 0.007652622186108073, "ident": 6.369573378932937e-05, "prot": 0.07068195034546272, "supp": 64}, "strat": {"value": 0.0028612337651183644, "held": 0.007792315553051061, "ident": 6.454524776142616e-05, "prot": 1.2046913290630608e-16, "supp": 64}}, "128": {"fps": {"value": 0.00023332447207679663, "held": 0.0006802618684539811, "ident": 5.106327896697552e-06, "prot": 3.312901154923418e-17, "supp": 128}, "factor": 0.0008562182827376892, "j": 73, "s": [0, 49, 6], "ms_per_draw": 0.5385415554046631, "trace_ratio": 0.2647719343599105, "varopt": {"value": 0.00023672002355496096, "held": 0.0006838543958618152, "ident": 5.111017104535985e-06, "prot": 0.014301536981980677, "supp": 128}, "strat": {"value": 0.0002320841307232393, "held": 0.0006752637248344903, "ident": 5.1137459882289075e-06, "prot": 3.915246819454948e-17, "supp": 128}}}}
{"part": "B", "row": 185, "seq": 3, "layer": 20, "head": 7, "res": {"16": {"fps": {"value": 1.1316018780683208, "held": 0.40673884026813983, "ident": 0.010661815027826517, "prot": 1.2168337654854425e-15, "supp": 16}, "factor": 0.07713506596254623, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.5953202247619629, "trace_ratio": 0.34987764131907845, "varopt": {"value": 1.1258393506093076, "held": 0.4087864921305239, "ident": 0.010649040563248401, "prot": 0.6167435422058858, "supp": 16}, "strat": {"value": 1.1307045786970695, "held": 0.4103642842573779, "ident": 0.010667684006230069, "prot": 9.46426262044233e-16, "supp": 16}}, "32": {"fps": {"value": 0.24996245251442642, "held": 0.09529519709788857, "ident": 0.0026771118787746848, "prot": 6.084168827427213e-16, "supp": 32}, "factor": 0.02790179724101412, "j": 9, "s": [1, 17, 5], "ms_per_draw": 0.5905191898345947, "trace_ratio": 0.32893707661993926, "varopt": {"value": 0.25482921496418787, "held": 0.09819843714205156, "ident": 0.0026872768528558417, "prot": 0.39454136959804753, "supp": 32}, "strat": {"value": 0.25659805792358314, "held": 0.09857024353360551, "ident": 0.0026879972471684113, "prot": 5.746159448125701e-16, "supp": 32}}, "64": {"fps": {"value": 0.04401113278711756, "held": 0.01645655009768633, "ident": 0.0004303837868427826, "prot": 2.8730797240628505e-16, "supp": 64}, "factor": 0.009214366194538312, "j": 28, "s": [1, 29, 6], "ms_per_draw": 0.5934587717056274, "trace_ratio": 0.3021805073065377, "varopt": {"value": 0.04444600830125606, "held": 0.016773717835238643, "ident": 0.00043184338545919674, "prot": 0.15169326760821625, "supp": 64}, "strat": {"value": 0.044455968076397456, "held": 0.016416470537559277, "ident": 0.00043452680452056504, "prot": 1.690046896507559e-16, "supp": 64}}, "128": {"fps": {"value": 0.0038549103725312108, "held": 0.0014766938141158213, "ident": 3.5270456644946255e-05, "prot": 4.647628965395787e-17, "supp": 128}, "factor": 0.002194991392912153, "j": 74, "s": [0, 50, 4], "ms_per_draw": 0.5337430238723755, "trace_ratio": 0.27702548938087457, "varopt": {"value": 0.0039058276453936415, "held": 0.0014779284290126946, "ident": 3.537601917349464e-05, "prot": 0.022217377654349873, "supp": 128}, "strat": {"value": 0.004279645484792204, "held": 0.0015729047017133135, "ident": 3.8857667788157986e-05, "prot": 8.872746206664684e-17, "supp": 128}}}}
{"part": "B", "row": 183, "seq": 3, "layer": 19, "head": 7, "res": {"16": {"fps": {"value": 0.26032829753354714, "held": 0.3506195350509494, "ident": 0.009301213691727681, "prot": 7.811149482664432e-16, "supp": 16}, "factor": 0.05939746490048577, "j": 1, "s": [1, 8, 6], "ms_per_draw": 0.6245137453079224, "trace_ratio": 0.39583798545709437, "varopt": {"value": 0.27046394632281384, "held": 0.3542869982163586, "ident": 0.00927615537021412, "prot": 0.6297175475233592, "supp": 16}, "strat": {"value": 0.2606187105953595, "held": 0.3511583444480769, "ident": 0.009297197156309235, "prot": 6.695270985140942e-16, "supp": 16}}, "32": {"fps": {"value": 0.08821356640960903, "held": 0.11610674784011349, "ident": 0.0031032241508041907, "prot": 7.811149482664432e-16, "supp": 32}, "factor": 0.02639887328910479, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.7750005722045898, "trace_ratio": 0.3739761487565382, "varopt": {"value": 0.09137815993674173, "held": 0.11757732722016773, "ident": 0.0031111237645728806, "prot": 0.35565183693332897, "supp": 32}, "strat": {"value": 0.08975710050041019, "held": 0.11624298215235206, "ident": 0.003113271936925936, "prot": 5.858362111998325e-16, "supp": 32}}, "64": {"fps": {"value": 0.024708612496138357, "held": 0.030187464915003324, "ident": 0.0008234604506281468, "prot": 4.184544365713089e-16, "supp": 64}, "factor": 0.01064628597475183, "j": 18, "s": [0, 40, 6], "ms_per_draw": 0.7527245283126831, "trace_ratio": 0.32401008177337837, "varopt": {"value": 0.024713804139508043, "held": 0.030398538807824296, "ident": 0.0008264774818170688, "prot": 0.11814584220607223, "supp": 64}, "strat": {"value": 0.024721043963796825, "held": 0.03081411086656613, "ident": 0.0008326798350130031, "prot": 4.184544365713089e-16, "supp": 64}}, "128": {"fps": {"value": 0.004549097387470201, "held": 0.004982324155235853, "ident": 0.00014120582415450074, "prot": 1.4645905279995811e-16, "supp": 128}, "factor": 0.003678513806194647, "j": 56, "s": [0, 67, 5], "ms_per_draw": 0.5886377096176147, "trace_ratio": 0.3024085268478375, "varopt": {"value": 0.004507009016547291, "held": 0.005006536507734802, "ident": 0.00014141214482514102, "prot": 0.04399477834242369, "supp": 128}, "strat": {"value": 0.00452276356103121, "held": 0.0050122165995815674, "ident": 0.00014191786233032632, "prot": 1.2902345127615357e-16, "supp": 128}}}}
{"part": "B", "row": 186, "seq": 3, "layer": 21, "head": 0, "res": {"16": {"fps": {"value": 0.6858856682533717, "held": 0.806356238545567, "ident": 0.006223253265269465, "prot": 8.42392469348774e-16, "supp": 16}, "factor": 0.04813189492150781, "j": 1, "s": [1, 10, 4], "ms_per_draw": 0.6081889867782593, "trace_ratio": 0.41090654616148226, "varopt": {"value": 0.6857375584588793, "held": 0.806101519092934, "ident": 0.006181092397197148, "prot": 0.8772944773324088, "supp": 16}, "strat": {"value": 0.6876608060798971, "held": 0.8063280906093258, "ident": 0.006271835023889247, "prot": 7.220506880132349e-16, "supp": 16}}, "32": {"fps": {"value": 0.25414187530116733, "held": 0.30010825244690587, "ident": 0.002190502973219214, "prot": 7.220506880132349e-16, "supp": 32}, "factor": 0.021878134055230824, "j": 6, "s": [0, 22, 4], "ms_per_draw": 0.614925742149353, "trace_ratio": 0.3663746646570823, "varopt": {"value": 0.25622988822174775, "held": 0.3016529033211188, "ident": 0.0021792548042439525, "prot": 0.5235531597693616, "supp": 32}, "strat": {"value": 0.2557791960863528, "held": 0.30217619261252276, "ident": 0.0021985716579731853, "prot": 7.822215786810045e-16, "supp": 32}}, "64": {"fps": {"value": 0.07796975852385106, "held": 0.0915536967436706, "ident": 0.0005864852010504067, "prot": 3.9111078934050224e-16, "supp": 64}, "factor": 0.009240416992374174, "j": 25, "s": [0, 32, 7], "ms_per_draw": 0.5858782529830933, "trace_ratio": 0.36378261453083655, "varopt": {"value": 0.07722694809164907, "held": 0.09056189442079791, "ident": 0.0005835797376628344, "prot": 0.2932359415465232, "supp": 64}, "strat": {"value": 0.07734543488488661, "held": 0.09133963285449644, "ident": 0.0005868765463146976, "prot": 6.618797973454654e-16, "supp": 64}}, "128": {"fps": {"value": 0.014697745917905004, "held": 0.017201197440579512, "ident": 9.768649837293778e-05, "prot": 2.256408400041359e-16, "supp": 128}, "factor": 0.003121979117516686, "j": 53, "s": [0, 66, 9], "ms_per_draw": 0.5642409324645996, "trace_ratio": 0.2713221373704066, "varopt": {"value": 0.014765317067888684, "held": 0.01727517104761612, "ident": 9.766691832625988e-05, "prot": 0.08100046616005807, "supp": 128}, "strat": {"value": 0.014571199837850237, "held": 0.017079600291201823, "ident": 9.779291708289259e-05, "prot": 2.9709377267211227e-16, "supp": 128}}}}
{"part": "B", "row": 187, "seq": 3, "layer": 21, "head": 7, "res": {"16": {"fps": {"value": 0.1107472740274873, "held": 0.09906903796584268, "ident": 0.0010212269259812486, "prot": 7.926342581760162e-16, "supp": 16}, "factor": 0.022270161248544158, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.6420549154281616, "trace_ratio": 0.34963939584157466, "varopt": {"value": 0.11101059314838332, "held": 0.0994658145188296, "ident": 0.001018889644205793, "prot": 0.5336725955372392, "supp": 16}, "strat": {"value": 0.11347520236170663, "held": 0.10181216660047529, "ident": 0.001050415707693593, "prot": 1.6645319421696338e-15, "supp": 16}}, "32": {"fps": {"value": 0.03198603402646947, "held": 0.028452356186771506, "ident": 0.0002496718827976513, "prot": 2.5760613390720525e-16, "supp": 32}, "factor": 0.008551316600057101, "j": 8, "s": [1, 18, 5], "ms_per_draw": 0.5980801582336426, "trace_ratio": 0.3103770145493083, "varopt": {"value": 0.03221295863176856, "held": 0.02887578739065865, "ident": 0.00025058468991747865, "prot": 0.24840832679613056, "supp": 32}, "strat": {"value": 0.03412673337937302, "held": 0.030626107379077932, "ident": 0.0002790562508265314, "prot": 3.7650127263360767e-16, "supp": 32}}, "64": {"fps": {"value": 0.005627656304015546, "held": 0.004913178256577275, "ident": 3.9335485415787185e-05, "prot": 1.9815856454400404e-16, "supp": 64}, "factor": 0.0027916919701474496, "j": 30, "s": [0, 28, 6], "ms_per_draw": 0.5778006315231323, "trace_ratio": 0.3062487706526793, "varopt": {"value": 0.005634707279371216, "held": 0.004949300524462072, "ident": 3.915141704095574e-05, "prot": 0.08095233492242179, "supp": 64}, "strat": {"value": 0.00606259556387716, "held": 0.005350392558373093, "ident": 4.344396276326737e-05, "prot": 1.1889513872640242e-16, "supp": 64}}, "128": {"fps": {"value": 0.0005592938197947519, "held": 0.00048234329133640014, "ident": 3.319773120935548e-06, "prot": 5.201662319280106e-17, "supp": 128}, "factor": 0.0006425154518150627, "j": 73, "s": [0, 49, 6], "ms_per_draw": 0.5567882061004639, "trace_ratio": 0.2978529456055782, "varopt": {"value": 0.0005539758845523834, "held": 0.0004785129700811472, "ident": 3.3277503458671855e-06, "prot": 0.01866432904294278, "supp": 128}, "strat": {"value": 0.0005692727960322889, "held": 0.0004925911590495538, "ident": 3.457163083363237e-06, "prot": 4.4585677022400906e-17, "supp": 128}}}}
{"part": "B", "row": 188, "seq": 3, "layer": 22, "head": 0, "res": {"16": {"fps": {"value": 1.7082660106608207, "held": 1.606884302037769, "ident": 0.019744566544093817, "prot": 3.456381491522535e-16, "supp": 16}, "factor": 0.09341339819497647, "j": 3, "s": [1, 10, 2], "ms_per_draw": 0.6261059045791626, "trace_ratio": 0.4139180994157691, "varopt": {"value": 1.5778080993371735, "held": 1.4852999621112009, "ident": 0.018271039184605577, "prot": 6.842871480514316, "supp": 16}, "strat": {"value": 2.004083708347547, "held": 1.867655131551504, "ident": 0.024003558512060465, "prot": 5.431456629535412e-16, "supp": 16}}, "32": {"fps": {"value": 0.6358018947716972, "held": 0.5929926620621648, "ident": 0.006545665998563019, "prot": 3.703265883774145e-16, "supp": 32}, "factor": 0.03762366744106031, "j": 4, "s": [1, 23, 4], "ms_per_draw": 0.6184381246566772, "trace_ratio": 0.3532581257940976, "varopt": {"value": 0.6311848359961286, "held": 0.5939478962282376, "ident": 0.006367722899610925, "prot": 2.491778573931408, "supp": 32}, "strat": {"value": 0.7691102364424535, "held": 0.7147758663806639, "ident": 0.008527890538835898, "prot": 4.197034668277364e-16, "supp": 32}}, "64": {"fps": {"value": 0.2072455387693858, "held": 0.19365197709749873, "ident": 0.001559164111515819, "prot": 1.2344219612580483e-16, "supp": 64}, "factor": 0.016531585495075104, "j": 28, "s": [1, 31, 4], "ms_per_draw": 0.5803537368774414, "trace_ratio": 0.33477291346710086, "varopt": {"value": 0.20363491626205724, "held": 0.19067945344868745, "ident": 0.0015370858650886317, "prot": 1.0, "supp": 64}, "strat": {"value": 0.24189043394538387, "held": 0.22403664356205474, "ident": 0.0020647813703923777, "prot": 2.4688439225160967e-16, "supp": 64}}, "128": {"fps": {"value": 0.027991862278025734, "held": 0.02584813772920569, "ident": 0.00014149305656012867, "prot": 4.937687845032193e-17, "supp": 128}, "factor": 0.004367626621422465, "j": 71, "s": [1, 49, 7], "ms_per_draw": 0.5496574640274048, "trace_ratio": 0.2708378336445252, "varopt": {"value": 0.02852046904892672, "held": 0.026227734105532696, "ident": 0.00014135521563832563, "prot": 0.03128986514144206, "supp": 128}, "strat": {"value": 0.0322952935042958, "held": 0.02942625995952706, "ident": 0.00016666043211316676, "prot": 5.246293335346705e-17, "supp": 128}}}}
{"part": "B", "row": 189, "seq": 3, "layer": 22, "head": 7, "res": {"16": {"fps": {"value": 6.097844264423932, "held": 6.338672531964634, "ident": 0.049611120152834136, "prot": 1.1851657763061583e-15, "supp": 16}, "factor": 0.13758750885470752, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.6139540672302246, "trace_ratio": 0.3769251204168243, "varopt": {"value": 5.794487241370027, "held": 6.0024761272580855, "ident": 0.0461413901096094, "prot": 20.326573955960754, "supp": 16}, "strat": {"value": 6.197845983639883, "held": 6.401483877809016, "ident": 0.04993562483523591, "prot": 1.3112472418706433e-15, "supp": 16}}, "32": {"fps": {"value": 2.1239749251124587, "held": 2.243651345124667, "ident": 0.016846292389844364, "prot": 1.2103820694190552e-15, "supp": 32}, "factor": 0.06561879998150125, "j": 10, "s": [1, 16, 5], "ms_per_draw": 0.6175040006637573, "trace_ratio": 0.3880848805080565, "varopt": {"value": 1.9820317913413505, "held": 2.0943465786588775, "ident": 0.01577594121749303, "prot": 9.218591446485446, "supp": 32}, "strat": {"value": 2.092017107287538, "held": 2.2164723645031117, "ident": 0.01665836416588362, "prot": 1.1095168969674673e-15, "supp": 32}}, "64": {"fps": {"value": 0.488473250574105, "held": 0.532137733636376, "ident": 0.003725801629563973, "prot": 4.791095691450427e-16, "supp": 64}, "factor": 0.024208185831762576, "j": 21, "s": [1, 35, 7], "ms_per_draw": 0.5969758033752441, "trace_ratio": 0.3102415714843076, "varopt": {"value": 0.47307055048999225, "held": 0.5161740716815769, "ident": 0.0036446212976620454, "prot": 3.065601815547524, "supp": 64}, "strat": {"value": 0.4887361704968096, "held": 0.5333137687425514, "ident": 0.003748465261017633, "prot": 6.051910347095276e-16, "supp": 64}}, "128": {"fps": {"value": 0.07619168978129716, "held": 0.08552382056573024, "ident": 0.0004198216888484979, "prot": 1.3238553884270916e-16, "supp": 128}, "factor": 0.007938990013171193, "j": 65, "s": [1, 59, 3], "ms_per_draw": 0.6080090999603271, "trace_ratio": 0.23667817833739582, "varopt": {"value": 0.07625392745076047, "held": 0.08576127499160331, "ident": 0.00042122847325211984, "prot": 1.0, "supp": 128}, "strat": {"value": 0.07701033735887768, "held": 0.0868735128205496, "ident": 0.0004240285014048411, "prot": 2.8998737079831534e-16, "supp": 128}}}}
{"part": "B", "row": 190, "seq": 3, "layer": 23, "head": 0, "res": {"16": {"fps": {"value": 4.1872687977251095, "held": 5.848411517602022, "ident": 0.04476932444351816, "prot": 7.824061127982906e-16, "supp": 16}, "factor": 0.12931853355342438, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.6851801872253418, "trace_ratio": 0.40079913779573384, "varopt": {"value": 3.8871960542994013, "held": 5.396645482265971, "ident": 0.04105855633725852, "prot": 26.206324504450468, "supp": 16}, "strat": {"value": 4.144008143642993, "held": 5.810626220289439, "ident": 0.04482569960795857, "prot": 1.043208150397721e-15, "supp": 16}}, "32": {"fps": {"value": 1.3829144240658415, "held": 1.9174383552250052, "ident": 0.014573014854201052, "prot": 6.520050939985756e-16, "supp": 32}, "factor": 0.058896326463277617, "j": 4, "s": [1, 19, 8], "ms_per_draw": 0.7969210147857666, "trace_ratio": 0.32802361567872784, "varopt": {"value": 1.356227834266449, "held": 1.8592498832273359, "ident": 0.013983337040887127, "prot": 11.645063760115463, "supp": 32}, "strat": {"value": 1.3738466896162154, "held": 1.9034881608991625, "ident": 0.014732493017234788, "prot": 4.238033110990741e-16, "supp": 32}}, "64": {"fps": {"value": 0.33991024363756345, "held": 0.46892671906023475, "ident": 0.003333477184435543, "prot": 2.2820178289950146e-16, "supp": 64}, "factor": 0.02269611784359585, "j": 22, "s": [1, 35, 6], "ms_per_draw": 0.616766095161438, "trace_ratio": 0.32269759383436286, "varopt": {"value": 0.3363001438661348, "held": 0.45889469248294973, "ident": 0.0032490788859880528, "prot": 4.047634362531333, "supp": 64}, "strat": {"value": 0.3380014994636632, "held": 0.46943646020150276, "ident": 0.0033864609459879447, "prot": 2.7710216494939463e-16, "supp": 64}}, "128": {"fps": {"value": 0.0524989792766353, "held": 0.07159785533862495, "ident": 0.0004633713105582211, "prot": 9.780076409978633e-17, "supp": 128}, "factor": 0.007093496997236419, "j": 55, "s": [1, 67, 5], "ms_per_draw": 0.5633327960968018, "trace_ratio": 0.26331885822685525, "varopt": {"value": 0.05315422154402258, "held": 0.07231210991800353, "ident": 0.00046021686809287596, "prot": 1.0, "supp": 128}, "strat": {"value": 0.053535878442677924, "held": 0.07347398255310686, "ident": 0.0004780089100645035, "prot": 1.3040101879971512e-16, "supp": 128}}}}
{"part": "B", "row": 193, "seq": 4, "layer": 0, "head": 7, "res": {"16": {"fps": {"value": 3.978710661011851e-09, "held": 1.8761513800446586e-09, "ident": 8.024990019289393e-08, "prot": 1.4373723424182818e-17, "supp": 16}, "factor": 0.0005110643334554009, "j": 12, "s": [1, 2, 1], "ms_per_draw": 0.33979177474975586, "trace_ratio": 0.3725829983036648, "varopt": {"value": 1.8323100214201766e-09, "held": 9.295779602247009e-10, "ident": 3.566750242565091e-08, "prot": 1.0, "supp": 16}, "strat": {"value": 1.9619888045255963e-06, "held": 7.822636742837075e-07, "ident": 4.348657105391911e-05, "prot": 7.90554788330055e-18, "supp": 16}}, "32": {"fps": {"value": 1.2396980302610928e-12, "held": 1.5585299997378575e-12, "ident": 3.795358421439583e-11, "prot": 1.347536571017139e-19, "supp": 32}, "factor": 1.1005049621002305e-05, "j": 27, "s": [1, 3, 1], "ms_per_draw": 0.38114702701568604, "trace_ratio": 0.27247934005827923, "varopt": {"value": 7.950779419432525e-13, "held": 8.771040064169612e-13, "ident": 2.1657646193952374e-11, "prot": 1.0, "supp": 32}, "strat": {"value": 1.4054831206366826e-06, "held": 5.94393947835405e-07, "ident": 3.221044567307682e-05, "prot": 5.1175470085441294e-18, "supp": 32}}, "64": {"fps": {"value": 2.4918561815685112e-18, "held": 2.398626128695291e-18, "ident": 7.211499342891452e-17, "prot": 5.702465958080342e-22, "supp": 64}, "factor": 8.95913203926785e-09, "j": 55, "s": [1, 7, 1], "ms_per_draw": 0.4503819942474365, "trace_ratio": 0.2699530430337894, "varopt": {"value": 1.6000468736707522e-18, "held": 1.6522260389392206e-18, "ident": 4.7306641014308015e-17, "prot": 336.128123097869, "supp": 64}, "strat": {"value": 2.64348324519816e-09, "held": 5.489542448850991e-10, "ident": 3.735332490570562e-08, "prot": 1.6383662860320977e-19, "supp": 64}}, "128": {"fps": {"value": 6.144627314413798e-23, "held": 5.396950719680612e-23, "ident": 1.5006325488820776e-21, "prot": 1.7991554254760694e-24, "supp": 128}, "factor": 2.85330618678597e-11, "j": 112, "s": [1, 13, 2], "ms_per_draw": 0.4172072410583496, "trace_ratio": 0.2675824679128235, "varopt": {"value": 6.384328012427093e-23, "held": 5.183632212336484e-23, "ident": 1.4741601439685065e-21, "prot": 1.0, "supp": 128}, "strat": {"value": 1.9837621999998886e-14, "held": 6.282050384978551e-15, "ident": 4.351648185455145e-13, "prot": 2.7877909030311627e-22, "supp": 128}}}}
{"part": "B", "row": 191, "seq": 3, "layer": 23, "head": 7, "res": {"16": {"fps": {"value": 5.898891025823735, "held": 4.3601425026794605, "ident": 0.04368807767843663, "prot": 1.6231655999441182e-15, "supp": 16}, "factor": 0.13679725896894054, "j": 1, "s": [1, 11, 3], "ms_per_draw": 0.6124633550643921, "trace_ratio": 0.36405488492808963, "varopt": {"value": 5.39286833538084, "held": 3.955798753742743, "ident": 0.03993241659890257, "prot": 32.19220984176239, "supp": 16}, "strat": {"value": 5.8196645339811095, "held": 4.268370056823192, "ident": 0.04352281547591798, "prot": 1.4202698999511036e-15, "supp": 16}}, "32": {"fps": {"value": 1.7005423235242974, "held": 1.2247207268153162, "ident": 0.013257149660230625, "prot": 1.0821103999627455e-15, "supp": 32}, "factor": 0.05806561368502256, "j": 6, "s": [1, 19, 6], "ms_per_draw": 0.611831784248352, "trace_ratio": 0.3364137695778149, "varopt": {"value": 1.6501735322268505, "held": 1.1909904882314906, "ident": 0.012634238853791875, "prot": 13.710709200179913, "supp": 32}, "strat": {"value": 1.694516207428846, "held": 1.218735716527155, "ident": 0.013702825371407166, "prot": 1.0821103999627455e-15, "supp": 32}}, "64": {"fps": {"value": 0.40861428774289765, "held": 0.29168681424166565, "ident": 0.002956125961843944, "prot": 6.76318999976716e-16, "supp": 64}, "factor": 0.022477425637686215, "j": 23, "s": [1, 34, 6], "ms_per_draw": 0.6114414930343628, "trace_ratio": 0.3125382199052925, "varopt": {"value": 0.39898955878601466, "held": 0.28680770245328197, "ident": 0.002874962107832571, "prot": 4.754847011833338, "supp": 64}, "strat": {"value": 0.43452204909218084, "held": 0.30690983506962677, "ident": 0.00334565122964617, "prot": 7.185889374752607e-16, "supp": 64}}, "128": {"fps": {"value": 0.05765240509397061, "held": 0.04123275698180978, "ident": 0.00038754165718597527, "prot": 2.1980367499243268e-16, "supp": 128}, "factor": 0.007377425683981331, "j": 62, "s": [1, 59, 6], "ms_per_draw": 0.6841825246810913, "trace_ratio": 0.24595342606926401, "varopt": {"value": 0.058010348272474144, "held": 0.041581368399340485, "ident": 0.00038413163207642366, "prot": 1.0, "supp": 128}, "strat": {"value": 0.06276063188747745, "held": 0.04417889034101692, "ident": 0.00042339902261921415, "prot": 2.536196249912685e-16, "supp": 128}}}}
{"part": "B", "row": 192, "seq": 4, "layer": 0, "head": 0, "res": {"16": {"fps": {"value": 5.02539129578809e-05, "held": 6.601080556497538e-05, "ident": 0.0017092939499861607, "prot": 1.116840178829684e-15, "supp": 16}, "factor": 0.0404423836228541, "j": 9, "s": [1, 1, 5], "ms_per_draw": 0.6099319458007812, "trace_ratio": 0.37288015548159087, "varopt": {"value": 4.10301763130719e-05, "held": 5.800115458444767e-05, "ident": 0.0013523890776031386, "prot": 4.149020821191158, "supp": 16}, "strat": {"value": 5.068348587426315e-05, "held": 6.882784531562922e-05, "ident": 0.0016994752071640945, "prot": 1.1597955703231334e-15, "supp": 16}}, "32": {"fps": {"value": 4.171029454612805e-06, "held": 4.939126998139316e-06, "ident": 0.00011816957631331471, "prot": 8.591078298689877e-17, "supp": 32}, "factor": 0.008217296296171796, "j": 16, "s": [1, 5, 10], "ms_per_draw": 0.6943635940551758, "trace_ratio": 0.24912095306434914, "varopt": {"value": 3.8491585906458316e-06, "held": 4.3651427351437504e-06, "ident": 0.0001024642955109602, "prot": 1.0, "supp": 32}, "strat": {"value": 4.776917419229604e-06, "held": 5.109093387431932e-06, "ident": 0.00012999340348949056, "prot": 1.0738847873362347e-16, "supp": 32}}, "64": {"fps": {"value": 1.3286196037487762e-07, "held": 1.522884628346995e-07, "ident": 3.7507837028055983e-06, "prot": 4.204873819771213e-18, "supp": 64}, "factor": 0.0011061379045712025, "j": 8, "s": [1, 23, 32], "ms_per_draw": 0.6592679023742676, "trace_ratio": 0.0038396865237094848, "varopt": {"value": 1.2262547631884507e-07, "held": 1.43161296284177e-07, "ident": 3.472988246980632e-06, "prot": 1.0, "supp": 64}, "strat": {"value": 1.5226913501127325e-07, "held": 2.1906480945283464e-07, "ident": 5.034201693575352e-06, "prot": 3.221654362008704e-17, "supp": 64}}, "128": {"fps": {"value": 2.194811348595879e-09, "held": 2.323770950730606e-09, "ident": 5.983775181289183e-08, "prot": 6.639274452270337e-19, "supp": 128}, "factor": 0.00011499500048004576, "j": 57, "s": [1, 38, 32], "ms_per_draw": 0.5980595350265503, "trace_ratio": 0.0005961813723067208, "varopt": {"value": 2.101102771271604e-09, "held": 2.164291762917614e-09, "ident": 5.629554010475024e-08, "prot": 1984.9965502601772, "supp": 128}, "strat": {"value": 9.434418034292458e-09, "held": 2.3821766732240843e-08, "ident": 4.859802940055729e-07, "prot": 3.221654362008704e-17, "supp": 128}}}}
{"part": "B", "row": 194, "seq": 4, "layer": 1, "head": 0, "res": {"16": {"fps": {"value": 0.0014521375854035718, "held": 0.004045372880138252, "ident": 0.001065212254554807, "prot": 6.296792855657785e-17, "supp": 16}, "factor": 0.023235161676015696, "j": 2, "s": [1, 11, 2], "ms_per_draw": 0.6497631072998047, "trace_ratio": 0.34194971960213566, "varopt": {"value": 0.0012851968899538265, "held": 0.0036244042196507723, "ident": 0.0009589215223166275, "prot": 1.0, "supp": 16}, "strat": {"value": 0.007142245827971455, "held": 0.018038882640480685, "ident": 0.005013074788902194, "prot": 8.067765846311536e-17, "supp": 16}}, "32": {"fps": {"value": 0.0003194797819280839, "held": 0.0009684991332439206, "ident": 0.00025735581404670463, "prot": 3.135770123409154e-17, "supp": 32}, "factor": 0.00958215021433746, "j": 10, "s": [1, 18, 3], "ms_per_draw": 0.6067999601364136, "trace_ratio": 0.30839804427170586, "varopt": {"value": 0.00030170094038594843, "held": 0.0009120544073482406, "ident": 0.0002400484294830933, "prot": 1.0, "supp": 32}, "strat": {"value": 0.001583740748923517, "held": 0.004298747148002018, "ident": 0.001188067095064161, "prot": 7.870991069572231e-17, "supp": 32}}, "64": {"fps": {"value": 6.340482146278804e-05, "held": 0.00014632478977488208, "ident": 3.9541063912634286e-05, "prot": 1.672585602284099e-17, "supp": 64}, "factor": 0.0029508266930051187, "j": 27, "s": [1, 30, 6], "ms_per_draw": 0.5931934118270874, "trace_ratio": 0.26574569227010614, "varopt": {"value": 5.9912696174367454e-05, "held": 0.0001370102196041781, "ident": 3.742040002018959e-05, "prot": 1.0, "supp": 64}, "strat": {"value": 0.00015031106448110416, "held": 0.00040313762052278916, "ident": 0.00010704159426338642, "prot": 2.361297320871669e-17, "supp": 64}}, "128": {"fps": {"value": 4.728050663777055e-06, "held": 8.263113517851302e-06, "ident": 2.176837718937238e-06, "prot": 2.2137162383171897e-18, "supp": 128}, "factor": 0.0007548628081941924, "j": 107, "s": [1, 19, 1], "ms_per_draw": 0.6826505661010742, "trace_ratio": 0.392465474740954, "varopt": {"value": 3.976578731467728e-06, "held": 6.821653515614511e-06, "ident": 1.824482450806945e-06, "prot": 203.65762710060739, "supp": 128}, "strat": {"value": 7.721447245271453e-06, "held": 1.3993647937607972e-05, "ident": 3.7262043761837517e-06, "prot": 4.673400947558512e-18, "supp": 128}}}}
{"part": "B", "row": 195, "seq": 4, "layer": 1, "head": 7, "res": {"16": {"fps": {"value": 0.18328079021733948, "held": 0.2416983565945775, "ident": 0.05609092664921042, "prot": 1.5691175450103163e-15, "supp": 16}, "factor": 0.13619229300873553, "j": 0, "s": [1, 10, 5], "ms_per_draw": 0.6287109851837158, "trace_ratio": 0.42353321968956104, "varopt": {"value": 0.169346971695613, "held": 0.2278617350099251, "ident": 0.052052111938387, "prot": 96.23347792297976, "supp": 16}, "strat": {"value": 0.18558196691913514, "held": 0.24593220266424975, "ident": 0.05657359969145081, "prot": 1.9178103327903866e-15, "supp": 16}}, "32": {"fps": {"value": 0.07390225339288209, "held": 0.09160197014347557, "ident": 0.02215887889370525, "prot": 1.002491764867702e-15, "supp": 32}, "factor": 0.06626622435030288, "j": 2, "s": [1, 22, 7], "ms_per_draw": 0.6178003549575806, "trace_ratio": 0.3738194033937973, "varopt": {"value": 0.07060216378509815, "held": 0.08770243053187843, "ident": 0.02114560111519297, "prot": 46.37401903794122, "supp": 32}, "strat": {"value": 0.07520592837066593, "held": 0.09336789670985243, "ident": 0.022331171144071734, "prot": 6.810406011329497e-16, "supp": 32}}, "64": {"fps": {"value": 0.025110359676919033, "held": 0.028948366002963265, "ident": 0.007406595483811833, "prot": 3.922793862525791e-16, "supp": 64}, "factor": 0.029534449475318855, "j": 17, "s": [1, 39, 7], "ms_per_draw": 0.6999406814575195, "trace_ratio": 0.3763833054348674, "varopt": {"value": 0.024264874889187417, "held": 0.02806302546861401, "ident": 0.007186308724514493, "prot": 20.931159953717493, "supp": 64}, "strat": {"value": 0.025533646123499794, "held": 0.02916782239303886, "ident": 0.007472691734259953, "prot": 6.755922763238862e-16, "supp": 64}}, "128": {"fps": {"value": 0.005964381693793225, "held": 0.006423262716283474, "ident": 0.0017465868355560086, "prot": 2.833128900713071e-16, "supp": 128}, "factor": 0.012009875906088588, "j": 33, "s": [1, 85, 9], "ms_per_draw": 0.6494427919387817, "trace_ratio": 0.2707076142168475, "varopt": {"value": 0.0059573383929119325, "held": 0.006381510061085566, "ident": 0.0017243020525497185, "prot": 7.9059529867985106, "supp": 128}, "strat": {"value": 0.006294884978844852, "held": 0.006446133959410802, "ident": 0.0017972802507543783, "prot": 3.922793862525791e-16, "supp": 128}}}}
{"part": "B", "row": 196, "seq": 4, "layer": 2, "head": 0, "res": {"16": {"fps": {"value": 0.01152621021824228, "held": 0.009232864782024909, "ident": 0.0019456504408869103, "prot": 1.0820419129710336e-16, "supp": 16}, "factor": 0.034968694211937934, "j": 5, "s": [1, 7, 3], "ms_per_draw": 0.6092000007629395, "trace_ratio": 0.37071028451144195, "varopt": {"value": 0.010057234580397832, "held": 0.008202752191504542, "ident": 0.0016942206755499575, "prot": 105.94619369105177, "supp": 16}, "strat": {"value": 0.029229392680947104, "held": 0.021827666764299695, "ident": 0.005207710912449534, "prot": 1.1145417338398984e-16, "supp": 16}}, "32": {"fps": {"value": 0.0027638742444079174, "held": 0.002401601282428988, "ident": 0.0004721006757188237, "prot": 4.7339333692482727e-17, "supp": 32}, "factor": 0.011830080436238859, "j": 13, "s": [1, 15, 3], "ms_per_draw": 0.5864776372909546, "trace_ratio": 0.3890583775993908, "varopt": {"value": 0.0025786891519721574, "held": 0.002263123771576333, "ident": 0.0004363597026385619, "prot": 38.672735070233834, "supp": 32}, "strat": {"value": 0.006479440585001427, "held": 0.0052167623323238705, "ident": 0.001127393574304827, "prot": 6.368809907656563e-17, "supp": 32}}, "64": {"fps": {"value": 0.0005023608814733578, "held": 0.00047380068041245074, "ident": 8.431358061309932e-05, "prot": 2.2887910605640772e-17, "supp": 64}, "factor": 0.0041517722360433764, "j": 36, "s": [1, 24, 3], "ms_per_draw": 0.7482185363769531, "trace_ratio": 0.3703523263951889, "varopt": {"value": 0.00047159619695738705, "held": 0.0004411140575171911, "ident": 7.865767737920522e-05, "prot": 13.093584166338617, "supp": 64}, "strat": {"value": 0.000824094793608994, "held": 0.0007321057297619678, "ident": 0.00013841281355993812, "prot": 2.2887910605640772e-17, "supp": 64}}, "128": {"fps": {"value": 4.599096686856134e-05, "held": 4.82185393458055e-05, "ident": 7.743690851028306e-06, "prot": 4.478069466321021e-18, "supp": 128}, "factor": 0.0009979501400358183, "j": 70, "s": [1, 51, 6], "ms_per_draw": 0.7356311082839966, "trace_ratio": 0.2867168511364848, "varopt": {"value": 4.631720232425242e-05, "held": 4.758476856208821e-05, "ident": 7.612378168597386e-06, "prot": 2.5331193680428035, "supp": 128}, "strat": {"value": 5.1970594716334256e-05, "held": 5.2676470854697065e-05, "ident": 8.83392670731125e-06, "prot": 1.2936645124927392e-17, "supp": 128}}}}
{"part": "B", "row": 197, "seq": 4, "layer": 2, "head": 7, "res": {"16": {"fps": {"value": 0.0015534153887339604, "held": 0.004308345920910805, "ident": 0.0009303690186173429, "prot": 6.025636645909105e-17, "supp": 16}, "factor": 0.022499489946914968, "j": 6, "s": [1, 7, 2], "ms_per_draw": 0.6401752233505249, "trace_ratio": 0.43165317199360637, "varopt": {"value": 0.001368422314694837, "held": 0.003866064863947103, "ident": 0.0008076971891237878, "prot": 4388.622451301874, "supp": 16}, "strat": {"value": 0.00356350183882021, "held": 0.014168529903599136, "ident": 0.003260540695192998, "prot": 6.025636645909105e-17, "supp": 16}}, "32": {"fps": {"value": 0.0003116522880917364, "held": 0.0009585989592105883, "ident": 0.00021393328476927332, "prot": 2.2596137422159143e-17, "supp": 32}, "factor": 0.008447962177149848, "j": 15, "s": [1, 15, 1], "ms_per_draw": 0.6200392246246338, "trace_ratio": 0.3910287194521917, "varopt": {"value": 0.00033519823689628637, "held": 0.000924742353924385, "ident": 0.00019419738322856505, "prot": 1.0, "supp": 32}, "strat": {"value": 0.000820454480585932, "held": 0.0031794857153848153, "ident": 0.0007213512348287933, "prot": 6.025636645909105e-17, "supp": 32}}, "64": {"fps": {"value": 8.016461882277702e-05, "held": 0.0001729889603482001, "ident": 3.610553027627071e-05, "prot": 1.0356562985156273e-17, "supp": 64}, "factor": 0.003579163748987489, "j": 49, "s": [1, 13, 1], "ms_per_draw": 0.6526834964752197, "trace_ratio": 0.4188535646965461, "varopt": {"value": 6.278630314758895e-05, "held": 0.000139282904737301, "ident": 2.8184136731353026e-05, "prot": 557.9897129681199, "supp": 64}, "strat": {"value": 0.00010294787397536014, "held": 0.0003353777674833026, "ident": 7.41569721533192e-05, "prot": 2.0713125970312546e-17, "supp": 64}}, "128": {"fps": {"value": 4.342116233864795e-06, "held": 6.371932237906788e-06, "ident": 1.1948437975804854e-06, "prot": 3.1775818249911295e-18, "supp": 128}, "factor": 0.00048149016837763497, "j": 87, "s": [1, 37, 3], "ms_per_draw": 0.553045392036438, "trace_ratio": 0.26447380824996447, "varopt": {"value": 4.319509721605663e-06, "held": 6.287668851721189e-06, "ident": 1.1384628252846415e-06, "prot": 104.31108768035081, "supp": 128}, "strat": {"value": 6.4004406368976645e-06, "held": 1.147520988920363e-05, "ident": 2.2474528201130607e-06, "prot": 8.238175101828854e-18, "supp": 128}}}}
{"part": "B", "row": 198, "seq": 4, "layer": 3, "head": 0, "res": {"16": {"fps": {"value": 0.0001780600003249946, "held": 0.0002532307476538672, "ident": 2.303448758611507e-05, "prot": 1.422547363057135e-16, "supp": 16}, "factor": 0.0039124040782510415, "j": 4, "s": [1, 10, 1], "ms_per_draw": 0.6482928991317749, "trace_ratio": 0.3271230942065604, "varopt": {"value": 0.00018164553301593467, "held": 0.0002602384877824452, "ident": 2.3113229421613787e-05, "prot": 0.10412782015284797, "supp": 16}, "strat": {"value": 0.0004327356195060172, "held": 0.0006501213267944499, "ident": 5.3919350558881596e-05, "prot": 2.03221051865305e-16, "supp": 16}}, "32": {"fps": {"value": 3.9056545056263876e-05, "held": 5.4220351223852376e-05, "ident": 4.832017312661466e-06, "prot": 4.1914341947219156e-17, "supp": 32}, "factor": 0.0012684924104265833, "j": 9, "s": [1, 20, 2], "ms_per_draw": 0.7017357349395752, "trace_ratio": 0.29052702598089125, "varopt": {"value": 3.902123049550594e-05, "held": 5.524127361885145e-05, "ident": 4.83537541259214e-06, "prot": 0.04242289604224822, "supp": 32}, "strat": {"value": 9.703044168205532e-05, "held": 0.00013402891389886618, "ident": 1.2043354325242203e-05, "prot": 1.21932631119183e-16, "supp": 32}}, "64": {"fps": {"value": 4.975564868354007e-06, "held": 6.678267978139973e-06, "ident": 6.010940568229707e-07, "prot": 2.2862368334846814e-17, "supp": 64}, "factor": 0.0003651765187661412, "j": 33, "s": [0, 30, 1], "ms_per_draw": 0.5711671113967896, "trace_ratio": 0.29855005533590445, "varopt": {"value": 4.9727940387726734e-06, "held": 6.647572489358426e-06, "ident": 5.989915920195277e-07, "prot": 0.008971788534939455, "supp": 64}, "strat": {"value": 1.2225549283137809e-05, "held": 1.657522752665492e-05, "ident": 1.484738982982351e-06, "prot": 4.3184473521377314e-17, "supp": 64}}, "128": {"fps": {"value": 2.8612811669275456e-07, "held": 3.019279628626235e-07, "ident": 3.423382892578495e-08, "prot": 3.810394722474469e-18, "supp": 128}, "factor": 7.373073514516896e-05, "j": 86, "s": [0, 40, 2], "ms_per_draw": 0.5349453687667847, "trace_ratio": 0.3092411158253295, "varopt": {"value": 2.8427099580217313e-07, "held": 3.0320342697218323e-07, "ident": 3.3933892883660455e-08, "prot": 0.002001799133848703, "supp": 128}, "strat": {"value": 6.117728893674879e-07, "held": 6.677361095977352e-07, "ident": 7.040947077717191e-08, "prot": 1.1431184167423407e-17, "supp": 128}}}}
{"part": "B", "row": 199, "seq": 4, "layer": 3, "head": 7, "res": {"16": {"fps": {"value": 0.0013745319906357419, "held": 0.0017345674433699256, "ident": 0.0002369954378586469, "prot": 3.3995487201849586e-17, "supp": 16}, "factor": 0.014362870551810061, "j": 6, "s": [1, 8, 1], "ms_per_draw": 0.7549161911010742, "trace_ratio": 0.30406252670494033, "varopt": {"value": 0.0013722688186684482, "held": 0.0018097860825085888, "ident": 0.00023530875239179586, "prot": 0.2538734115719655, "supp": 16}, "strat": {"value": 0.007997173393209893, "held": 0.014316846786242772, "ident": 0.0019122099957034316, "prot": 8.340238716746593e-16, "supp": 16}}, "32": {"fps": {"value": 0.00013435528181122248, "held": 0.0001380596174671185, "ident": 1.7131658995703888e-05, "prot": 1.4422412187794068e-17, "supp": 32}, "factor": 0.0035545096433540657, "j": 20, "s": [1, 9, 2], "ms_per_draw": 0.6526323556900024, "trace_ratio": 0.29309288256436244, "varopt": {"value": 0.00013536844438464713, "held": 0.00014176805799883573, "ident": 1.705339869286033e-05, "prot": 0.08235228033707553, "supp": 32}, "strat": {"value": 0.0013804082172785223, "held": 0.00200093280957715, "ident": 0.0002709178454543189, "prot": 8.33443594934291e-16, "supp": 32}}, "64": {"fps": {"value": 7.042276711553039e-06, "held": 6.373686719187338e-06, "ident": 7.314608432826801e-07, "prot": 2.3858951412229642e-18, "supp": 64}, "factor": 0.00047724408698756265, "j": 41, "s": [0, 20, 3], "ms_per_draw": 0.6250671148300171, "trace_ratio": 0.29092723909843676, "varopt": {"value": 7.078555859792291e-06, "held": 6.319092789546476e-06, "ident": 7.283603016721721e-07, "prot": 0.009670344489538983, "supp": 64}, "strat": {"value": 2.7225582341109566e-05, "held": 2.7003594012502312e-05, "ident": 3.2753885341464818e-06, "prot": 8.334310070134972e-16, "supp": 64}}, "128": {"fps": {"value": 9.555761628616432e-08, "held": 8.458304007178646e-08, "ident": 9.931541501935439e-09, "prot": 3.5411965835259982e-19, "supp": 128}, "factor": 4.937615888729178e-05, "j": 97, "s": [0, 30, 1], "ms_per_draw": 0.5081561803817749, "trace_ratio": 0.2697321916957663, "varopt": {"value": 9.687127849688988e-08, "held": 8.535616335938667e-08, "ident": 9.980758106279288e-09, "prot": 0.0010038795921286185, "supp": 128}, "strat": {"value": 2.0351555135671238e-07, "held": 1.8216061680359654e-07, "ident": 2.1206016553356205e-08, "prot": 8.334310070134972e-16, "supp": 128}}}}
{"part": "B", "row": 200, "seq": 4, "layer": 4, "head": 0, "res": {"16": {"fps": {"value": 3.302020432510887e-05, "held": 4.7214678884219496e-05, "ident": 2.9545598724174163e-06, "prot": 1.2342236228865868e-16, "supp": 16}, "factor": 0.0016196398435843562, "j": 8, "s": [1, 4, 3], "ms_per_draw": 0.7090535163879395, "trace_ratio": 0.36763035362248303, "varopt": {"value": 3.399363480173404e-05, "held": 4.766206095204454e-05, "ident": 2.9410381592581883e-06, "prot": 0.7574797034979838, "supp": 16}, "strat": {"value": 0.00011265505368120926, "held": 0.00017409104247439265, "ident": 1.0171756506394502e-05, "prot": 1.0250331783295382e-16, "supp": 16}}, "32": {"fps": {"value": 4.335524169172796e-06, "held": 5.878668614322461e-06, "ident": 3.9368855997130966e-07, "prot": 5.85733244759736e-17, "supp": 32}, "factor": 0.0003637559596929266, "j": 13, "s": [1, 12, 6], "ms_per_draw": 0.6075788736343384, "trace_ratio": 0.34630336465340333, "varopt": {"value": 4.422300632508376e-06, "held": 5.930550748820605e-06, "ident": 3.958798976833207e-07, "prot": 0.28312743436136306, "supp": 32}, "strat": {"value": 3.27605327146594e-05, "held": 4.8983347989420586e-05, "ident": 2.9185806124568945e-06, "prot": 1.3362910985303066e-17, "supp": 32}}, "64": {"fps": {"value": 4.960265850491537e-07, "held": 6.408169587267644e-07, "ident": 4.600196072890268e-08, "prot": 3.556237557469826e-17, "supp": 64}, "factor": 0.00010806919975738939, "j": 34, "s": [0, 23, 7], "ms_per_draw": 0.569037914276123, "trace_ratio": 0.27709680902316425, "varopt": {"value": 5.060011223116322e-07, "held": 6.480737200199643e-07, "ident": 4.610971462592071e-08, "prot": 0.105350354229892, "supp": 64}, "strat": {"value": 7.355533993920021e-07, "held": 9.318934024468478e-07, "ident": 6.610005035567665e-08, "prot": 3.66083277974835e-18, "supp": 64}}, "128": {"fps": {"value": 2.2052876387740984e-08, "held": 2.7359499643072447e-08, "ident": 1.886879507660441e-09, "prot": 3.579351156777607e-19, "supp": 128}, "factor": 1.8329521525033337e-05, "j": 50, "s": [1, 45, 32], "ms_per_draw": 0.5482639074325562, "trace_ratio": 0.0005818493492055856, "varopt": {"value": 2.2048347851183834e-08, "held": 2.722864969060838e-08, "ident": 1.8866095293001156e-09, "prot": 0.004207185006499678, "supp": 128}, "strat": {"value": 2.2029072761464552e-08, "held": 2.7178245742468383e-08, "ident": 1.8902964755672446e-09, "prot": 3.66083277974835e-18, "supp": 128}}}}
{"part": "B", "row": 201, "seq": 4, "layer": 4, "head": 7, "res": {"16": {"fps": {"value": 0.46405658604181416, "held": 0.3313566423983692, "ident": 0.027782599827044892, "prot": 1.4552648254835278e-15, "supp": 16}, "factor": 0.09347229271865602, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.6597434282302856, "trace_ratio": 0.4423450377691874, "varopt": {"value": 0.4676146367923492, "held": 0.3382932477151147, "ident": 0.02772960628608279, "prot": 1.663324333900029, "supp": 16}, "strat": {"value": 0.46666848471104305, "held": 0.3375360148743232, "ident": 0.027984289693514953, "prot": 1.6169609172039196e-15, "supp": 16}}, "32": {"fps": {"value": 0.1912516953214765, "held": 0.13832643325480007, "ident": 0.011598253019041516, "prot": 1.1318726420427438e-15, "supp": 32}, "factor": 0.044704139995878966, "j": 0, "s": [1, 23, 8], "ms_per_draw": 0.6529039144515991, "trace_ratio": 0.38611440626726085, "varopt": {"value": 0.19205155388362335, "held": 0.1390550277008354, "ident": 0.01161617089430283, "prot": 0.8041874519967939, "supp": 32}, "strat": {"value": 0.19135798794203726, "held": 0.13945957395862546, "ident": 0.011675484554171575, "prot": 1.2935687337631358e-15, "supp": 32}}, "64": {"fps": {"value": 0.06667187819383005, "held": 0.04783289447653637, "ident": 0.004049220779429949, "prot": 7.680564356718618e-16, "supp": 64}, "factor": 0.020877795087206615, "j": 8, "s": [1, 47, 8], "ms_per_draw": 0.6185766458511353, "trace_ratio": 0.3441512938406116, "varopt": {"value": 0.06640377894789477, "held": 0.048255768710819186, "ident": 0.004042519249432499, "prot": 0.42175772949743834, "supp": 64}, "strat": {"value": 0.06642088422179764, "held": 0.04852606176208958, "ident": 0.004116313584767354, "prot": 1.0510245961825477e-15, "supp": 64}}, "128": {"fps": {"value": 0.015744487790654686, "held": 0.011660212268895999, "ident": 0.0009830422787444556, "prot": 8.893285044621559e-16, "supp": 128}, "factor": 0.0089762689701131, "j": 36, "s": [0, 85, 7], "ms_per_draw": 0.690331220626831, "trace_ratio": 0.27659184073098797, "varopt": {"value": 0.015836418262902982, "held": 0.011800218242474483, "ident": 0.000983579769663281, "prot": 0.14642365895711168, "supp": 128}, "strat": {"value": 0.015999978880415332, "held": 0.011776065230416273, "ident": 0.0009993562115314548, "prot": 6.467843668815679e-16, "supp": 128}}}}
{"part": "B", "row": 202, "seq": 4, "layer": 5, "head": 0, "res": {"16": {"fps": {"value": 0.18806849775167583, "held": 0.12929694491382512, "ident": 0.011593890289211251, "prot": 1.6919633406365965e-15, "supp": 16}, "factor": 0.06151634970970903, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.6151012182235718, "trace_ratio": 0.43052630919940893, "varopt": {"value": 0.19362298061536182, "held": 0.134904219052019, "ident": 0.011599723923427232, "prot": 1.1838113271497943, "supp": 16}, "strat": {"value": 0.19052385460544177, "held": 0.13177687802005805, "ident": 0.011656983454565513, "prot": 1.3535706725092773e-15, "supp": 16}}, "32": {"fps": {"value": 0.07853038365239837, "held": 0.05459218409697253, "ident": 0.004696366760720851, "prot": 1.2407731164668374e-15, "supp": 32}, "factor": 0.029524330750043962, "j": 1, "s": [1, 22, 8], "ms_per_draw": 0.6148250102996826, "trace_ratio": 0.37466198615746255, "varopt": {"value": 0.07962894542592912, "held": 0.055385690713393214, "ident": 0.004705164318766986, "prot": 0.7611381670562856, "supp": 32}, "strat": {"value": 0.07784730511659985, "held": 0.0541803900169229, "ident": 0.004737408561682519, "prot": 1.1279755604243978e-15, "supp": 32}}, "64": {"fps": {"value": 0.02606535278792112, "held": 0.018428835398785405, "ident": 0.0015270118284547776, "prot": 8.177822813076883e-16, "supp": 64}, "factor": 0.013517991909692668, "j": 10, "s": [1, 44, 9], "ms_per_draw": 0.6723312139511108, "trace_ratio": 0.3241918684336515, "varopt": {"value": 0.026297975569989696, "held": 0.01849020359170107, "ident": 0.0015215279222234152, "prot": 0.3857799922767703, "supp": 64}, "strat": {"value": 0.026919747634155045, "held": 0.019032092144782707, "ident": 0.0015587232044011762, "prot": 7.895828922970784e-16, "supp": 64}}, "128": {"fps": {"value": 0.005532394972671723, "held": 0.00405884641654967, "ident": 0.00030031390108717815, "prot": 3.6659205713792924e-16, "supp": 128}, "factor": 0.00536292959120271, "j": 49, "s": [0, 74, 5], "ms_per_draw": 0.6435920000076294, "trace_ratio": 0.269236073258406, "varopt": {"value": 0.005570431862496766, "held": 0.004011563213080587, "ident": 0.00029995350734895863, "prot": 0.10789039106764071, "supp": 128}, "strat": {"value": 0.0056940094542266145, "held": 0.004193043211152488, "ident": 0.0003119731718034051, "prot": 5.075890021909789e-16, "supp": 128}}}}
{"part": "B", "row": 203, "seq": 4, "layer": 5, "head": 7, "res": {"16": {"fps": {"value": 0.17221087904065366, "held": 0.18696042535619256, "ident": 0.009940419828410851, "prot": 1.2996595034775807e-15, "supp": 16}, "factor": 0.064068109088638, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.6433507204055786, "trace_ratio": 0.35986146828422116, "varopt": {"value": 0.17959139183472564, "held": 0.19271279002310268, "ident": 0.009943093683231184, "prot": 1.0999012994487616, "supp": 16}, "strat": {"value": 0.17606743870346825, "held": 0.18819523947015665, "ident": 0.009968783137699984, "prot": 1.7328793379701076e-15, "supp": 16}}, "32": {"fps": {"value": 0.0549942996956273, "held": 0.060182365728710364, "ident": 0.0031880610366646347, "prot": 8.664396689850538e-16, "supp": 32}, "factor": 0.02857038148246452, "j": 11, "s": [0, 16, 5], "ms_per_draw": 0.6669261455535889, "trace_ratio": 0.3910677330627137, "varopt": {"value": 0.0551818891512533, "held": 0.06126744525487398, "ident": 0.0031420648769806196, "prot": 0.6944944348180883, "supp": 32}, "strat": {"value": 0.052425643934791426, "held": 0.059131600952986425, "ident": 0.0031852096673250746, "prot": 1.1913545448544491e-15, "supp": 32}}, "64": {"fps": {"value": 0.011711475364970976, "held": 0.014116719474560375, "ident": 0.0007475983222485977, "prot": 4.06143594836744e-16, "supp": 64}, "factor": 0.01053072853608975, "j": 18, "s": [1, 38, 7], "ms_per_draw": 0.7536405324935913, "trace_ratio": 0.30675689727937766, "varopt": {"value": 0.01188795700273683, "held": 0.014476986602047328, "ident": 0.0007517012552526024, "prot": 0.29419444563331903, "supp": 64}, "strat": {"value": 0.011593392509147574, "held": 0.014286824156725842, "ident": 0.0007651217678575149, "prot": 4.332198344925269e-16, "supp": 64}}, "128": {"fps": {"value": 0.0014677466449535366, "held": 0.0020373034534803863, "ident": 0.00010862901787714998, "prot": 1.7599555776258905e-16, "supp": 128}, "factor": 0.003416666676243866, "j": 59, "s": [0, 60, 9], "ms_per_draw": 0.5882606506347656, "trace_ratio": 0.27849303810048476, "varopt": {"value": 0.0015008188559709785, "held": 0.0020738366894689658, "ident": 0.00010870674185378648, "prot": 0.06749171704406587, "supp": 128}, "strat": {"value": 0.0014735085790591534, "held": 0.0021559339265965283, "ident": 0.00011629950738671518, "prot": 3.04607696127558e-16, "supp": 128}}}}
{"part": "B", "row": 205, "seq": 4, "layer": 6, "head": 7, "res": {"16": {"fps": {"value": 0.09499579518028921, "held": 0.053817578072338314, "ident": 0.0060100277832516955, "prot": 6.639454260425153e-16, "supp": 16}, "factor": 0.0647997654189281, "j": 7, "s": [0, 6, 3], "ms_per_draw": 0.6230418682098389, "trace_ratio": 0.36698966537808053, "varopt": {"value": 0.09799547854143399, "held": 0.05542742384694871, "ident": 0.0058705933414343265, "prot": 0.7179197130330275, "supp": 16}, "strat": {"value": 0.10826313139052415, "held": 0.05917370036447345, "ident": 0.006466760395843877, "prot": 5.164019980330674e-16, "supp": 16}}, "32": {"fps": {"value": 0.015175273000547013, "held": 0.009651392316453126, "ident": 0.0010043268692133866, "prot": 3.6885857002361963e-16, "supp": 32}, "factor": 0.019016025593468776, "j": 16, "s": [0, 12, 4], "ms_per_draw": 0.6202266216278076, "trace_ratio": 0.37272254907077196, "varopt": {"value": 0.015626754684546024, "held": 0.009878421076108446, "ident": 0.0009910842163797801, "prot": 0.2695863984167028, "supp": 32}, "strat": {"value": 0.01611599145327761, "held": 0.010051597975975891, "ident": 0.0010291541789396318, "prot": 2.950868560188957e-16, "supp": 32}}, "64": {"fps": {"value": 0.002145989362081914, "held": 0.001396128359489616, "ident": 0.00014398478212399534, "prot": 1.6598635651062882e-16, "supp": 64}, "factor": 0.005366084188533045, "j": 29, "s": [0, 28, 7], "ms_per_draw": 0.6362901926040649, "trace_ratio": 0.30781051194766706, "varopt": {"value": 0.0022130947585922234, "held": 0.001425841069119369, "ident": 0.00014408217848721992, "prot": 0.09022578422362222, "supp": 64}, "strat": {"value": 0.0021526165198194384, "held": 0.001449554167521781, "ident": 0.0001491873778053911, "prot": 9.682537463120015e-17, "supp": 64}}, "128": {"fps": {"value": 0.00019510863399530264, "held": 0.00013613278129772483, "ident": 1.4018563385014883e-05, "prot": 7.895878764568108e-17, "supp": 128}, "factor": 0.0013187526028647814, "j": 67, "s": [0, 54, 7], "ms_per_draw": 0.5715365409851074, "trace_ratio": 0.27108119762681804, "varopt": {"value": 0.00020179930763658478, "held": 0.00014037597581093519, "ident": 1.4058025830038093e-05, "prot": 0.01887054977669886, "supp": 128}, "strat": {"value": 0.00021348222432562757, "held": 0.0001463168563420308, "ident": 1.6088694089790203e-05, "prot": 7.377171400472393e-17, "supp": 128}}}}
{"part": "B", "row": 204, "seq": 4, "layer": 6, "head": 0, "res": {"16": {"fps": {"value": 0.25554173235597866, "held": 0.4298322371700837, "ident": 0.027234689492048998, "prot": 3.993857274880338e-15, "supp": 16}, "factor": 0.13899132445317797, "j": 2, "s": [1, 12, 1], "ms_per_draw": 0.7841322422027588, "trace_ratio": 0.30199102300263847, "varopt": {"value": 0.25519820805296994, "held": 0.429758864535263, "ident": 0.026918339404960502, "prot": 2.7115948185374052, "supp": 16}, "strat": {"value": 0.25705445003543853, "held": 0.4270620552289296, "ident": 0.027350106581225962, "prot": 5.591400184832474e-15, "supp": 16}}, "32": {"fps": {"value": 0.08070573581660073, "held": 0.12638088590413804, "ident": 0.008362952779907862, "prot": 2.6958536605442284e-15, "supp": 32}, "factor": 0.04633044148439266, "j": 5, "s": [1, 23, 3], "ms_per_draw": 0.6454896926879883, "trace_ratio": 0.3259693489592731, "varopt": {"value": 0.0812672949947814, "held": 0.12743981631761822, "ident": 0.008337700638558194, "prot": 1.5275073038193188, "supp": 32}, "strat": {"value": 0.08319215251708041, "held": 0.1275026963986085, "ident": 0.008408283607702608, "prot": 2.9953929561602537e-15, "supp": 32}}, "64": {"fps": {"value": 0.020747557507596832, "held": 0.02907401423966168, "ident": 0.0020689142550503426, "prot": 1.1981571824641015e-15, "supp": 64}, "factor": 0.017724262100251797, "j": 18, "s": [1, 41, 4], "ms_per_draw": 0.6674014329910278, "trace_ratio": 0.31053004665772804, "varopt": {"value": 0.02166703860022605, "held": 0.029677022185475927, "ident": 0.0020740857528281894, "prot": 0.71103560137786, "supp": 64}, "strat": {"value": 0.021208018309169255, "held": 0.030041289114486454, "ident": 0.0020926176126372987, "prot": 1.5725813019841333e-15, "supp": 64}}, "128": {"fps": {"value": 0.003592496967356548, "held": 0.004386483508926946, "ident": 0.0003517317298767712, "prot": 5.491553752960465e-16, "supp": 128}, "factor": 0.005655812477789224, "j": 54, "s": [1, 66, 7], "ms_per_draw": 0.5503524541854858, "trace_ratio": 0.3057488068248096, "varopt": {"value": 0.003604659301691782, "held": 0.004462262898252558, "ident": 0.00035111130388584664, "prot": 0.2908092729052561, "supp": 128}, "strat": {"value": 0.0036383389516062925, "held": 0.004553428194450076, "ident": 0.0003608279299755831, "prot": 5.990785912320508e-16, "supp": 128}}}}
{"part": "B", "row": 206, "seq": 4, "layer": 7, "head": 0, "res": {"16": {"fps": {"value": 7.883873559601387e-06, "held": 9.580856655572877e-06, "ident": 4.807721716871061e-07, "prot": 9.145532520006275e-17, "supp": 16}, "factor": 0.0008461979587563519, "j": 10, "s": [1, 2, 3], "ms_per_draw": 0.6566512584686279, "trace_ratio": 0.36330581205383455, "varopt": {"value": 7.636136565952561e-06, "held": 9.665597512527535e-06, "ident": 4.5908276314382135e-07, "prot": 0.42639758486663165, "supp": 16}, "strat": {"value": 3.9792937466083434e-05, "held": 6.340398065292042e-05, "ident": 2.6880294146472176e-06, "prot": 6.119192667931471e-16, "supp": 16}}, "32": {"fps": {"value": 4.3709063404249647e-07, "held": 5.484569510246049e-07, "ident": 2.91309104483866e-08, "prot": 1.829106504001255e-17, "supp": 32}, "factor": 0.0001229227476296684, "j": 18, "s": [1, 9, 4], "ms_per_draw": 0.6742430925369263, "trace_ratio": 0.3226812208487019, "varopt": {"value": 4.514540334880201e-07, "held": 5.747477686794038e-07, "ident": 2.8881587875462772e-08, "prot": 0.14645790556953284, "supp": 32}, "strat": {"value": 3.081327123883984e-05, "held": 4.690977220860808e-05, "ident": 2.0492880315830953e-06, "prot": 4.2609867422756506e-16, "supp": 32}}, "64": {"fps": {"value": 1.8742746594987573e-08, "held": 2.5377243544339954e-08, "ident": 1.3519495296974234e-09, "prot": 2.0785301181832444e-18, "supp": 64}, "factor": 2.092359787256945e-05, "j": 40, "s": [0, 20, 4], "ms_per_draw": 0.554680347442627, "trace_ratio": 0.27016432157957737, "varopt": {"value": 1.926022381888617e-08, "held": 2.634012047969463e-08, "ident": 1.3549434584310226e-09, "prot": 0.026090846491584184, "supp": 64}, "strat": {"value": 3.291233986344019e-08, "held": 4.5148059666580873e-08, "ident": 2.3010034718023965e-09, "prot": 4.258908212157468e-16, "supp": 64}}, "128": {"fps": {"value": 3.617610102986853e-10, "held": 5.074264355984486e-10, "ident": 2.4888223879248904e-11, "prot": 5.196325295458111e-20, "supp": 128}, "factor": 2.205793962106661e-06, "j": 92, "s": [0, 34, 2], "ms_per_draw": 0.6192007064819336, "trace_ratio": 0.29645242017504253, "varopt": {"value": 3.6043485235774636e-10, "held": 5.110864456927353e-10, "ident": 2.4856336511896874e-11, "prot": 0.0010825574612197395, "supp": 128}, "strat": {"value": 3.7676401268785157e-10, "held": 5.317253708309853e-10, "ident": 2.566438605730323e-11, "prot": 4.258908212157468e-16, "supp": 128}}}}
{"part": "B", "row": 207, "seq": 4, "layer": 7, "head": 7, "res": {"16": {"fps": {"value": 0.011537056401222249, "held": 0.009878631887140667, "ident": 0.0005756534621986269, "prot": 3.7518033350493006e-16, "supp": 16}, "factor": 0.01859667508917772, "j": 3, "s": [1, 8, 4], "ms_per_draw": 0.6814026832580566, "trace_ratio": 0.3122703006757443, "varopt": {"value": 0.011917225883138515, "held": 0.01005854700632182, "ident": 0.00057274715425238, "prot": 0.5233715241343342, "supp": 16}, "strat": {"value": 0.011518288069181022, "held": 0.009952907714301162, "ident": 0.0005822698134667643, "prot": 2.70963574198005e-16, "supp": 16}}, "32": {"fps": {"value": 0.0016092753500828655, "held": 0.001435613077770582, "ident": 8.580195502259272e-05, "prot": 1.1463843523761751e-16, "supp": 32}, "factor": 0.006348365213237676, "j": 13, "s": [1, 13, 5], "ms_per_draw": 0.6233514547348022, "trace_ratio": 0.2587457312319487, "varopt": {"value": 0.001621427001594033, "held": 0.0014602789713519225, "ident": 8.526126316253305e-05, "prot": 0.1836836490908017, "supp": 32}, "strat": {"value": 0.0017155100916894693, "held": 0.0014927128545845654, "ident": 8.994176738376784e-05, "prot": 2.0843351861385003e-16, "supp": 32}}, "64": {"fps": {"value": 6.115802299635104e-05, "held": 5.276487663274747e-05, "ident": 3.3776114168126607e-06, "prot": 3.12650277920775e-17, "supp": 64}, "factor": 0.0010582446048653337, "j": 44, "s": [0, 16, 4], "ms_per_draw": 0.5886926651000977, "trace_ratio": 0.3242735878777771, "varopt": {"value": 6.28675012133974e-05, "held": 5.259594556337264e-05, "ident": 3.342185669052812e-06, "prot": 0.030625133230853693, "supp": 64}, "strat": {"value": 6.049750847741172e-05, "held": 5.271455111012886e-05, "ident": 3.35622193022153e-06, "prot": 2.865960880940438e-17, "supp": 64}}, "128": {"fps": {"value": 1.8963235344787794e-06, "held": 1.599455579018983e-06, "ident": 9.929109407706231e-08, "prot": 8.141934320853516e-18, "supp": 128}, "factor": 0.0001325464175476912, "j": 83, "s": [0, 42, 3], "ms_per_draw": 0.5461819171905518, "trace_ratio": 0.2585613507793515, "varopt": {"value": 1.942988406559138e-06, "held": 1.607187788421466e-06, "ident": 9.88608456181983e-08, "prot": 0.0038157918722924425, "supp": 128}, "strat": {"value": 1.922620547857521e-06, "held": 1.6223145465675245e-06, "ident": 1.0012762598833383e-07, "prot": 1.1724385422029064e-17, "supp": 128}}}}
{"part": "B", "row": 208, "seq": 4, "layer": 8, "head": 0, "res": {"16": {"fps": {"value": 0.317624252791503, "held": 0.5912213946198553, "ident": 0.02753944604324584, "prot": 9.306804858616068e-16, "supp": 16}, "factor": 0.10934269344974133, "j": 1, "s": [1, 7, 7], "ms_per_draw": 0.6939948797225952, "trace_ratio": 0.3643367236425881, "varopt": {"value": 0.32983216642482555, "held": 0.5968098770426942, "ident": 0.027335230801604216, "prot": 0.7446520060056185, "supp": 16}, "strat": {"value": 0.3296711598379893, "held": 0.5936507497109353, "ident": 0.02770851912232283, "prot": 9.306804858616068e-16, "supp": 16}}, "32": {"fps": {"value": 0.09557885065070829, "held": 0.18372053841708627, "ident": 0.008554096662697384, "prot": 6.085218561402813e-16, "supp": 32}, "factor": 0.04502346200871702, "j": 6, "s": [1, 17, 8], "ms_per_draw": 0.6034716367721558, "trace_ratio": 0.35532435626978975, "varopt": {"value": 0.09998931703232426, "held": 0.18952861254801065, "ident": 0.008565695755408685, "prot": 0.3118280880121748, "supp": 32}, "strat": {"value": 0.10017029390642296, "held": 0.18640945812220353, "ident": 0.008699932505682753, "prot": 3.221586297213254e-16, "supp": 32}}, "64": {"fps": {"value": 0.021935213696754417, "held": 0.04336316388595354, "ident": 0.0020202595449634072, "prot": 1.8568865463104173e-16, "supp": 64}, "factor": 0.01785694967113675, "j": 21, "s": [0, 33, 10], "ms_per_draw": 0.6130944490432739, "trace_ratio": 0.30529021695655245, "varopt": {"value": 0.022517008252911287, "held": 0.0447535895163237, "ident": 0.0020175476050539984, "prot": 0.1506280005565542, "supp": 64}, "strat": {"value": 0.023637853821082914, "held": 0.04486398422086279, "ident": 0.002118180516049827, "prot": 2.953120772445483e-16, "supp": 64}}, "128": {"fps": {"value": 0.0031518099898536892, "held": 0.006384613440345422, "ident": 0.00028906382177267936, "prot": 6.71163811919428e-17, "supp": 128}, "factor": 0.00546435661969032, "j": 31, "s": [1, 64, 32], "ms_per_draw": 0.5913817882537842, "trace_ratio": 0.0988505785189889, "varopt": {"value": 0.0030674120271597396, "held": 0.006215680112848909, "ident": 0.00028211742206473724, "prot": 0.015886205530171015, "supp": 128}, "strat": {"value": 0.0037729531136274455, "held": 0.007346196341391779, "ident": 0.00034584758388493816, "prot": 1.297583369710894e-16, "supp": 128}}}}
{"part": "B", "row": 209, "seq": 4, "layer": 8, "head": 7, "res": {"16": {"fps": {"value": 3.8298535033932295e-09, "held": 2.13862866315615e-09, "ident": 1.7720173535942672e-10, "prot": 4.283151152155623e-18, "supp": 16}, "factor": 1.5062368690373418e-05, "j": 9, "s": [1, 4, 2], "ms_per_draw": 0.7320016622543335, "trace_ratio": 0.3341045116708931, "varopt": {"value": 3.6963085193097733e-09, "held": 2.0761717752845593e-09, "ident": 1.720179999907051e-10, "prot": 0.05558541111105161, "supp": 16}, "strat": {"value": 7.049457060131263e-07, "held": 4.262854625127841e-07, "ident": 5.732396968102078e-08, "prot": 2.1762445141341468e-19, "supp": 16}}, "32": {"fps": {"value": 1.3424121125680197e-10, "held": 7.780879031880473e-11, "ident": 6.83624532044825e-12, "prot": 2.593314174156725e-19, "supp": 32}, "factor": 2.0352616984631665e-06, "j": 18, "s": [1, 12, 1], "ms_per_draw": 0.6581180095672607, "trace_ratio": 0.27877870012593703, "varopt": {"value": 1.350584043700761e-10, "held": 7.869722588329775e-11, "ident": 6.6884222111764706e-12, "prot": 0.008034258798052854, "supp": 32}, "strat": {"value": 6.976972410258572e-07, "held": 4.220631195412499e-07, "ident": 5.7514319435359894e-08, "prot": 2.1762445141341468e-19, "supp": 32}}, "64": {"fps": {"value": 1.3415612455450794e-12, "held": 7.320939386683059e-13, "ident": 6.218849514123826e-14, "prot": 7.528976634648557e-20, "supp": 64}, "factor": 1.8682921451357947e-07, "j": 50, "s": [0, 13, 1], "ms_per_draw": 0.5683256387710571, "trace_ratio": 0.27392659845917755, "varopt": {"value": 1.3346014270865564e-12, "held": 7.378540571726161e-13, "ident": 6.205890921877253e-14, "prot": 0.0010040007393677009, "supp": 64}, "strat": {"value": 3.9256731722229735e-11, "held": 2.2412948823667055e-11, "ident": 1.9539157109205473e-12, "prot": 2.3590150495008818e-20, "supp": 64}}, "128": {"fps": {"value": 8.662506338725739e-16, "held": 4.583219659849282e-16, "ident": 4.025030363950209e-17, "prot": 3.485637330855813e-22, "supp": 128}, "factor": 3.8363367874677946e-09, "j": 108, "s": [0, 19, 1], "ms_per_draw": 0.49143803119659424, "trace_ratio": 0.28538306339394864, "varopt": {"value": 8.573537422626468e-16, "held": 4.565925210860801e-16, "ident": 4.0114737667180054e-17, "prot": 1.960387030828354e-05, "supp": 128}, "strat": {"value": 4.094125060925914e-15, "held": 2.0445280614511397e-15, "ident": 1.7776298999088593e-16, "prot": 2.130053777452619e-20, "supp": 128}}}}
{"part": "B", "row": 210, "seq": 4, "layer": 9, "head": 0, "res": {"16": {"fps": {"value": 0.005918697697311871, "held": 0.005288039432820045, "ident": 0.0002971036876234728, "prot": 1.0848835041116594e-16, "supp": 16}, "factor": 0.015989951634459217, "j": 9, "s": [1, 4, 2], "ms_per_draw": 0.5880818367004395, "trace_ratio": 0.42129384282841065, "varopt": {"value": 0.00704274830550879, "held": 0.006123197008785638, "ident": 0.0002952418978011203, "prot": 0.7527900004767061, "supp": 16}, "strat": {"value": 0.020016193973475795, "held": 0.017824835133494654, "ident": 0.0009878369483277754, "prot": 1.627325256167489e-16, "supp": 16}}, "32": {"fps": {"value": 0.0005293684224862108, "held": 0.0004853588229629998, "ident": 2.5928486771795794e-05, "prot": 1.0848835041116594e-16, "supp": 32}, "factor": 0.00403587706667419, "j": 17, "s": [1, 9, 5], "ms_per_draw": 0.5974631309509277, "trace_ratio": 0.2578855053893824, "varopt": {"value": 0.0006007726148538208, "held": 0.0005443752199441976, "ident": 2.5869119303514143e-05, "prot": 0.25364679262205236, "supp": 32}, "strat": {"value": 0.002976534180716732, "held": 0.002563472719114175, "ident": 0.00014393952954109632, "prot": 8.348517590234255e-17, "supp": 32}}, "64": {"fps": {"value": 1.1962205104439055e-05, "held": 1.2128599234573281e-05, "ident": 5.941525606019825e-07, "prot": 5.085391425523403e-18, "supp": 64}, "factor": 0.0004868190385225143, "j": 45, "s": [0, 15, 4], "ms_per_draw": 0.5664147138595581, "trace_ratio": 0.28804017720087227, "varopt": {"value": 1.2392346532506338e-05, "held": 1.2429899736091397e-05, "ident": 5.923184133672481e-07, "prot": 0.030445310258061863, "supp": 64}, "strat": {"value": 2.051418780626924e-05, "held": 2.1211062862695244e-05, "ident": 9.946073511202142e-07, "prot": 8.348517590234255e-17, "supp": 64}}, "128": {"fps": {"value": 2.7194738115863326e-07, "held": 2.555346269427377e-07, "ident": 1.2151039288056758e-08, "prot": 4.078155444410179e-19, "supp": 128}, "factor": 4.55590242248694e-05, "j": 83, "s": [0, 44, 1], "ms_per_draw": 0.5222160816192627, "trace_ratio": 0.26672866812641743, "varopt": {"value": 2.764090127163502e-07, "held": 2.592405459621598e-07, "ident": 1.2235671387130281e-08, "prot": 0.0007834518004605998, "supp": 128}, "strat": {"value": 2.785211386826865e-07, "held": 2.6320335295923327e-07, "ident": 1.2367941394069694e-08, "prot": 8.332625742029493e-17, "supp": 128}}}}
{"part": "B", "row": 211, "seq": 4, "layer": 9, "head": 7, "res": {"16": {"fps": {"value": 5.959659916915358e-10, "held": 7.290337038304599e-10, "ident": 3.4769176514614316e-11, "prot": 1.1101354668608246e-15, "supp": 16}, "factor": 6.3914827434340835e-06, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.5963230133056641, "trace_ratio": 0.30295253984519277, "varopt": {"value": 5.794001982323005e-10, "held": 6.858084982916942e-10, "ident": 3.3455848501618596e-11, "prot": 0.39187965755997217, "supp": 16}, "strat": {"value": 9.871704781067528e-10, "held": 1.28373197806583e-09, "ident": 5.647484643597588e-11, "prot": 6.343631239204712e-16, "supp": 16}}, "32": {"fps": {"value": 2.4100108859509303e-11, "held": 3.0254610890102365e-11, "ident": 1.3785409361147148e-12, "prot": 4.757723429403534e-16, "supp": 32}, "factor": 9.304499329115868e-07, "j": 18, "s": [1, 12, 1], "ms_per_draw": 0.5955533981323242, "trace_ratio": 0.2751760399914997, "varopt": {"value": 2.1878648281524134e-11, "held": 2.7703544968218134e-11, "ident": 1.2530271514512116e-12, "prot": 0.07337622700809474, "supp": 32}, "strat": {"value": 5.49729765029584e-10, "held": 7.71183393003552e-10, "ident": 3.241738959619151e-11, "prot": 2.874457905264635e-16, "supp": 32}}, "64": {"fps": {"value": 4.981471521820759e-13, "held": 6.493790287500884e-13, "ident": 2.729263737957128e-14, "prot": 5.2037600009101154e-17, "supp": 64}, "factor": 1.0743038925401593e-07, "j": 43, "s": [1, 19, 1], "ms_per_draw": 0.5547668933868408, "trace_ratio": 0.2548161042992832, "varopt": {"value": 4.667414501498442e-13, "held": 6.172342453697941e-13, "ident": 2.5551254024966183e-14, "prot": 0.008625734941101491, "supp": 64}, "strat": {"value": 1.6835188375831542e-10, "held": 2.347175294590856e-10, "ident": 9.85329676351955e-12, "prot": 3.964769524502945e-17, "supp": 64}}, "128": {"fps": {"value": 2.864349004913562e-15, "held": 3.3496864621494137e-15, "ident": 1.3898753295119855e-16, "prot": 2.4779809528143407e-18, "supp": 128}, "factor": 5.897804238872856e-09, "j": 98, "s": [0, 29, 1], "ms_per_draw": 0.5072734355926514, "trace_ratio": 0.27609037747865006, "varopt": {"value": 2.8366397574910097e-15, "held": 3.333126879339914e-15, "ident": 1.3797159883686925e-16, "prot": 0.0009128044275995024, "supp": 128}, "strat": {"value": 1.7000873607012154e-14, "held": 3.3416627982977416e-14, "ident": 1.0602485334725555e-15, "prot": 2.0133595241616518e-18, "supp": 128}}}}
{"part": "B", "row": 212, "seq": 4, "layer": 10, "head": 0, "res": {"16": {"fps": {"value": 0.47712487811101245, "held": 0.5678566154741006, "ident": 0.025463620290247076, "prot": 4.724896655243228e-16, "supp": 16}, "factor": 0.10470214087143334, "j": 1, "s": [1, 7, 7], "ms_per_draw": 0.6238808631896973, "trace_ratio": 0.3518684471703684, "varopt": {"value": 0.5060685819319407, "held": 0.6121285680011319, "ident": 0.02533773022122131, "prot": 0.7174767416438316, "supp": 16}, "strat": {"value": 0.49412627377849916, "held": 0.597010085632218, "ident": 0.02584853709904597, "prot": 4.893642964359058e-16, "supp": 16}}, "32": {"fps": {"value": 0.12898932661103923, "held": 0.13246422817381598, "ident": 0.006443448179450692, "prot": 4.04991141877991e-16, "supp": 32}, "factor": 0.04506539605415903, "j": 6, "s": [1, 15, 10], "ms_per_draw": 0.6143207550048828, "trace_ratio": 0.2702538043903157, "varopt": {"value": 0.13378698266368186, "held": 0.14091315638476623, "ident": 0.0064520031341105686, "prot": 0.4417502096128689, "supp": 32}, "strat": {"value": 0.133367263154711, "held": 0.13764156463470306, "ident": 0.006658128566816347, "prot": 2.868687254969103e-16, "supp": 32}}, "64": {"fps": {"value": 0.014636790001614941, "held": 0.012243393853506498, "ident": 0.0006402438614669722, "prot": 1.0124778546949775e-16, "supp": 64}, "factor": 0.012727869797475396, "j": 37, "s": [0, 20, 7], "ms_per_draw": 0.5734666585922241, "trace_ratio": 0.3141515027566219, "varopt": {"value": 0.01513591333757966, "held": 0.012816646456259143, "ident": 0.0006376333963200637, "prot": 0.10480098855489088, "supp": 64}, "strat": {"value": 0.02032189330881072, "held": 0.017909786048566096, "ident": 0.0009335171549210116, "prot": 1.0968510092528923e-16, "supp": 64}}, "128": {"fps": {"value": 0.0011307664559387215, "held": 0.0010031167883843377, "ident": 4.805231691525529e-05, "prot": 3.796791955106166e-17, "supp": 128}, "factor": 0.0024154642129468862, "j": 41, "s": [1, 54, 32], "ms_per_draw": 0.5372610092163086, "trace_ratio": 0.044263123783215584, "varopt": {"value": 0.0011020268198447133, "held": 0.0009892062784584248, "ident": 4.7456430425597245e-05, "prot": 0.0018699360307169372, "supp": 128}, "strat": {"value": 0.0021548599913292135, "held": 0.0016306701656230798, "ident": 9.84104583652003e-05, "prot": 4.21865772789574e-17, "supp": 128}}}}
{"part": "B", "row": 213, "seq": 4, "layer": 10, "head": 7, "res": {"16": {"fps": {"value": 0.142188491018733, "held": 0.1211935427329845, "ident": 0.006243091962848093, "prot": 2.4392310949811847e-16, "supp": 16}, "factor": 0.05283024341821465, "j": 2, "s": [1, 7, 6], "ms_per_draw": 0.6305133104324341, "trace_ratio": 0.3689857659119714, "varopt": {"value": 0.14648874786896418, "held": 0.1270060624701019, "ident": 0.006228762148871839, "prot": 0.7208795714049278, "supp": 16}, "strat": {"value": 0.18145239272795696, "held": 0.14640423286271512, "ident": 0.007783893034023435, "prot": 2.1102887974598088e-16, "supp": 16}}, "32": {"fps": {"value": 0.03706544169887515, "held": 0.03384793767013771, "ident": 0.001697288301833556, "prot": 1.1723826652554495e-16, "supp": 32}, "factor": 0.021279864664879397, "j": 7, "s": [1, 16, 8], "ms_per_draw": 0.6135015487670898, "trace_ratio": 0.32726472761055053, "varopt": {"value": 0.03931071180256501, "held": 0.03501535791397922, "ident": 0.0017170421990847617, "prot": 0.35318152189878405, "supp": 32}, "strat": {"value": 0.04708387622794532, "held": 0.040059675928153, "ident": 0.00210020309078362, "prot": 1.1723826652554495e-16, "supp": 32}}, "64": {"fps": {"value": 0.00665122153523783, "held": 0.006257884656340279, "ident": 0.00031631414990814313, "prot": 5.275721993649522e-17, "supp": 64}, "factor": 0.007415325863546518, "j": 26, "s": [0, 32, 6], "ms_per_draw": 0.7684584856033325, "trace_ratio": 0.31058218482512906, "varopt": {"value": 0.006813857171628961, "held": 0.006498734759961612, "ident": 0.00031751286252739585, "prot": 0.12134299205825173, "supp": 64}, "strat": {"value": 0.0073904404333393825, "held": 0.006869375114989152, "ident": 0.00034567393288085547, "prot": 7.327391657846559e-17, "supp": 64}}, "128": {"fps": {"value": 0.0006936853141006718, "held": 0.0007308123633718783, "ident": 3.428143797787497e-05, "prot": 2.3447653305108988e-17, "supp": 128}, "factor": 0.0020463036117313533, "j": 64, "s": [0, 62, 2], "ms_per_draw": 0.7021392583847046, "trace_ratio": 0.2608701240481655, "varopt": {"value": 0.0007001413047171306, "held": 0.0007395028715709422, "ident": 3.422482315851528e-05, "prot": 0.018010177065807997, "supp": 128}, "strat": {"value": 0.0007110782444274722, "held": 0.0007455558824139723, "ident": 3.460004523421972e-05, "prot": 4.249887161551004e-17, "supp": 128}}}}
{"part": "B", "row": 214, "seq": 4, "layer": 11, "head": 0, "res": {"16": {"fps": {"value": 0.1185501692844182, "held": 0.11772600481221951, "ident": 0.005517816333194431, "prot": 2.6095812572621825e-16, "supp": 16}, "factor": 0.06647516612672087, "j": 6, "s": [1, 4, 5], "ms_per_draw": 0.7412852048873901, "trace_ratio": 0.31099967133631135, "varopt": {"value": 0.1395091665293994, "held": 0.13351964473667874, "ident": 0.00551547224553187, "prot": 1.0000000000000002, "supp": 16}, "strat": {"value": 0.12214014904715285, "held": 0.1210932966055586, "ident": 0.005704674578239254, "prot": 4.4362881373457105e-16, "supp": 16}}, "32": {"fps": {"value": 0.007209385070681989, "held": 0.008723110093944891, "ident": 0.0003768848092427172, "prot": 6.197755485997684e-17, "supp": 32}, "factor": 0.015420373593470885, "j": 17, "s": [1, 7, 7], "ms_per_draw": 0.5886646509170532, "trace_ratio": 0.2501311650365073, "varopt": {"value": 0.009002508261116648, "held": 0.010068275754748359, "ident": 0.00037491162955837675, "prot": 0.2757213315429535, "supp": 32}, "strat": {"value": 0.007115317527787747, "held": 0.00862237973965436, "ident": 0.00037249142207499596, "prot": 2.446482428683296e-16, "supp": 32}}, "64": {"fps": {"value": 6.781176131142627e-05, "held": 8.300640010058721e-05, "ident": 2.9610415945270197e-06, "prot": 4.9869744315215855e-18, "supp": 64}, "factor": 0.0012208928504185861, "j": 18, "s": [1, 13, 32], "ms_per_draw": 0.5584659576416016, "trace_ratio": 0.004507245122395604, "varopt": {"value": 6.659126485953754e-05, "held": 8.066575011085023e-05, "ident": 2.844252866929674e-06, "prot": 0.005277564187089004, "supp": 64}, "strat": {"value": 0.0001763791688014648, "held": 0.00021965821477641772, "ident": 8.761367080608414e-06, "prot": 2.087665005809746e-16, "supp": 64}}, "128": {"fps": {"value": 6.066301717605089e-07, "held": 7.256035098763231e-07, "ident": 2.610661371815118e-08, "prot": 9.795842633345971e-19, "supp": 128}, "factor": 7.156860801406454e-05, "j": 62, "s": [1, 33, 32], "ms_per_draw": 0.5267437696456909, "trace_ratio": 0.0006862396912347457, "varopt": {"value": 6.087499401056375e-07, "held": 7.354151935839693e-07, "ident": 2.6135607265038466e-08, "prot": 5.120554103794485e-19, "supp": 128}, "strat": {"value": 1.0188592767323607e-05, "held": 1.3812320782593826e-05, "ident": 6.624501614204164e-07, "prot": 1.9734958258045256e-16, "supp": 128}}}}
{"part": "B", "row": 216, "seq": 4, "layer": 12, "head": 0, "res": {"16": {"fps": {"value": 0.00016205135758014626, "held": 0.0001696099082369028, "ident": 7.657615298294897e-06, "prot": 4.807373952283174e-17, "supp": 16}, "factor": 0.002349241946731076, "j": 7, "s": [1, 6, 2], "ms_per_draw": 0.6118223667144775, "trace_ratio": 0.3770844271824703, "varopt": {"value": 0.00017180569564061976, "held": 0.000181372505242962, "ident": 7.747225918072334e-06, "prot": 0.5789843824586948, "supp": 16}, "strat": {"value": 0.0018297853736749148, "held": 0.002307648405325714, "ident": 9.617688196151197e-05, "prot": 1.4261661273280733e-17, "supp": 16}}, "32": {"fps": {"value": 2.120492836457334e-05, "held": 2.2943027949889985e-05, "ident": 9.900467580210139e-07, "prot": 1.0683053227295942e-17, "supp": 32}, "factor": 0.0006248606647235812, "j": 14, "s": [1, 13, 4], "ms_per_draw": 0.6172953844070435, "trace_ratio": 0.3221006184705351, "varopt": {"value": 2.1924621208756295e-05, "held": 2.348409755347551e-05, "ident": 9.847179935346716e-07, "prot": 0.1297346341651517, "supp": 32}, "strat": {"value": 0.0006167778534202871, "held": 0.0007542042891739005, "ident": 3.239944305372756e-05, "prot": 1.0458551600405871e-17, "supp": 32}}, "64": {"fps": {"value": 1.643790386107164e-06, "held": 1.8169308289131129e-06, "ident": 7.787127715319285e-08, "prot": 5.007681200294973e-19, "supp": 64}, "factor": 0.0001561956886575814, "j": 39, "s": [0, 24, 1], "ms_per_draw": 0.5917112827301025, "trace_ratio": 0.2656992141658203, "varopt": {"value": 1.6694628897627271e-06, "held": 1.8246518554229064e-06, "ident": 7.725082383446449e-08, "prot": 0.03322080458196013, "supp": 64}, "strat": {"value": 5.692069678540777e-06, "held": 6.686279182470837e-06, "ident": 2.8401180370726027e-07, "prot": 2.670844812051855e-18, "supp": 64}}, "128": {"fps": {"value": 2.3119195975243824e-08, "held": 2.5701046977528396e-08, "ident": 1.1121830854098932e-09, "prot": 1.669227066764991e-19, "supp": 128}, "factor": 1.6475452250479278e-05, "j": 96, "s": [0, 30, 2], "ms_per_draw": 0.5045070648193359, "trace_ratio": 0.26573530396346795, "varopt": {"value": 2.3295888659134818e-08, "held": 2.5958663897366387e-08, "ident": 1.1157425988727494e-09, "prot": 0.002540413813113537, "supp": 128}, "strat": {"value": 4.793311990230777e-08, "held": 5.282694276346999e-08, "ident": 2.3214404667425396e-09, "prot": 2.670844812051855e-18, "supp": 128}}}}
{"part": "B", "row": 215, "seq": 4, "layer": 11, "head": 7, "res": {"16": {"fps": {"value": 1.257418940844652e-10, "held": 1.1041098334055847e-10, "ident": 4.753231833305012e-12, "prot": 1.5117058218256847e-15, "supp": 16}, "factor": 2.076527890654622e-06, "j": 6, "s": [1, 8, 1], "ms_per_draw": 0.6437391042709351, "trace_ratio": 0.2825013948948813, "varopt": {"value": 1.1868025445283212e-10, "held": 1.0626150367936258e-10, "ident": 4.582431043448815e-12, "prot": 1.37641237505579, "supp": 16}, "strat": {"value": 1.2987074892188807e-10, "held": 1.1046247830391454e-10, "ident": 5.145393149919378e-12, "prot": 1.3857303366735442e-15, "supp": 16}}, "32": {"fps": {"value": 5.440085158389066e-12, "held": 4.891687922239608e-12, "ident": 2.0424047284785623e-13, "prot": 5.668896831846318e-16, "supp": 32}, "factor": 3.6088412162368005e-07, "j": 20, "s": [1, 10, 1], "ms_per_draw": 0.6111553907394409, "trace_ratio": 0.3083000237964411, "varopt": {"value": 5.611723835502139e-12, "held": 4.986959220510856e-12, "ident": 2.0367842354010803e-13, "prot": 0.32207885873105674, "supp": 32}, "strat": {"value": 3.899755931897367e-11, "held": 3.171130064209591e-11, "ident": 1.7249476975560572e-12, "prot": 5.668896831846318e-16, "supp": 32}}, "64": {"fps": {"value": 1.188965524047861e-13, "held": 9.271431985256943e-14, "ident": 3.9594146895141336e-15, "prot": 8.070304517558994e-17, "supp": 64}, "factor": 3.988257604975866e-08, "j": 48, "s": [0, 15, 1], "ms_per_draw": 0.5595043897628784, "trace_ratio": 0.33531086280888356, "varopt": {"value": 1.1339033715644696e-13, "held": 8.859884768310185e-14, "ident": 3.7926044899516635e-15, "prot": 0.02034414569636332, "supp": 64}, "strat": {"value": 3.4657261482593224e-11, "held": 2.828287521189746e-11, "ident": 1.536099252636839e-12, "prot": 4.7240806932052646e-17, "supp": 64}}, "128": {"fps": {"value": 1.0886658286155674e-15, "held": 8.768609126680972e-16, "ident": 3.7546688215427637e-17, "prot": 6.889284344257677e-18, "supp": 128}, "factor": 3.1126946429739e-09, "j": 99, "s": [0, 27, 2], "ms_per_draw": 0.49730885028839117, "trace_ratio": 0.27785641463728683, "varopt": {"value": 1.0758920067011496e-15, "held": 8.658782803392319e-16, "ident": 3.739975960800275e-17, "prot": 0.0028035646556354215, "supp": 128}, "strat": {"value": 3.445829149196416e-11, "held": 2.7805306955333385e-11, "ident": 1.540436418541859e-12, "prot": 7.873467822008774e-18, "supp": 128}}}}
{"part": "B", "row": 217, "seq": 4, "layer": 12, "head": 7, "res": {"16": {"fps": {"value": 0.28948714484066784, "held": 0.27786339171492547, "ident": 0.012628678461797438, "prot": 5.555706077242465e-16, "supp": 16}, "factor": 0.08742769443170235, "j": 3, "s": [1, 4, 8], "ms_per_draw": 0.6268086433410645, "trace_ratio": 0.3105733171069169, "varopt": {"value": 0.30982330786518586, "held": 0.29465613301643473, "ident": 0.012602875262964235, "prot": 1.3485833200128108, "supp": 16}, "strat": {"value": 0.30456630207231855, "held": 0.29360867479291736, "ident": 0.01287767413798349, "prot": 3.571525335370156e-16, "supp": 16}}, "32": {"fps": {"value": 0.043865199279565836, "held": 0.04013580940369665, "ident": 0.002031967057466971, "prot": 1.781160698389567e-16, "supp": 32}, "factor": 0.030307704953127897, "j": 12, "s": [1, 11, 8], "ms_per_draw": 0.6095575094223022, "trace_ratio": 0.25500737808351726, "varopt": {"value": 0.04853315017672116, "held": 0.042177409115698526, "ident": 0.002041951488530244, "prot": 0.5261681844980223, "supp": 32}, "strat": {"value": 0.04880689502410982, "held": 0.04526960519680153, "ident": 0.002190774988525412, "prot": 3.472316298276541e-16, "supp": 32}}, "64": {"fps": {"value": 0.0009011179291326245, "held": 0.000786111275735562, "ident": 4.1291605779460145e-05, "prot": 1.9790674426550743e-17, "supp": 64}, "factor": 0.004656804992978231, "j": 50, "s": [0, 10, 4], "ms_per_draw": 0.5759187936782837, "trace_ratio": 0.29863309131092064, "varopt": {"value": 0.0009775257987354325, "held": 0.0007918644532474229, "ident": 4.112853899724272e-05, "prot": 0.050102987766505465, "supp": 64}, "strat": {"value": 0.0028663125268073167, "held": 0.002643262093088525, "ident": 0.0001320338508474338, "prot": 5.952542225616927e-17, "supp": 64}}, "128": {"fps": {"value": 1.3812990808771233e-05, "held": 1.3472284165983868e-05, "ident": 6.16048367251841e-07, "prot": 4.497880551488805e-18, "supp": 128}, "factor": 0.00028497572525572746, "j": 48, "s": [1, 47, 32], "ms_per_draw": 0.519943356513977, "trace_ratio": 0.004732841937490313, "varopt": {"value": 1.3691829232264892e-05, "held": 1.3405977757097332e-05, "ident": 6.15274390104297e-07, "prot": 5.397456661786566e-18, "supp": 128}, "strat": {"value": 0.00019908512530510998, "held": 0.00016305238396597472, "ident": 1.0530682548675117e-05, "prot": 6.521926799658767e-18, "supp": 128}}}}
{"part": "B", "row": 218, "seq": 4, "layer": 13, "head": 0, "res": {"16": {"fps": {"value": 0.22848247618797865, "held": 0.3517680269917647, "ident": 0.013863537029493134, "prot": 6.377600359833824e-16, "supp": 16}, "factor": 0.08704081174616629, "j": 3, "s": [1, 8, 4], "ms_per_draw": 0.6083489656448364, "trace_ratio": 0.3430315072491053, "varopt": {"value": 0.23360513775192548, "held": 0.35721013549350233, "ident": 0.013810517159589022, "prot": 1.1307546485920916, "supp": 16}, "strat": {"value": 0.23218872208288358, "held": 0.35558463917559296, "ident": 0.014173560859618182, "prot": 9.566400539750735e-16, "supp": 16}}, "32": {"fps": {"value": 0.05134517841329881, "held": 0.0781858301430126, "ident": 0.0031098697582863676, "prot": 4.982500281120175e-16, "supp": 32}, "factor": 0.03164548216216604, "j": 11, "s": [1, 16, 4], "ms_per_draw": 0.6534891128540039, "trace_ratio": 0.32898865431752866, "varopt": {"value": 0.053008799795306503, "held": 0.08059197133202592, "ident": 0.0031069429898691395, "prot": 0.47081846271137107, "supp": 32}, "strat": {"value": 0.05417673505233296, "held": 0.08323906776406545, "ident": 0.0033206014459022013, "prot": 5.181800292364982e-16, "supp": 32}}, "64": {"fps": {"value": 0.0066353628671722625, "held": 0.009774115168196136, "ident": 0.00037779094407170376, "prot": 1.594400089958456e-16, "supp": 64}, "factor": 0.009751510520511153, "j": 32, "s": [1, 26, 5], "ms_per_draw": 0.5669475793838501, "trace_ratio": 0.2797491975535355, "varopt": {"value": 0.006636042528179217, "held": 0.009815033759328223, "ident": 0.00037650451232771367, "prot": 0.1504964157392554, "supp": 64}, "strat": {"value": 0.006577704971390373, "held": 0.009782673209706137, "ident": 0.00038123895640950546, "prot": 2.590900146182491e-16, "supp": 64}}, "128": {"fps": {"value": 0.0002801792084887743, "held": 0.0004319841292415352, "ident": 1.596704731208313e-05, "prot": 3.2386251827281136e-17, "supp": 128}, "factor": 0.0016796462370880624, "j": 83, "s": [0, 42, 3], "ms_per_draw": 0.5084282159805298, "trace_ratio": 0.2570188722985078, "varopt": {"value": 0.00028529624198661395, "held": 0.00044807633084155787, "ident": 1.6010616289461217e-05, "prot": 0.01928905342528056, "supp": 128}, "strat": {"value": 0.000288661240319695, "held": 0.0004617683653046585, "ident": 1.6754479009152028e-05, "prot": 5.12263310152668e-17, "supp": 128}}}}
{"part": "B", "row": 219, "seq": 4, "layer": 13, "head": 7, "res": {"16": {"fps": {"value": 0.43149598075072787, "held": 0.2809507990361294, "ident": 0.01654406623626885, "prot": 1.1227475890537144e-15, "supp": 16}, "factor": 0.07579144477462987, "j": 0, "s": [1, 10, 5], "ms_per_draw": 0.6338903903961182, "trace_ratio": 0.40638990135993047, "varopt": {"value": 0.4432482793670008, "held": 0.28935102264705825, "ident": 0.016544404371443285, "prot": 1.1265991908049087, "supp": 16}, "strat": {"value": 0.431407827531305, "held": 0.28043416656573716, "ident": 0.016738525941512903, "prot": 9.623550763317552e-16, "supp": 16}}, "32": {"fps": {"value": 0.15916449327537502, "held": 0.10714394408267665, "ident": 0.006105521973918734, "prot": 6.816681790683266e-16, "supp": 32}, "factor": 0.03609116417839518, "j": 1, "s": [1, 21, 9], "ms_per_draw": 0.5986608266830444, "trace_ratio": 0.32638946122793505, "varopt": {"value": 0.16262580828878348, "held": 0.10865938569191169, "ident": 0.006102625874570266, "prot": 0.7556963056776247, "supp": 32}, "strat": {"value": 0.16041255423184947, "held": 0.1063307329849429, "ident": 0.006184452091767492, "prot": 7.618644354293062e-16, "supp": 32}}, "64": {"fps": {"value": 0.03964087718400756, "held": 0.026664897150779965, "ident": 0.0015089554880330603, "prot": 4.6112847407563265e-16, "supp": 64}, "factor": 0.015359603256196135, "j": 16, "s": [1, 36, 11], "ms_per_draw": 0.6025288105010986, "trace_ratio": 0.2791846491541438, "varopt": {"value": 0.0408348525138966, "held": 0.027622331511869755, "ident": 0.001503010732553558, "prot": 0.2671576166473738, "supp": 64}, "strat": {"value": 0.04286909940669479, "held": 0.028988515257019374, "ident": 0.001641117571257157, "prot": 6.6161911497808165e-16, "supp": 64}}, "128": {"fps": {"value": 0.0037768618642380985, "held": 0.0026110437917822504, "ident": 0.000140868542246954, "prot": 1.9046610885732655e-16, "supp": 128}, "factor": 0.0044168935345200696, "j": 76, "s": [0, 47, 5], "ms_per_draw": 0.5584244728088379, "trace_ratio": 0.2848014446015004, "varopt": {"value": 0.0039157526703669475, "held": 0.0026934050496037463, "ident": 0.0001414053883849533, "prot": 0.05110131393094599, "supp": 128}, "strat": {"value": 0.006466871073300698, "held": 0.004315269168645931, "ident": 0.00022694594979852777, "prot": 2.00490640902449e-16, "supp": 128}}}}
{"part": "B", "row": 220, "seq": 4, "layer": 14, "head": 0, "res": {"16": {"fps": {"value": 0.07181982014742803, "held": 0.11899801824381713, "ident": 0.00429243452306309, "prot": 2.744370613729599e-16, "supp": 16}, "factor": 0.05304029970782618, "j": 4, "s": [1, 4, 7], "ms_per_draw": 0.7181885242462158, "trace_ratio": 0.3062218817712995, "varopt": {"value": 0.07485401207284138, "held": 0.12717345901738475, "ident": 0.004299613391469823, "prot": 0.7826701957674165, "supp": 16}, "strat": {"value": 0.07572467395020586, "held": 0.12035952839297849, "ident": 0.0044737494625762845, "prot": 3.7608041743701913e-16, "supp": 16}}, "32": {"fps": {"value": 0.006500413473780647, "held": 0.010777941138413433, "ident": 0.00038751319281146355, "prot": 7.877360094964591e-17, "supp": 32}, "factor": 0.015305593871012272, "j": 17, "s": [1, 5, 9], "ms_per_draw": 0.6191979646682739, "trace_ratio": 0.25446207956353994, "varopt": {"value": 0.006813935348956312, "held": 0.01245040601889345, "ident": 0.0003871449947146607, "prot": 0.22420171703838493, "supp": 32}, "strat": {"value": 0.008611783809584658, "held": 0.013977546352336931, "ident": 0.0005021540127666319, "prot": 7.623251704804442e-17, "supp": 32}}, "64": {"fps": {"value": 3.501898206762424e-05, "held": 5.515121296772969e-05, "ident": 1.9628856523085783e-06, "prot": 4.942701815891568e-18, "supp": 64}, "factor": 0.0010463744640975526, "j": 18, "s": [1, 13, 32], "ms_per_draw": 0.6095908880233765, "trace_ratio": 0.005309040015700021, "varopt": {"value": 3.5983011109913395e-05, "held": 5.5760898229407853e-05, "ident": 1.9765914166100696e-06, "prot": 7.908322905426508e-18, "supp": 64}, "strat": {"value": 0.0007473118470915087, "held": 0.0008908259366193119, "ident": 4.248978694667491e-05, "prot": 2.858719389301666e-17, "supp": 64}}, "128": {"fps": {"value": 3.095643353229139e-07, "held": 4.7514185200458637e-07, "ident": 1.4760528758320545e-08, "prot": 5.560539542878014e-19, "supp": 128}, "factor": 4.724314709416928e-05, "j": 53, "s": [1, 42, 32], "ms_per_draw": 0.527961254119873, "trace_ratio": 0.0008984415972712654, "varopt": {"value": 3.144752952760284e-07, "held": 4.817681512115244e-07, "ident": 1.4821883660484652e-08, "prot": 6.17837726986446e-19, "supp": 128}, "strat": {"value": 6.720150392612192e-05, "held": 6.985215633808723e-05, "ident": 3.496345254249158e-06, "prot": 3.305431839377486e-18, "supp": 128}}}}
{"part": "B", "row": 221, "seq": 4, "layer": 14, "head": 7, "res": {"16": {"fps": {"value": 0.13674231060027553, "held": 0.0878742413727214, "ident": 0.0044022138865002485, "prot": 4.630930881915775e-16, "supp": 16}, "factor": 0.05993519731425289, "j": 6, "s": [1, 3, 6], "ms_per_draw": 0.5969134569168091, "trace_ratio": 0.308839171904496, "varopt": {"value": 0.14424508779403875, "held": 0.09027671584350003, "ident": 0.004405800487290621, "prot": 1.2465732785576753, "supp": 16}, "strat": {"value": 0.15384394815277289, "held": 0.10355338305935817, "ident": 0.004938207376377428, "prot": 3.087287254610517e-16, "supp": 16}}, "32": {"fps": {"value": 0.008342713672963561, "held": 0.005893366684639215, "ident": 0.0003280974330256694, "prot": 8.682995403592079e-17, "supp": 32}, "factor": 0.014021209693792207, "j": 16, "s": [1, 7, 8], "ms_per_draw": 0.5885062217712402, "trace_ratio": 0.24528293726203687, "varopt": {"value": 0.009983704717807858, "held": 0.006269211179745928, "ident": 0.00032808732812107357, "prot": 0.31772192253018716, "supp": 32}, "strat": {"value": 0.010051896512956428, "held": 0.006784496772288243, "ident": 0.0003933365807837573, "prot": 5.306274968861826e-17, "supp": 32}}, "64": {"fps": {"value": 5.9918720935124564e-05, "held": 3.574695858752794e-05, "ident": 2.0084680729307204e-06, "prot": 2.408804059590194e-18, "supp": 64}, "factor": 0.001065416598800027, "j": 51, "s": [0, 10, 3], "ms_per_draw": 0.553589940071106, "trace_ratio": 0.3045496961385395, "varopt": {"value": 6.2375551297878e-05, "held": 3.6475571327625535e-05, "ident": 1.9893897879845634e-06, "prot": 0.015592553338508494, "supp": 64}, "strat": {"value": 5.914579345247506e-05, "held": 3.9565460954652105e-05, "ident": 2.448962543988988e-06, "prot": 1.3265687422154564e-17, "supp": 64}}, "128": {"fps": {"value": 5.67370133463612e-07, "held": 3.61217432185506e-07, "ident": 1.627603846828959e-08, "prot": 3.0110050744877425e-19, "supp": 128}, "factor": 5.584355795557748e-05, "j": 61, "s": [1, 34, 32], "ms_per_draw": 0.5354099273681641, "trace_ratio": 0.00044357760152407514, "varopt": {"value": 5.566321034845966e-07, "held": 3.625656949995921e-07, "ident": 1.6274070106783164e-08, "prot": 5.071166441242514e-19, "supp": 128}, "strat": {"value": 2.303473342632394e-06, "held": 2.0435371065392798e-06, "ident": 1.5190273120827459e-07, "prot": 9.647772670657866e-18, "supp": 128}}}}
{"part": "B", "row": 222, "seq": 4, "layer": 15, "head": 0, "res": {"16": {"fps": {"value": 0.7708597158011101, "held": 0.9603002984485004, "ident": 0.03359594781806562, "prot": 5.651201837457496e-16, "supp": 16}, "factor": 0.12911719478580277, "j": 2, "s": [1, 7, 6], "ms_per_draw": 0.7327756881713867, "trace_ratio": 0.344194386183879, "varopt": {"value": 0.8022637691367597, "held": 1.0472851657213222, "ident": 0.033252657132448286, "prot": 1.0, "supp": 16}, "strat": {"value": 0.7799269804506953, "held": 0.9838746220440422, "ident": 0.03365855148142104, "prot": 5.247544563353389e-16, "supp": 16}}, "32": {"fps": {"value": 0.18596164284703698, "held": 0.20753838123798815, "ident": 0.007558147621066681, "prot": 4.440230015145175e-16, "supp": 32}, "factor": 0.05045007765179979, "j": 8, "s": [1, 15, 8], "ms_per_draw": 0.6128600835800171, "trace_ratio": 0.2735345396586343, "varopt": {"value": 0.19132042349695205, "held": 0.223298995640325, "ident": 0.007543155359246275, "prot": 0.3781112650944463, "supp": 32}, "strat": {"value": 0.20123868562296882, "held": 0.24184979347537378, "ident": 0.008339030934297427, "prot": 4.0365727410410683e-16, "supp": 32}}, "64": {"fps": {"value": 0.01667593577964995, "held": 0.018089190289563673, "ident": 0.0006419516447703353, "prot": 1.6146290964164274e-16, "supp": 64}, "factor": 0.013582629877518742, "j": 37, "s": [1, 19, 7], "ms_per_draw": 0.5778828859329224, "trace_ratio": 0.2829509121211043, "varopt": {"value": 0.01743395925498269, "held": 0.019120393145219603, "ident": 0.0006398668960296996, "prot": 0.12281993195702096, "supp": 64}, "strat": {"value": 0.0277000736133989, "held": 0.029534323795098853, "ident": 0.0011415158481296451, "prot": 1.1100575037862938e-16, "supp": 64}}, "128": {"fps": {"value": 0.0008691576619912364, "held": 0.0009534645220117062, "ident": 3.132442132583923e-05, "prot": 4.793430129986268e-17, "supp": 128}, "factor": 0.0020331962328635524, "j": 50, "s": [1, 45, 32], "ms_per_draw": 0.5262912511825562, "trace_ratio": 0.04217223368532128, "varopt": {"value": 0.0008524947396892354, "held": 0.0009277901539973752, "ident": 3.024203080829045e-05, "prot": 0.0047885717869914106, "supp": 128}, "strat": {"value": 0.0023830714503669304, "held": 0.0022020336452607393, "ident": 0.0001039178512942712, "prot": 3.7842869447260013e-17, "supp": 128}}}}
{"part": "B", "row": 223, "seq": 4, "layer": 15, "head": 7, "res": {"16": {"fps": {"value": 0.6636770754140306, "held": 0.5499185016513921, "ident": 0.02529444322897122, "prot": 4.882653624618785e-16, "supp": 16}, "factor": 0.11217650324373389, "j": 2, "s": [1, 10, 3], "ms_per_draw": 0.6219403743743896, "trace_ratio": 0.3340535883686066, "varopt": {"value": 0.7376887969315089, "held": 0.5756868636767513, "ident": 0.025217369391951166, "prot": 0.6892269720971561, "supp": 16}, "strat": {"value": 0.6796079321329739, "held": 0.5582007519637925, "ident": 0.025310837425461856, "prot": 7.102041635809141e-16, "supp": 16}}, "32": {"fps": {"value": 0.1369819067555931, "held": 0.12067397034894936, "ident": 0.005245383161147474, "prot": 2.2193880111903566e-16, "supp": 32}, "factor": 0.042379181517971085, "j": 11, "s": [1, 15, 5], "ms_per_draw": 0.6033568382263184, "trace_ratio": 0.3048886874824743, "varopt": {"value": 0.14683431808569158, "held": 0.1245264514736913, "ident": 0.00526935163707619, "prot": 0.475148099077998, "supp": 32}, "strat": {"value": 0.13687283488633686, "held": 0.12027220312989975, "ident": 0.005267909817492909, "prot": 2.6632656134284277e-16, "supp": 32}}, "64": {"fps": {"value": 0.011487652951324354, "held": 0.0103427507488793, "ident": 0.000445107046653404, "prot": 1.1651787058749371e-16, "supp": 64}, "factor": 0.011282509302158076, "j": 39, "s": [1, 17, 7], "ms_per_draw": 0.5705962181091309, "trace_ratio": 0.3098736764505668, "varopt": {"value": 0.012160954862172169, "held": 0.010766734270568842, "ident": 0.00044176961343712586, "prot": 0.09796026660598978, "supp": 64}, "strat": {"value": 0.012263344454778356, "held": 0.010838178356657744, "ident": 0.0004694968806087419, "prot": 8.877552044761426e-17, "supp": 64}}, "128": {"fps": {"value": 0.000549028271972692, "held": 0.0004976220311397568, "ident": 1.9676159621770096e-05, "prot": 4.993623025178302e-17, "supp": 128}, "factor": 0.0017079983096261698, "j": 79, "s": [0, 44, 5], "ms_per_draw": 0.5389511585235596, "trace_ratio": 0.28428476952947335, "varopt": {"value": 0.0005604552459929275, "held": 0.0005035062782191795, "ident": 1.962790966345241e-05, "prot": 0.012299857162536603, "supp": 128}, "strat": {"value": 0.0007928205580614384, "held": 0.0007699574041786107, "ident": 3.193260863932766e-05, "prot": 3.675861393534028e-17, "supp": 128}}}}
{"part": "B", "row": 224, "seq": 4, "layer": 16, "head": 0, "res": {"16": {"fps": {"value": 0.039110363091033905, "held": 0.06855953066650389, "ident": 0.0011503039469725454, "prot": 2.1952846161472337e-15, "supp": 16}, "factor": 0.024507258010433384, "j": 6, "s": [0, 8, 2], "ms_per_draw": 0.6122853755950928, "trace_ratio": 0.4159878362159491, "varopt": {"value": 0.03703623222249392, "held": 0.06516991082521771, "ident": 0.0010865239510632302, "prot": 1.5269016045846195, "supp": 16}, "strat": {"value": 0.037381034305318826, "held": 0.0650541481441889, "ident": 0.0011030966421686217, "prot": 1.6807647842377257e-15, "supp": 16}}, "32": {"fps": {"value": 0.00974409978190957, "held": 0.016656211352429093, "ident": 0.0002975753184589329, "prot": 1.372052885092021e-15, "supp": 32}, "factor": 0.009469517831067722, "j": 8, "s": [1, 19, 4], "ms_per_draw": 0.6413521766662598, "trace_ratio": 0.31880911910139687, "varopt": {"value": 0.009931082487033371, "held": 0.016729129763473537, "ident": 0.00029724164357346325, "prot": 0.8324845556227992, "supp": 32}, "strat": {"value": 0.009881828362078805, "held": 0.016936675871919115, "ident": 0.0003034812435981694, "prot": 1.0976423080736169e-15, "supp": 32}}, "64": {"fps": {"value": 0.001738619608788331, "held": 0.0028357467235982864, "ident": 5.229727471719329e-05, "prot": 7.546290868006116e-16, "supp": 64}, "factor": 0.0031630330644236647, "j": 25, "s": [1, 33, 5], "ms_per_draw": 0.588782548904419, "trace_ratio": 0.28317949706606194, "varopt": {"value": 0.0017375234254374996, "held": 0.002862778227108693, "ident": 5.2418128574376804e-05, "prot": 0.3835084098706575, "supp": 64}, "strat": {"value": 0.0017956050507030121, "held": 0.002890325633252687, "ident": 5.4067185196995756e-05, "prot": 7.20327764673311e-16, "supp": 64}}, "128": {"fps": {"value": 0.00011093410518794338, "held": 0.0001688656040179934, "ident": 3.3330713475016153e-06, "prot": 1.2407431363234487e-16, "supp": 128}, "factor": 0.0007230422545934323, "j": 79, "s": [0, 45, 4], "ms_per_draw": 0.5385345220565796, "trace_ratio": 0.2659153731819683, "varopt": {"value": 0.00011221192337606735, "held": 0.00016855932377804665, "ident": 3.3203431240369026e-06, "prot": 0.08859686172256309, "supp": 128}, "strat": {"value": 0.0001217825833657974, "held": 0.0001826177508943766, "ident": 3.5736695000819903e-06, "prot": 1.5435594957285235e-16, "supp": 128}}}}
{"part": "B", "row": 225, "seq": 4, "layer": 16, "head": 7, "res": {"16": {"fps": {"value": 0.09571125292888744, "held": 0.04786102012545423, "ident": 0.0015052355619197173, "prot": 5.099805672097049e-15, "supp": 16}, "factor": 0.024540674613343923, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.6011350154876709, "trace_ratio": 0.3578492911894175, "varopt": {"value": 0.09421110197448755, "held": 0.047334770453754865, "ident": 0.0014874079381970438, "prot": 2.228064326635359, "supp": 16}, "strat": {"value": 0.09463085376107269, "held": 0.04716939815778087, "ident": 0.001502247942745092, "prot": 5.194246517876624e-15, "supp": 16}}, "32": {"fps": {"value": 0.025602222454013657, "held": 0.013707661300480303, "ident": 0.0004276061882490818, "prot": 2.4554619902689494e-15, "supp": 32}, "factor": 0.012245573488584613, "j": 4, "s": [1, 24, 3], "ms_per_draw": 0.6030627489089966, "trace_ratio": 0.2504688820228546, "varopt": {"value": 0.025692540083322928, "held": 0.013763792281305757, "ident": 0.0004252937264544042, "prot": 1.6417719000869326, "supp": 32}, "strat": {"value": 0.025333772246999422, "held": 0.013650361213640945, "ident": 0.0004269392673946488, "prot": 2.8332253733872493e-15, "supp": 32}}, "64": {"fps": {"value": 0.003869568358490409, "held": 0.00217405951857027, "ident": 6.683632923005005e-05, "prot": 1.3221718409140498e-15, "supp": 64}, "factor": 0.0037135298459723565, "j": 28, "s": [1, 31, 4], "ms_per_draw": 0.6138155460357666, "trace_ratio": 0.2890774250996132, "varopt": {"value": 0.0038373920840052617, "held": 0.00219749758219326, "ident": 6.706784244679356e-05, "prot": 0.4881141111016234, "supp": 64}, "strat": {"value": 0.003849220419799526, "held": 0.0021652876228826167, "ident": 6.751830238517312e-05, "prot": 8.971880349059623e-16, "supp": 64}}, "128": {"fps": {"value": 0.00024421396215310276, "held": 0.00015998738611583147, "ident": 4.63812118554026e-06, "prot": 3.3054296022851245e-16, "supp": 128}, "factor": 0.0009252761747273392, "j": 74, "s": [1, 46, 7], "ms_per_draw": 0.5466561317443848, "trace_ratio": 0.2186958553408707, "varopt": {"value": 0.0002455932414034488, "held": 0.00016311495762840177, "ident": 4.6659883094763245e-06, "prot": 0.13714990726995163, "supp": 128}, "strat": {"value": 0.0002879851698580952, "held": 0.00018455414288140687, "ident": 5.341581843721772e-06, "prot": 2.597123258938312e-16, "supp": 128}}}}
{"part": "B", "row": 226, "seq": 4, "layer": 17, "head": 0, "res": {"16": {"fps": {"value": 0.5298968482957235, "held": 0.7881485139315277, "ident": 0.021486687202452004, "prot": 9.353017601510863e-16, "supp": 16}, "factor": 0.10105509250808623, "j": 6, "s": [0, 8, 2], "ms_per_draw": 0.7190793752670288, "trace_ratio": 0.4391347692153486, "varopt": {"value": 0.5112877439245034, "held": 0.7689630369384798, "ident": 0.02071872900749982, "prot": 0.9679643710321261, "supp": 16}, "strat": {"value": 0.517823217435717, "held": 0.7674833480157236, "ident": 0.021020917274391166, "prot": 1.37177591488826e-15, "supp": 16}}, "32": {"fps": {"value": 0.15606330861027923, "held": 0.22813830750740385, "ident": 0.006203590978940952, "prot": 4.988276054139128e-16, "supp": 32}, "factor": 0.03841313064261928, "j": 6, "s": [1, 20, 5], "ms_per_draw": 0.6072742938995361, "trace_ratio": 0.34745181527807384, "varopt": {"value": 0.1562182445588695, "held": 0.22903506551302266, "ident": 0.0062156992863393705, "prot": 0.6105200722951137, "supp": 32}, "strat": {"value": 0.15658516732782346, "held": 0.22669454508824366, "ident": 0.006191587498956655, "prot": 7.482414081208691e-16, "supp": 32}}, "64": {"fps": {"value": 0.03655042556325896, "held": 0.05360434194712502, "ident": 0.0014656848983705562, "prot": 2.805905280453259e-16, "supp": 64}, "factor": 0.014974146487039935, "j": 21, "s": [1, 34, 8], "ms_per_draw": 0.6046394109725952, "trace_ratio": 0.3223172180510751, "varopt": {"value": 0.036355585257124776, "held": 0.05381671954139085, "ident": 0.0014640422461489502, "prot": 0.20287733437272626, "supp": 64}, "strat": {"value": 0.03617915079949536, "held": 0.05417865844001666, "ident": 0.0014754012956791993, "prot": 4.832392427447279e-16, "supp": 64}}, "128": {"fps": {"value": 0.005330892798459678, "held": 0.007998276768031476, "ident": 0.00020833744896353907, "prot": 1.4808944535725534e-16, "supp": 128}, "factor": 0.004761510967361207, "j": 61, "s": [0, 62, 5], "ms_per_draw": 0.551803469657898, "trace_ratio": 0.2851409561118801, "varopt": {"value": 0.005254175860183444, "held": 0.007955093382428257, "ident": 0.0002078649645817183, "prot": 0.05348414375577384, "supp": 128}, "strat": {"value": 0.005594971136521219, "held": 0.008592895483271221, "ident": 0.00022420654192379353, "prot": 2.182370773685868e-16, "supp": 128}}}}
{"part": "B", "row": 227, "seq": 4, "layer": 17, "head": 7, "res": {"16": {"fps": {"value": 0.1719024705534939, "held": 0.08966696737543486, "ident": 0.0039023980086842895, "prot": 1.0361256640264125e-15, "supp": 16}, "factor": 0.03970551240144714, "j": 3, "s": [0, 8, 5], "ms_per_draw": 0.6882154941558838, "trace_ratio": 0.40636421176896437, "varopt": {"value": 0.17328304514713516, "held": 0.09000985039365167, "ident": 0.0038415628362296096, "prot": 0.8540239082528479, "supp": 16}, "strat": {"value": 0.16908812694008726, "held": 0.08689275701952023, "ident": 0.003863481722305023, "prot": 8.634380533553437e-16, "supp": 16}}, "32": {"fps": {"value": 0.05755937709357011, "held": 0.02874323549994544, "ident": 0.0012499848948555581, "prot": 5.180628320132062e-16, "supp": 32}, "factor": 0.017578539058998126, "j": 9, "s": [0, 16, 7], "ms_per_draw": 0.7506476640701294, "trace_ratio": 0.371555741816682, "varopt": {"value": 0.05801104323444485, "held": 0.02934112668006705, "ident": 0.0012418194015198498, "prot": 0.39252299900058263, "supp": 32}, "strat": {"value": 0.05801986041863111, "held": 0.029733341626028097, "ident": 0.0012737581246404454, "prot": 6.90750442684275e-16, "supp": 32}}, "64": {"fps": {"value": 0.013268846741662631, "held": 0.007015957719815928, "ident": 0.00029514729404432193, "prot": 2.590314160066031e-16, "supp": 64}, "factor": 0.006735449264385088, "j": 24, "s": [0, 34, 6], "ms_per_draw": 0.5832072496414185, "trace_ratio": 0.33676953128320075, "varopt": {"value": 0.013401574958093772, "held": 0.0070967643514752, "ident": 0.000296109362718174, "prot": 0.14612823867591346, "supp": 64}, "strat": {"value": 0.013844912648296901, "held": 0.007222556709454704, "ident": 0.00031082782591561895, "prot": 3.022033186743703e-16, "supp": 64}}, "128": {"fps": {"value": 0.0019001317180401477, "held": 0.0011091825537476218, "ident": 4.448597419988027e-05, "prot": 1.2951570800330156e-16, "supp": 128}, "factor": 0.002082193913116981, "j": 57, "s": [0, 67, 4], "ms_per_draw": 0.6400742530822754, "trace_ratio": 0.29290122235258353, "varopt": {"value": 0.0019397617991015745, "held": 0.0011249957045566675, "ident": 4.4441065982667304e-05, "prot": 0.0436498662350947, "supp": 128}, "strat": {"value": 0.0019196164344978336, "held": 0.001141064031187942, "ident": 4.561585894917153e-05, "prot": 1.1512507378071248e-16, "supp": 128}}}}
{"part": "B", "row": 228, "seq": 4, "layer": 18, "head": 0, "res": {"16": {"fps": {"value": 0.45773984389821215, "held": 0.33140288761188, "ident": 0.012703373326181083, "prot": 6.810530308668012e-16, "supp": 16}, "factor": 0.06718997331192747, "j": 1, "s": [1, 10, 4], "ms_per_draw": 0.6130396127700806, "trace_ratio": 0.4154816951776777, "varopt": {"value": 0.471240237747439, "held": 0.35407758659108063, "ident": 0.01274133677078494, "prot": 0.8219349166005433, "supp": 16}, "strat": {"value": 0.4661117698596869, "held": 0.34099478370623887, "ident": 0.012836696950966816, "prot": 7.491583339534813e-16, "supp": 16}}, "32": {"fps": {"value": 0.14923446393291245, "held": 0.11615551499505998, "ident": 0.0043592400673779395, "prot": 5.490990061363584e-16, "supp": 32}, "factor": 0.0315598158510611, "j": 4, "s": [1, 20, 7], "ms_per_draw": 0.626073956489563, "trace_ratio": 0.34051555363444574, "varopt": {"value": 0.1526683441550243, "held": 0.1207475207915933, "ident": 0.004343725901558582, "prot": 0.4183862028731883, "supp": 32}, "strat": {"value": 0.15060080563513598, "held": 0.1168072245498236, "ident": 0.004352754017983883, "prot": 5.448424246934409e-16, "supp": 32}}, "64": {"fps": {"value": 0.03536066808473533, "held": 0.029051203505976717, "ident": 0.001097079070005253, "prot": 4.086318185200807e-16, "supp": 64}, "factor": 0.012486800815011993, "j": 18, "s": [1, 37, 8], "ms_per_draw": 0.5985850095748901, "trace_ratio": 0.3231829190534935, "varopt": {"value": 0.035888757791174085, "held": 0.029535083816672622, "ident": 0.0010894363231099939, "prot": 0.22645283096757132, "supp": 64}, "strat": {"value": 0.035218521520853634, "held": 0.028757339350240642, "ident": 0.001091325564200525, "prot": 3.532962597621531e-16, "supp": 64}}, "128": {"fps": {"value": 0.0054482622343887885, "held": 0.004603255071653436, "ident": 0.00016906897959376727, "prot": 1.5323693194503025e-16, "supp": 128}, "factor": 0.004236885948871053, "j": 56, "s": [0, 65, 7], "ms_per_draw": 0.573553204536438, "trace_ratio": 0.26733026304723273, "varopt": {"value": 0.005499160541796497, "held": 0.004729238902825051, "ident": 0.00016933765901101097, "prot": 0.06654013696593353, "supp": 128}, "strat": {"value": 0.005456703598630588, "held": 0.004643986411607281, "ident": 0.00016886209397609216, "prot": 1.6175009483086529e-16, "supp": 128}}}}
{"part": "B", "row": 229, "seq": 4, "layer": 18, "head": 7, "res": {"16": {"fps": {"value": 0.007650690469838799, "held": 0.010975333837856018, "ident": 0.00036235269241349506, "prot": 1.023268461651805e-16, "supp": 16}, "factor": 0.019696349611270522, "j": 10, "s": [1, 3, 2], "ms_per_draw": 0.632949948310852, "trace_ratio": 0.4248841905867938, "varopt": {"value": 0.008434142996393246, "held": 0.01142970299809968, "ident": 0.0003612436579499497, "prot": 0.5546734603729593, "supp": 16}, "strat": {"value": 0.011360806595496068, "held": 0.01783283739412385, "ident": 0.0005794301250491383, "prot": 1.4440318489726221e-16, "supp": 16}}, "32": {"fps": {"value": 0.0008926884931527608, "held": 0.0012431806311632592, "ident": 3.9449455103689734e-05, "prot": 6.25330726564992e-17, "supp": 32}, "factor": 0.004122885115189019, "j": 16, "s": [1, 10, 5], "ms_per_draw": 0.7674705982208252, "trace_ratio": 0.3344771279464061, "varopt": {"value": 0.0009810165144130882, "held": 0.0013062690290498859, "ident": 3.94612153651576e-05, "prot": 0.22082139659537395, "supp": 32}, "strat": {"value": 0.001419858999214599, "held": 0.0019743697654664724, "ident": 6.240366595524316e-05, "prot": 1.2409648702108472e-16, "supp": 32}}, "64": {"fps": {"value": 7.140028323761372e-05, "held": 8.24564743555187e-05, "ident": 2.9471872274764195e-06, "prot": 7.8166340820624e-18, "supp": 64}, "factor": 0.0008760865138064547, "j": 39, "s": [0, 19, 6], "ms_per_draw": 0.7169002294540405, "trace_ratio": 0.3191220476158806, "varopt": {"value": 7.306778834049377e-05, "held": 8.571504899765408e-05, "ident": 2.936800705883498e-06, "prot": 0.05449526743965066, "supp": 64}, "strat": {"value": 8.247087565898352e-05, "held": 9.361088008525541e-05, "ident": 3.331954447670796e-06, "prot": 1.0435386408591214e-16, "supp": 64}}, "128": {"fps": {"value": 3.439183684236607e-06, "held": 4.004139116270582e-06, "ident": 1.3657152437644985e-07, "prot": 3.8639043473831174e-18, "supp": 128}, "factor": 0.0001427577972736808, "j": 49, "s": [1, 46, 32], "ms_per_draw": 0.6487116813659668, "trace_ratio": 0.003619963075069513, "varopt": {"value": 3.328559001286493e-06, "held": 3.9411988164768325e-06, "ident": 1.3482130206250237e-07, "prot": 0.0020496957551088325, "supp": 128}, "strat": {"value": 3.4235237207195956e-06, "held": 4.1410278931020735e-06, "ident": 1.3877612790768022e-07, "prot": 1.05482013967922e-16, "supp": 128}}}}
{"part": "B", "row": 230, "seq": 4, "layer": 19, "head": 0, "res": {"16": {"fps": {"value": 0.14545531335767292, "held": 0.09196970361789598, "ident": 0.004443978632641109, "prot": 5.857877010318399e-16, "supp": 16}, "factor": 0.05415385669483624, "j": 4, "s": [1, 7, 4], "ms_per_draw": 0.5926393270492554, "trace_ratio": 0.30233173425056437, "varopt": {"value": 0.15259857250469808, "held": 0.10040147436948987, "ident": 0.004439454530579099, "prot": 0.8183243731242702, "supp": 16}, "strat": {"value": 0.1445825132485034, "held": 0.09069127409259192, "ident": 0.004412049923388026, "prot": 4.1841978645131424e-16, "supp": 16}}, "32": {"fps": {"value": 0.014390273856128998, "held": 0.009454345451451534, "ident": 0.0004269173457735877, "prot": 1.8828890390309142e-16, "supp": 32}, "factor": 0.014713035642313788, "j": 17, "s": [1, 10, 4], "ms_per_draw": 0.6663281917572021, "trace_ratio": 0.31467009611073443, "varopt": {"value": 0.014962407159603579, "held": 0.010004905797924122, "ident": 0.00042418095930617873, "prot": 0.17744111141520688, "supp": 32}, "strat": {"value": 0.015880798523705615, "held": 0.010313021436544287, "ident": 0.0004491786663317572, "prot": 1.2552593593539427e-16, "supp": 32}}, "64": {"fps": {"value": 0.0006971207582525875, "held": 0.0005253097382894234, "ident": 2.0663626140142564e-05, "prot": 5.4917596971734995e-17, "supp": 64}, "factor": 0.0026434634986908278, "j": 42, "s": [0, 16, 6], "ms_per_draw": 0.5807267427444458, "trace_ratio": 0.28677641813997606, "varopt": {"value": 0.0007262561365847617, "held": 0.0005465277079830724, "ident": 2.056755840044635e-05, "prot": 0.04198909319615529, "supp": 64}, "strat": {"value": 0.0012250626187972928, "held": 0.0007904894590701996, "ident": 3.119078936112588e-05, "prot": 3.399660764916928e-17, "supp": 64}}, "128": {"fps": {"value": 9.580130387970941e-06, "held": 7.978446876687702e-06, "ident": 2.8715582072825814e-07, "prot": 7.191590079631964e-18, "supp": 128}, "factor": 0.00025057798205376284, "j": 63, "s": [1, 32, 32], "ms_per_draw": 0.5268170833587646, "trace_ratio": 0.008187384857358941, "varopt": {"value": 9.558363699510315e-06, "held": 7.788385442255021e-06, "ident": 2.844081732613762e-07, "prot": 0.0011338438597378122, "supp": 128}, "strat": {"value": 9.930692515352879e-05, "held": 7.516270862455591e-05, "ident": 2.5646103911593714e-06, "prot": 4.906637911796336e-18, "supp": 128}}}}
{"part": "B", "row": 231, "seq": 4, "layer": 19, "head": 7, "res": {"16": {"fps": {"value": 0.31299462935863254, "held": 0.4357160029710909, "ident": 0.012852407846998492, "prot": 7.839897155705352e-16, "supp": 16}, "factor": 0.06627292017622473, "j": 1, "s": [1, 11, 3], "ms_per_draw": 0.601598858833313, "trace_ratio": 0.43061778102110865, "varopt": {"value": 0.3206550973278413, "held": 0.4434852432268744, "ident": 0.012816841129228264, "prot": 0.7739795741597771, "supp": 16}, "strat": {"value": 0.31651826369039926, "held": 0.4429185287839156, "ident": 0.013321119710366919, "prot": 8.493221918680797e-16, "supp": 16}}, "32": {"fps": {"value": 0.11922749405253848, "held": 0.1651498209158939, "ident": 0.0047742894200807256, "prot": 4.573273340828122e-16, "supp": 32}, "factor": 0.030788724203240293, "j": 2, "s": [1, 22, 7], "ms_per_draw": 0.6238534450531006, "trace_ratio": 0.3622489391975271, "varopt": {"value": 0.1218940661201034, "held": 0.16561818400475914, "ident": 0.00474213476729452, "prot": 0.4565232184590016, "supp": 32}, "strat": {"value": 0.12143869447360515, "held": 0.16845942484132698, "ident": 0.0049160310854100345, "prot": 6.533247629754459e-16, "supp": 32}}, "64": {"fps": {"value": 0.03650113622080903, "held": 0.04856499868709897, "ident": 0.0014010332740362495, "prot": 3.7566173871088143e-16, "supp": 64}, "factor": 0.014221060974354603, "j": 15, "s": [1, 41, 7], "ms_per_draw": 0.5900315046310425, "trace_ratio": 0.3113140897038628, "varopt": {"value": 0.036943602708155915, "held": 0.04890508605574429, "ident": 0.0013992088828445797, "prot": 0.20665639822634502, "supp": 64}, "strat": {"value": 0.03687720337074329, "held": 0.04898179981401604, "ident": 0.0014366276591927696, "prot": 3.2666238148772297e-16, "supp": 64}}, "128": {"fps": {"value": 0.006605152504184172, "held": 0.008748555965911333, "ident": 0.0002507436774370443, "prot": 2.4499678611579225e-16, "supp": 128}, "factor": 0.005011587798127476, "j": 62, "s": [0, 56, 10], "ms_per_draw": 0.5673917531967163, "trace_ratio": 0.30972027724275114, "varopt": {"value": 0.006697866061776329, "held": 0.008890973018798461, "ident": 0.00025112286093415985, "prot": 0.07406955633265137, "supp": 128}, "strat": {"value": 0.006713782518135149, "held": 0.00901840641917294, "ident": 0.0002522521877702445, "prot": 1.8374758958684418e-16, "supp": 128}}}}
{"part": "B", "row": 232, "seq": 4, "layer": 20, "head": 0, "res": {"16": {"fps": {"value": 0.26873997851949216, "held": 0.7046158823008779, "ident": 0.006456958398881012, "prot": 1.2924777900160348e-15, "supp": 16}, "factor": 0.05368675545148936, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.6345150470733643, "trace_ratio": 0.36679926105793054, "varopt": {"value": 0.281967144125765, "held": 0.7129808205250467, "ident": 0.0064557496962744845, "prot": 1.4593285058653376, "supp": 16}, "strat": {"value": 0.2699150330129461, "held": 0.701045823461695, "ident": 0.006454351475304103, "prot": 1.5509733480192419e-15, "supp": 16}}, "32": {"fps": {"value": 0.07126215523385288, "held": 0.19962622360691573, "ident": 0.0016508097682246062, "prot": 5.16991116006414e-16, "supp": 32}, "factor": 0.02242294589539921, "j": 7, "s": [1, 16, 8], "ms_per_draw": 0.6396840810775757, "trace_ratio": 0.2920787179077831, "varopt": {"value": 0.07466020319507922, "held": 0.2024256177125406, "ident": 0.0016519012704016138, "prot": 0.5875937351196318, "supp": 32}, "strat": {"value": 0.07071291835019751, "held": 0.19668656821153088, "ident": 0.0017580488788209792, "prot": 9.047344530112245e-16, "supp": 32}}, "64": {"fps": {"value": 0.012228138990867162, "held": 0.034090070410680844, "ident": 0.0002414878060321044, "prot": 2.4233958562800653e-16, "supp": 64}, "factor": 0.007825453554039356, "j": 30, "s": [1, 30, 3], "ms_per_draw": 0.5746923685073853, "trace_ratio": 0.2755008759440656, "varopt": {"value": 0.012480812213337366, "held": 0.034390977025793745, "ident": 0.00023956982653950494, "prot": 0.14992761051077091, "supp": 64}, "strat": {"value": 0.01436275544673494, "held": 0.04030030066156797, "ident": 0.00033628887925362554, "prot": 2.9080750275360783e-16, "supp": 64}}, "128": {"fps": {"value": 0.000814661480760915, "held": 0.0022793585252641638, "ident": 1.7074086069049135e-05, "prot": 9.693583425120262e-17, "supp": 128}, "factor": 0.001568358131909612, "j": 76, "s": [0, 46, 6], "ms_per_draw": 0.5503157377243042, "trace_ratio": 0.27361244337184293, "varopt": {"value": 0.0008385916167600223, "held": 0.002289088010422831, "ident": 1.7117655707318536e-05, "prot": 0.03655388426904515, "supp": 128}, "strat": {"value": 0.0009629521714015672, "held": 0.002702828842058014, "ident": 2.160096440531517e-05, "prot": 1.292477790016035e-16, "supp": 128}}}}
{"part": "B", "row": 233, "seq": 4, "layer": 20, "head": 7, "res": {"16": {"fps": {"value": 1.3876542035213697, "held": 0.4090355544321817, "ident": 0.010562364440416186, "prot": 1.6696171042002108e-15, "supp": 16}, "factor": 0.07790069203188661, "j": 4, "s": [1, 8, 3], "ms_per_draw": 0.6641644239425659, "trace_ratio": 0.33968431640529156, "varopt": {"value": 1.4196548460693958, "held": 0.4302144086126695, "ident": 0.010702822432884123, "prot": 1.3403859154008941, "supp": 16}, "strat": {"value": 1.3422806640821596, "held": 0.4036742217473018, "ident": 0.010771685966177771, "prot": 1.90813383337167e-15, "supp": 16}}, "32": {"fps": {"value": 0.2258659630481512, "held": 0.07096544578345736, "ident": 0.001699997987432814, "prot": 8.944377343929702e-16, "supp": 32}, "factor": 0.02605488457943788, "j": 12, "s": [1, 14, 5], "ms_per_draw": 0.5954351425170898, "trace_ratio": 0.2821222469511952, "varopt": {"value": 0.22585089196684305, "held": 0.0736077223692448, "ident": 0.001688568844185087, "prot": 0.5406172088835265, "supp": 32}, "strat": {"value": 0.21549216908081786, "held": 0.07263415924527701, "ident": 0.0019303505976020388, "prot": 8.944377343929702e-16, "supp": 32}}, "64": {"fps": {"value": 0.027502972033282665, "held": 0.008215634294437297, "ident": 0.00018670959583292967, "prot": 2.8323861589110723e-16, "supp": 64}, "factor": 0.0064679223816177505, "j": 39, "s": [0, 21, 4], "ms_per_draw": 0.6253736019134521, "trace_ratio": 0.37214587735882426, "varopt": {"value": 0.026521127067402388, "held": 0.008146863505080197, "ident": 0.00018337925287108785, "prot": 0.12104629936223098, "supp": 64}, "strat": {"value": 0.034021658625193116, "held": 0.011368613562037357, "ident": 0.00027686113247369346, "prot": 1.6398025130537785e-16, "supp": 64}}, "128": {"fps": {"value": 0.0020011423512255617, "held": 0.0007124490944760045, "ident": 1.5822833561802043e-05, "prot": 9.317059733260105e-17, "supp": 128}, "factor": 0.001390461583650249, "j": 74, "s": [0, 48, 6], "ms_per_draw": 0.6053037643432617, "trace_ratio": 0.31103075234958405, "varopt": {"value": 0.0020214283098897246, "held": 0.0007231223161746987, "ident": 1.5779714873544e-05, "prot": 0.027188140168525433, "supp": 128}, "strat": {"value": 0.00301172739140728, "held": 0.0010229509964448792, "ident": 2.552850335717255e-05, "prot": 9.317059733260105e-17, "supp": 128}}}}
{"part": "B", "row": 234, "seq": 4, "layer": 21, "head": 0, "res": {"16": {"fps": {"value": 0.6811971852666519, "held": 0.808558057308867, "ident": 0.005394818044076949, "prot": 2.1789792624024908e-15, "supp": 16}, "factor": 0.05095151862074406, "j": 2, "s": [1, 10, 3], "ms_per_draw": 0.6443197727203369, "trace_ratio": 0.3535608869560385, "varopt": {"value": 0.6913478962232441, "held": 0.8220727614090931, "ident": 0.005363739152199957, "prot": 1.8373773651126426, "supp": 16}, "strat": {"value": 0.6802807325025904, "held": 0.8063646251126481, "ident": 0.0054493907251957525, "prot": 2.1789792624024908e-15, "supp": 16}}, "32": {"fps": {"value": 0.20200371946798923, "held": 0.23995268502532638, "ident": 0.0013926583947679765, "prot": 1.1348850325012972e-15, "supp": 32}, "factor": 0.021023144008911785, "j": 13, "s": [0, 15, 4], "ms_per_draw": 0.6011669635772705, "trace_ratio": 0.35244546986458486, "varopt": {"value": 0.19834224500585038, "held": 0.23465686061758514, "ident": 0.0013751535430579765, "prot": 0.7309859223630683, "supp": 32}, "strat": {"value": 0.20192870622849043, "held": 0.24070617011107506, "ident": 0.0015001272697201071, "prot": 1.180280433801349e-15, "supp": 32}}, "64": {"fps": {"value": 0.030614467914631634, "held": 0.03622897566941636, "ident": 0.00021935720654465125, "prot": 3.177678091003632e-16, "supp": 64}, "factor": 0.006709148772407715, "j": 26, "s": [1, 31, 6], "ms_per_draw": 0.6099579334259033, "trace_ratio": 0.28863060515464045, "varopt": {"value": 0.03080487698628864, "held": 0.03640353355132217, "ident": 0.00021913042284426782, "prot": 0.26882429582123446, "supp": 64}, "strat": {"value": 0.036832763031720894, "held": 0.043439705351540035, "ident": 0.0002545042591836939, "prot": 4.0855861170046697e-16, "supp": 64}}, "128": {"fps": {"value": 0.0029186391540621266, "held": 0.00349206872718383, "ident": 1.9862975672442256e-05, "prot": 1.4753505422516862e-16, "supp": 128}, "factor": 0.0016461970289137486, "j": 74, "s": [0, 47, 7], "ms_per_draw": 0.5506906509399414, "trace_ratio": 0.2796922858757476, "varopt": {"value": 0.002937217804405377, "held": 0.003536729447995548, "ident": 1.9755777468791576e-05, "prot": 0.0587732174199266, "supp": 128}, "strat": {"value": 0.004400055809190565, "held": 0.0052659623049655215, "ident": 3.05647760527243e-05, "prot": 1.0213965292511674e-16, "supp": 128}}}}
{"part": "B", "row": 235, "seq": 4, "layer": 21, "head": 7, "res": {"16": {"fps": {"value": 0.22837576241250016, "held": 0.19515493817435567, "ident": 0.001766658585993763, "prot": 1.8909077854056226e-15, "supp": 16}, "factor": 0.02660467167759635, "j": 1, "s": [1, 10, 4], "ms_per_draw": 0.60868239402771, "trace_ratio": 0.3771386557067135, "varopt": {"value": 0.23501307767499463, "held": 0.20148736608105258, "ident": 0.001765374896323002, "prot": 0.9999999999999999, "supp": 16}, "strat": {"value": 0.2276322278509074, "held": 0.19483701461681346, "ident": 0.001799408353396976, "prot": 1.3040743347624984e-15, "supp": 16}}, "32": {"fps": {"value": 0.0697608760865588, "held": 0.05949710175737311, "ident": 0.0005167159033436667, "prot": 1.0432594678099987e-15, "supp": 32}, "factor": 0.011419670666038934, "j": 6, "s": [1, 22, 3], "ms_per_draw": 0.6218793392181396, "trace_ratio": 0.33000359150669456, "varopt": {"value": 0.0704268933888647, "held": 0.059733990264121475, "ident": 0.0005166077855859457, "prot": 0.4490663160913269, "supp": 32}, "strat": {"value": 0.07019892451129746, "held": 0.05928774929235982, "ident": 0.0005184385587394444, "prot": 6.520371673812492e-16, "supp": 32}}, "64": {"fps": {"value": 0.015154275737489436, "held": 0.012738202594039606, "ident": 0.00010459412662677877, "prot": 3.5862044205968705e-16, "supp": 64}, "factor": 0.004347543349897743, "j": 22, "s": [1, 36, 5], "ms_per_draw": 0.7482880353927612, "trace_ratio": 0.2899999098451384, "varopt": {"value": 0.015412069456703602, "held": 0.01302367506086941, "ident": 0.0001046301727813958, "prot": 0.22334541678972433, "supp": 64}, "strat": {"value": 0.015318096546165965, "held": 0.012945417478436753, "ident": 0.0001067333665642711, "prot": 6.520371673812492e-16, "supp": 64}}, "128": {"fps": {"value": 0.0019057883759368748, "held": 0.0015565632978991634, "ident": 1.1841847332224153e-05, "prot": 1.4670836266078106e-16, "supp": 128}, "factor": 0.0011835279561996993, "j": 68, "s": [0, 53, 7], "ms_per_draw": 0.583175539970398, "trace_ratio": 0.28725935121257495, "varopt": {"value": 0.0019226700265145378, "held": 0.0015743906633299428, "ident": 1.1779293783779468e-05, "prot": 0.07737935591704431, "supp": 128}, "strat": {"value": 0.0018934614644007498, "held": 0.0015539959876537176, "ident": 1.1993525484579492e-05, "prot": 1.3855789806851545e-16, "supp": 128}}}}
{"part": "B", "row": 236, "seq": 4, "layer": 22, "head": 0, "res": {"16": {"fps": {"value": 3.6644934652948047, "held": 3.467069308933741, "ident": 0.032228610597616926, "prot": 1.4866418031635075e-15, "supp": 16}, "factor": 0.11438374871799306, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.5959230661392212, "trace_ratio": 0.42611632855742587, "varopt": {"value": 3.476194737761538, "held": 3.2819021619042035, "ident": 0.029655592034856484, "prot": 13.787240436540078, "supp": 16}, "strat": {"value": 3.8089432682168516, "held": 3.608833387164315, "ident": 0.03299941161975535, "prot": 2.4777363386058455e-15, "supp": 16}}, "32": {"fps": {"value": 1.3454077460960192, "held": 1.2707772290516621, "ident": 0.010091705759708084, "prot": 1.1562769580160612e-15, "supp": 32}, "factor": 0.048024128909282114, "j": 5, "s": [1, 19, 7], "ms_per_draw": 0.6367563009262085, "trace_ratio": 0.3470872819750711, "varopt": {"value": 1.3328459858636315, "held": 1.2578173266650943, "ident": 0.009727956689723063, "prot": 5.512942662367416, "supp": 32}, "strat": {"value": 1.378508072142216, "held": 1.2924707373854827, "ident": 0.010830372837226054, "prot": 1.2388681693029228e-15, "supp": 32}}, "64": {"fps": {"value": 0.37860110637376543, "held": 0.36127241113410663, "ident": 0.0024565620546724604, "prot": 6.194340846514614e-16, "supp": 64}, "factor": 0.01889174925960958, "j": 19, "s": [1, 36, 8], "ms_per_draw": 0.6008584499359131, "trace_ratio": 0.31957469317416254, "varopt": {"value": 0.37000875843188513, "held": 0.3528120519154545, "ident": 0.0024095634535454976, "prot": 1.6053775991021242, "supp": 64}, "strat": {"value": 0.42779449176722684, "held": 0.4012885322494411, "ident": 0.002792389968092106, "prot": 5.781384790080306e-16, "supp": 64}}, "128": {"fps": {"value": 0.06824317241392186, "held": 0.06563975865831263, "ident": 0.0003879029622049823, "prot": 1.7550632398458074e-16, "supp": 128}, "factor": 0.006216051034164615, "j": 52, "s": [1, 66, 9], "ms_per_draw": 0.6064939498901367, "trace_ratio": 0.27304758225147036, "varopt": {"value": 0.06899821959643308, "held": 0.0664222598368415, "ident": 0.00038764077594877943, "prot": 0.12126369113484058, "supp": 128}, "strat": {"value": 0.08275337478760025, "held": 0.07901508000717057, "ident": 0.00046804834069463547, "prot": 2.168019296280115e-16, "supp": 128}}}}
{"part": "B", "row": 237, "seq": 4, "layer": 22, "head": 7, "res": {"16": {"fps": {"value": 5.662956322282826, "held": 6.123567062578505, "ident": 0.050579655504151375, "prot": 1.8063802294585428e-15, "supp": 16}, "factor": 0.15365300817064725, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.7253016233444214, "trace_ratio": 0.3434872513677357, "varopt": {"value": 5.390562123540959, "held": 5.809050507390143, "ident": 0.04683581104392299, "prot": 14.789301707807441, "supp": 16}, "strat": {"value": 5.763506052129924, "held": 6.217909524143188, "ident": 0.05077721968319849, "prot": 2.167656275350251e-15, "supp": 16}}, "32": {"fps": {"value": 2.502304054151768, "held": 2.707032165303021, "ident": 0.01792362716883212, "prot": 2.167656275350251e-15, "supp": 32}, "factor": 0.06800061017767485, "j": 12, "s": [1, 17, 2], "ms_per_draw": 0.581398606300354, "trace_ratio": 0.41717440358234653, "varopt": {"value": 2.182371305716422, "held": 2.3552629789455177, "ident": 0.016631573296407756, "prot": 6.521781893195539, "supp": 32}, "strat": {"value": 2.295689467959469, "held": 2.4821434975656946, "ident": 0.017261735871125738, "prot": 1.7160612179856156e-15, "supp": 32}}, "64": {"fps": {"value": 0.6282330982587652, "held": 0.6693773683225338, "ident": 0.004365645255668342, "prot": 9.031901147292714e-16, "supp": 64}, "factor": 0.025771997984547032, "j": 27, "s": [1, 33, 3], "ms_per_draw": 0.5810496807098389, "trace_ratio": 0.37069351961269564, "varopt": {"value": 0.607472934845944, "held": 0.649099538057143, "ident": 0.0042373761558961755, "prot": 2.067980330462956, "supp": 64}, "strat": {"value": 0.6229176972934315, "held": 0.6664849462240132, "ident": 0.004316016394305431, "prot": 1.4451041835668342e-15, "supp": 64}}, "128": {"fps": {"value": 0.11862329885055257, "held": 0.12503681342578907, "ident": 0.0006309780211746904, "prot": 6.548128331787218e-16, "supp": 128}, "factor": 0.008774848532562584, "j": 61, "s": [1, 60, 6], "ms_per_draw": 0.5627233982086182, "trace_ratio": 0.26362561047193084, "varopt": {"value": 0.11738611481546948, "held": 0.12446432542522819, "ident": 0.0006300745186549169, "prot": 1.0, "supp": 128}, "strat": {"value": 0.11813770999571296, "held": 0.12462743901466468, "ident": 0.0006309714778126329, "prot": 4.551231437502969e-16, "supp": 128}}}}
{"part": "B", "row": 238, "seq": 4, "layer": 23, "head": 0, "res": {"16": {"fps": {"value": 5.790386948069787, "held": 7.759583662081353, "ident": 0.05296991622471417, "prot": 2.9902818903799653e-15, "supp": 16}, "factor": 0.14541453216861672, "j": 3, "s": [1, 10, 2], "ms_per_draw": 0.6451383829116821, "trace_ratio": 0.43325776117471015, "varopt": {"value": 5.086901127638367, "held": 6.748208119677811, "ident": 0.04703751363831219, "prot": 4.3399620538969605, "supp": 16}, "strat": {"value": 5.301304548900565, "held": 7.080236582502146, "ident": 0.05027480037999125, "prot": 2.491901575316638e-15, "supp": 16}}, "32": {"fps": {"value": 2.0529591388227515, "held": 2.780463269242627, "ident": 0.01748194390280612, "prot": 1.4951409451899827e-15, "supp": 32}, "factor": 0.06563641971952018, "j": 10, "s": [1, 18, 3], "ms_per_draw": 0.5965964794158936, "trace_ratio": 0.39846509274332464, "varopt": {"value": 1.9660441052459967, "held": 2.6094766741106086, "ident": 0.016880411877539903, "prot": 1.5792717762484634, "supp": 32}, "strat": {"value": 1.9238290898125583, "held": 2.603241421781429, "ident": 0.017305375488716506, "prot": 1.4120775593460948e-15, "supp": 32}}, "64": {"fps": {"value": 0.4981592485792288, "held": 0.6741496761198132, "ident": 0.004294818005380088, "prot": 8.306338584388793e-16, "supp": 64}, "factor": 0.025418178205673488, "j": 26, "s": [0, 33, 5], "ms_per_draw": 0.596916675567627, "trace_ratio": 0.3600072538529134, "varopt": {"value": 0.49561430875943724, "held": 0.6661580306449195, "ident": 0.004259585887177651, "prot": 1.0, "supp": 64}, "strat": {"value": 0.4875599674715046, "held": 0.6545135523377, "ident": 0.0042968222525664145, "prot": 1.287482480580263e-15, "supp": 64}}, "128": {"fps": {"value": 0.08364165014118191, "held": 0.11352121380735145, "ident": 0.0006828431359872841, "prot": 4.568486221413836e-16, "supp": 128}, "factor": 0.008561379829874928, "j": 52, "s": [1, 67, 8], "ms_per_draw": 0.5592397451400757, "trace_ratio": 0.26241545546767625, "varopt": {"value": 0.08358422320685471, "held": 0.11427628080794554, "ident": 0.0006800704601568547, "prot": 0.16386448225942285, "supp": 128}, "strat": {"value": 0.08484004088270865, "held": 0.11627953993485667, "ident": 0.0007048100988464683, "prot": 4.1531692921943966e-16, "supp": 128}}}}
{"part": "B", "row": 239, "seq": 4, "layer": 23, "head": 7, "res": {"16": {"fps": {"value": 7.391625861968253, "held": 5.3789377957328925, "ident": 0.05422193122623847, "prot": 6.935927311703659e-15, "supp": 16}, "factor": 0.17607527763835518, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.6009107828140259, "trace_ratio": 0.3152758350485764, "varopt": {"value": 6.952905841206399, "held": 5.066125564013762, "ident": 0.049785440612021885, "prot": 24.673646534836088, "supp": 16}, "strat": {"value": 7.491724088621246, "held": 5.474112372263561, "ident": 0.05454644981847842, "prot": 6.620657888444402e-15, "supp": 16}}, "32": {"fps": {"value": 2.9325736759688503, "held": 2.119161679972355, "ident": 0.01973748311929441, "prot": 2.9950595209629435e-15, "supp": 32}, "factor": 0.08803763881917759, "j": 3, "s": [1, 26, 2], "ms_per_draw": 0.6309751272201538, "trace_ratio": 0.2561283291058791, "varopt": {"value": 2.8827802319251052, "held": 2.085233342916064, "ident": 0.018701191459964555, "prot": 11.687799498829866, "supp": 32}, "strat": {"value": 2.9683512732099397, "held": 2.1475250580075773, "ident": 0.01953519467059626, "prot": 3.625598367481458e-15, "supp": 32}}, "64": {"fps": {"value": 0.8144960927571155, "held": 0.5816542348671139, "ident": 0.0048971314396628685, "prot": 1.6551644721111005e-15, "supp": 64}, "factor": 0.02818313130972286, "j": 17, "s": [1, 41, 5], "ms_per_draw": 0.5928051471710205, "trace_ratio": 0.2878454546343327, "varopt": {"value": 0.8178323960406848, "held": 0.58436180878995, "ident": 0.00476979731298776, "prot": 4.389395366204785, "supp": 64}, "strat": {"value": 0.8084582006130367, "held": 0.5758591313274878, "ident": 0.004935044682012436, "prot": 1.8916165395555435e-15, "supp": 64}}, "128": {"fps": {"value": 0.1121837230742606, "held": 0.08442962756024379, "ident": 0.0006991196077318598, "prot": 6.699475244259216e-16, "supp": 128}, "factor": 0.009100667427063296, "j": 78, "s": [1, 44, 5], "ms_per_draw": 0.5208843946456909, "trace_ratio": 0.3504510494504886, "varopt": {"value": 0.10915199300434668, "held": 0.08170026571655063, "ident": 0.0006775492034268645, "prot": 1.0, "supp": 128}, "strat": {"value": 0.11150947658501469, "held": 0.08376929192472224, "ident": 0.0007241786188697652, "prot": 6.699475244259216e-16, "supp": 128}}}}
{"part": "B", "row": 240, "seq": 5, "layer": 0, "head": 0, "res": {"16": {"fps": {"value": 0.00042009590672286394, "held": 0.0005088411612052735, "ident": 0.01194843102770166, "prot": 4.48915871118648e-16, "supp": 16}, "factor": 0.15457002860282668, "j": 7, "s": [1, 1, 7], "ms_per_draw": 0.605737566947937, "trace_ratio": 0.23244937061136167, "varopt": {"value": 0.000321756823107455, "held": 0.0003827558348698714, "ident": 0.009005810493492028, "prot": 2.024062717240182, "supp": 16}, "strat": {"value": 0.0003740095211924408, "held": 0.0004725532606638841, "ident": 0.010904472431147439, "prot": 1.0100607100169581e-15, "supp": 16}}, "32": {"fps": {"value": 4.242342295830566e-05, "held": 5.748024411149789e-05, "ident": 0.0013071660829968939, "prot": 2.4690372911525645e-16, "supp": 32}, "factor": 0.024515728401674652, "j": 15, "s": [1, 7, 9], "ms_per_draw": 0.6132136583328247, "trace_ratio": 0.2977431132512086, "varopt": {"value": 3.6086897706213334e-05, "held": 5.1445338145844915e-05, "ident": 0.0011699888880556915, "prot": 1.0, "supp": 32}, "strat": {"value": 4.3307043624342105e-05, "held": 5.79819438516403e-05, "ident": 0.0013278192492910163, "prot": 3.4790980011695223e-16, "supp": 32}}, "64": {"fps": {"value": 2.813867220727203e-06, "held": 4.626311712214408e-06, "ident": 9.81535688793486e-05, "prot": 1.9035214002014582e-17, "supp": 64}, "factor": 0.004833478480488393, "j": 4, "s": [1, 27, 32], "ms_per_draw": 0.5806740522384644, "trace_ratio": 0.02241287858474619, "varopt": {"value": 2.5991856225355643e-06, "held": 4.331900140431179e-06, "ident": 9.238499594120338e-05, "prot": 21944.601226275696, "supp": 64}, "strat": {"value": 4.112592977094468e-06, "held": 5.898345721310752e-06, "ident": 0.00013723758687431755, "prot": 1.6834345166949302e-16, "supp": 64}}, "128": {"fps": {"value": 1.0657671530046284e-07, "held": 1.415144673236926e-07, "ident": 3.4035159333707203e-06, "prot": 3.2900369880025202e-18, "supp": 128}, "factor": 0.0008890995954606018, "j": 59, "s": [1, 36, 32], "ms_per_draw": 0.5382829904556274, "trace_ratio": 0.0044643262133129595, "varopt": {"value": 1.018365819610984e-07, "held": 1.3467723935667292e-07, "ident": 3.221226568682282e-06, "prot": 4070.944949019733, "supp": 128}, "strat": {"value": 5.329715531744545e-07, "held": 4.958329691827613e-07, "ident": 1.468481153926072e-05, "prot": 1.7956634844745921e-16, "supp": 128}}}}
{"part": "B", "row": 241, "seq": 5, "layer": 0, "head": 7, "res": {"16": {"fps": {"value": 8.406223127873548e-07, "held": 6.065315827515801e-07, "ident": 2.0687952397124314e-05, "prot": 1.0095489593571121e-17, "supp": 16}, "factor": 0.006856655439771491, "j": 11, "s": [1, 3, 1], "ms_per_draw": 0.48350048065185547, "trace_ratio": 0.33422729947313684, "varopt": {"value": 4.13323261661248e-07, "held": 3.09532253023173e-07, "ident": 1.0154881170028423e-05, "prot": 1.0, "supp": 16}, "strat": {"value": 2.845953481482151e-06, "held": 2.777117021067662e-06, "ident": 8.561807564650362e-05, "prot": 7.79596140836881e-17, "supp": 16}}, "32": {"fps": {"value": 7.597056639147359e-10, "held": 6.50289481146409e-10, "ident": 1.926313520072246e-08, "prot": 4.556991830431408e-19, "supp": 32}, "factor": 0.00018327496216658036, "j": 23, "s": [1, 7, 1], "ms_per_draw": 0.5263221263885498, "trace_ratio": 0.2320566953458091, "varopt": {"value": 6.187495607412391e-10, "held": 5.101962086885226e-10, "ident": 1.4901371007168957e-08, "prot": 1.0, "supp": 32}, "strat": {"value": 4.553068216444901e-09, "held": 3.0133246923438954e-09, "ident": 1.0229803729460764e-07, "prot": 3.701679517642744e-17, "supp": 32}}, "64": {"fps": {"value": 2.467215750990774e-12, "held": 2.364217914622436e-12, "ident": 6.294822947059097e-11, "prot": 3.943550622488719e-20, "supp": 64}, "factor": 7.487900695852203e-06, "j": 49, "s": [1, 11, 3], "ms_per_draw": 0.5249632596969604, "trace_ratio": 0.21351813864724264, "varopt": {"value": 1.9139948766330658e-12, "held": 1.939470374927971e-12, "ident": 5.2008827281048124e-11, "prot": 117.0482224646737, "supp": 64}, "strat": {"value": 5.977473861730312e-12, "held": 5.516627695951673e-12, "ident": 1.4903091659812457e-10, "prot": 3.593450961669998e-17, "supp": 64}}, "128": {"fps": {"value": 4.385599283058406e-17, "held": 3.833327807061332e-17, "ident": 1.1214855986796496e-15, "prot": 1.0269663079397705e-22, "supp": 128}, "factor": 3.13760527119492e-08, "j": 109, "s": [1, 17, 1], "ms_per_draw": 0.473163366317749, "trace_ratio": 0.1850103074253614, "varopt": {"value": 4.306360559949397e-17, "held": 3.722625635037681e-17, "ident": 1.0966933264902325e-15, "prot": 1.0421010925009426e-07, "supp": 128}, "strat": {"value": 6.526818048689807e-17, "held": 5.624845321030845e-17, "ident": 1.6278572371840808e-15, "prot": 3.5878223304972313e-17, "supp": 128}}}}
{"part": "B", "row": 242, "seq": 5, "layer": 1, "head": 0, "res": {"16": {"fps": {"value": 0.003944207358761527, "held": 0.010023249434541455, "ident": 0.0025831823273713894, "prot": 1.0362832751321326e-16, "supp": 16}, "factor": 0.04239351030377039, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.5940990447998047, "trace_ratio": 0.3063082854436293, "varopt": {"value": 0.0035424916120388294, "held": 0.008864415926556854, "ident": 0.0022666542949658338, "prot": 1022.8980888562642, "supp": 16}, "strat": {"value": 0.009209402519237173, "held": 0.02500606091277566, "ident": 0.006600627741935596, "prot": 1.960773068625275e-16, "supp": 16}}, "32": {"fps": {"value": 0.0011566290612038473, "held": 0.0025639129180162167, "ident": 0.0006496916718622028, "prot": 6.127415839453984e-17, "supp": 32}, "factor": 0.013607200068170395, "j": 7, "s": [1, 20, 4], "ms_per_draw": 0.6176645755767822, "trace_ratio": 0.31808031956543364, "varopt": {"value": 0.0010896159516343923, "held": 0.002389641085363504, "ident": 0.0006109006573125329, "prot": 392.2767999785261, "supp": 32}, "strat": {"value": 0.0025856864853268913, "held": 0.006644147625001637, "ident": 0.0017158423568715726, "prot": 8.986876564532511e-17, "supp": 32}}, "64": {"fps": {"value": 0.0002796026514535465, "held": 0.0004325807720845137, "ident": 0.00011310778267608655, "prot": 2.859460725078526e-17, "supp": 64}, "factor": 0.004693383669052252, "j": 31, "s": [1, 29, 3], "ms_per_draw": 0.6746656894683838, "trace_ratio": 0.3295906955980165, "varopt": {"value": 0.00026584341161821226, "held": 0.00040232801855959676, "ident": 0.00010734234997745909, "prot": 141.91870835372293, "supp": 64}, "strat": {"value": 0.0004630023146843988, "held": 0.0008704553215307913, "ident": 0.00022810108480709985, "prot": 6.127415839453984e-17, "supp": 64}}, "128": {"fps": {"value": 2.556116539615655e-05, "held": 3.111964067253482e-05, "ident": 8.456204411193587e-06, "prot": 8.169887785938646e-18, "supp": 128}, "factor": 0.0013083955575304857, "j": 73, "s": [1, 52, 2], "ms_per_draw": 0.7004560232162476, "trace_ratio": 0.22089890345155638, "varopt": {"value": 2.451885530240491e-05, "held": 2.9594656262376126e-05, "ident": 8.153663673248397e-06, "prot": 33.32975524903193, "supp": 128}, "strat": {"value": 3.774304376010879e-05, "held": 4.6463108766421595e-05, "ident": 1.2835283588232973e-05, "prot": 1.2254831678907969e-17, "supp": 128}}}}
{"part": "B", "row": 244, "seq": 5, "layer": 2, "head": 0, "res": {"16": {"fps": {"value": 0.0003021521907358281, "held": 0.0002861408099979124, "ident": 5.030692493270528e-05, "prot": 9.312449998888035e-17, "supp": 16}, "factor": 0.0058241180856339276, "j": 4, "s": [1, 8, 3], "ms_per_draw": 0.6827141046524048, "trace_ratio": 0.31656204898914525, "varopt": {"value": 0.000267920738086447, "held": 0.0002514131420098293, "ident": 4.329788782289366e-05, "prot": 975.3778400615986, "supp": 16}, "strat": {"value": 0.002606114414147791, "held": 0.0022252313697215384, "ident": 0.00042427951494728166, "prot": 2.126231907215344e-17, "supp": 16}}, "32": {"fps": {"value": 4.687402202869119e-05, "held": 4.749701133001616e-05, "ident": 7.70242030583977e-06, "prot": 1.8107541664504515e-17, "supp": 32}, "factor": 0.0017348189901526373, "j": 15, "s": [1, 13, 3], "ms_per_draw": 0.6290096044540405, "trace_ratio": 0.3395848171370599, "varopt": {"value": 4.271802421787797e-05, "held": 4.3186406614168574e-05, "ident": 6.958837373060612e-06, "prot": 322.3310783266533, "supp": 32}, "strat": {"value": 0.0006218217908028082, "held": 0.0005420048228438299, "ident": 0.00010210122406513289, "prot": 1.7718599226794533e-17, "supp": 32}}, "64": {"fps": {"value": 4.917731129720712e-06, "held": 5.292243392229008e-06, "ident": 8.479149306125344e-07, "prot": 5.173583332715576e-18, "supp": 64}, "factor": 0.0004957516459451141, "j": 31, "s": [1, 29, 3], "ms_per_draw": 0.571419358253479, "trace_ratio": 0.2595679446704402, "varopt": {"value": 4.72271407957525e-06, "held": 5.005155594804429e-06, "ident": 8.015771957626962e-07, "prot": 80.56853422728193, "supp": 64}, "strat": {"value": 1.5385828291875354e-05, "held": 1.537721940256989e-05, "ident": 2.4991067250191134e-06, "prot": 4.8726147873684966e-18, "supp": 64}}, "128": {"fps": {"value": 3.8506913167435005e-07, "held": 3.9203158227176297e-07, "ident": 6.375660026853545e-08, "prot": 8.892096353104896e-19, "supp": 128}, "factor": 0.00010578254159150554, "j": 93, "s": [1, 32, 2], "ms_per_draw": 0.49818658828735346, "trace_ratio": 0.3418073055586465, "varopt": {"value": 3.600973303544313e-07, "held": 3.6579888389274327e-07, "ident": 5.916275215232842e-08, "prot": 17.5928149239725, "supp": 128}, "strat": {"value": 5.589319296100613e-07, "held": 5.821771313566526e-07, "ident": 9.176607419280952e-08, "prot": 1.4396361871770558e-18, "supp": 128}}}}
{"part": "B", "row": 243, "seq": 5, "layer": 1, "head": 7, "res": {"16": {"fps": {"value": 0.1705730219255821, "held": 0.23798198110913035, "ident": 0.053624669552145766, "prot": 1.7849527055479127e-15, "supp": 16}, "factor": 0.13369096063909777, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.6292376518249512, "trace_ratio": 0.41478656588677465, "varopt": {"value": 0.15481904525036236, "held": 0.21753537218041102, "ident": 0.04937329668216023, "prot": 175.60499470272867, "supp": 16}, "strat": {"value": 0.1709779492271453, "held": 0.23941535328847668, "ident": 0.05378857046465993, "prot": 1.7324540965612092e-15, "supp": 16}}, "32": {"fps": {"value": 0.06280940070036974, "held": 0.08590538643859721, "ident": 0.019587220713183123, "prot": 1.1024707887207695e-15, "supp": 32}, "factor": 0.06174970403345069, "j": 5, "s": [1, 21, 5], "ms_per_draw": 0.6146185398101807, "trace_ratio": 0.4048774137930716, "varopt": {"value": 0.060623204585382, "held": 0.08203356404081151, "ident": 0.01874347873014833, "prot": 82.84351775444654, "supp": 32}, "strat": {"value": 0.06369828207518631, "held": 0.08648931757604822, "ident": 0.019757318073109053, "prot": 8.399777437872529e-16, "supp": 32}}, "64": {"fps": {"value": 0.020720799128225446, "held": 0.026985153500949488, "ident": 0.006218742119431909, "prot": 5.774846988537364e-16, "supp": 64}, "factor": 0.02693952757948718, "j": 9, "s": [1, 47, 7], "ms_per_draw": 0.6353665590286255, "trace_ratio": 0.3231221927720589, "varopt": {"value": 0.02030205376562029, "held": 0.026248538409133073, "ident": 0.0060705501277388465, "prot": 36.27843810442058, "supp": 64}, "strat": {"value": 0.020640649859882326, "held": 0.02652174258232512, "ident": 0.006230049624535456, "prot": 8.662270482806046e-16, "supp": 64}}, "128": {"fps": {"value": 0.004727225951613366, "held": 0.005870755262444727, "ident": 0.0014069731617625005, "prot": 3.1499165392021983e-16, "supp": 128}, "factor": 0.010990996318475789, "j": 40, "s": [1, 78, 9], "ms_per_draw": 0.6496537923812866, "trace_ratio": 0.279637072931694, "varopt": {"value": 0.004678248303704677, "held": 0.0057164404618331496, "ident": 0.0013802050059980718, "prot": 13.881541568730194, "supp": 128}, "strat": {"value": 0.0046783008728486985, "held": 0.00576504251756535, "ident": 0.0014056490209554129, "prot": 4.1998887189362644e-16, "supp": 128}}}}
{"part": "B", "row": 245, "seq": 5, "layer": 2, "head": 7, "res": {"16": {"fps": {"value": 0.08362245730850482, "held": 0.16531393296863012, "ident": 0.033049794235798034, "prot": 6.292226856560607e-16, "supp": 16}, "factor": 0.13447366553080448, "j": 3, "s": [1, 7, 5], "ms_per_draw": 0.6147599220275879, "trace_ratio": 0.3398339953299548, "varopt": {"value": 0.0796236873374539, "held": 0.14996620351802753, "ident": 0.029045537762395327, "prot": 5098.724229167471, "supp": 16}, "strat": {"value": 0.09282087062484458, "held": 0.17048930259070808, "ident": 0.033147799302418755, "prot": 6.292226856560607e-16, "supp": 16}}, "32": {"fps": {"value": 0.016601976126237913, "held": 0.033498943845182975, "ident": 0.0064806942785825515, "prot": 3.1461134282803036e-16, "supp": 32}, "factor": 0.05393679286373163, "j": 12, "s": [1, 15, 4], "ms_per_draw": 0.5919395685195923, "trace_ratio": 0.28938525179584795, "varopt": {"value": 0.014104496105203172, "held": 0.030201737270504802, "ident": 0.005872453360220221, "prot": 1901.8896188320373, "supp": 32}, "strat": {"value": 0.014313292625648188, "held": 0.032668667495045094, "ident": 0.006405010574732924, "prot": 3.9326417853503796e-16, "supp": 32}}, "64": {"fps": {"value": 0.0024625695069235938, "held": 0.0043134602527023, "ident": 0.0008033690607970721, "prot": 1.4419686546284725e-16, "supp": 64}, "factor": 0.014821053312889054, "j": 30, "s": [1, 30, 3], "ms_per_draw": 0.5678523778915405, "trace_ratio": 0.25419923784633675, "varopt": {"value": 0.002330328756242485, "held": 0.00413341553069195, "ident": 0.000758043789104689, "prot": 565.1552434692919, "supp": 64}, "strat": {"value": 0.0024389747185553532, "held": 0.005112520791875498, "ident": 0.0009420772425712005, "prot": 2.7528492497452656e-16, "supp": 64}}, "128": {"fps": {"value": 0.00013968106078592868, "held": 0.00016514596452306212, "ident": 2.8040062362647607e-05, "prot": 2.294041041454388e-17, "supp": 128}, "factor": 0.00288091737263373, "j": 90, "s": [1, 34, 3], "ms_per_draw": 0.564132571220398, "trace_ratio": 0.22273535222707633, "varopt": {"value": 0.00013317061083811108, "held": 0.00015981684835707506, "ident": 2.6568331327864146e-05, "prot": 102.16476398537907, "supp": 128}, "strat": {"value": 0.000152892351820351, "held": 0.0002050495890788986, "ident": 3.450645230642195e-05, "prot": 2.1301809670647888e-17, "supp": 128}}}}
{"part": "B", "row": 246, "seq": 5, "layer": 3, "head": 0, "res": {"16": {"fps": {"value": 0.0002741576032495766, "held": 0.0003515693449250619, "ident": 3.15202016208136e-05, "prot": 1.7277154517748955e-15, "supp": 16}, "factor": 0.004321001122787009, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.5957291126251221, "trace_ratio": 0.38542078143492364, "varopt": {"value": 0.00023909647376239412, "held": 0.0003080494146210093, "ident": 2.748229365037396e-05, "prot": 0.2535573096493911, "supp": 16}, "strat": {"value": 0.0002466052628231313, "held": 0.0003119285738515034, "ident": 2.795934697308863e-05, "prot": 2.764344722839833e-15, "supp": 16}}, "32": {"fps": {"value": 5.754625532597057e-05, "held": 7.141314430308569e-05, "ident": 6.462792082636749e-06, "prot": 8.638577258874477e-16, "supp": 32}, "factor": 0.0013840515755315695, "j": 10, "s": [1, 20, 1], "ms_per_draw": 0.5910789966583252, "trace_ratio": 0.34239351738505397, "varopt": {"value": 5.466596410327612e-05, "held": 6.787292787502492e-05, "ident": 6.065255072118615e-06, "prot": 0.08244521731713107, "supp": 32}, "strat": {"value": 5.845438746311474e-05, "held": 7.256948637068222e-05, "ident": 6.452371255737699e-06, "prot": 6.910861807099582e-16, "supp": 32}}, "64": {"fps": {"value": 1.0607699232811894e-05, "held": 1.3425397643792539e-05, "ident": 1.1808890528857477e-06, "prot": 3.167478328253975e-16, "supp": 64}, "factor": 0.0004448496621711144, "j": 23, "s": [1, 39, 1], "ms_per_draw": 0.5814098119735718, "trace_ratio": 0.3082978046599339, "varopt": {"value": 1.038775994597144e-05, "held": 1.3101559283258945e-05, "ident": 1.1516825452860193e-06, "prot": 0.08161054252311216, "supp": 64}, "strat": {"value": 1.2066797087907703e-05, "held": 1.5103643055843583e-05, "ident": 1.3383113390298068e-06, "prot": 4.175312341789331e-16, "supp": 64}}, "128": {"fps": {"value": 1.183855791859401e-06, "held": 1.5742876252760123e-06, "ident": 1.2377616581724799e-07, "prot": 1.8716917394228035e-16, "supp": 128}, "factor": 0.00012679383741741158, "j": 66, "s": [0, 61, 1], "ms_per_draw": 0.5477495193481445, "trace_ratio": 0.2530606574178721, "varopt": {"value": 1.1770680700556807e-06, "held": 1.5494556068891356e-06, "ident": 1.2324191360736928e-07, "prot": 0.019926600589563574, "supp": 128}, "strat": {"value": 1.235974673259223e-06, "held": 1.6093662836671348e-06, "ident": 1.2928869827405968e-07, "prot": 3.167478328253975e-16, "supp": 128}}}}
{"part": "B", "row": 247, "seq": 5, "layer": 3, "head": 7, "res": {"16": {"fps": {"value": 0.0020370376760056957, "held": 0.002186944949797094, "ident": 0.00026812056939000097, "prot": 5.139397701419466e-17, "supp": 16}, "factor": 0.014660122875142035, "j": 7, "s": [1, 6, 2], "ms_per_draw": 0.592644453048706, "trace_ratio": 0.36439001829110396, "varopt": {"value": 0.002046129938523723, "held": 0.0022162360058578367, "ident": 0.00026768528088512986, "prot": 0.3981380149745518, "supp": 16}, "strat": {"value": 0.011109772885142085, "held": 0.014422175940407143, "ident": 0.0015759282278782186, "prot": 1.251534626136002e-16, "supp": 16}}, "32": {"fps": {"value": 0.0003666018708687746, "held": 0.00034363338450815295, "ident": 3.889557593114448e-05, "prot": 4.485950024285526e-17, "supp": 32}, "factor": 0.004187952181875765, "j": 12, "s": [1, 15, 4], "ms_per_draw": 0.5962631702423096, "trace_ratio": 0.26763148375120516, "varopt": {"value": 0.0003588230416580105, "held": 0.0003404524012884923, "ident": 3.850471109420607e-05, "prot": 0.1621267655263965, "supp": 32}, "strat": {"value": 0.0015296636516714476, "held": 0.0017671169263739222, "ident": 0.00022987265538524884, "prot": 3.7741591069413815e-17, "supp": 32}}, "64": {"fps": {"value": 2.3026041642170194e-05, "held": 1.9425903283912184e-05, "ident": 2.2152279638805385e-06, "prot": 7.822091413350013e-18, "supp": 64}, "factor": 0.0009087468054965902, "j": 43, "s": [0, 18, 3], "ms_per_draw": 0.574226975440979, "trace_ratio": 0.2859908648324813, "varopt": {"value": 2.2946742464600377e-05, "held": 1.9416000708867008e-05, "ident": 2.219434864191538e-06, "prot": 0.02471538390912122, "supp": 64}, "strat": {"value": 7.802836764146548e-05, "held": 6.67111411747378e-05, "ident": 7.657812381069372e-06, "prot": 2.598584568718961e-17, "supp": 64}}, "128": {"fps": {"value": 4.569426608047031e-07, "held": 3.61241236414722e-07, "ident": 3.923293858087488e-08, "prot": 7.422658080065147e-19, "supp": 128}, "factor": 9.20836146035343e-05, "j": 95, "s": [0, 29, 4], "ms_per_draw": 0.5095628499984741, "trace_ratio": 0.29135744535777935, "varopt": {"value": 4.5518411749468813e-07, "held": 3.566630163759815e-07, "ident": 3.9230147307795804e-08, "prot": 0.0029474391471513203, "supp": 128}, "strat": {"value": 7.067037586346502e-07, "held": 5.772980643334078e-07, "ident": 6.239865067892225e-08, "prot": 2.59856474324332e-17, "supp": 128}}}}
{"part": "B", "row": 248, "seq": 5, "layer": 4, "head": 0, "res": {"16": {"fps": {"value": 0.005470003703529882, "held": 0.006679953930123045, "ident": 0.0004099846253318753, "prot": 6.64923847646717e-16, "supp": 16}, "factor": 0.019029627529587704, "j": 7, "s": [1, 2, 6], "ms_per_draw": 0.6073273420333862, "trace_ratio": 0.31119978510184176, "varopt": {"value": 0.005573408318374657, "held": 0.006671468011763486, "ident": 0.00041149380832577564, "prot": 2.1813679445139265, "supp": 16}, "strat": {"value": 0.006556102406174599, "held": 0.008337946845896173, "ident": 0.000490037777560358, "prot": 3.1029779556846798e-15, "supp": 16}}, "32": {"fps": {"value": 0.0004131204461086748, "held": 0.0005349822506792581, "ident": 3.219757216839375e-05, "prot": 8.619383210235222e-17, "supp": 32}, "factor": 0.003913358233690143, "j": 16, "s": [1, 9, 6], "ms_per_draw": 0.582228422164917, "trace_ratio": 0.3052511454105381, "varopt": {"value": 0.000425335275935529, "held": 0.0005350389338581929, "ident": 3.1908096879944734e-05, "prot": 0.5664748466037381, "supp": 32}, "strat": {"value": 0.0008288280364624419, "held": 0.0012011659523242406, "ident": 6.36472648696711e-05, "prot": 2.6412252837077928e-15, "supp": 32}}, "64": {"fps": {"value": 2.4702822564296365e-05, "held": 3.3908209125007765e-05, "ident": 1.8280593968845955e-06, "prot": 3.976751919833381e-18, "supp": 64}, "factor": 0.0007514854302621513, "j": 44, "s": [0, 18, 2], "ms_per_draw": 0.5612375736236572, "trace_ratio": 0.34125799452074046, "varopt": {"value": 2.478559893056491e-05, "held": 3.3490600093982684e-05, "ident": 1.813103140959939e-06, "prot": 0.0632899334143562, "supp": 64}, "strat": {"value": 2.69437632565801e-05, "held": 3.7580402596006726e-05, "ident": 2.053514023589947e-06, "prot": 2.567344856191491e-15, "supp": 64}}, "128": {"fps": {"value": 8.06442036901677e-07, "held": 1.1755141044839357e-06, "ident": 6.133954884595107e-08, "prot": 7.042164858038279e-19, "supp": 128}, "factor": 0.00010002699059731851, "j": 54, "s": [1, 41, 32], "ms_per_draw": 0.5357620716094971, "trace_ratio": 0.0015992425844742438, "varopt": {"value": 7.928334581902788e-07, "held": 1.1752484517872257e-06, "ident": 5.999066249643155e-08, "prot": 0.002215673291472273, "supp": 128}, "strat": {"value": 8.183810325789824e-07, "held": 1.1782088521045223e-06, "ident": 6.161120996417556e-08, "prot": 2.567344856191491e-15, "supp": 128}}}}
{"part": "B", "row": 249, "seq": 5, "layer": 4, "head": 7, "res": {"16": {"fps": {"value": 0.2041189564025835, "held": 0.14163855255636626, "ident": 0.010689853025686598, "prot": 3.0798416297798736e-15, "supp": 16}, "factor": 0.05811252595530234, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.5997732877731323, "trace_ratio": 0.4470662533767361, "varopt": {"value": 0.20272216838744542, "held": 0.1414856508696941, "ident": 0.010645408251201928, "prot": 1.5345018722799217, "supp": 16}, "strat": {"value": 0.20089016721590677, "held": 0.1410872520991843, "ident": 0.010739012498012143, "prot": 2.6598632257189816e-15, "supp": 16}}, "32": {"fps": {"value": 0.0874469653074922, "held": 0.062424368976227954, "ident": 0.004637415981082261, "prot": 1.6799136162435675e-15, "supp": 32}, "factor": 0.027792947196014165, "j": 3, "s": [0, 23, 6], "ms_per_draw": 0.6240483522415161, "trace_ratio": 0.4262452134685692, "varopt": {"value": 0.08688400915118297, "held": 0.06172814737779484, "ident": 0.004620629888617813, "prot": 0.9076895812859619, "supp": 32}, "strat": {"value": 0.08678564123451661, "held": 0.062079882984419126, "ident": 0.0046433621978028425, "prot": 1.3999280135363063e-15, "supp": 32}}, "64": {"fps": {"value": 0.03375393855671081, "held": 0.024316618761200514, "ident": 0.0017834519346728462, "prot": 1.0499460101522296e-15, "supp": 64}, "factor": 0.013045711578251245, "j": 8, "s": [0, 48, 8], "ms_per_draw": 0.6213589906692505, "trace_ratio": 0.381952187120596, "varopt": {"value": 0.03410756735600757, "held": 0.02446282690869935, "ident": 0.0017849031792534823, "prot": 0.42670008206334886, "supp": 64}, "strat": {"value": 0.033283712001662885, "held": 0.02458444721694442, "ident": 0.0018074758079786456, "prot": 1.0849442104906372e-15, "supp": 64}}, "128": {"fps": {"value": 0.010327771587315038, "held": 0.007688008092714172, "ident": 0.0005570496345267608, "prot": 5.249730050761148e-16, "supp": 128}, "factor": 0.005815339048120557, "j": 21, "s": [1, 97, 9], "ms_per_draw": 0.6063103675842285, "trace_ratio": 0.3141256531401901, "varopt": {"value": 0.010330535089128774, "held": 0.0076955228804207075, "ident": 0.0005569054181621201, "prot": 0.22721048232123864, "supp": 128}, "strat": {"value": 0.01040203535706531, "held": 0.007767385989838065, "ident": 0.0005634132910747983, "prot": 6.168432809644349e-16, "supp": 128}}}}
{"part": "B", "row": 250, "seq": 5, "layer": 5, "head": 0, "res": {"16": {"fps": {"value": 0.07267115471843687, "held": 0.05012576671724675, "ident": 0.004108685445683242, "prot": 2.914616442377328e-15, "supp": 16}, "factor": 0.0374600388692736, "j": 1, "s": [1, 12, 2], "ms_per_draw": 0.6998028755187988, "trace_ratio": 0.4348583111282185, "varopt": {"value": 0.0719865071622749, "held": 0.05037574883077295, "ident": 0.004092810135843863, "prot": 1.4692690911696589, "supp": 16}, "strat": {"value": 0.07277069404249782, "held": 0.05091388663998809, "ident": 0.0041279290818812256, "prot": 1.9209972006577845e-15, "supp": 16}}, "32": {"fps": {"value": 0.027231031373609327, "held": 0.019091197295219575, "ident": 0.0015425346106535248, "prot": 1.7885146350951787e-15, "supp": 32}, "factor": 0.017068942753285254, "j": 3, "s": [1, 25, 3], "ms_per_draw": 0.6058497428894043, "trace_ratio": 0.38698988701175696, "varopt": {"value": 0.027719964269574026, "held": 0.019643587839071563, "ident": 0.0015465892813575342, "prot": 0.6644544159935329, "supp": 32}, "strat": {"value": 0.027814545714700722, "held": 0.019413300215002118, "ident": 0.0015569564419032065, "prot": 1.1923430900634524e-15, "supp": 32}}, "64": {"fps": {"value": 0.009062829558986003, "held": 0.006488638724660006, "ident": 0.0004967497194702554, "prot": 7.948953933756349e-16, "supp": 64}, "factor": 0.007633808557955431, "j": 14, "s": [0, 46, 4], "ms_per_draw": 0.5983928442001343, "trace_ratio": 0.3494311602705358, "varopt": {"value": 0.00901697715585081, "held": 0.0063922980004526815, "ident": 0.0004969568508078981, "prot": 0.3377948128013463, "supp": 64}, "strat": {"value": 0.00919671234989199, "held": 0.006508152545004805, "ident": 0.0005027769416092587, "prot": 1.1261018072821495e-15, "supp": 64}}, "128": {"fps": {"value": 0.00206064005164739, "held": 0.0015228174287099504, "ident": 0.00010986458704508067, "prot": 8.280160347662865e-16, "supp": 128}, "factor": 0.003021734331976669, "j": 41, "s": [1, 82, 4], "ms_per_draw": 0.5743645429611206, "trace_ratio": 0.2834121221276713, "varopt": {"value": 0.002053368276733056, "held": 0.0014944613528385985, "ident": 0.00010952518193000113, "prot": 0.18440220581844755, "supp": 128}, "strat": {"value": 0.002160527401318576, "held": 0.0015778882130353285, "ident": 0.00011504406049271262, "prot": 3.9744769668781746e-16, "supp": 128}}}}
{"part": "B", "row": 251, "seq": 5, "layer": 5, "head": 7, "res": {"16": {"fps": {"value": 0.2625075499673459, "held": 0.2891081655823509, "ident": 0.014764604489593143, "prot": 4.1539552665641273e-16, "supp": 16}, "factor": 0.08181759449165922, "j": 4, "s": [1, 9, 2], "ms_per_draw": 0.6057454347610474, "trace_ratio": 0.4203900313440579, "varopt": {"value": 0.26311115762532256, "held": 0.28993130860003563, "ident": 0.01481727822229255, "prot": 0.4157890287298981, "supp": 16}, "strat": {"value": 0.3206025733155382, "held": 0.32940132753281487, "ident": 0.017120138576857572, "prot": 6.92325877760688e-16, "supp": 16}}, "32": {"fps": {"value": 0.07531017100712989, "held": 0.08437628870580492, "ident": 0.004272441363476389, "prot": 3.1154664499230956e-16, "supp": 32}, "factor": 0.0330081476644119, "j": 7, "s": [1, 20, 4], "ms_per_draw": 0.5950844287872314, "trace_ratio": 0.3412954795371881, "varopt": {"value": 0.07647410125892014, "held": 0.08553832337876746, "ident": 0.004256800991789102, "prot": 0.21695000565512373, "supp": 32}, "strat": {"value": 0.09742680576096503, "held": 0.10248170213657702, "ident": 0.005193750669621869, "prot": 3.46162938880344e-16, "supp": 32}}, "64": {"fps": {"value": 0.014306350098083332, "held": 0.01780274993174819, "ident": 0.0008859913088851393, "prot": 1.5577332249615478e-16, "supp": 64}, "factor": 0.012086325191150715, "j": 23, "s": [1, 35, 5], "ms_per_draw": 0.583980917930603, "trace_ratio": 0.31072291911959987, "varopt": {"value": 0.014348919368293652, "held": 0.017891701472241762, "ident": 0.000883730805413661, "prot": 0.0777064012452396, "supp": 64}, "strat": {"value": 0.018373468992556673, "held": 0.02135495394176729, "ident": 0.0010681740751305392, "prot": 2.0769776332820636e-16, "supp": 64}}, "128": {"fps": {"value": 0.001522022749953082, "held": 0.0021223419986395584, "ident": 0.0001047033806020553, "prot": 7.355962451207309e-17, "supp": 128}, "factor": 0.0034483737365867528, "j": 65, "s": [0, 55, 8], "ms_per_draw": 0.5459034442901611, "trace_ratio": 0.28440178816985157, "varopt": {"value": 0.0015311071427139352, "held": 0.0021118401840104248, "ident": 0.00010463481847450761, "prot": 0.026082026718955202, "supp": 128}, "strat": {"value": 0.0017281956386467417, "held": 0.0022844816752727575, "ident": 0.0001123177549484703, "prot": 6.274203267206235e-17, "supp": 128}}}}
{"part": "B", "row": 252, "seq": 5, "layer": 6, "head": 0, "res": {"16": {"fps": {"value": 0.18612069894653974, "held": 0.2752890907999283, "ident": 0.017279454391050563, "prot": 5.223930814409294e-15, "supp": 16}, "factor": 0.08749037540247376, "j": 4, "s": [1, 10, 1], "ms_per_draw": 0.6430015563964844, "trace_ratio": 0.44207098157714186, "varopt": {"value": 0.17711323349028146, "held": 0.26492943414760367, "ident": 0.01657006458623122, "prot": 1.455196451866181, "supp": 16}, "strat": {"value": 0.18252274319326817, "held": 0.2732731479250127, "ident": 0.01735686307192563, "prot": 4.1045170684644456e-15, "supp": 16}}, "32": {"fps": {"value": 0.060515245856940354, "held": 0.08268864105869951, "ident": 0.00553233140273218, "prot": 1.6791206189172733e-15, "supp": 32}, "factor": 0.033370376789988165, "j": 5, "s": [1, 25, 1], "ms_per_draw": 0.7694567441940308, "trace_ratio": 0.388073324946982, "varopt": {"value": 0.060042139168526534, "held": 0.08218708249259091, "ident": 0.005527170175484473, "prot": 0.9132678520844717, "supp": 32}, "strat": {"value": 0.06271620271822274, "held": 0.08630391604646236, "ident": 0.005721093492146261, "prot": 1.6791206189172733e-15, "supp": 32}}, "64": {"fps": {"value": 0.0191417647859695, "held": 0.024032338291738706, "ident": 0.0017158284263573713, "prot": 1.1194137459448488e-15, "supp": 64}, "factor": 0.015209415789891718, "j": 13, "s": [1, 48, 2], "ms_per_draw": 0.7442255020141602, "trace_ratio": 0.33054842916458604, "varopt": {"value": 0.019115172433659112, "held": 0.023991696699903902, "ident": 0.0017179372969297107, "prot": 0.6289460371770079, "supp": 64}, "strat": {"value": 0.020082377957757646, "held": 0.02531114143440427, "ident": 0.001801267171021014, "prot": 1.0261292671161114e-15, "supp": 64}}, "128": {"fps": {"value": 0.005128873222629812, "held": 0.00587373240629935, "ident": 0.0004475977840263138, "prot": 7.929180700442679e-16, "supp": 128}, "factor": 0.006083766315956687, "j": 32, "s": [1, 90, 5], "ms_per_draw": 0.5893439054489136, "trace_ratio": 0.28061486821429305, "varopt": {"value": 0.005019044341648547, "held": 0.005815614021613597, "ident": 0.00044700396399540045, "prot": 0.2822834873385715, "supp": 128}, "strat": {"value": 0.005342306533521574, "held": 0.006123033612857276, "ident": 0.00046800304120306633, "prot": 9.794870277017427e-16, "supp": 128}}}}
{"part": "B", "row": 253, "seq": 5, "layer": 6, "head": 7, "res": {"16": {"fps": {"value": 0.002169316572998671, "held": 0.0017262641998975043, "ident": 0.00014711035004160084, "prot": 3.825571191525319e-16, "supp": 16}, "factor": 0.007998772817936031, "j": 2, "s": [1, 7, 6], "ms_per_draw": 0.6012529134750366, "trace_ratio": 0.3902260222275232, "varopt": {"value": 0.00216480125148865, "held": 0.001746911384189524, "ident": 0.00014575710654474055, "prot": 0.7320258024907091, "supp": 16}, "strat": {"value": 0.002228401680302204, "held": 0.0017706998939237108, "ident": 0.00015234418979141618, "prot": 2.782233593836595e-16, "supp": 16}}, "32": {"fps": {"value": 0.0006895984644324703, "held": 0.0005409772706284662, "ident": 4.614436932635122e-05, "prot": 1.9127855957626594e-16, "supp": 32}, "factor": 0.0032936123367971895, "j": 5, "s": [1, 17, 9], "ms_per_draw": 0.5980978012084961, "trace_ratio": 0.34113417611557967, "varopt": {"value": 0.0007028310164071768, "held": 0.0005501443183923787, "ident": 4.624945704054749e-05, "prot": 0.3615969336739905, "supp": 32}, "strat": {"value": 0.0006959630469067496, "held": 0.000549461461278365, "ident": 4.75419924918732e-05, "prot": 2.2605647949922337e-16, "supp": 32}}, "64": {"fps": {"value": 0.00016166338846392258, "held": 0.000128313781144423, "ident": 1.0985110519275828e-05, "prot": 1.2172271973035106e-16, "supp": 64}, "factor": 0.001272761928575928, "j": 20, "s": [0, 34, 10], "ms_per_draw": 0.6004377603530884, "trace_ratio": 0.31596974612370166, "varopt": {"value": 0.00016468939650273717, "held": 0.00012838650819223794, "ident": 1.1019928095776042e-05, "prot": 0.15646206971486518, "supp": 64}, "strat": {"value": 0.00016043762709511657, "held": 0.00012642284414191802, "ident": 1.0987972663437918e-05, "prot": 9.129203979776328e-17, "supp": 64}}, "128": {"fps": {"value": 2.4630345898903185e-05, "held": 1.9779953607586655e-05, "ident": 1.666526970524153e-06, "prot": 5.2166879884436167e-17, "supp": 128}, "factor": 0.0004124398486142242, "j": 62, "s": [0, 65, 1], "ms_per_draw": 0.5433261394500732, "trace_ratio": 0.3016337097676425, "varopt": {"value": 2.4393092714721566e-05, "held": 1.989585138386825e-05, "ident": 1.665985326243438e-06, "prot": 0.018843189093113426, "supp": 128}, "strat": {"value": 2.4851586392027335e-05, "held": 2.0362034896037746e-05, "ident": 1.7498362437041144e-06, "prot": 7.390307983628457e-17, "supp": 128}}}}
{"part": "B", "row": 254, "seq": 5, "layer": 7, "head": 0, "res": {"16": {"fps": {"value": 0.0018211500958715172, "held": 0.002161028954083428, "ident": 0.00012173987759654683, "prot": 7.593108876256185e-16, "supp": 16}, "factor": 0.016438012047337452, "j": 10, "s": [1, 1, 4], "ms_per_draw": 0.5855351686477661, "trace_ratio": 0.23041572993675852, "varopt": {"value": 0.0018358127637616657, "held": 0.0021492891140760333, "ident": 0.00011105962779452086, "prot": 5.406586528709032, "supp": 16}, "strat": {"value": 0.001835489827852779, "held": 0.002174400141889288, "ident": 0.0001232581445566426, "prot": 7.593108876256185e-16, "supp": 16}}, "32": {"fps": {"value": 4.49969546101654e-05, "held": 4.472958461725593e-05, "ident": 2.149290710216263e-06, "prot": 5.33890467861763e-17, "supp": 32}, "factor": 0.0010544373247718558, "j": 18, "s": [1, 9, 4], "ms_per_draw": 0.5798225402832031, "trace_ratio": 0.32464762647151485, "varopt": {"value": 4.560140192681463e-05, "held": 4.605879054263938e-05, "ident": 2.1481982472656513e-06, "prot": 0.5502951242474383, "supp": 32}, "strat": {"value": 0.00030976469706824224, "held": 0.000269502903008662, "ident": 1.2406089028301922e-05, "prot": 6.228722125053901e-17, "supp": 32}}, "64": {"fps": {"value": 1.6948272611014946e-06, "held": 1.778558752980918e-06, "ident": 8.915069072659156e-08, "prot": 5.932116309575144e-18, "supp": 64}, "factor": 0.00017716380186036322, "j": 43, "s": [0, 18, 3], "ms_per_draw": 0.5780842304229736, "trace_ratio": 0.2936913943953725, "varopt": {"value": 1.7037153911344041e-06, "held": 1.83051967147697e-06, "ident": 8.999577087004436e-08, "prot": 0.03932983819658649, "supp": 64}, "strat": {"value": 1.893038946252879e-06, "held": 1.9930700986734346e-06, "ident": 9.762214757174502e-08, "prot": 5.190601770878251e-17, "supp": 64}}, "128": {"fps": {"value": 2.3025416107306723e-08, "held": 2.5725042350991667e-08, "ident": 1.253970226094188e-09, "prot": 6.337449068305748e-20, "supp": 128}, "factor": 1.6765019597726345e-05, "j": 60, "s": [1, 35, 32], "ms_per_draw": 0.5170822143554688, "trace_ratio": 9.497761883286212e-05, "varopt": {"value": 2.3064406190794123e-08, "held": 2.5371560886478814e-08, "ident": 1.2524528968387833e-09, "prot": 8.097851587279568e-20, "supp": 128}, "strat": {"value": 2.3519049835251162e-08, "held": 2.6035403305094694e-08, "ident": 1.3100737964328688e-09, "prot": 5.190601770878251e-17, "supp": 128}}}}
{"part": "B", "row": 255, "seq": 5, "layer": 7, "head": 7, "res": {"16": {"fps": {"value": 0.00542277105898059, "held": 0.004052632444043681, "ident": 0.000259875155968545, "prot": 1.3992982482761412e-16, "supp": 16}, "factor": 0.011690855047922588, "j": 2, "s": [1, 11, 2], "ms_per_draw": 0.6095418930053711, "trace_ratio": 0.31315656695981126, "varopt": {"value": 0.005569075421269325, "held": 0.004086139914139208, "ident": 0.0002606540021710176, "prot": 0.25263105365210825, "supp": 16}, "strat": {"value": 0.019249619457284758, "held": 0.014102373491001083, "ident": 0.0009600887359196455, "prot": 1.9590175475865976e-16, "supp": 16}}, "32": {"fps": {"value": 0.0010895302532115047, "held": 0.0007437987695152409, "ident": 5.0861049320176354e-05, "prot": 4.197894744828423e-17, "supp": 32}, "factor": 0.004213325439001526, "j": 13, "s": [1, 14, 4], "ms_per_draw": 0.6258280277252197, "trace_ratio": 0.3418430930944033, "varopt": {"value": 0.001096515089882351, "held": 0.0007552994593914202, "ident": 5.0673758657824436e-05, "prot": 0.1257114480661984, "supp": 32}, "strat": {"value": 0.004489624057343299, "held": 0.0031682564196722353, "ident": 0.0002116691632904022, "prot": 1.18940351103472e-16, "supp": 32}}, "64": {"fps": {"value": 0.00014422190039492665, "held": 0.00010565485711655186, "ident": 6.513848135089026e-06, "prot": 1.4867543887934e-17, "supp": 64}, "factor": 0.00124271207102645, "j": 32, "s": [0, 28, 4], "ms_per_draw": 0.5782250165939331, "trace_ratio": 0.2774323799423954, "varopt": {"value": 0.00014636879886897533, "held": 0.00010704069428508231, "ident": 6.52763080905041e-06, "prot": 0.04197401358069945, "supp": 64}, "strat": {"value": 0.00038765526674568217, "held": 0.0002519353571253261, "ident": 1.703029405511563e-05, "prot": 5.247368431035529e-17, "supp": 64}}, "128": {"fps": {"value": 6.408969703295192e-06, "held": 5.116965472614346e-06, "ident": 2.846129155142999e-07, "prot": 3.9355263232766465e-18, "supp": 128}, "factor": 0.00023874094688911045, "j": 86, "s": [0, 37, 5], "ms_per_draw": 0.5091311931610107, "trace_ratio": 0.2541476236023597, "varopt": {"value": 6.487553088946227e-06, "held": 5.1853713045394935e-06, "ident": 2.835921524510977e-07, "prot": 0.009318719188734633, "supp": 128}, "strat": {"value": 1.178017882559924e-05, "held": 8.940248738871274e-06, "ident": 5.061837127486265e-07, "prot": 1.0057456159484765e-17, "supp": 128}}}}
{"part": "B", "row": 256, "seq": 5, "layer": 8, "head": 0, "res": {"16": {"fps": {"value": 0.37144631132396727, "held": 0.7241841175518522, "ident": 0.031836361006069, "prot": 8.56368955293413e-16, "supp": 16}, "factor": 0.10904517690566023, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.6142386198043823, "trace_ratio": 0.4111394830782212, "varopt": {"value": 0.3792248387003346, "held": 0.7394123493351855, "ident": 0.03190019796381467, "prot": 0.7080070649940754, "supp": 16}, "strat": {"value": 0.37533085890678225, "held": 0.7253487126095133, "ident": 0.032046549710026385, "prot": 6.850951642347304e-16, "supp": 16}}, "32": {"fps": {"value": 0.13577084389444627, "held": 0.26653626119898705, "ident": 0.011598071733586967, "prot": 5.566398209407184e-16, "supp": 32}, "factor": 0.04906959089254065, "j": 6, "s": [0, 19, 7], "ms_per_draw": 0.6800150871276855, "trace_ratio": 0.38841746279535394, "varopt": {"value": 0.13764864090921167, "held": 0.2704984117676372, "ident": 0.011549788245167756, "prot": 0.48170227510397917, "supp": 32}, "strat": {"value": 0.1362353331974915, "held": 0.2678841243954131, "ident": 0.01156577826411337, "prot": 7.279136119994011e-16, "supp": 32}}, "64": {"fps": {"value": 0.04021468377006954, "held": 0.07943235337852986, "ident": 0.0034812495449889074, "prot": 3.8536602988203587e-16, "supp": 64}, "factor": 0.0213006587172412, "j": 22, "s": [0, 36, 6], "ms_per_draw": 0.6039278507232666, "trace_ratio": 0.37492689958332803, "varopt": {"value": 0.04019985880998671, "held": 0.07920088315966452, "ident": 0.0034384555281110267, "prot": 0.21278802560897664, "supp": 64}, "strat": {"value": 0.04011835847136932, "held": 0.07886854394857427, "ident": 0.003456925921178702, "prot": 5.499494384774887e-16, "supp": 64}}, "128": {"fps": {"value": 0.008027376821319945, "held": 0.015867086286721635, "ident": 0.0006928487146119207, "prot": 1.6056917911751495e-16, "supp": 128}, "factor": 0.008084276604012496, "j": 46, "s": [0, 75, 7], "ms_per_draw": 0.5703268051147461, "trace_ratio": 0.26951347530543757, "varopt": {"value": 0.008069968577450817, "held": 0.01590809010655349, "ident": 0.0006931217328703154, "prot": 0.06306209529161548, "supp": 128}, "strat": {"value": 0.00819947553694476, "held": 0.015782264764705962, "ident": 0.0007000439780329372, "prot": 1.9268301494101794e-16, "supp": 128}}}}
{"part": "B", "row": 257, "seq": 5, "layer": 8, "head": 7, "res": {"16": {"fps": {"value": 5.130130494950351e-07, "held": 3.0220302834186813e-07, "ident": 2.176422145885077e-08, "prot": 1.0314124507767859e-17, "supp": 16}, "factor": 0.00014816749289853765, "j": 9, "s": [1, 5, 1], "ms_per_draw": 0.5916941165924072, "trace_ratio": 0.38447776562292896, "varopt": {"value": 4.929132557993203e-07, "held": 2.9123329187914033e-07, "ident": 2.0985593256089472e-08, "prot": 0.12556360685616094, "supp": 16}, "strat": {"value": 2.7190554727089163e-05, "held": 1.934702882053902e-05, "ident": 1.4767024454818168e-06, "prot": 9.384819293574917e-19, "supp": 16}}, "32": {"fps": {"value": 4.690043024747761e-08, "held": 2.6114666192379796e-08, "ident": 1.9906430736689756e-09, "prot": 2.90084751780971e-18, "supp": 32}, "factor": 3.1084282759459e-05, "j": 15, "s": [1, 14, 2], "ms_per_draw": 0.5840232372283936, "trace_ratio": 0.28055260347857136, "varopt": {"value": 4.720510568684134e-08, "held": 2.6520186190782817e-08, "ident": 1.978901110374771e-09, "prot": 0.03077924405762126, "supp": 32}, "strat": {"value": 2.662644318408882e-05, "held": 1.9232341211720274e-05, "ident": 1.4763216014786243e-06, "prot": 9.384819293574917e-19, "supp": 32}}, "64": {"fps": {"value": 1.5162716012218075e-09, "held": 9.322539271558547e-10, "ident": 6.789942071196133e-11, "prot": 1.2892655634709823e-18, "supp": 64}, "factor": 6.20183306393625e-06, "j": 44, "s": [0, 18, 2], "ms_per_draw": 0.5753395557403564, "trace_ratio": 0.23383483922301274, "varopt": {"value": 1.5049535534911842e-09, "held": 9.247199333288423e-10, "ident": 6.752634853860491e-11, "prot": 0.00511916952266974, "supp": 64}, "strat": {"value": 1.582731846227965e-08, "held": 8.781017164788657e-09, "ident": 6.812181416879508e-10, "prot": 8.057917456315233e-20, "supp": 64}}, "128": {"fps": {"value": 9.980163367275678e-12, "held": 5.094655621195519e-12, "ident": 4.2491966350278486e-13, "prot": 5.602765388130733e-20, "supp": 128}, "factor": 4.320316613091532e-07, "j": 102, "s": [0, 24, 2], "ms_per_draw": 0.48600196838378906, "trace_ratio": 0.20858965423302325, "varopt": {"value": 9.63447473493798e-12, "held": 5.041910316576841e-12, "ident": 4.2232768249024464e-13, "prot": 0.0003931139515609356, "supp": 128}, "strat": {"value": 3.908792280563188e-11, "held": 2.222480971261415e-11, "ident": 1.7326572313058632e-12, "prot": 8.057917456315233e-20, "supp": 128}}}}
{"part": "B", "row": 258, "seq": 5, "layer": 9, "head": 0, "res": {"16": {"fps": {"value": 0.0856820245725893, "held": 0.10490955089841689, "ident": 0.004185862506582719, "prot": 3.275676502989348e-15, "supp": 16}, "factor": 0.06954174911417937, "j": 6, "s": [1, 1, 8], "ms_per_draw": 0.7153584957122803, "trace_ratio": 0.21699514853296903, "varopt": {"value": 0.08504601252063589, "held": 0.10147067492388269, "ident": 0.004032627039779114, "prot": 5.280693832115812, "supp": 16}, "strat": {"value": 0.08751508926607612, "held": 0.10912170455023297, "ident": 0.004262475212873776, "prot": 3.4394603281388156e-15, "supp": 16}}, "32": {"fps": {"value": 0.002043686733753784, "held": 0.0017448212384125695, "ident": 8.381828241697764e-05, "prot": 2.0472978143683425e-16, "supp": 32}, "factor": 0.008889009710565355, "j": 22, "s": [1, 6, 3], "ms_per_draw": 0.6049371957778931, "trace_ratio": 0.3017564974343437, "varopt": {"value": 0.002068043177566862, "held": 0.001694663689481037, "ident": 8.155226355349634e-05, "prot": 0.6407503271418449, "supp": 32}, "strat": {"value": 0.002410752793397988, "held": 0.0019852790712308393, "ident": 9.748959646671098e-05, "prot": 3.4804062844261824e-16, "supp": 32}}, "64": {"fps": {"value": 9.729151631146152e-05, "held": 8.02687979905262e-05, "ident": 3.8574583765725194e-06, "prot": 5.495465691436261e-18, "supp": 64}, "factor": 0.001058207732231288, "j": 9, "s": [1, 22, 32], "ms_per_draw": 0.5510104894638062, "trace_ratio": 0.004871078667987188, "varopt": {"value": 9.615183650895781e-05, "held": 7.838256211343815e-05, "ident": 3.734802247798554e-06, "prot": 0.026578288589990184, "supp": 64}, "strat": {"value": 9.80075758176548e-05, "held": 8.004224144222208e-05, "ident": 3.7625391403325994e-06, "prot": 2.917399385474888e-16, "supp": 64}}, "128": {"fps": {"value": 3.908713189358855e-06, "held": 3.227563902096964e-06, "ident": 1.5387957788955916e-07, "prot": 7.850665273480373e-19, "supp": 128}, "factor": 0.0001598337874425489, "j": 49, "s": [1, 46, 32], "ms_per_draw": 0.5423115491867065, "trace_ratio": 0.001300048102206423, "varopt": {"value": 3.882182719967296e-06, "held": 3.24964250975684e-06, "ident": 1.5380483720045584e-07, "prot": 9.159109485727102e-19, "supp": 128}, "strat": {"value": 4.96719376421453e-06, "held": 3.7988145163487913e-06, "ident": 1.8410717956305907e-07, "prot": 2.917399385474888e-16, "supp": 128}}}}
{"part": "B", "row": 259, "seq": 5, "layer": 9, "head": 7, "res": {"16": {"fps": {"value": 5.755719341908481e-11, "held": 9.137056999604278e-11, "ident": 3.3035116569976165e-12, "prot": 9.021523878056645e-16, "supp": 16}, "factor": 1.8826556728451944e-06, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.5648860931396484, "trace_ratio": 0.2835678573418474, "varopt": {"value": 4.9856059856590763e-11, "held": 7.492396837727113e-11, "ident": 2.793894809681262e-12, "prot": 0.44894205830862643, "supp": 16}, "strat": {"value": 6.766429415395757e-11, "held": 8.717339540479172e-11, "ident": 3.625709046641184e-12, "prot": 1.1599102128929972e-15, "supp": 16}}, "32": {"fps": {"value": 3.0192634691745117e-12, "held": 4.462158635646142e-12, "ident": 1.6449020865967445e-13, "prot": 2.0942823288345785e-16, "supp": 32}, "factor": 3.33015286048755e-07, "j": 21, "s": [0, 10, 1], "ms_per_draw": 0.5647016763687134, "trace_ratio": 0.30811596255568835, "varopt": {"value": 2.7613221007058013e-12, "held": 4.024258893096015e-12, "ident": 1.46387702867413e-13, "prot": 0.08672025679802814, "supp": 32}, "strat": {"value": 3.017060670324148e-11, "held": 2.3674942476254757e-11, "ident": 1.353631103286729e-12, "prot": 2.5775782508733274e-16, "supp": 32}}, "64": {"fps": {"value": 3.97151672155747e-14, "held": 5.514150578887381e-14, "ident": 2.0007935896332634e-15, "prot": 2.4164796101937443e-17, "supp": 64}, "factor": 3.0120951483781203e-08, "j": 48, "s": [0, 15, 1], "ms_per_draw": 0.5427572727203369, "trace_ratio": 0.3002109269614906, "varopt": {"value": 3.7475488683423164e-14, "held": 5.1060587547051713e-14, "ident": 1.8663878972674382e-15, "prot": 0.007762402104004471, "supp": 64}, "strat": {"value": 1.9481936834956891e-13, "held": 1.5929805209111476e-13, "ident": 8.409981610475179e-15, "prot": 4.732272569962749e-17, "supp": 64}}, "128": {"fps": {"value": 4.4986933635294647e-17, "held": 6.042882299848712e-17, "ident": 2.313368361815443e-18, "prot": 9.754019259896625e-19, "supp": 128}, "factor": 1.0133458069432984e-09, "j": 104, "s": [0, 22, 2], "ms_per_draw": 0.5473707914352417, "trace_ratio": 0.22510827289689714, "varopt": {"value": 4.427356747013237e-17, "held": 5.976677506453069e-17, "ident": 2.2947330683880674e-18, "prot": 0.0003639311301796198, "supp": 128}, "strat": {"value": 1.0565263705358353e-16, "held": 1.0177635832082708e-16, "ident": 4.505336948978356e-18, "prot": 1.8249455389484005e-17, "supp": 128}}}}
{"part": "B", "row": 260, "seq": 5, "layer": 10, "head": 0, "res": {"16": {"fps": {"value": 0.36222516000364213, "held": 0.3472181077077454, "ident": 0.014710411326330618, "prot": 7.392497532294346e-16, "supp": 16}, "factor": 0.07650744481941571, "j": 2, "s": [1, 8, 5], "ms_per_draw": 0.593714714050293, "trace_ratio": 0.4131592026541314, "varopt": {"value": 0.370711697922439, "held": 0.353937112278182, "ident": 0.014618084393010725, "prot": 0.6377506984703505, "supp": 16}, "strat": {"value": 0.36395603994497877, "held": 0.3479278006766533, "ident": 0.014662926930811832, "prot": 5.361131354865021e-16, "supp": 16}}, "32": {"fps": {"value": 0.12322341541468337, "held": 0.11446434614195394, "ident": 0.004895139458747778, "prot": 3.5740875699100145e-16, "supp": 32}, "factor": 0.033166630159450816, "j": 4, "s": [1, 19, 8], "ms_per_draw": 0.597949743270874, "trace_ratio": 0.34582602806695517, "varopt": {"value": 0.12398482588698746, "held": 0.11684043778541414, "ident": 0.0048870908883936635, "prot": 0.31016028646285543, "supp": 32}, "strat": {"value": 0.12305190689036061, "held": 0.11507507359170345, "ident": 0.004886070903160339, "prot": 4.467609462387518e-16, "supp": 32}}, "64": {"fps": {"value": 0.03261521403606278, "held": 0.03017724349873219, "ident": 0.0012710812206367065, "prot": 2.457185204313135e-16, "supp": 64}, "factor": 0.013601004971004907, "j": 17, "s": [0, 37, 10], "ms_per_draw": 0.5953493118286133, "trace_ratio": 0.30514593282664554, "varopt": {"value": 0.033095378923996006, "held": 0.030728174521461996, "ident": 0.0012721419375373217, "prot": 0.12577877774445656, "supp": 64}, "strat": {"value": 0.032744104337095875, "held": 0.030242836149632638, "ident": 0.0012735240886224803, "prot": 2.345494967753447e-16, "supp": 64}}, "128": {"fps": {"value": 0.005388245089929537, "held": 0.004962483048072084, "ident": 0.0002044849966104183, "prot": 1.1727474838767235e-16, "supp": 128}, "factor": 0.0043923669556386775, "j": 57, "s": [0, 65, 6], "ms_per_draw": 0.6266899108886719, "trace_ratio": 0.3048853152569275, "varopt": {"value": 0.0053787893222511955, "held": 0.004938413764486609, "ident": 0.00020443954671226297, "prot": 0.03303104988983706, "supp": 128}, "strat": {"value": 0.005455929375753408, "held": 0.004871299487155918, "ident": 0.0002081751712101992, "prot": 1.4519730752759434e-16, "supp": 128}}}}
{"part": "B", "row": 261, "seq": 5, "layer": 10, "head": 7, "res": {"16": {"fps": {"value": 0.2368196116950288, "held": 0.2120543987206371, "ident": 0.0090960100460941, "prot": 2.8548998234254177e-16, "supp": 16}, "factor": 0.06447943582952415, "j": 4, "s": [1, 7, 4], "ms_per_draw": 0.623671293258667, "trace_ratio": 0.4183445745114487, "varopt": {"value": 0.23787829768139507, "held": 0.21600678229259207, "ident": 0.009131114765793669, "prot": 0.5750689395672711, "supp": 16}, "strat": {"value": 0.2523750117598588, "held": 0.22351259662293133, "ident": 0.009480018393299301, "prot": 3.172110914917131e-16, "supp": 16}}, "32": {"fps": {"value": 0.06712057187644968, "held": 0.06325012393464892, "ident": 0.0026184116345949024, "prot": 2.5376887319337046e-16, "supp": 32}, "factor": 0.025075336155926057, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.6666375398635864, "trace_ratio": 0.34818835135719534, "varopt": {"value": 0.06708907939681094, "held": 0.06382803360253922, "ident": 0.002603880844221894, "prot": 0.34268111427343995, "supp": 32}, "strat": {"value": 0.0767620690334984, "held": 0.06839975785265454, "ident": 0.00285688908922364, "prot": 2.5376887319337046e-16, "supp": 32}}, "64": {"fps": {"value": 0.014046405683604036, "held": 0.014403472784537292, "ident": 0.000577002586223288, "prot": 1.1102388202209958e-16, "supp": 64}, "factor": 0.010029446615090438, "j": 23, "s": [0, 37, 4], "ms_per_draw": 0.7759900093078613, "trace_ratio": 0.30463186862586883, "varopt": {"value": 0.014336521758517908, "held": 0.014424331728716207, "ident": 0.0005741914379161432, "prot": 0.13982774040064522, "supp": 64}, "strat": {"value": 0.015797838420352255, "held": 0.015524008285863627, "ident": 0.0006304061903204388, "prot": 1.5860554574585654e-16, "supp": 64}}, "128": {"fps": {"value": 0.0017568409965024764, "held": 0.0021477633264903426, "ident": 8.161320978492991e-05, "prot": 3.370367847099452e-17, "supp": 128}, "factor": 0.002951512517937485, "j": 65, "s": [0, 58, 5], "ms_per_draw": 0.7419276237487793, "trace_ratio": 0.30400591009872235, "varopt": {"value": 0.001777417943825922, "held": 0.0021619429224191103, "ident": 8.113691868589731e-05, "prot": 0.02921508477147008, "supp": 128}, "strat": {"value": 0.0018351262195314439, "held": 0.00223294903852238, "ident": 8.397692018475238e-05, "prot": 7.732020355110507e-17, "supp": 128}}}}
{"part": "B", "row": 262, "seq": 5, "layer": 11, "head": 0, "res": {"16": {"fps": {"value": 0.08712892275836871, "held": 0.09623792299626863, "ident": 0.00390801453792686, "prot": 6.973443732309897e-16, "supp": 16}, "factor": 0.05688474500197788, "j": 6, "s": [1, 2, 7], "ms_per_draw": 0.7603386640548706, "trace_ratio": 0.29220436319018706, "varopt": {"value": 0.0908344347275464, "held": 0.1008741449215008, "ident": 0.0038746719402945285, "prot": 1.2573274449044411, "supp": 16}, "strat": {"value": 0.09660027983889023, "held": 0.10894895289278383, "ident": 0.004227863782858182, "prot": 6.973443732309897e-16, "supp": 16}}, "32": {"fps": {"value": 0.006298567005443666, "held": 0.007588195981315457, "ident": 0.000276396737127043, "prot": 3.8741354068388315e-17, "supp": 32}, "factor": 0.01236371088747971, "j": 19, "s": [1, 7, 5], "ms_per_draw": 0.6380394697189331, "trace_ratio": 0.33345266741928825, "varopt": {"value": 0.006828372104675425, "held": 0.008108681944388633, "ident": 0.0002764903823282444, "prot": 0.3191412646319349, "supp": 32}, "strat": {"value": 0.006962300281848354, "held": 0.008485131937142823, "ident": 0.00029445614753047635, "prot": 4.648962488206598e-16, "supp": 32}}, "64": {"fps": {"value": 0.00031262176079034426, "held": 0.00035741571159030267, "ident": 1.2495939009839357e-05, "prot": 7.176207280266294e-18, "supp": 64}, "factor": 0.0019348612322530035, "j": 42, "s": [0, 20, 2], "ms_per_draw": 0.5835061073303223, "trace_ratio": 0.3214620555702522, "varopt": {"value": 0.0003175894283465659, "held": 0.0003655501175491904, "ident": 1.2518352681123608e-05, "prot": 0.023375684825266092, "supp": 64}, "strat": {"value": 0.00032437375532757206, "held": 0.0003716354460231537, "ident": 1.2989202033700357e-05, "prot": 3.874135406838831e-16, "supp": 64}}, "128": {"fps": {"value": 1.1413218678609364e-05, "held": 1.315389802557096e-05, "ident": 4.5186508437037446e-07, "prot": 1.7940518200665736e-18, "supp": 128}, "factor": 0.00027686901433841523, "j": 53, "s": [1, 42, 32], "ms_per_draw": 0.5722455978393555, "trace_ratio": 0.0026610924226059102, "varopt": {"value": 1.1298119969054301e-05, "held": 1.3003318210811934e-05, "ident": 4.45447498564522e-07, "prot": 0.0009551129096086857, "supp": 128}, "strat": {"value": 1.1308262213344813e-05, "held": 1.3213462798363148e-05, "ident": 4.587821576008299e-07, "prot": 3.7765253545962125e-16, "supp": 128}}}}
{"part": "B", "row": 263, "seq": 5, "layer": 11, "head": 7, "res": {"16": {"fps": {"value": 1.791353975515449e-11, "held": 1.6135009618232272e-11, "ident": 6.824938987790063e-13, "prot": 3.04558739346343e-15, "supp": 16}, "factor": 9.907956938191466e-07, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.5907623767852783, "trace_ratio": 0.2681734344496791, "varopt": {"value": 1.9348312718500862e-11, "held": 1.733319879128297e-11, "ident": 6.616894384768716e-13, "prot": 1.8374621796155592, "supp": 16}, "strat": {"value": 1.7868949856028953e-11, "held": 1.6207793766702488e-11, "ident": 6.88140942212992e-13, "prot": 2.137254311202407e-15, "supp": 16}}, "32": {"fps": {"value": 1.5762382763197077e-12, "held": 1.4676268575326923e-12, "ident": 5.49256945141526e-14, "prot": 9.083330822610228e-16, "supp": 32}, "factor": 1.7740250291406897e-07, "j": 16, "s": [1, 13, 2], "ms_per_draw": 0.6368976831436157, "trace_ratio": 0.2528092448225741, "varopt": {"value": 1.579890457062392e-12, "held": 1.46173224602261e-12, "ident": 5.492107547277047e-14, "prot": 0.5682626266628974, "supp": 32}, "strat": {"value": 3.3761734808036277e-12, "held": 3.4063944687013518e-12, "ident": 2.1128311129890723e-13, "prot": 1.0686271556012034e-15, "supp": 32}}, "64": {"fps": {"value": 4.128773809889829e-14, "held": 3.7769581183014354e-14, "ident": 1.497678707127988e-15, "prot": 1.4693623389516546e-16, "supp": 64}, "factor": 2.495804802109165e-08, "j": 43, "s": [1, 19, 1], "ms_per_draw": 0.5616556406021118, "trace_ratio": 0.25830696149345356, "varopt": {"value": 4.2810031616824134e-14, "held": 3.94135622387381e-14, "ident": 1.513029606339813e-15, "prot": 0.09685616998037759, "supp": 64}, "strat": {"value": 2.562423227025847e-12, "held": 2.6656682232481333e-12, "ident": 1.8294512648326417e-13, "prot": 1.8033083250770307e-16, "supp": 64}}, "128": {"fps": {"value": 2.007429349301302e-16, "held": 1.9143909941045267e-16, "ident": 7.571148172071763e-18, "prot": 1.3357839445015042e-17, "supp": 128}, "factor": 1.561560157266668e-09, "j": 104, "s": [0, 22, 2], "ms_per_draw": 0.5557624101638794, "trace_ratio": 0.27315372800518584, "varopt": {"value": 2.037998674080302e-16, "held": 1.9149118375721494e-16, "ident": 7.486967169687065e-18, "prot": 0.006916172948286365, "supp": 128}, "strat": {"value": 1.1714009666542945e-12, "held": 1.3378890589672519e-12, "ident": 7.492876434350322e-14, "prot": 9.287872739112022e-17, "supp": 128}}}}
{"part": "B", "row": 264, "seq": 5, "layer": 12, "head": 0, "res": {"16": {"fps": {"value": 0.0009942196328720843, "held": 0.0007074839230817114, "ident": 2.5907580299018078e-05, "prot": 1.0353310127630882e-16, "supp": 16}, "factor": 0.004991683430701265, "j": 6, "s": [1, 6, 3], "ms_per_draw": 0.6194599866867065, "trace_ratio": 0.2806957783160471, "varopt": {"value": 0.0010444174952926755, "held": 0.0006967807015884884, "ident": 2.537345887421921e-05, "prot": 0.24466751809032017, "supp": 16}, "strat": {"value": 0.016532366261443127, "held": 0.014672676902960553, "ident": 0.0005327587089947529, "prot": 4.293615498374878e-17, "supp": 16}}, "32": {"fps": {"value": 4.121898832876189e-05, "held": 4.368013358968925e-05, "ident": 1.7083499207922664e-06, "prot": 4.5629552663627734e-18, "supp": 32}, "factor": 0.000965809110956828, "j": 20, "s": [1, 10, 1], "ms_per_draw": 0.6181641817092896, "trace_ratio": 0.35359118363729813, "varopt": {"value": 4.183798655279743e-05, "held": 4.347355066843538e-05, "ident": 1.708199566085431e-06, "prot": 0.06082343687418159, "supp": 32}, "strat": {"value": 0.0030848834859323214, "held": 0.0025692159894355037, "ident": 9.429935060958187e-05, "prot": 4.293615498374878e-17, "supp": 32}}, "64": {"fps": {"value": 9.839234971996427e-07, "held": 1.0462340138562138e-06, "ident": 4.127633369747406e-08, "prot": 1.520985088787591e-18, "supp": 64}, "factor": 0.00013512954570708865, "j": 46, "s": [0, 15, 3], "ms_per_draw": 0.5629613399505615, "trace_ratio": 0.2719550503220466, "varopt": {"value": 9.903369791179276e-07, "held": 1.0453182900245545e-06, "ident": 4.0932166120896317e-08, "prot": 0.01209303805502564, "supp": 64}, "strat": {"value": 1.053312709619604e-05, "held": 1.2456699519740597e-05, "ident": 4.778824206383852e-07, "prot": 2.0736211213742306e-18, "supp": 64}}, "128": {"fps": {"value": 5.798813822946179e-09, "held": 6.040201268757866e-09, "ident": 2.3929118164553127e-10, "prot": 1.0611523875262263e-19, "supp": 128}, "factor": 7.837384893584728e-06, "j": 101, "s": [0, 24, 3], "ms_per_draw": 0.5314116477966309, "trace_ratio": 0.30053020152983545, "varopt": {"value": 5.728640017849843e-09, "held": 6.0466658978182215e-09, "ident": 2.382203542278811e-10, "prot": 0.0004954081722464791, "supp": 128}, "strat": {"value": 1.1308799223909015e-08, "held": 1.2743305084492253e-08, "ident": 4.885262024432464e-10, "prot": 7.147131622383608e-19, "supp": 128}}}}
{"part": "B", "row": 265, "seq": 5, "layer": 12, "head": 7, "res": {"16": {"fps": {"value": 0.18010418019544314, "held": 0.2151676824620066, "ident": 0.007537911825035291, "prot": 1.5786316903142685e-16, "supp": 16}, "factor": 0.07232386710705958, "j": 5, "s": [1, 4, 6], "ms_per_draw": 0.6118866205215454, "trace_ratio": 0.32749830602256974, "varopt": {"value": 0.18792381478406975, "held": 0.2187281392993117, "ident": 0.007488252521520409, "prot": 0.6165358686666464, "supp": 16}, "strat": {"value": 0.18031642992007813, "held": 0.21479908401247783, "ident": 0.00763634117261259, "prot": 2.439703521394779e-16, "supp": 16}}, "32": {"fps": {"value": 0.025348410804291784, "held": 0.030629269959494814, "ident": 0.001052026381735057, "prot": 6.653625571214551e-17, "supp": 32}, "factor": 0.020782254136208753, "j": 14, "s": [1, 8, 9], "ms_per_draw": 0.5912302732467651, "trace_ratio": 0.30798152786852545, "varopt": {"value": 0.026651781354639793, "held": 0.03160357941627601, "ident": 0.0010520059106228369, "prot": 0.2194571280968544, "supp": 32}, "strat": {"value": 0.02728037882086934, "held": 0.034383798978079916, "ident": 0.0011452996385083241, "prot": 1.0645800913943283e-16, "supp": 32}}, "64": {"fps": {"value": 0.0028728095620629652, "held": 0.002886685543805702, "ident": 0.0001097068981346116, "prot": 8.31703196401819e-17, "supp": 64}, "factor": 0.005077949896547998, "j": 40, "s": [0, 21, 3], "ms_per_draw": 0.7198461294174194, "trace_ratio": 0.3721862144878498, "varopt": {"value": 0.0029103508271634067, "held": 0.0028598052446996017, "ident": 0.00010858685918022318, "prot": 0.036310026426348445, "supp": 64}, "strat": {"value": 0.003274491140460598, "held": 0.003973481501939553, "ident": 0.00014288894576577186, "prot": 6.320944292653825e-17, "supp": 64}}, "128": {"fps": {"value": 0.00023337719802503476, "held": 0.00023363106139625257, "ident": 8.926813741985676e-06, "prot": 1.9960876713643655e-17, "supp": 128}, "factor": 0.0010326590592144957, "j": 39, "s": [1, 56, 32], "ms_per_draw": 0.5821744203567505, "trace_ratio": 0.017872579288545742, "varopt": {"value": 0.00023289200368228338, "held": 0.00023492467799601457, "ident": 8.935641616984159e-06, "prot": 1.4970657535232742e-17, "supp": 128}, "strat": {"value": 0.00038218446454185093, "held": 0.00037557899202769285, "ident": 1.6532028274309872e-05, "prot": 1.9129173517241838e-17, "supp": 128}}}}
{"part": "B", "row": 266, "seq": 5, "layer": 13, "head": 0, "res": {"16": {"fps": {"value": 0.027966259955688744, "held": 0.04078697100723011, "ident": 0.001498834402541397, "prot": 7.900920708190997e-16, "supp": 16}, "factor": 0.030632581459457724, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.63249671459198, "trace_ratio": 0.3481498148355058, "varopt": {"value": 0.02771592301334761, "held": 0.04046062946702464, "ident": 0.0014743029489878076, "prot": 0.3988434924699151, "supp": 16}, "strat": {"value": 0.03767964182754973, "held": 0.05544106610367625, "ident": 0.0020252154167192784, "prot": 6.066778400932374e-16, "supp": 16}}, "32": {"fps": {"value": 0.005395798958439951, "held": 0.007781966671898841, "ident": 0.00027961226302366447, "prot": 2.3279498515205617e-16, "supp": 32}, "factor": 0.009941407415477069, "j": 12, "s": [1, 17, 2], "ms_per_draw": 0.761039137840271, "trace_ratio": 0.32797260204865986, "varopt": {"value": 0.005490611271173235, "held": 0.007885217294367874, "ident": 0.00027908160223346696, "prot": 0.1490721049891525, "supp": 32}, "strat": {"value": 0.007377308288205377, "held": 0.010712094480782131, "ident": 0.000386706800794693, "prot": 3.245021005149874e-16, "supp": 32}}, "64": {"fps": {"value": 0.0007555644771670838, "held": 0.0010904690598448267, "ident": 3.8503858938744275e-05, "prot": 7.759832838401873e-17, "supp": 64}, "factor": 0.002845845066680057, "j": 30, "s": [0, 30, 4], "ms_per_draw": 0.6562337875366211, "trace_ratio": 0.2967656814705692, "varopt": {"value": 0.0007653479348194665, "held": 0.0011101455540186713, "ident": 3.846793131129001e-05, "prot": 0.05462248134534353, "supp": 64}, "strat": {"value": 0.0010186024613214931, "held": 0.0014780301537182154, "ident": 5.169683521697038e-05, "prot": 9.876150885238747e-17, "supp": 64}}, "128": {"fps": {"value": 5.002769182235987e-05, "held": 7.048555262010032e-05, "ident": 2.4295653099527285e-06, "prot": 3.527196744728124e-17, "supp": 128}, "factor": 0.000633112239486893, "j": 81, "s": [0, 44, 3], "ms_per_draw": 0.5736149549484253, "trace_ratio": 0.2704577196898811, "varopt": {"value": 5.050161489308632e-05, "held": 7.120124456304229e-05, "ident": 2.4340110688940863e-06, "prot": 0.012289780814281275, "supp": 128}, "strat": {"value": 6.69037644218837e-05, "held": 9.619358116650891e-05, "ident": 3.306841870063461e-06, "prot": 4.5853557681465614e-17, "supp": 128}}}}
{"part": "B", "row": 267, "seq": 5, "layer": 13, "head": 7, "res": {"16": {"fps": {"value": 0.5217381873834227, "held": 0.3478450526885332, "ident": 0.018538049988078047, "prot": 6.919002722913318e-15, "supp": 16}, "factor": 0.08825298789400203, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.7666418552398682, "trace_ratio": 0.37824763810119333, "varopt": {"value": 0.5251774943041203, "held": 0.3525261081284147, "ident": 0.018534018182234043, "prot": 3.253562195525904, "supp": 16}, "strat": {"value": 0.5314466045239865, "held": 0.35662262749404433, "ident": 0.01875090969858814, "prot": 7.548002970450892e-15, "supp": 16}}, "32": {"fps": {"value": 0.2184921992619337, "held": 0.1465965477192553, "ident": 0.0076122886341292075, "prot": 3.302251299572265e-15, "supp": 32}, "factor": 0.044126493947001015, "j": 0, "s": [1, 29, 2], "ms_per_draw": 0.7067266702651978, "trace_ratio": 0.31064002937263085, "varopt": {"value": 0.21770375754647436, "held": 0.14725929689316916, "ident": 0.007568722629840877, "prot": 2.293080409439406, "supp": 32}, "strat": {"value": 0.21863121424709456, "held": 0.1468731349444231, "ident": 0.007621364728368993, "prot": 4.4030017327630205e-15, "supp": 32}}, "64": {"fps": {"value": 0.0719776927008893, "held": 0.0498091641462996, "ident": 0.0024891014798613326, "prot": 1.8476882271416246e-15, "supp": 64}, "factor": 0.017650597578800407, "j": 9, "s": [1, 49, 5], "ms_per_draw": 0.8080954551696777, "trace_ratio": 0.30917505964116526, "varopt": {"value": 0.0733767905469536, "held": 0.050841449025153036, "ident": 0.0024897252369599347, "prot": 1.3277910608429673, "supp": 64}, "strat": {"value": 0.07187368640327768, "held": 0.049677720619734134, "ident": 0.002492566426092963, "prot": 3.459501361456659e-15, "supp": 64}}, "128": {"fps": {"value": 0.015059387067166202, "held": 0.010734827854277994, "ident": 0.0005192944516605135, "prot": 1.5725006188439359e-15, "supp": 128}, "factor": 0.0070420270998974195, "j": 42, "s": [1, 76, 9], "ms_per_draw": 0.6516342163085938, "trace_ratio": 0.2592686503891136, "varopt": {"value": 0.015165229770947147, "held": 0.011009101587340663, "ident": 0.0005187743179958646, "prot": 0.5086726213833342, "supp": 128}, "strat": {"value": 0.01506126251222478, "held": 0.01077771340596259, "ident": 0.0005260277096237716, "prot": 1.2580004950751487e-15, "supp": 128}}}}
{"part": "B", "row": 268, "seq": 5, "layer": 14, "head": 0, "res": {"16": {"fps": {"value": 0.008128537693990766, "held": 0.009946026381985997, "ident": 0.0003707995201556301, "prot": 1.72897095477996e-15, "supp": 16}, "factor": 0.019931593670067253, "j": 7, "s": [1, 1, 7], "ms_per_draw": 0.6513949632644653, "trace_ratio": 0.2678427805171487, "varopt": {"value": 0.008124477325411902, "held": 0.009850103720237674, "ident": 0.0003520572016038893, "prot": 6.452924460491417, "supp": 16}, "strat": {"value": 0.008288767283061438, "held": 0.010181769513773434, "ident": 0.0003705831046703931, "prot": 1.72897095477996e-15, "supp": 16}}, "32": {"fps": {"value": 0.00019669054930065966, "held": 0.0002497144764020088, "ident": 8.669007006763657e-06, "prot": 1.5128495854324652e-16, "supp": 32}, "factor": 0.0029208195001177856, "j": 21, "s": [1, 4, 6], "ms_per_draw": 0.7350397109985352, "trace_ratio": 0.23830520097553684, "varopt": {"value": 0.0002016306353188493, "held": 0.00025666316541109765, "ident": 8.602517890459123e-06, "prot": 1.1923205545162872, "supp": 32}, "strat": {"value": 0.0003066392930184476, "held": 0.00041884956140688013, "ident": 1.3394552841860238e-05, "prot": 1.9450923241274552e-16, "supp": 32}}, "64": {"fps": {"value": 2.886651502170632e-06, "held": 4.14302871796793e-06, "ident": 1.1729008053323335e-07, "prot": 7.91828476679967e-19, "supp": 64}, "factor": 0.00018745857118320487, "j": 9, "s": [1, 22, 32], "ms_per_draw": 0.6050341129302979, "trace_ratio": 0.0009004702179951277, "varopt": {"value": 2.873433933017848e-06, "held": 4.16598422488372e-06, "ident": 1.1792569311347448e-07, "prot": 7.91828476679967e-19, "supp": 64}, "strat": {"value": 3.041592837715116e-06, "held": 4.491209346835812e-06, "ident": 1.2905614178129268e-07, "prot": 2.16121369347495e-17, "supp": 64}}, "128": {"fps": {"value": 9.975465895279651e-08, "held": 1.404208136589112e-07, "ident": 4.139541768395796e-09, "prot": 1.5798500856835878e-19, "supp": 128}, "factor": 2.5348098223415145e-05, "j": 51, "s": [1, 44, 32], "ms_per_draw": 0.5756263732910156, "trace_ratio": 0.00023552757039748933, "varopt": {"value": 9.990836581763387e-08, "held": 1.404379427308127e-07, "ident": 4.138194604831519e-09, "prot": 1.8272964846460776e-19, "supp": 128}, "strat": {"value": 1.7370423061428663e-07, "held": 2.542622486472532e-07, "ident": 8.616109246952832e-09, "prot": 2.16121369347495e-17, "supp": 128}}}}
{"part": "B", "row": 269, "seq": 5, "layer": 14, "head": 7, "res": {"16": {"fps": {"value": 0.07898944083715229, "held": 0.06027614417680722, "ident": 0.0029360065685044784, "prot": 1.5536953873495297e-15, "supp": 16}, "factor": 0.05486085854511349, "j": 8, "s": [1, 1, 6], "ms_per_draw": 0.6605494022369385, "trace_ratio": 0.31322083988579674, "varopt": {"value": 0.08397907977172145, "held": 0.06231688571333058, "ident": 0.0029109003874985607, "prot": 4.251030608074109, "supp": 16}, "strat": {"value": 0.0798931797779317, "held": 0.06078278474436687, "ident": 0.0029432999295670808, "prot": 1.3810625665329154e-15, "supp": 16}}, "32": {"fps": {"value": 0.001985635477498424, "held": 0.0013256727385338467, "ident": 6.42147734779104e-05, "prot": 6.47373078062304e-17, "supp": 32}, "factor": 0.007835764892458321, "j": 22, "s": [1, 4, 5], "ms_per_draw": 0.7452354431152344, "trace_ratio": 0.2685627289333952, "varopt": {"value": 0.0019896165819769953, "held": 0.0013302161868477308, "ident": 6.362204095930349e-05, "prot": 0.7386538329672186, "supp": 32}, "strat": {"value": 0.002430705595962355, "held": 0.0016101731103439466, "ident": 7.585352563022173e-05, "prot": 3.4526564163322886e-16, "supp": 32}}, "64": {"fps": {"value": 1.9843802938726263e-05, "held": 1.300740262555794e-05, "ident": 5.526828392787896e-07, "prot": 1.5583779023320339e-18, "supp": 64}, "factor": 0.00041712355746642587, "j": 11, "s": [1, 20, 32], "ms_per_draw": 0.6299014091491699, "trace_ratio": 0.0016441069820739254, "varopt": {"value": 1.9640387144902438e-05, "held": 1.2951010027944372e-05, "ident": 5.503923072009644e-07, "prot": 0.00989221273005561, "supp": 64}, "strat": {"value": 2.0892578270912992e-05, "held": 1.4211199523483078e-05, "ident": 6.212237926616524e-07, "prot": 2.589492312249216e-16, "supp": 64}}, "128": {"fps": {"value": 9.234187107257298e-07, "held": 6.499195945327035e-07, "ident": 2.5823951109623068e-08, "prot": 2.996880581407757e-19, "supp": 128}, "factor": 5.9157365405216674e-05, "j": 43, "s": [1, 52, 32], "ms_per_draw": 0.5212584733963013, "trace_ratio": 0.0005434001486692757, "varopt": {"value": 9.314392096827326e-07, "held": 6.540955442896752e-07, "ident": 2.5813477379149378e-08, "prot": 2.996880581407757e-19, "supp": 128}, "strat": {"value": 1.5416045836800148e-06, "held": 1.1843075249215683e-06, "ident": 5.312972921369427e-08, "prot": 2.589492312249216e-16, "supp": 128}}}}
{"part": "B", "row": 271, "seq": 5, "layer": 15, "head": 7, "res": {"16": {"fps": {"value": 0.6277131182641011, "held": 0.5474661892528367, "ident": 0.020565768824216464, "prot": 5.526347710687573e-16, "supp": 16}, "factor": 0.09284411013259562, "j": 1, "s": [1, 6, 8], "ms_per_draw": 0.7827447652816772, "trace_ratio": 0.3586965578854816, "varopt": {"value": 0.6480461832743324, "held": 0.5619113960465332, "ident": 0.02054888317593295, "prot": 0.8607906192546364, "supp": 16}, "strat": {"value": 0.6210813506895754, "held": 0.5482696142338854, "ident": 0.021074494155996576, "prot": 6.176506264886112e-16, "supp": 16}}, "32": {"fps": {"value": 0.1880220774323351, "held": 0.15969788932561976, "ident": 0.006053748536019638, "prot": 4.551109879389767e-16, "supp": 32}, "factor": 0.03871568212436226, "j": 9, "s": [1, 14, 8], "ms_per_draw": 0.7522891759872437, "trace_ratio": 0.38476772648675933, "varopt": {"value": 0.1938222967968034, "held": 0.16381573055070486, "ident": 0.006037679736985882, "prot": 0.4681614037307738, "supp": 32}, "strat": {"value": 0.19123513476450668, "held": 0.1667508035302918, "ident": 0.006325546212948782, "prot": 6.501585541985381e-16, "supp": 32}}, "64": {"fps": {"value": 0.04697605424199879, "held": 0.039547601579590905, "ident": 0.0014572947970753404, "prot": 1.300317108397076e-16, "supp": 64}, "factor": 0.014446131300311544, "j": 21, "s": [0, 35, 8], "ms_per_draw": 0.6373697519302368, "trace_ratio": 0.33233390933435913, "varopt": {"value": 0.04744527981767014, "held": 0.04025462861960341, "ident": 0.0014583564550009224, "prot": 0.1333535399027365, "supp": 64}, "strat": {"value": 0.04853920906679011, "held": 0.04294057830890425, "ident": 0.0015831400163702377, "prot": 2.600634216794152e-16, "supp": 64}}, "128": {"fps": {"value": 0.008008430122020386, "held": 0.00677667308868609, "ident": 0.0002444386690434059, "prot": 9.346029216603984e-17, "supp": 128}, "factor": 0.0047264166706446585, "j": 24, "s": [1, 71, 32], "ms_per_draw": 0.6270562410354614, "trace_ratio": 0.09118837632658204, "varopt": {"value": 0.007967336175394225, "held": 0.0067157725584567635, "ident": 0.00024301563377969804, "prot": 0.011109713447831831, "supp": 128}, "strat": {"value": 0.009097314689937885, "held": 0.008155728750320996, "ident": 0.00029809094703855553, "prot": 9.752378312978071e-17, "supp": 128}}}}
{"part": "B", "row": 270, "seq": 5, "layer": 15, "head": 0, "res": {"16": {"fps": {"value": 0.5850479949720014, "held": 0.7061685273183834, "ident": 0.024065955696333442, "prot": 4.083738398520471e-16, "supp": 16}, "factor": 0.11212697101884812, "j": 2, "s": [1, 5, 8], "ms_per_draw": 0.7233201265335083, "trace_ratio": 0.31792347235713686, "varopt": {"value": 0.6322104397294757, "held": 0.7543155566620264, "ident": 0.02407889776929477, "prot": 0.6689311411040157, "supp": 16}, "strat": {"value": 0.6920612235633201, "held": 0.8128212279653417, "ident": 0.02715114797997354, "prot": 2.783991869017133e-16, "supp": 16}}, "32": {"fps": {"value": 0.1101967953070949, "held": 0.12630213522558068, "ident": 0.004506255354866344, "prot": 2.450243039112283e-16, "supp": 32}, "factor": 0.03993522426037108, "j": 12, "s": [1, 12, 7], "ms_per_draw": 0.6833896636962891, "trace_ratio": 0.31145064582479404, "varopt": {"value": 0.11707269905240923, "held": 0.13345259759057052, "ident": 0.00446232221657319, "prot": 0.23574251105358518, "supp": 32}, "strat": {"value": 0.15496615115117277, "held": 0.1788902678829611, "ident": 0.006063807995633188, "prot": 1.883288617276296e-16, "supp": 32}}, "64": {"fps": {"value": 0.011709415431156762, "held": 0.013929028451230984, "ident": 0.0004635472264781027, "prot": 9.528722929881099e-17, "supp": 64}, "factor": 0.01043420150245695, "j": 33, "s": [0, 23, 8], "ms_per_draw": 0.7155271768569946, "trace_ratio": 0.28782410048363155, "varopt": {"value": 0.01223989190503857, "held": 0.014342326713129155, "ident": 0.0004627093008191054, "prot": 0.08155964521952301, "supp": 64}, "strat": {"value": 0.021077335035652206, "held": 0.021492835889370034, "ident": 0.0007748883149168264, "prot": 1.0889969062721256e-16, "supp": 64}}, "128": {"fps": {"value": 0.0009520410325374691, "held": 0.001174982861165862, "ident": 3.479894893227652e-05, "prot": 2.3821807324702746e-17, "supp": 128}, "factor": 0.0019539845357671773, "j": 38, "s": [1, 57, 32], "ms_per_draw": 0.7059932947158813, "trace_ratio": 0.03342658859833655, "varopt": {"value": 0.000963294409468691, "held": 0.0011713012065302033, "ident": 3.475456063377556e-05, "prot": 2.722492265680314e-17, "supp": 128}, "strat": {"value": 0.0025280805047970117, "held": 0.0025540803448002884, "ident": 9.849922522817835e-05, "prot": 3.573271098705412e-17, "supp": 128}}}}
{"part": "B", "row": 272, "seq": 5, "layer": 16, "head": 0, "res": {"16": {"fps": {"value": 0.0008191065218247123, "held": 0.0011268947859540402, "ident": 2.3496984778214158e-05, "prot": 2.7440304553844394e-16, "supp": 16}, "factor": 0.0037568920248692824, "j": 4, "s": [1, 6, 5], "ms_per_draw": 0.6652761697769165, "trace_ratio": 0.3444523795575679, "varopt": {"value": 0.0008328157435519888, "held": 0.001109934304848419, "ident": 2.3293594221380006e-05, "prot": 0.8223734130760941, "supp": 16}, "strat": {"value": 0.000838336436392009, "held": 0.0011273868652917122, "ident": 2.3837381486432497e-05, "prot": 2.0580228415383295e-16, "supp": 16}}, "32": {"fps": {"value": 0.00016744972453981545, "held": 0.00022839686395023724, "ident": 4.791934035802914e-06, "prot": 1.2005133242306923e-16, "supp": 32}, "factor": 0.0011827583954567202, "j": 12, "s": [1, 15, 4], "ms_per_draw": 0.6435056924819946, "trace_ratio": 0.3746496775501026, "varopt": {"value": 0.00016667171371907762, "held": 0.00022978456846907072, "ident": 4.796055799312372e-06, "prot": 0.2982232924991255, "supp": 32}, "strat": {"value": 0.000178888537501339, "held": 0.00024101673042164652, "ident": 5.212975845994212e-06, "prot": 1.2862642759614559e-16, "supp": 32}}, "64": {"fps": {"value": 3.0379859755214384e-05, "held": 4.181444009242469e-05, "ident": 8.755242310557907e-07, "prot": 7.717585655768735e-17, "supp": 64}, "factor": 0.00038302335131421564, "j": 28, "s": [0, 33, 3], "ms_per_draw": 0.6592438220977783, "trace_ratio": 0.34119216255903134, "varopt": {"value": 3.0486225711257213e-05, "held": 4.260049701892697e-05, "ident": 8.738972735379891e-07, "prot": 0.08406249158817103, "supp": 64}, "strat": {"value": 3.4746483321865835e-05, "held": 4.695726554318081e-05, "ident": 9.924820988003103e-07, "prot": 9.432604690384011e-17, "supp": 64}}, "128": {"fps": {"value": 3.957980521320825e-06, "held": 5.73833129383019e-06, "ident": 1.1399804468973563e-07, "prot": 2.3581511725960027e-17, "supp": 128}, "factor": 0.00011257074683582028, "j": 60, "s": [0, 62, 6], "ms_per_draw": 0.7740902900695801, "trace_ratio": 0.27023298882349267, "varopt": {"value": 3.973892994766087e-06, "held": 5.742677854451091e-06, "ident": 1.1392127663806961e-07, "prot": 0.02621148298790322, "supp": 128}, "strat": {"value": 4.1130404141116505e-06, "held": 5.948023130348042e-06, "ident": 1.1935161990055367e-07, "prot": 4.287547586538186e-17, "supp": 128}}}}
{"part": "B", "row": 273, "seq": 5, "layer": 16, "head": 7, "res": {"16": {"fps": {"value": 0.2659614002632782, "held": 0.19425605897136186, "ident": 0.006324058070047256, "prot": 1.273105208496513e-15, "supp": 16}, "factor": 0.057123859013304405, "j": 2, "s": [1, 11, 2], "ms_per_draw": 0.6636061668395996, "trace_ratio": 0.3250085625616691, "varopt": {"value": 0.26416606211436094, "held": 0.19052230958909933, "ident": 0.006204036500247494, "prot": 0.8554388731403298, "supp": 16}, "strat": {"value": 0.27068234250367273, "held": 0.19368931120787614, "ident": 0.00632795240431688, "prot": 1.4004157293461642e-15, "supp": 16}}, "32": {"fps": {"value": 0.06336323016040678, "held": 0.04497270833865085, "ident": 0.0014340117606472798, "prot": 4.455868229737796e-16, "supp": 32}, "factor": 0.020225729180142954, "j": 9, "s": [1, 19, 3], "ms_per_draw": 0.6764280796051025, "trace_ratio": 0.3318894251658728, "varopt": {"value": 0.06330028896126706, "held": 0.04492920602462199, "ident": 0.0014357490995561058, "prot": 0.4729488350911169, "supp": 32}, "strat": {"value": 0.0651133949885162, "held": 0.04650979593252569, "ident": 0.0014758305806885819, "prot": 7.956907553103206e-16, "supp": 32}}, "64": {"fps": {"value": 0.011393897386278102, "held": 0.007960340465616993, "ident": 0.00024058186945946647, "prot": 4.137591927613667e-16, "supp": 64}, "factor": 0.006760513701450448, "j": 26, "s": [1, 33, 4], "ms_per_draw": 0.59827721118927, "trace_ratio": 0.29403469245053887, "varopt": {"value": 0.011475516342875478, "held": 0.007987311336818443, "ident": 0.0002389292834411105, "prot": 0.16182221944714806, "supp": 64}, "strat": {"value": 0.012098681122471908, "held": 0.00839944426402877, "ident": 0.0002561767670798015, "prot": 4.2967300786757313e-16, "supp": 64}}, "128": {"fps": {"value": 0.0011731943433654487, "held": 0.0007897031602019721, "ident": 2.297616131650759e-05, "prot": 6.365526042482566e-17, "supp": 128}, "factor": 0.00164108504493443, "j": 69, "s": [0, 55, 4], "ms_per_draw": 0.5682790279388428, "trace_ratio": 0.2939492134171969, "varopt": {"value": 0.0011780956527841608, "held": 0.0007835275073204307, "ident": 2.288935515352769e-05, "prot": 0.0390077983660813, "supp": 128}, "strat": {"value": 0.0012453283850797584, "held": 0.0008436852693034411, "ident": 2.4909279101774507e-05, "prot": 1.3128897462620292e-16, "supp": 128}}}}
{"part": "B", "row": 274, "seq": 5, "layer": 17, "head": 0, "res": {"16": {"fps": {"value": 0.4433888155404863, "held": 0.9173725257100975, "ident": 0.01962047432469529, "prot": 2.9149378511395104e-16, "supp": 16}, "factor": 0.10681045434372016, "j": 4, "s": [1, 5, 6], "ms_per_draw": 0.7111502885818481, "trace_ratio": 0.3482684662668482, "varopt": {"value": 0.44607623517115785, "held": 0.9348005370369568, "ident": 0.019430320242215877, "prot": 0.8997836323426789, "supp": 16}, "strat": {"value": 0.435968288911466, "held": 0.9036686146990278, "ident": 0.0198264727299904, "prot": 3.897873450614263e-16, "supp": 16}}, "32": {"fps": {"value": 0.10598156710877694, "held": 0.2228359509530163, "ident": 0.004480011193708439, "prot": 2.466485874041124e-16, "supp": 32}, "factor": 0.035603484781240057, "j": 12, "s": [0, 15, 5], "ms_per_draw": 0.6054798364639282, "trace_ratio": 0.3756425667929541, "varopt": {"value": 0.10533344299842355, "held": 0.22095664160678405, "ident": 0.00445231148793739, "prot": 0.29683053821455957, "supp": 32}, "strat": {"value": 0.10820211134062098, "held": 0.22633952974481822, "ident": 0.0045812175302818075, "prot": 2.6907118625903175e-16, "supp": 32}}, "64": {"fps": {"value": 0.022899562627132095, "held": 0.04515322767619323, "ident": 0.0009153459213084976, "prot": 2.018033896942738e-16, "supp": 64}, "factor": 0.012004453251301114, "j": 22, "s": [0, 38, 4], "ms_per_draw": 0.6179225444793701, "trace_ratio": 0.3108640117957194, "varopt": {"value": 0.022931981157137665, "held": 0.04476750760203436, "ident": 0.0009129165698230632, "prot": 0.0932524314580087, "supp": 64}, "strat": {"value": 0.02492341591236884, "held": 0.04963454606842757, "ident": 0.0010002177630193524, "prot": 1.1211299427459656e-16, "supp": 64}}, "128": {"fps": {"value": 0.003292099545241701, "held": 0.00569188408150415, "ident": 0.00012268282799287063, "prot": 3.363389828237897e-17, "supp": 128}, "factor": 0.0036218622446076215, "j": 63, "s": [0, 62, 3], "ms_per_draw": 0.5960170030593872, "trace_ratio": 0.293118699977825, "varopt": {"value": 0.0033172207362394185, "held": 0.005618571420634181, "ident": 0.00012234930949326704, "prot": 0.029485745921337722, "supp": 128}, "strat": {"value": 0.00350681322391483, "held": 0.006190587927945654, "ident": 0.00013269997938097466, "prot": 3.363389828237897e-17, "supp": 128}}}}
{"part": "B", "row": 275, "seq": 5, "layer": 17, "head": 7, "res": {"16": {"fps": {"value": 0.2901964350911733, "held": 0.14002449850255444, "ident": 0.006369179829395503, "prot": 9.967067337391873e-16, "supp": 16}, "factor": 0.05227538626247985, "j": 4, "s": [0, 9, 3], "ms_per_draw": 0.6081914901733398, "trace_ratio": 0.42126458064346467, "varopt": {"value": 0.289324307119374, "held": 0.1428923773044084, "ident": 0.006342530377297118, "prot": 0.5936647900394467, "supp": 16}, "strat": {"value": 0.2849822285748579, "held": 0.1399312447580587, "ident": 0.006346553957970767, "prot": 9.967067337391873e-16, "supp": 16}}, "32": {"fps": {"value": 0.09340392505895008, "held": 0.04765253702245216, "ident": 0.0020703366549436205, "prot": 8.068578320745801e-16, "supp": 32}, "factor": 0.021385385289196302, "j": 5, "s": [1, 22, 4], "ms_per_draw": 0.8196240663528442, "trace_ratio": 0.3634418207614261, "varopt": {"value": 0.09465126738230674, "held": 0.04807707288737838, "ident": 0.0020654105778764556, "prot": 0.3132397337570511, "supp": 32}, "strat": {"value": 0.09708154368642602, "held": 0.04973058380075377, "ident": 0.002104944258422751, "prot": 8.068578320745801e-16, "supp": 32}}, "64": {"fps": {"value": 0.022816637506893906, "held": 0.012736936177934992, "ident": 0.0005155296380359403, "prot": 6.17008930409973e-16, "supp": 64}, "factor": 0.009424659007852458, "j": 18, "s": [1, 41, 4], "ms_per_draw": 0.8314268589019775, "trace_ratio": 0.2817925950326945, "varopt": {"value": 0.022979387736970253, "held": 0.01274817203838522, "ident": 0.0005152119868059916, "prot": 0.14385809016229512, "supp": 64}, "strat": {"value": 0.025557376962295826, "held": 0.013832302043289595, "ident": 0.0005698273235429758, "prot": 3.6783224697517626e-16, "supp": 64}}, "128": {"fps": {"value": 0.0027941687312143934, "held": 0.0016200316042021836, "ident": 6.311343333546951e-05, "prot": 1.245883417173984e-16, "supp": 128}, "factor": 0.002703305881769707, "j": 67, "s": [0, 56, 5], "ms_per_draw": 0.6460155248641968, "trace_ratio": 0.2928836516001238, "varopt": {"value": 0.00281173324213146, "held": 0.0016381653688868564, "ident": 6.308773167834476e-05, "prot": 0.05351023573646627, "supp": 128}, "strat": {"value": 0.0031988093928432514, "held": 0.001782008001314104, "ident": 7.059525168938019e-05, "prot": 2.0171445801864502e-16, "supp": 128}}}}
{"part": "B", "row": 276, "seq": 5, "layer": 18, "head": 0, "res": {"16": {"fps": {"value": 0.4810256412372387, "held": 0.30499315252647524, "ident": 0.01258586756835242, "prot": 5.960326091859132e-16, "supp": 16}, "factor": 0.07128248788836164, "j": 1, "s": [1, 10, 4], "ms_per_draw": 0.7674555778503418, "trace_ratio": 0.38806871916241, "varopt": {"value": 0.48352474468765505, "held": 0.3161877010052931, "ident": 0.012532191937269878, "prot": 0.924548116561656, "supp": 16}, "strat": {"value": 0.4875232989079783, "held": 0.3074746609554813, "ident": 0.012645429759557297, "prot": 1.1920652183718263e-15, "supp": 16}}, "32": {"fps": {"value": 0.1580880544633074, "held": 0.10505533890236, "ident": 0.004199111289033967, "prot": 5.794761478196378e-16, "supp": 32}, "factor": 0.030403849107314484, "j": 5, "s": [1, 20, 6], "ms_per_draw": 0.6277248859405518, "trace_ratio": 0.3590027672984841, "varopt": {"value": 0.15687119921581888, "held": 0.10748097423457957, "ident": 0.004186493070281525, "prot": 0.43561348770916425, "supp": 32}, "strat": {"value": 0.1568206767906828, "held": 0.10468239713462851, "ident": 0.004189284365294263, "prot": 4.801373796219856e-16, "supp": 32}}, "64": {"fps": {"value": 0.036634668886315266, "held": 0.026642273190969866, "ident": 0.0010420909139207755, "prot": 3.3112922732550733e-16, "supp": 64}, "factor": 0.012461656330190165, "j": 18, "s": [1, 36, 9], "ms_per_draw": 0.7149754762649536, "trace_ratio": 0.30709714320367604, "varopt": {"value": 0.03721931029816801, "held": 0.02707639984804197, "ident": 0.0010457336887978645, "prot": 0.15508469044151935, "supp": 64}, "strat": {"value": 0.036928633688007195, "held": 0.026408285218269184, "ident": 0.001043792475216937, "prot": 2.6490338186040583e-16, "supp": 64}}, "128": {"fps": {"value": 0.005902911101233893, "held": 0.00425677352012851, "ident": 0.0001650572203079417, "prot": 1.8212107502902901e-16, "supp": 128}, "factor": 0.003931443907498577, "j": 56, "s": [0, 67, 5], "ms_per_draw": 0.6501986980438232, "trace_ratio": 0.30164995566363473, "varopt": {"value": 0.005906840404664276, "held": 0.004240534310714819, "ident": 0.00016510722762587483, "prot": 0.039708778165318176, "supp": 128}, "strat": {"value": 0.005946720845740997, "held": 0.004287163194201749, "ident": 0.00016563171480096195, "prot": 1.7384284434589134e-16, "supp": 128}}}}
{"part": "B", "row": 277, "seq": 5, "layer": 18, "head": 7, "res": {"16": {"fps": {"value": 0.0024123983248405365, "held": 0.00335574326038853, "ident": 0.00010711672916198704, "prot": 3.5851586996994116e-16, "supp": 16}, "factor": 0.010886903894310351, "j": 7, "s": [1, 2, 6], "ms_per_draw": 0.7537715435028076, "trace_ratio": 0.28666545620759687, "varopt": {"value": 0.0025667191570459755, "held": 0.0034269311879195304, "ident": 0.00010602789590922843, "prot": 1.6113464335909549, "supp": 16}, "strat": {"value": 0.00335682614177488, "held": 0.004472898778350309, "ident": 0.00014767839194529208, "prot": 5.088933598739998e-15, "supp": 16}}, "32": {"fps": {"value": 0.00010175915749877995, "held": 0.00015698840206944587, "ident": 4.465113346081327e-06, "prot": 4.9793870829158494e-17, "supp": 32}, "factor": 0.0016651689010785422, "j": 20, "s": [1, 6, 5], "ms_per_draw": 0.7478959560394287, "trace_ratio": 0.3281506771709093, "varopt": {"value": 0.00010625388846192565, "held": 0.00016111310855532212, "ident": 4.454173907917299e-06, "prot": 0.3483774019528337, "supp": 32}, "strat": {"value": 0.00047659322754023734, "held": 0.0006945250613363816, "ident": 2.2187710020634897e-05, "prot": 5.083954211657082e-15, "supp": 32}}, "64": {"fps": {"value": 4.347412968780081e-06, "held": 6.152143843353901e-06, "ident": 1.7632225065296173e-07, "prot": 1.8672701560934435e-18, "supp": 64}, "factor": 0.0002455480699520812, "j": 46, "s": [0, 16, 2], "ms_per_draw": 0.6980804204940796, "trace_ratio": 0.34773129143238424, "varopt": {"value": 4.413580537621769e-06, "held": 6.146997179049363e-06, "ident": 1.7281958711438557e-07, "prot": 0.02747858724116499, "supp": 64}, "strat": {"value": 4.764896706914237e-06, "held": 6.415206743809438e-06, "ident": 1.929912639267209e-07, "prot": 5.0571900060864094e-15, "supp": 64}}, "128": {"fps": {"value": 1.0482029106713752e-07, "held": 1.539374982203399e-07, "ident": 4.345664402714854e-09, "prot": 2.5254966965422756e-19, "supp": 128}, "factor": 2.8885263784914954e-05, "j": 54, "s": [1, 41, 32], "ms_per_draw": 0.5251196622848511, "trace_ratio": 0.0004272299917018751, "varopt": {"value": 1.0614849774925748e-07, "held": 1.55648283647348e-07, "ident": 4.379474065884839e-09, "prot": 2.1369587432280794e-19, "supp": 128}, "strat": {"value": 1.0803351739628919e-07, "held": 1.6305548670315645e-07, "ident": 4.602918912289838e-09, "prot": 5.0571900060864094e-15, "supp": 128}}}}
{"part": "B", "row": 279, "seq": 5, "layer": 19, "head": 7, "res": {"16": {"fps": {"value": 0.3872316794644782, "held": 0.5316194323606315, "ident": 0.013430461570102172, "prot": 2.134284507959541e-15, "supp": 16}, "factor": 0.07580232857285604, "j": 4, "s": [0, 10, 2], "ms_per_draw": 0.637197732925415, "trace_ratio": 0.41435746716664307, "varopt": {"value": 0.3914401322470984, "held": 0.5324644944306947, "ident": 0.013176071553461302, "prot": 1.0548274474555421, "supp": 16}, "strat": {"value": 0.38750689722255494, "held": 0.5347966747159962, "ident": 0.013408797436857314, "prot": 1.422856338639694e-15, "supp": 16}}, "32": {"fps": {"value": 0.11998534270294271, "held": 0.16825144396132385, "ident": 0.004106326455571073, "prot": 9.11517341941054e-16, "supp": 32}, "factor": 0.03087844292749867, "j": 7, "s": [1, 21, 3], "ms_per_draw": 0.6864016056060791, "trace_ratio": 0.3683812128258044, "varopt": {"value": 0.12243843771835133, "held": 0.16752359158927616, "ident": 0.0041197051418302095, "prot": 0.6036586282138224, "supp": 32}, "strat": {"value": 0.12689347453897817, "held": 0.1728546622580246, "ident": 0.004291187660616994, "prot": 1.0671422539797705e-15, "supp": 32}}, "64": {"fps": {"value": 0.0316682378747505, "held": 0.04520210678359442, "ident": 0.0010916855193844523, "prot": 6.224996481548661e-16, "supp": 64}, "factor": 0.012502346769417024, "j": 15, "s": [1, 41, 7], "ms_per_draw": 0.62685227394104, "trace_ratio": 0.3121740056765123, "varopt": {"value": 0.03285552875131639, "held": 0.045883445407998984, "ident": 0.001090711358749099, "prot": 0.25099808774354193, "supp": 64}, "strat": {"value": 0.03324552667185033, "held": 0.04587272275906556, "ident": 0.0011218467744950962, "prot": 5.335711269898853e-16, "supp": 64}}, "128": {"fps": {"value": 0.005944744658044581, "held": 0.008323701375357291, "ident": 0.0002052711215426664, "prot": 2.6678556349494263e-16, "supp": 128}, "factor": 0.004364732297129735, "j": 54, "s": [0, 66, 8], "ms_per_draw": 0.7287071943283081, "trace_ratio": 0.2967320415290983, "varopt": {"value": 0.006122352650339767, "held": 0.008507349394707917, "ident": 0.00020675774755812428, "prot": 0.0887300158742842, "supp": 128}, "strat": {"value": 0.006012078382879439, "held": 0.008338497903429836, "ident": 0.00020521271119686423, "prot": 2.2232130291245217e-16, "supp": 128}}}}
{"part": "B", "row": 278, "seq": 5, "layer": 19, "head": 0, "res": {"16": {"fps": {"value": 0.01926000869911747, "held": 0.01235580849815323, "ident": 0.00047943404141476343, "prot": 1.2095636762191802e-15, "supp": 16}, "factor": 0.027259823003921917, "j": 10, "s": [1, 1, 4], "ms_per_draw": 0.6077448129653931, "trace_ratio": 0.3116944142494677, "varopt": {"value": 0.01859380275853698, "held": 0.012811110580455825, "ident": 0.00045419244404158244, "prot": 4.921979927045396, "supp": 16}, "strat": {"value": 0.019107651609411583, "held": 0.012151316808273836, "ident": 0.0004751400450587731, "prot": 1.5151376575798152e-15, "supp": 16}}, "32": {"fps": {"value": 0.0004484847976589711, "held": 0.00032172297773983905, "ident": 1.1507858178757878e-05, "prot": 1.782514891270371e-16, "supp": 32}, "factor": 0.002779190272599695, "j": 20, "s": [1, 5, 6], "ms_per_draw": 0.6830705404281616, "trace_ratio": 0.30892834167289096, "varopt": {"value": 0.00047073830083975865, "held": 0.00034122368268775895, "ident": 1.1508318190595409e-05, "prot": 0.7227808169695029, "supp": 32}, "strat": {"value": 0.0009741523833595955, "held": 0.0006804391755660871, "ident": 2.7423915707481844e-05, "prot": 2.228143614087964e-16, "supp": 32}}, "64": {"fps": {"value": 1.9990975131110692e-05, "held": 1.534748621961745e-05, "ident": 5.423382205054075e-07, "prot": 4.774593458759922e-18, "supp": 64}, "factor": 0.00036585167801733465, "j": 38, "s": [0, 24, 2], "ms_per_draw": 0.671485424041748, "trace_ratio": 0.32899562052637815, "varopt": {"value": 2.0127059798728515e-05, "held": 1.5215854879947879e-05, "ident": 5.420356229320729e-07, "prot": 0.0325790885615851, "supp": 64}, "strat": {"value": 2.0560475112480218e-05, "held": 1.595162705632773e-05, "ident": 5.629908279046691e-07, "prot": 1.9098373835039688e-16, "supp": 64}}, "128": {"fps": {"value": 1.1331804098227466e-06, "held": 8.473463957380248e-07, "ident": 2.7750645093941444e-08, "prot": 2.9167703433293395e-19, "supp": 128}, "factor": 6.577066870891137e-05, "j": 48, "s": [1, 47, 32], "ms_per_draw": 0.5738264322280884, "trace_ratio": 0.0005803669903272127, "varopt": {"value": 1.1386729648929861e-06, "held": 8.423772193827124e-07, "ident": 2.780632109116211e-08, "prot": 6.416894755324548e-19, "supp": 128}, "strat": {"value": 1.1557535155093476e-06, "held": 8.586737873496702e-07, "ident": 2.8552204903983736e-08, "prot": 1.9098373835039688e-16, "supp": 128}}}}
{"part": "B", "row": 280, "seq": 5, "layer": 20, "head": 0, "res": {"16": {"fps": {"value": 0.028746796899506162, "held": 0.07034671513416359, "ident": 0.0009303599328337093, "prot": 5.742198012644576e-16, "supp": 16}, "factor": 0.02746368634845167, "j": 6, "s": [1, 6, 3], "ms_per_draw": 0.6417660713195801, "trace_ratio": 0.32722307095855546, "varopt": {"value": 0.03322566728467398, "held": 0.07217333716577713, "ident": 0.0009275775565695829, "prot": 0.4294711360796427, "supp": 16}, "strat": {"value": 0.0877797656770075, "held": 0.2792090193123328, "ident": 0.0036364331690335126, "prot": 3.987637508780956e-16, "supp": 16}}, "32": {"fps": {"value": 0.004401158593043842, "held": 0.010713779489101006, "ident": 0.00013226447930106088, "prot": 3.8281320084297175e-16, "supp": 32}, "factor": 0.007406823208706787, "j": 13, "s": [1, 12, 6], "ms_per_draw": 0.6298353672027588, "trace_ratio": 0.2829155053865429, "varopt": {"value": 0.0046799877866692385, "held": 0.011021237830245606, "ident": 0.0001322357487307129, "prot": 0.17103541458031513, "supp": 32}, "strat": {"value": 0.02278461601547775, "held": 0.07628718817524663, "ident": 0.0006938662107177128, "prot": 1.276044002809906e-16, "supp": 32}}, "64": {"fps": {"value": 0.0003090863106606958, "held": 0.0008234033049115587, "ident": 8.045579082137607e-06, "prot": 5.981456263171434e-17, "supp": 64}, "factor": 0.0015550067884907328, "j": 40, "s": [0, 16, 8], "ms_per_draw": 0.6694397926330566, "trace_ratio": 0.2901411009314814, "varopt": {"value": 0.00032053390030435495, "held": 0.0008274627548234626, "ident": 8.052476826160577e-06, "prot": 0.04242748338275634, "supp": 64}, "strat": {"value": 0.0036291348394651025, "held": 0.010276533637955733, "ident": 0.00011052079527001495, "prot": 2.6916553184271452e-17, "supp": 64}}, "128": {"fps": {"value": 7.634263274345274e-06, "held": 2.204209509711547e-05, "ident": 1.988742204523953e-07, "prot": 7.227592984665483e-18, "supp": 128}, "factor": 0.00020211326525890945, "j": 92, "s": [0, 33, 3], "ms_per_draw": 0.5486992597579956, "trace_ratio": 0.281997415445105, "varopt": {"value": 7.85169850569365e-06, "held": 2.2852241830256928e-05, "ident": 1.9897042127166923e-07, "prot": 0.00240796509323734, "supp": 128}, "strat": {"value": 0.0006548936476727745, "held": 0.0016979622378908545, "ident": 1.9223315337268093e-05, "prot": 7.975275017561912e-18, "supp": 128}}}}
{"part": "B", "row": 281, "seq": 5, "layer": 20, "head": 7, "res": {"16": {"fps": {"value": 0.7914233213470618, "held": 0.31768254032905363, "ident": 0.007929122975017359, "prot": 3.026383254182556e-16, "supp": 16}, "factor": 0.06225627848864263, "j": 3, "s": [1, 6, 6], "ms_per_draw": 0.6115611791610718, "trace_ratio": 0.3604257200802885, "varopt": {"value": 0.7835491251238003, "held": 0.3172172812080127, "ident": 0.007938989596249795, "prot": 0.8363504524630943, "supp": 16}, "strat": {"value": 0.7944423341925951, "held": 0.3182238603400318, "ident": 0.00799424574616183, "prot": 3.9138324172815953e-16, "supp": 16}}, "32": {"fps": {"value": 0.19447507611379689, "held": 0.07949100709038377, "ident": 0.0020310921855429304, "prot": 1.7572547927511616e-16, "supp": 32}, "factor": 0.023269515088752402, "j": 7, "s": [1, 16, 8], "ms_per_draw": 0.6585705280303955, "trace_ratio": 0.3274384423446616, "varopt": {"value": 0.19787559307396027, "held": 0.08020995999642602, "ident": 0.002024772701070817, "prot": 0.3185820811930719, "supp": 32}, "strat": {"value": 0.20063924910106395, "held": 0.0804350848525762, "ident": 0.002055676122252167, "prot": 2.245381124070929e-16, "supp": 32}}, "64": {"fps": {"value": 0.03759952689763181, "held": 0.015873105401257553, "ident": 0.00040294498747634757, "prot": 1.366753727695348e-16, "supp": 64}, "factor": 0.008309066065127404, "j": 25, "s": [0, 34, 5], "ms_per_draw": 0.6395213603973389, "trace_ratio": 0.3106565698368506, "varopt": {"value": 0.037125634247626736, "held": 0.015800653509655583, "ident": 0.00040344927930307384, "prot": 0.10827847753238819, "supp": 64}, "strat": {"value": 0.040423694268438295, "held": 0.01733384742911405, "ident": 0.0004316413641006583, "prot": 1.8304737424491266e-16, "supp": 64}}, "128": {"fps": {"value": 0.004016211533279414, "held": 0.0017884156837335125, "ident": 4.718222801369161e-05, "prot": 4.393136981877904e-17, "supp": 128}, "factor": 0.0022829301732032784, "j": 66, "s": [0, 58, 4], "ms_per_draw": 0.7138004302978516, "trace_ratio": 0.297963590674316, "varopt": {"value": 0.004073129253200916, "held": 0.0017936476298494961, "ident": 4.722440243221601e-05, "prot": 0.025904087137602515, "supp": 128}, "strat": {"value": 0.003950024209964481, "held": 0.0017983496638427714, "ident": 4.7794903791654374e-05, "prot": 7.396677336231586e-17, "supp": 128}}}}
{"part": "B", "row": 282, "seq": 5, "layer": 21, "head": 0, "res": {"16": {"fps": {"value": 0.5399687517684392, "held": 0.6516499268241361, "ident": 0.005929806462712185, "prot": 9.480542526949446e-16, "supp": 16}, "factor": 0.04459093360533291, "j": 0, "s": [1, 10, 5], "ms_per_draw": 0.7986859083175659, "trace_ratio": 0.41397616852345465, "varopt": {"value": 0.5476342832284814, "held": 0.665120972973489, "ident": 0.005962810558582092, "prot": 1.2225904366434561, "supp": 16}, "strat": {"value": 0.549153663019358, "held": 0.665600241452283, "ident": 0.005988428402226078, "prot": 1.0112578695412742e-15, "supp": 16}}, "32": {"fps": {"value": 0.2066880726137849, "held": 0.2497783314570068, "ident": 0.002238171748052386, "prot": 9.480542526949446e-16, "supp": 32}, "factor": 0.021233777907301382, "j": 6, "s": [0, 21, 5], "ms_per_draw": 0.7522155046463013, "trace_ratio": 0.3980726833966478, "varopt": {"value": 0.20346092831323576, "held": 0.2474591668553162, "ident": 0.0022246306393958666, "prot": 0.7222795804608486, "supp": 32}, "strat": {"value": 0.205372645712318, "held": 0.25056271593981694, "ident": 0.002240629941586872, "prot": 6.636379768864612e-16, "supp": 32}}, "64": {"fps": {"value": 0.07067229402811767, "held": 0.08515398280748271, "ident": 0.0006888213522233085, "prot": 5.056289347706371e-16, "supp": 64}, "factor": 0.009068775371585168, "j": 11, "s": [1, 48, 4], "ms_per_draw": 0.6234462261199951, "trace_ratio": 0.32851532036168424, "varopt": {"value": 0.0716125124836956, "held": 0.08559126664332152, "ident": 0.0006905621116737963, "prot": 0.21351383468572444, "supp": 64}, "strat": {"value": 0.0710922923409186, "held": 0.08515061439659183, "ident": 0.0006957966099196428, "prot": 6.004343600401316e-16, "supp": 64}}, "128": {"fps": {"value": 0.017619755978796284, "held": 0.02116379162620037, "ident": 0.00014292417000086555, "prot": 2.0541175475057133e-16, "supp": 128}, "factor": 0.004115684300956348, "j": 80, "s": [0, 45, 3], "ms_per_draw": 0.6006039381027222, "trace_ratio": 0.3591715098440373, "varopt": {"value": 0.016659842945592324, "held": 0.01985710526340298, "ident": 0.00013603702517781785, "prot": 0.09122084449356158, "supp": 128}, "strat": {"value": 0.017109401768776865, "held": 0.020482013734379214, "ident": 0.00014520622356303946, "prot": 5.214298389822196e-16, "supp": 128}}}}
{"part": "B", "row": 284, "seq": 5, "layer": 22, "head": 0, "res": {"16": {"fps": {"value": 3.0572425294075716, "held": 2.981740283665596, "ident": 0.03551555124235445, "prot": 6.139632043491757e-16, "supp": 16}, "factor": 0.13130238404104796, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.6647113561630249, "trace_ratio": 0.39871431643385447, "varopt": {"value": 2.7651611960137585, "held": 2.6968080440648015, "ident": 0.03231505892503064, "prot": 110.42607202166548, "supp": 16}, "strat": {"value": 2.9872120579400825, "held": 2.904034509555197, "ident": 0.035810009252553406, "prot": 6.139632043491757e-16, "supp": 16}}, "32": {"fps": {"value": 1.1495585613542034, "held": 1.1196166207719511, "ident": 0.012438008690052868, "prot": 4.465186940721277e-16, "supp": 32}, "factor": 0.055056834311094593, "j": 9, "s": [1, 19, 3], "ms_per_draw": 0.6920101642608643, "trace_ratio": 0.4023228252986404, "varopt": {"value": 1.0420478841234866, "held": 1.0162627348835107, "ident": 0.011563523648102328, "prot": 48.44328672039795, "supp": 32}, "strat": {"value": 1.0771990340856148, "held": 1.0492188093798485, "ident": 0.01244142712985746, "prot": 4.465186940721277e-16, "supp": 32}}, "64": {"fps": {"value": 0.36715170823564164, "held": 0.35546195226616994, "ident": 0.0036509343287027926, "prot": 3.0698160217458784e-16, "supp": 64}, "factor": 0.02123661343877224, "j": 14, "s": [1, 43, 6], "ms_per_draw": 0.6360286474227905, "trace_ratio": 0.33673638161223596, "varopt": {"value": 0.358447337675311, "held": 0.34569211240747927, "ident": 0.0035409993844780115, "prot": 20.48089125792232, "supp": 64}, "strat": {"value": 0.3485628039144191, "held": 0.33648422029178293, "ident": 0.0038392519858133365, "prot": 2.9302789298483385e-16, "supp": 64}}, "128": {"fps": {"value": 0.0817311318664267, "held": 0.07897880902553711, "ident": 0.0006746599920567604, "prot": 8.372225513852396e-17, "supp": 128}, "factor": 0.008081609309036715, "j": 52, "s": [1, 70, 5], "ms_per_draw": 0.5986785888671875, "trace_ratio": 0.2795340034820513, "varopt": {"value": 0.08103048962307347, "held": 0.07804105607283963, "ident": 0.0006662350391146341, "prot": 7.232588519615165, "supp": 128}, "strat": {"value": 0.08044103157099204, "held": 0.07715375967438419, "ident": 0.0006968515106885653, "prot": 1.2558338270778593e-16, "supp": 128}}}}
{"part": "B", "row": 283, "seq": 5, "layer": 21, "head": 7, "res": {"16": {"fps": {"value": 0.7379738081047585, "held": 0.6195091203765687, "ident": 0.007678835734219501, "prot": 6.601208428289753e-16, "supp": 16}, "factor": 0.06698907918287747, "j": 4, "s": [1, 9, 2], "ms_per_draw": 0.7451797723770142, "trace_ratio": 0.33905083693749205, "varopt": {"value": 0.8032996938847444, "held": 0.7013974492763926, "ident": 0.007591797962364101, "prot": 0.5980999251688125, "supp": 16}, "strat": {"value": 0.7640183107187911, "held": 0.6385733852102012, "ident": 0.00790731327438276, "prot": 9.601757713876005e-16, "supp": 16}}, "32": {"fps": {"value": 0.13964570129268383, "held": 0.11324074913327316, "ident": 0.001360177626932042, "prot": 2.4004394284690014e-16, "supp": 32}, "factor": 0.023114577527263005, "j": 11, "s": [1, 17, 3], "ms_per_draw": 0.6550966501235962, "trace_ratio": 0.2721792289663626, "varopt": {"value": 0.14190968714057767, "held": 0.11748011694605527, "ident": 0.001354995253024451, "prot": 0.1683622233210916, "supp": 32}, "strat": {"value": 0.14601034705048602, "held": 0.11862318175736251, "ident": 0.0014465319283760362, "prot": 4.725865124798346e-16, "supp": 32}}, "64": {"fps": {"value": 0.012767015580772973, "held": 0.01074534292036099, "ident": 0.00010148467771577702, "prot": 5.25096124977594e-17, "supp": 64}, "factor": 0.0054691331127930485, "j": 37, "s": [1, 21, 5], "ms_per_draw": 0.6413469314575195, "trace_ratio": 0.2770601843725454, "varopt": {"value": 0.01311861518272407, "held": 0.011077483025068604, "ident": 0.00010175405168046954, "prot": 0.05912470950567043, "supp": 64}, "strat": {"value": 0.01294955923123693, "held": 0.011084394079379915, "ident": 0.00010707398500060671, "prot": 9.001647856758754e-17, "supp": 64}}, "128": {"fps": {"value": 0.0003575315183012887, "held": 0.00028085827961230676, "ident": 2.6546369223625024e-06, "prot": 9.376716517457035e-18, "supp": 128}, "factor": 0.0007439665105226831, "j": 84, "s": [0, 38, 6], "ms_per_draw": 0.7437534332275391, "trace_ratio": 0.23692872931798037, "varopt": {"value": 0.0003526925850462451, "held": 0.0002793861639053532, "ident": 2.6544869839269307e-06, "prot": 0.006572574387203286, "supp": 128}, "strat": {"value": 0.0005046296536083117, "held": 0.0004015289141151284, "ident": 3.253847674975764e-06, "prot": 3.0433679501523723e-17, "supp": 128}}}}
{"part": "B", "row": 289, "seq": 6, "layer": 0, "head": 7, "res": {"16": {"fps": {"value": 7.747684522863661e-11, "held": 4.648576409235069e-11, "ident": 1.8479479325418453e-09, "prot": 5.079106506043622e-17, "supp": 16}, "factor": 7.253376781253318e-05, "j": 9, "s": [1, 5, 1], "ms_per_draw": 0.3645683526992798, "trace_ratio": 0.16754425083782035, "varopt": {"value": 4.066004303884279e-11, "held": 2.400428555964183e-11, "ident": 9.485665843967098e-10, "prot": 4329.909452769417, "supp": 16}, "strat": {"value": 1.685715787052994e-09, "held": 8.014251321671554e-10, "ident": 4.4470677620747084e-08, "prot": 9.14239171087852e-17, "supp": 16}}, "32": {"fps": {"value": 3.0190590607620885e-15, "held": 3.3963486216167782e-15, "ident": 8.801722940704715e-14, "prot": 1.1110545481970423e-18, "supp": 32}, "factor": 4.175631943745111e-07, "j": 25, "s": [1, 5, 1], "ms_per_draw": 0.41641879081726074, "trace_ratio": 0.2291616346097307, "varopt": {"value": 1.2096001174787993e-15, "held": 1.6663652728363764e-15, "ident": 3.8095688686137196e-14, "prot": 22.5164047190817, "supp": 32}, "strat": {"value": 1.704481403702737e-09, "held": 8.90075489121431e-10, "ident": 4.423064562723719e-08, "prot": 6.348883132554528e-19, "supp": 32}}, "64": {"fps": {"value": 3.515162225331483e-20, "held": 2.6410849582319834e-20, "ident": 8.2321685112512155e-19, "prot": 2.092527399645657e-21, "supp": 64}, "factor": 9.347890658112885e-10, "j": 55, "s": [1, 7, 1], "ms_per_draw": 0.4743924140930176, "trace_ratio": 0.2650364476526417, "varopt": {"value": 3.465738554824803e-20, "held": 2.5982638215529632e-20, "ident": 8.198062633167187e-19, "prot": 2.1439473347866707e-06, "supp": 64}, "strat": {"value": 1.911839985964198e-09, "held": 1.0510846405557597e-09, "ident": 4.915324942447302e-08, "prot": 5.521612634953293e-20, "supp": 64}}, "128": {"fps": {"value": 3.0958934969586385e-25, "held": 2.247827539566204e-25, "ident": 6.750078322930212e-24, "prot": 5.4492901032438995e-24, "supp": 128}, "factor": 2.3684610787307308e-12, "j": 120, "s": [0, 7, 1], "ms_per_draw": 0.4036726951599121, "trace_ratio": 0.3460398264089312, "varopt": {"value": 2.824781857197837e-25, "held": 2.022586939519061e-25, "ident": 6.298043789443892e-24, "prot": 4.231547360435039e-09, "supp": 128}, "strat": {"value": 1.6009992950369675e-09, "held": 7.707722161259448e-10, "ident": 4.210528388810877e-08, "prot": 5.521612634953293e-20, "supp": 128}}}}
{"part": "B", "row": 286, "seq": 5, "layer": 23, "head": 0, "res": {"16": {"fps": {"value": 5.338434688355466, "held": 6.979200684184875, "ident": 0.05964143084080145, "prot": 2.7969179101225863e-15, "supp": 16}, "factor": 0.14564033499070542, "j": 2, "s": [1, 11, 2], "ms_per_draw": 0.6446937322616577, "trace_ratio": 0.45037106986736236, "varopt": {"value": 4.966198740276717, "held": 6.5125280442954425, "ident": 0.053592137411230756, "prot": 49.69010516454311, "supp": 16}, "strat": {"value": 5.20850819413597, "held": 6.892406142948809, "ident": 0.05793392599484773, "prot": 2.486149253442299e-15, "supp": 16}}, "32": {"fps": {"value": 2.1834585474760946, "held": 2.91003168002206, "ident": 0.02336207463061559, "prot": 1.456728078188847e-15, "supp": 32}, "factor": 0.07145012862525142, "j": 1, "s": [1, 25, 5], "ms_per_draw": 0.6538877487182617, "trace_ratio": 0.3484626791596418, "varopt": {"value": 2.1537014288577168, "held": 2.833670720697667, "ident": 0.022381451009506455, "prot": 24.090804274142236, "supp": 32}, "strat": {"value": 2.1806559225764675, "held": 2.874533889443741, "ident": 0.02332706955269381, "prot": 2.447303171357263e-15, "supp": 32}}, "64": {"fps": {"value": 0.8191506910097143, "held": 1.0862929365306655, "ident": 0.008241684192554964, "prot": 1.0876902983810058e-15, "supp": 64}, "factor": 0.028998498771097767, "j": 7, "s": [1, 48, 8], "ms_per_draw": 0.64582359790802, "trace_ratio": 0.35501428681821384, "varopt": {"value": 0.8198135562583635, "held": 1.0793811754350586, "ident": 0.008063656428292721, "prot": 10.559919697933536, "supp": 64}, "strat": {"value": 0.8251491163144303, "held": 1.0963442066425397, "ident": 0.008259953300404186, "prot": 1.3207667908912213e-15, "supp": 64}}, "128": {"fps": {"value": 0.23628097803327694, "held": 0.3141220890757149, "ident": 0.0021867743404494133, "prot": 7.574986006582004e-16, "supp": 128}, "factor": 0.013185885403096485, "j": 53, "s": [1, 69, 5], "ms_per_draw": 0.6856333017349243, "trace_ratio": 0.343758595269107, "varopt": {"value": 0.23598418940253188, "held": 0.3118233635516687, "ident": 0.0021341018712391626, "prot": 4.066452941279035, "supp": 128}, "strat": {"value": 0.23286425057812088, "held": 0.31075440736950105, "ident": 0.0021689032752277237, "prot": 5.826912312755388e-16, "supp": 128}}}}
{"part": "B", "row": 285, "seq": 5, "layer": 22, "head": 7, "res": {"16": {"fps": {"value": 3.842110148544932, "held": 3.991226901764181, "ident": 0.04694382919374684, "prot": 4.352740967471628e-15, "supp": 16}, "factor": 0.14570367484288294, "j": 5, "s": [1, 9, 1], "ms_per_draw": 0.5958160161972046, "trace_ratio": 0.4528729210514515, "varopt": {"value": 3.357122156726771, "held": 3.443336763514013, "ident": 0.03954869825849724, "prot": 234.68164771433905, "supp": 16}, "strat": {"value": 3.5854461194410914, "held": 3.691424030153079, "ident": 0.043883660381432536, "prot": 2.357734690713798e-15, "supp": 16}}, "32": {"fps": {"value": 1.3067863359675478, "held": 1.3574787676516205, "ident": 0.01445048211354218, "prot": 1.4509136558238758e-15, "supp": 32}, "factor": 0.06459063255788078, "j": 4, "s": [1, 24, 3], "ms_per_draw": 0.7799702882766724, "trace_ratio": 0.3055292783999458, "varopt": {"value": 1.2893229232327765, "held": 1.325833172955353, "ident": 0.013669485343877625, "prot": 105.04372154802668, "supp": 32}, "strat": {"value": 1.3160972006679308, "held": 1.3665421499394055, "ident": 0.014496419880463709, "prot": 1.6322778628018603e-15, "supp": 32}}, "64": {"fps": {"value": 0.36820336338047843, "held": 0.3874034901892246, "ident": 0.003664678192329565, "prot": 9.521620866344185e-16, "supp": 64}, "factor": 0.0241117342849616, "j": 26, "s": [1, 34, 3], "ms_per_draw": 0.6292024850845337, "trace_ratio": 0.34566324337340143, "varopt": {"value": 0.36219122588632013, "held": 0.3774670330801617, "ident": 0.0034902584796043692, "prot": 43.818140468200085, "supp": 64}, "strat": {"value": 0.36879514469321684, "held": 0.38608279418089475, "ident": 0.0036432114321043652, "prot": 1.541595759312868e-15, "supp": 64}}, "128": {"fps": {"value": 0.04953866415476227, "held": 0.05125579526983102, "ident": 0.0004302888728481848, "prot": 3.1171973074341085e-16, "supp": 128}, "factor": 0.007319029043376447, "j": 65, "s": [1, 52, 10], "ms_per_draw": 0.6876978874206543, "trace_ratio": 0.2643078376391922, "varopt": {"value": 0.04865256197994016, "held": 0.05041966779012371, "ident": 0.0004195616064907758, "prot": 13.188219567324742, "supp": 128}, "strat": {"value": 0.04962634133791903, "held": 0.05119435782356774, "ident": 0.0004314087371977812, "prot": 3.85398939828217e-16, "supp": 128}}}}
{"part": "B", "row": 288, "seq": 6, "layer": 0, "head": 0, "res": {"16": {"fps": {"value": 4.814042082571054e-05, "held": 8.575310255015672e-05, "ident": 0.0020190028115958415, "prot": 1.4560261846344462e-15, "supp": 16}, "factor": 0.046963561343197374, "j": 9, "s": [1, 1, 5], "ms_per_draw": 0.8320385217666626, "trace_ratio": 0.3379624893015522, "varopt": {"value": 3.760125487281002e-05, "held": 6.545665940595983e-05, "ident": 0.0015600367390915463, "prot": 2.8688886848477084, "supp": 16}, "strat": {"value": 4.7067113022771814e-05, "held": 8.466610790298602e-05, "ident": 0.0020055172766143647, "prot": 1.1990803873460146e-15, "supp": 16}}, "32": {"fps": {"value": 2.963167822301007e-06, "held": 4.724657105827786e-06, "ident": 0.00010902803619545051, "prot": 2.355336475143957e-16, "supp": 32}, "factor": 0.008101584821157495, "j": 17, "s": [1, 5, 9], "ms_per_draw": 0.6711478233337402, "trace_ratio": 0.25941373838697496, "varopt": {"value": 2.5327253865279856e-06, "held": 4.016610662349496e-06, "ident": 9.365087899850011e-05, "prot": 1.0, "supp": 32}, "strat": {"value": 3.1887077961927605e-06, "held": 5.294905077367559e-06, "ident": 0.00012256223034743624, "prot": 1.712971981922878e-16, "supp": 32}}, "64": {"fps": {"value": 9.751717899397347e-08, "held": 1.5923169598709952e-07, "ident": 3.442857348563059e-06, "prot": 4.2051389998622986e-18, "supp": 64}, "factor": 0.0009872034479241132, "j": 9, "s": [1, 22, 32], "ms_per_draw": 0.62299644947052, "trace_ratio": 0.004034662544569948, "varopt": {"value": 8.976907693598754e-08, "held": 1.4884507696803768e-07, "ident": 3.206086082792702e-06, "prot": 1.0, "supp": 64}, "strat": {"value": 1.1674651755987345e-07, "held": 2.0641727962273774e-07, "ident": 4.543773822344595e-06, "prot": 2.1412149774035974e-17, "supp": 64}}, "128": {"fps": {"value": 2.5498145049319007e-09, "held": 3.851259324697799e-09, "ident": 8.534067967940688e-08, "prot": 3.319846578838657e-19, "supp": 128}, "factor": 0.00013569919061006864, "j": 60, "s": [1, 35, 32], "ms_per_draw": 0.7042844295501709, "trace_ratio": 0.0007346563684087149, "varopt": {"value": 2.5165716663315515e-09, "held": 3.761311893481326e-09, "ident": 8.149926020414988e-08, "prot": 1.0, "supp": 128}, "strat": {"value": 1.0395696380191216e-08, "held": 1.847803092347415e-08, "ident": 4.4093806720394283e-07, "prot": 2.1412149774035974e-17, "supp": 128}}}}
{"part": "B", "row": 287, "seq": 5, "layer": 23, "head": 7, "res": {"16": {"fps": {"value": 5.703597269718715, "held": 4.305629089537126, "ident": 0.05406989393611179, "prot": 1.583687252844841e-15, "supp": 16}, "factor": 0.1366677269711063, "j": 1, "s": [1, 11, 3], "ms_per_draw": 0.8174703121185303, "trace_ratio": 0.4337802748873828, "varopt": {"value": 5.342293719219833, "held": 4.066759705025761, "ident": 0.05027049220070887, "prot": 20.081917769682992, "supp": 16}, "strat": {"value": 5.735450300480791, "held": 4.339733615151654, "ident": 0.05455704944752241, "prot": 1.9230488070258782e-15, "supp": 16}}, "32": {"fps": {"value": 2.2088353094727182, "held": 1.6378294474677975, "ident": 0.0206000771193361, "prot": 9.049641444827662e-16, "supp": 32}, "factor": 0.07694362933262565, "j": 3, "s": [1, 25, 3], "ms_per_draw": 0.747052788734436, "trace_ratio": 0.3159430655057151, "varopt": {"value": 2.131188475258295, "held": 1.602188977089457, "ident": 0.019650610776680226, "prot": 9.102540812498656, "supp": 32}, "strat": {"value": 2.183599687951769, "held": 1.6358829902713556, "ident": 0.020475176718029817, "prot": 9.615244035129391e-16, "supp": 32}}, "64": {"fps": {"value": 0.705979447764212, "held": 0.5261750423565031, "ident": 0.006569492435702246, "prot": 8.484038854525934e-16, "supp": 64}, "factor": 0.027989999794349, "j": 10, "s": [1, 47, 6], "ms_per_draw": 0.8044649362564087, "trace_ratio": 0.32778045356577584, "varopt": {"value": 0.6904804386499311, "held": 0.5182768947850128, "ident": 0.006456093220885542, "prot": 3.5588702911987338, "supp": 64}, "strat": {"value": 0.7067023569931025, "held": 0.5325822990891017, "ident": 0.00666681567318805, "prot": 6.221628493319018e-16, "supp": 64}}, "128": {"fps": {"value": 0.16312557091891647, "held": 0.12098734993169745, "ident": 0.0013073558267591005, "prot": 3.535016189385806e-16, "supp": 128}, "factor": 0.011445858245204785, "j": 47, "s": [1, 74, 6], "ms_per_draw": 0.6777528524398804, "trace_ratio": 0.26015463156642105, "varopt": {"value": 0.16235754876470718, "held": 0.12086477395233641, "ident": 0.0012997199055140645, "prot": 1.0, "supp": 128}, "strat": {"value": 0.16722883585780057, "held": 0.12467321972602406, "ident": 0.0013477817168293024, "prot": 4.949022665140128e-16, "supp": 128}}}}
{"part": "B", "row": 290, "seq": 6, "layer": 1, "head": 0, "res": {"16": {"fps": {"value": 0.003557809431420593, "held": 0.008314994663717233, "ident": 0.0022630520028227045, "prot": 1.460981163813248e-16, "supp": 16}, "factor": 0.03400882240194779, "j": 3, "s": [1, 9, 3], "ms_per_draw": 0.679724931716919, "trace_ratio": 0.36050380559811, "varopt": {"value": 0.0031966194502794807, "held": 0.007317150984785178, "ident": 0.002009473396050225, "prot": 691.3998908897639, "supp": 16}, "strat": {"value": 0.00801780370401568, "held": 0.022844097955494115, "ident": 0.00625998242058348, "prot": 1.9479748850843305e-16, "supp": 16}}, "32": {"fps": {"value": 0.0009237625249355682, "held": 0.0018238846033695744, "ident": 0.0005158640238021909, "prot": 3.65245290953312e-17, "supp": 32}, "factor": 0.01367893056596917, "j": 11, "s": [1, 18, 2], "ms_per_draw": 0.6235790252685547, "trace_ratio": 0.3157132010625721, "varopt": {"value": 0.0008721626038963864, "held": 0.0017749968463726465, "ident": 0.0004797638003178419, "prot": 270.2883581266721, "supp": 32}, "strat": {"value": 0.0022666911205862887, "held": 0.005840298098812809, "ident": 0.0015668011616861764, "prot": 7.30490581906624e-17, "supp": 32}}, "64": {"fps": {"value": 0.00018325357699574226, "held": 0.000268002457882621, "ident": 7.480916279928598e-05, "prot": 2.1305975305609866e-17, "supp": 64}, "factor": 0.00527842183657768, "j": 46, "s": [1, 16, 1], "ms_per_draw": 0.7945108413696289, "trace_ratio": 0.36438826911266775, "varopt": {"value": 0.00016319929868161053, "held": 0.0002308566556440061, "ident": 6.45347969026365e-05, "prot": 87.72690435767574, "supp": 64}, "strat": {"value": 0.0003516873827007395, "held": 0.000674180809405715, "ident": 0.00017970658270016795, "prot": 3.906095472695142e-17, "supp": 64}}, "128": {"fps": {"value": 1.9956563411044835e-05, "held": 2.4888572867654883e-05, "ident": 6.832817806545496e-06, "prot": 9.1311322738328e-18, "supp": 128}, "factor": 0.00108886479795987, "j": 54, "s": [1, 41, 32], "ms_per_draw": 0.6279218196868896, "trace_ratio": 0.012078598264742314, "varopt": {"value": 1.1166512427786052e-05, "held": 1.2747229507298215e-05, "ident": 3.5172017512731834e-06, "prot": 16.019393382952, "supp": 128}, "strat": {"value": 1.8779871757916428e-05, "held": 2.3528262098719253e-05, "ident": 6.4411560239797415e-06, "prot": 5.7069576711455e-18, "supp": 128}}}}
{"part": "B", "row": 291, "seq": 6, "layer": 1, "head": 7, "res": {"16": {"fps": {"value": 0.18827266054285302, "held": 0.28086629918102834, "ident": 0.05932042115995858, "prot": 9.334495150354393e-16, "supp": 16}, "factor": 0.14051622635874553, "j": 1, "s": [1, 10, 4], "ms_per_draw": 0.6858203411102295, "trace_ratio": 0.44852541465689033, "varopt": {"value": 0.17168483467816914, "held": 0.25908046363741005, "ident": 0.05445997631666578, "prot": 835.5186433961567, "supp": 16}, "strat": {"value": 0.18518785773171767, "held": 0.28278587810263456, "ident": 0.05888098017594048, "prot": 1.213484369546071e-15, "supp": 16}}, "32": {"fps": {"value": 0.07738611727128339, "held": 0.11021711892088436, "ident": 0.024183588249291232, "prot": 1.026794466538983e-15, "supp": 32}, "factor": 0.06395198182321267, "j": 1, "s": [1, 22, 8], "ms_per_draw": 0.7827872037887573, "trace_ratio": 0.4017686457220961, "varopt": {"value": 0.07513944237250154, "held": 0.10695796116028707, "ident": 0.02321409657571754, "prot": 412.81822738210246, "supp": 32}, "strat": {"value": 0.07786828751542277, "held": 0.11175045080269581, "ident": 0.02440663400675413, "prot": 1.026794466538983e-15, "supp": 32}}, "64": {"fps": {"value": 0.028697372347542757, "held": 0.03772241008725088, "ident": 0.00871441557656366, "prot": 3.383754492003467e-16, "supp": 64}, "factor": 0.030575052733510213, "j": 12, "s": [1, 42, 9], "ms_per_draw": 0.6510350704193115, "trace_ratio": 0.37135840778530654, "varopt": {"value": 0.02800771147889538, "held": 0.03682870494729008, "ident": 0.008432476213634505, "prot": 196.1850955161791, "supp": 64}, "strat": {"value": 0.029444714271245453, "held": 0.0386765946195468, "ident": 0.008878055309316202, "prot": 6.067421847730355e-16, "supp": 64}}, "128": {"fps": {"value": 0.007152908440982086, "held": 0.009111590033296995, "ident": 0.002165810163869864, "prot": 2.8003485451063176e-16, "supp": 128}, "factor": 0.013103081554352638, "j": 41, "s": [1, 78, 8], "ms_per_draw": 0.7362827062606812, "trace_ratio": 0.2972020852419483, "varopt": {"value": 0.0070763506136770175, "held": 0.008986341267615359, "ident": 0.002120902741552967, "prot": 85.15473865561844, "supp": 128}, "strat": {"value": 0.007810910740657517, "held": 0.009503212083134096, "ident": 0.002359950278291774, "prot": 3.9671604389006165e-16, "supp": 128}}}}
{"part": "B", "row": 292, "seq": 6, "layer": 2, "head": 0, "res": {"16": {"fps": {"value": 3.318830291585087e-05, "held": 3.733648517580817e-05, "ident": 6.0160526716348425e-06, "prot": 2.1347344543427416e-17, "supp": 16}, "factor": 0.002249213857537839, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.7305220365524292, "trace_ratio": 0.3978389841175699, "varopt": {"value": 2.807957745112311e-05, "held": 2.9940538065746057e-05, "ident": 4.976636271944358e-06, "prot": 983.577077128572, "supp": 16}, "strat": {"value": 0.0002894771992239199, "held": 0.0003536258728412665, "ident": 5.4210078563998126e-05, "prot": 6.22630882516633e-18, "supp": 16}}, "32": {"fps": {"value": 5.94288984140862e-06, "held": 6.148622734660925e-06, "ident": 1.0688897528099072e-06, "prot": 1.1563144961023185e-17, "supp": 32}, "factor": 0.0007048316809530424, "j": 20, "s": [1, 10, 1], "ms_per_draw": 0.704727292060852, "trace_ratio": 0.4068533303241398, "varopt": {"value": 5.178922277318724e-06, "held": 5.521594808759176e-06, "ident": 9.088441640449801e-07, "prot": 332.29891218817903, "supp": 32}, "strat": {"value": 0.00012620655188071503, "held": 0.00014775509946858832, "ident": 2.3375762025535685e-05, "prot": 5.244126228637494e-18, "supp": 32}}, "64": {"fps": {"value": 5.507941003014914e-07, "held": 5.2231296128851e-07, "ident": 9.333103229154445e-08, "prot": 8.005254203785282e-18, "supp": 64}, "factor": 0.00016092373042543418, "j": 34, "s": [1, 25, 4], "ms_per_draw": 0.6286498308181763, "trace_ratio": 0.26982831168950083, "varopt": {"value": 5.248576978544769e-07, "held": 4.856498265198473e-07, "ident": 8.767720084878496e-08, "prot": 85.30860765742788, "supp": 64}, "strat": {"value": 1.8424229035624725e-06, "held": 1.8586994927130617e-06, "ident": 3.230556640949501e-07, "prot": 1.7480420762124978e-18, "supp": 64}}, "128": {"fps": {"value": 1.7001419610805006e-08, "held": 1.5190535129229693e-08, "ident": 2.8219787038384094e-09, "prot": 1.365657872041014e-19, "supp": 128}, "factor": 2.6103128294755642e-05, "j": 91, "s": [1, 35, 1], "ms_per_draw": 0.5412856340408325, "trace_ratio": 0.26613484121600794, "varopt": {"value": 1.7076718150481105e-08, "held": 1.4807881730664536e-08, "ident": 2.722895139449531e-09, "prot": 12.011538834175584, "supp": 128}, "strat": {"value": 3.168425480469192e-08, "held": 2.683039193950823e-08, "ident": 5.224027631187761e-09, "prot": 1.9802039144594703e-19, "supp": 128}}}}
{"part": "B", "row": 293, "seq": 6, "layer": 2, "head": 7, "res": {"16": {"fps": {"value": 0.00034131631546623813, "held": 0.0007608184251435299, "ident": 0.00015188893374552592, "prot": 7.551354570527977e-17, "supp": 16}, "factor": 0.009571811806383402, "j": 6, "s": [1, 6, 3], "ms_per_draw": 0.6583480834960938, "trace_ratio": 0.39646715544924166, "varopt": {"value": 0.0002936328373054814, "held": 0.0006810560529127806, "ident": 0.0001319985315281419, "prot": 232.36915177788865, "supp": 16}, "strat": {"value": 0.001100635492313044, "held": 0.0037133411694539667, "ident": 0.0008026825106173393, "prot": 1.8878386426319942e-17, "supp": 16}}, "32": {"fps": {"value": 6.786000810089724e-05, "held": 0.00013700891016359086, "ident": 2.6399798072278818e-05, "prot": 1.8878386426319942e-17, "supp": 32}, "factor": 0.003123839400693147, "j": 15, "s": [1, 14, 2], "ms_per_draw": 0.6427050828933716, "trace_ratio": 0.36315255046143186, "varopt": {"value": 6.498781415894364e-05, "held": 0.00013084843631968113, "ident": 2.4349265979950687e-05, "prot": 76.70642745816012, "supp": 32}, "strat": {"value": 0.00024405555175734003, "held": 0.0007755040704588041, "ident": 0.00016355106752027754, "prot": 2.1432518750557377e-17, "supp": 32}}, "64": {"fps": {"value": 1.1092485647139414e-05, "held": 1.9106745108567395e-05, "ident": 3.4689723821674713e-06, "prot": 1.1327031855791966e-17, "supp": 64}, "factor": 0.0010457765138217204, "j": 29, "s": [1, 31, 3], "ms_per_draw": 0.7800202369689941, "trace_ratio": 0.23687545544744193, "varopt": {"value": 1.0440292213263091e-05, "held": 1.893417876977024e-05, "ident": 3.2914119512466545e-06, "prot": 21.39739766349865, "supp": 64}, "strat": {"value": 1.743279918423159e-05, "held": 4.1330577808429133e-05, "ident": 7.763714617117231e-06, "prot": 8.037194531459016e-18, "supp": 64}}, "128": {"fps": {"value": 6.83932728464926e-07, "held": 8.837410494079684e-07, "ident": 1.5560990696738138e-07, "prot": 2.8317579639479915e-18, "supp": 128}, "factor": 0.0001741022025703596, "j": 86, "s": [1, 37, 4], "ms_per_draw": 0.5295963287353516, "trace_ratio": 0.25782428540835056, "varopt": {"value": 6.92807931354176e-07, "held": 8.892539314793405e-07, "ident": 1.5145847349425132e-07, "prot": 3.638396695014879, "supp": 128}, "strat": {"value": 8.811625444599114e-07, "held": 1.3795214009635682e-06, "ident": 2.3671790177415926e-07, "prot": 1.1720908691711065e-18, "supp": 128}}}}
{"part": "B", "row": 294, "seq": 6, "layer": 3, "head": 0, "res": {"16": {"fps": {"value": 0.0033234341577096293, "held": 0.0036407978294373425, "ident": 0.0004410082894115462, "prot": 3.9902402260374565e-16, "supp": 16}, "factor": 0.01833566643199497, "j": 8, "s": [0, 7, 1], "ms_per_draw": 0.7057329416275024, "trace_ratio": 0.373529012736194, "varopt": {"value": 0.0031551763815212287, "held": 0.0034442044352773465, "ident": 0.000415301089957541, "prot": 0.16639313298834696, "supp": 16}, "strat": {"value": 0.0033698005522657167, "held": 0.003647050826603466, "ident": 0.00044304396774942444, "prot": 3.325200188364547e-16, "supp": 16}}, "32": {"fps": {"value": 0.0004230800180795964, "held": 0.0004912850777883985, "ident": 5.6498687777404006e-05, "prot": 1.197072067811237e-16, "supp": 32}, "factor": 0.004771306777963328, "j": 14, "s": [1, 15, 2], "ms_per_draw": 0.6058591604232788, "trace_ratio": 0.3151253151728231, "varopt": {"value": 0.00042447328058746117, "held": 0.0005016067586430447, "ident": 5.620125862245705e-05, "prot": 0.060226082786679014, "supp": 32}, "strat": {"value": 0.0005342847163699512, "held": 0.000615012121049029, "ident": 7.20171070040573e-05, "prot": 1.9951201130187283e-16, "supp": 32}}, "64": {"fps": {"value": 3.8210130489495594e-05, "held": 4.6429231015783325e-05, "ident": 4.768428899135021e-06, "prot": 4.6552802637103656e-17, "supp": 64}, "factor": 0.0011020312302211764, "j": 37, "s": [0, 26, 1], "ms_per_draw": 0.6124105453491211, "trace_ratio": 0.29857199364732345, "varopt": {"value": 3.811459922524184e-05, "held": 4.6790714638367205e-05, "ident": 4.743989270846243e-06, "prot": 0.01745962197349824, "supp": 64}, "strat": {"value": 5.564988429495926e-05, "held": 6.911030875329396e-05, "ident": 7.065915019369115e-06, "prot": 6.650400376729095e-17, "supp": 64}}, "128": {"fps": {"value": 2.0450635368006918e-06, "held": 2.4090011383866047e-06, "ident": 2.2688023223953062e-07, "prot": 8.313000470911368e-18, "supp": 128}, "factor": 0.00018841804151966594, "j": 83, "s": [0, 42, 3], "ms_per_draw": 0.5541489124298096, "trace_ratio": 0.29244492043249337, "varopt": {"value": 2.0343328359365334e-06, "held": 2.3958013104402952e-06, "ident": 2.2597510929421825e-07, "prot": 0.003243179585375374, "supp": 128}, "strat": {"value": 2.8632794656407335e-06, "held": 3.4039874374833822e-06, "ident": 3.1941265860052776e-07, "prot": 9.144300518002504e-18, "supp": 128}}}}
{"part": "B", "row": 295, "seq": 6, "layer": 3, "head": 7, "res": {"16": {"fps": {"value": 0.0001444842396442798, "held": 0.0001605441590089873, "ident": 2.2342888170199724e-05, "prot": 4.29558592087173e-17, "supp": 16}, "factor": 0.004691412045373817, "j": 6, "s": [1, 8, 1], "ms_per_draw": 0.6862621307373047, "trace_ratio": 0.28946653136578865, "varopt": {"value": 0.00014206140934420853, "held": 0.00016352867208380123, "ident": 2.253063225861151e-05, "prot": 0.2172776970576581, "supp": 16}, "strat": {"value": 0.002492965053717332, "held": 0.003934101242733734, "ident": 0.0006033618803697879, "prot": 3.4067407784562765e-17, "supp": 16}}, "32": {"fps": {"value": 1.4308125288810533e-05, "held": 1.5436550234148154e-05, "ident": 1.9324306330555166e-06, "prot": 1.4404359974180652e-17, "supp": 32}, "factor": 0.0009627504491030373, "j": 16, "s": [1, 13, 2], "ms_per_draw": 0.6179978847503662, "trace_ratio": 0.2969696312454004, "varopt": {"value": 1.4305431949767939e-05, "held": 1.551096405325009e-05, "ident": 1.9394671652355573e-06, "prot": 0.05524657155540951, "supp": 32}, "strat": {"value": 0.00037985918041690664, "held": 0.0005158301855158878, "ident": 7.717469294846341e-05, "prot": 1.8035686474180288e-17, "supp": 32}}, "64": {"fps": {"value": 5.244981997109737e-07, "held": 5.229298228910401e-07, "ident": 6.256630914917602e-08, "prot": 7.716621414739634e-19, "supp": 64}, "factor": 0.0001604879425210353, "j": 45, "s": [0, 17, 2], "ms_per_draw": 0.584418535232544, "trace_ratio": 0.27160672714612455, "varopt": {"value": 5.544340020014345e-07, "held": 5.424450075740663e-07, "ident": 6.294441486545676e-08, "prot": 0.009717259024964833, "supp": 64}, "strat": {"value": 4.904056643745586e-06, "held": 5.408094689876136e-06, "ident": 6.528740203503984e-07, "prot": 2.0039651637978096e-18, "supp": 64}}, "128": {"fps": {"value": 2.978837207399816e-09, "held": 2.5938775208857647e-09, "ident": 2.811334769999342e-10, "prot": 1.6377725138054171e-19, "supp": 128}, "factor": 9.097520225464845e-06, "j": 101, "s": [0, 24, 3], "ms_per_draw": 0.7102925777435303, "trace_ratio": 0.26215930056068304, "varopt": {"value": 2.98372086528488e-09, "held": 2.60395436916726e-09, "ident": 2.826221861697108e-10, "prot": 0.0007070216354108018, "supp": 128}, "strat": {"value": 8.951349766872158e-09, "held": 8.183717117792139e-09, "ident": 8.60836066102152e-10, "prot": 1.0288828552986178e-18, "supp": 128}}}}
{"part": "B", "row": 297, "seq": 6, "layer": 4, "head": 7, "res": {"16": {"fps": {"value": 0.7039880326248082, "held": 0.5259727998016812, "ident": 0.040006988735452706, "prot": 3.298462466629127e-15, "supp": 16}, "factor": 0.11345363944321367, "j": 2, "s": [0, 12, 2], "ms_per_draw": 0.660624623298645, "trace_ratio": 0.4606147896167753, "varopt": {"value": 0.6735716810030158, "held": 0.5039963566073148, "ident": 0.038310139709861836, "prot": 2.3263992468644563, "supp": 16}, "strat": {"value": 0.6729700872308875, "held": 0.5058568880659469, "ident": 0.03860736195085588, "prot": 2.4188724755280266e-15, "supp": 16}}, "32": {"fps": {"value": 0.29835268644619783, "held": 0.22304756847640353, "ident": 0.01697488123606796, "prot": 1.539282484426926e-15, "supp": 32}, "factor": 0.0508474356584568, "j": 0, "s": [1, 26, 5], "ms_per_draw": 0.6653445959091187, "trace_ratio": 0.4293210752500226, "varopt": {"value": 0.3000316037655509, "held": 0.2226461859971882, "ident": 0.01699868293634178, "prot": 1.2131285311799813, "supp": 32}, "strat": {"value": 0.30132654860821995, "held": 0.2235731070735124, "ident": 0.017021625914137046, "prot": 1.4293337355392884e-15, "supp": 32}}, "64": {"fps": {"value": 0.1206590238341213, "held": 0.09011410356065613, "ident": 0.00682581346150708, "prot": 1.0994874888763758e-15, "supp": 64}, "factor": 0.025211919876269705, "j": 1, "s": [1, 53, 9], "ms_per_draw": 0.6203283071517944, "trace_ratio": 0.35364615756176, "varopt": {"value": 0.11915268951982262, "held": 0.09100828332645082, "ident": 0.006825958464272256, "prot": 0.7998872625300458, "supp": 64}, "strat": {"value": 0.11977394625002112, "held": 0.09056922536521543, "ident": 0.006856806543322684, "prot": 9.895387399887382e-16, "supp": 64}}, "128": {"fps": {"value": 0.03532042300516677, "held": 0.027079079660706, "ident": 0.0020283829422722602, "prot": 6.596924933258255e-16, "supp": 128}, "factor": 0.011779769154010522, "j": 24, "s": [1, 93, 10], "ms_per_draw": 0.7011102437973022, "trace_ratio": 0.29148629345500904, "varopt": {"value": 0.035573729844291885, "held": 0.02727599598454003, "ident": 0.00202874446859939, "prot": 0.32901684791159796, "supp": 128}, "strat": {"value": 0.035940411055382274, "held": 0.027463959851584938, "ident": 0.002071385194668388, "prot": 1.2094362377640133e-15, "supp": 128}}}}
{"part": "B", "row": 296, "seq": 6, "layer": 4, "head": 0, "res": {"16": {"fps": {"value": 0.00018194535964954428, "held": 0.00021709436903112112, "ident": 1.512160057829381e-05, "prot": 9.436352439628204e-17, "supp": 16}, "factor": 0.0038059406103527612, "j": 9, "s": [1, 4, 2], "ms_per_draw": 0.7815546989440918, "trace_ratio": 0.4046163177793168, "varopt": {"value": 0.00018305767750489721, "held": 0.00021786527044803907, "ident": 1.4751240388167837e-05, "prot": 0.7725252636792209, "supp": 16}, "strat": {"value": 0.0005817927120483541, "held": 0.0007002231527308604, "ident": 4.904776827211169e-05, "prot": 6.160335743606337e-16, "supp": 16}}, "32": {"fps": {"value": 2.524611352307836e-05, "held": 3.193249232494835e-05, "ident": 2.0194686037484307e-06, "prot": 8.011997354401305e-17, "supp": 32}, "factor": 0.000891979627585644, "j": 13, "s": [1, 13, 5], "ms_per_draw": 0.8018454313278198, "trace_ratio": 0.3074695265791576, "varopt": {"value": 2.6033249511423e-05, "held": 3.211877379715497e-05, "ident": 2.014170805032687e-06, "prot": 0.32456003308639597, "supp": 32}, "strat": {"value": 9.390219664051717e-05, "held": 0.00011182583277553707, "ident": 7.64751736761829e-06, "prot": 5.715224779472931e-16, "supp": 32}}, "64": {"fps": {"value": 3.0124582038307526e-06, "held": 3.909656662836506e-06, "ident": 2.3828876960712665e-07, "prot": 1.602399470880261e-17, "supp": 64}, "factor": 0.00022835274931237118, "j": 30, "s": [0, 25, 9], "ms_per_draw": 0.7542870044708252, "trace_ratio": 0.27915912429839845, "varopt": {"value": 3.0125629167923277e-06, "held": 3.963160665977122e-06, "ident": 2.383137315337395e-07, "prot": 0.07529771374604098, "supp": 64}, "strat": {"value": 3.7913702579249657e-06, "held": 4.8522943737691135e-06, "ident": 3.001620643429876e-07, "prot": 5.719675889114265e-16, "supp": 64}}, "128": {"fps": {"value": 2.0729343002727854e-07, "held": 2.682846425728472e-07, "ident": 1.559393539989793e-08, "prot": 2.1279511385250013e-18, "supp": 128}, "factor": 4.76442154396725e-05, "j": 43, "s": [1, 52, 32], "ms_per_draw": 0.5375487804412842, "trace_ratio": 0.002495702245983714, "varopt": {"value": 2.056281433508406e-07, "held": 2.643305621289507e-07, "ident": 1.5435051093013795e-08, "prot": 0.007324130744007543, "supp": 128}, "strat": {"value": 2.0627808157869356e-07, "held": 2.63113623245219e-07, "ident": 1.552706647073046e-08, "prot": 5.712999224652264e-16, "supp": 128}}}}
{"part": "B", "row": 298, "seq": 6, "layer": 5, "head": 0, "res": {"16": {"fps": {"value": 0.10133011291136414, "held": 0.060933462551869565, "ident": 0.006083544090392051, "prot": 4.486322131934553e-15, "supp": 16}, "factor": 0.046400327706172306, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.630976676940918, "trace_ratio": 0.407808106038972, "varopt": {"value": 0.10305372038170442, "held": 0.06169953622434306, "ident": 0.006084925636767348, "prot": 2.2979569924868852, "supp": 16}, "strat": {"value": 0.10082742872107503, "held": 0.06077055142970552, "ident": 0.006097274653484545, "prot": 3.5142856700154e-15, "supp": 16}}, "32": {"fps": {"value": 0.04144714050428556, "held": 0.025625797101464544, "ident": 0.0024094382951795083, "prot": 1.7945288527738213e-15, "supp": 32}, "factor": 0.022217477137349603, "j": 7, "s": [0, 21, 4], "ms_per_draw": 0.6371034383773804, "trace_ratio": 0.4040864103417794, "varopt": {"value": 0.04117764285744484, "held": 0.025202976067439778, "ident": 0.0023727731224890474, "prot": 1.4982726326502607, "supp": 32}, "strat": {"value": 0.04155403973531584, "held": 0.02523324671536375, "ident": 0.0023866167139086334, "prot": 2.6917932791607318e-15, "supp": 32}}, "64": {"fps": {"value": 0.013436409525157504, "held": 0.008488785648378825, "ident": 0.0007407654140128262, "prot": 1.7945288527738213e-15, "supp": 64}, "factor": 0.009710768798757142, "j": 12, "s": [1, 44, 7], "ms_per_draw": 0.8612158298492432, "trace_ratio": 0.3236842929230866, "varopt": {"value": 0.013370845825047042, "held": 0.008526633365910112, "ident": 0.0007386021255772246, "prot": 0.6818114385091586, "supp": 64}, "strat": {"value": 0.013589168066935546, "held": 0.008514678097967302, "ident": 0.0007475800282034652, "prot": 1.495440710644851e-15, "supp": 64}}, "128": {"fps": {"value": 0.0028915396648453964, "held": 0.001981202393538509, "ident": 0.0001514839145083815, "prot": 5.981762842579404e-16, "supp": 128}, "factor": 0.0036695844391526865, "j": 45, "s": [1, 73, 9], "ms_per_draw": 0.6930235624313354, "trace_ratio": 0.2787940881025215, "varopt": {"value": 0.002911956187674626, "held": 0.002003296522707249, "ident": 0.00015163602210484405, "prot": 0.2497452614685986, "supp": 128}, "strat": {"value": 0.0029912567518042797, "held": 0.002055529715882914, "ident": 0.00015826213535136358, "prot": 6.355623020240617e-16, "supp": 128}}}}
{"part": "B", "row": 300, "seq": 6, "layer": 6, "head": 0, "res": {"16": {"fps": {"value": 0.34252212241117835, "held": 0.5332485529299765, "ident": 0.03575534217060649, "prot": 3.2179045099709672e-15, "supp": 16}, "factor": 0.1122523631341537, "j": 3, "s": [0, 11, 2], "ms_per_draw": 0.75356125831604, "trace_ratio": 0.45163297917073153, "varopt": {"value": 0.33327031112681255, "held": 0.5221464277829299, "ident": 0.03450740038442596, "prot": 2.0563661877555393, "supp": 16}, "strat": {"value": 0.3328572238402992, "held": 0.5161156636237519, "ident": 0.034812237838169904, "prot": 2.0686528992670505e-15, "supp": 16}}, "32": {"fps": {"value": 0.13555143796620162, "held": 0.20481156771207207, "ident": 0.013819099863910613, "prot": 1.7238774160558753e-15, "supp": 32}, "factor": 0.049391039779027625, "j": 1, "s": [1, 25, 5], "ms_per_draw": 0.656762957572937, "trace_ratio": 0.3866322493605325, "varopt": {"value": 0.134884938516667, "held": 0.20476873096471976, "ident": 0.013822507184678024, "prot": 1.2413352043540617, "supp": 32}, "strat": {"value": 0.13547779399478965, "held": 0.20271269405605002, "ident": 0.013889436224584058, "prot": 1.9537277381966588e-15, "supp": 32}}, "64": {"fps": {"value": 0.04629531467391361, "held": 0.06587159897575813, "ident": 0.004599871642161343, "prot": 9.768638690983294e-16, "supp": 64}, "factor": 0.023507947948398458, "j": 16, "s": [0, 42, 6], "ms_per_draw": 0.6663558483123779, "trace_ratio": 0.35528051804108607, "varopt": {"value": 0.04645168468759991, "held": 0.06603119267025889, "ident": 0.0045798441858664425, "prot": 0.7211042921407999, "supp": 64}, "strat": {"value": 0.046280361165131775, "held": 0.06601888090928217, "ident": 0.004625855014816402, "prot": 1.3503706425771023e-15, "supp": 64}}, "128": {"fps": {"value": 0.010043709265507779, "held": 0.013664778485220273, "ident": 0.0010001382359894173, "prot": 6.895509664223501e-16, "supp": 128}, "factor": 0.00919881894448909, "j": 42, "s": [1, 76, 9], "ms_per_draw": 0.6313122510910034, "trace_ratio": 0.2824118520878132, "varopt": {"value": 0.010101034374941495, "held": 0.013513735177667385, "ident": 0.0010004291153352593, "prot": 0.253229934046827, "supp": 128}, "strat": {"value": 0.01027093320960093, "held": 0.01365131978443421, "ident": 0.0010161959783678489, "prot": 8.044761274927418e-16, "supp": 128}}}}
{"part": "B", "row": 299, "seq": 6, "layer": 5, "head": 7, "res": {"16": {"fps": {"value": 0.07883796730841923, "held": 0.10552559985182092, "ident": 0.005311237442140694, "prot": 8.296204088182598e-16, "supp": 16}, "factor": 0.04181969145257185, "j": 0, "s": [1, 11, 4], "ms_per_draw": 0.7719513177871704, "trace_ratio": 0.426912352594306, "varopt": {"value": 0.08102916787936891, "held": 0.10898219043974569, "ident": 0.005331256359408875, "prot": 1.4215161366427134, "supp": 16}, "strat": {"value": 0.07918029472768214, "held": 0.10781556811925035, "ident": 0.005342266969718212, "prot": 9.955444905819117e-16, "supp": 16}}, "32": {"fps": {"value": 0.03205430341881385, "held": 0.043663068245423174, "ident": 0.0021555728283007484, "prot": 8.711014292591728e-16, "supp": 32}, "factor": 0.019945892021964867, "j": 1, "s": [1, 21, 9], "ms_per_draw": 0.784191370010376, "trace_ratio": 0.3762894889690234, "varopt": {"value": 0.032435438678493585, "held": 0.04401695103505484, "ident": 0.0021563303400717196, "prot": 0.9855922183446959, "supp": 32}, "strat": {"value": 0.03238054665740556, "held": 0.044274212247866374, "ident": 0.0021786778049254583, "prot": 1.0370255110228249e-15, "supp": 32}}, "64": {"fps": {"value": 0.010878391597373185, "held": 0.014927726261814019, "ident": 0.0007246741584230987, "prot": 6.844368372750643e-16, "supp": 64}, "factor": 0.009046382153698934, "j": 11, "s": [0, 41, 12], "ms_per_draw": 0.6791355609893799, "trace_ratio": 0.3431769327678008, "varopt": {"value": 0.010864781777343117, "held": 0.014818704745811876, "ident": 0.0007238675248569098, "prot": 0.4508546511641968, "supp": 64}, "strat": {"value": 0.010804001514978104, "held": 0.015208074843313548, "ident": 0.0007580273242126983, "prot": 5.807342861727818e-16, "supp": 64}}, "128": {"fps": {"value": 0.002337825507001769, "held": 0.003473403740570138, "ident": 0.00016747151432154516, "prot": 6.014747963932384e-16, "supp": 128}, "factor": 0.0037188178215933738, "j": 41, "s": [0, 80, 7], "ms_per_draw": 0.7380726337432861, "trace_ratio": 0.2860998812886096, "varopt": {"value": 0.0023459229134834814, "held": 0.0034501975222790593, "ident": 0.00016744815758474216, "prot": 0.11178730937904977, "supp": 128}, "strat": {"value": 0.0025926017005245433, "held": 0.0038573372795732627, "ident": 0.00019127600108615966, "prot": 5.392532657318689e-16, "supp": 128}}}}
{"part": "B", "row": 301, "seq": 6, "layer": 6, "head": 7, "res": {"16": {"fps": {"value": 0.1340087857862178, "held": 0.0868669427194699, "ident": 0.00898976289960426, "prot": 3.238710737371506e-16, "supp": 16}, "factor": 0.07009103285364902, "j": 2, "s": [1, 6, 7], "ms_per_draw": 0.665850043296814, "trace_ratio": 0.3071726129331016, "varopt": {"value": 0.1342568332821218, "held": 0.08591953545073885, "ident": 0.009035277367428516, "prot": 0.8281148613097346, "supp": 16}, "strat": {"value": 0.13352525470228094, "held": 0.08844029316582575, "ident": 0.009239000156322634, "prot": 3.9471787111715234e-16, "supp": 16}}, "32": {"fps": {"value": 0.027067060342239876, "held": 0.01854718233978321, "ident": 0.0018663207069856233, "prot": 2.0241942108571915e-16, "supp": 32}, "factor": 0.025286597662412563, "j": 11, "s": [1, 13, 7], "ms_per_draw": 0.6127141714096069, "trace_ratio": 0.3162946197988867, "varopt": {"value": 0.02764076727407562, "held": 0.01902104430881712, "ident": 0.001866924698370288, "prot": 0.3208321995860399, "supp": 32}, "strat": {"value": 0.027671655116768733, "held": 0.019322207691339827, "ident": 0.0019110466087284813, "prot": 1.416935947600034e-16, "supp": 32}}, "64": {"fps": {"value": 0.0038831029097442463, "held": 0.0027164078072595957, "ident": 0.00027178838127660655, "prot": 1.0120971054285957e-16, "supp": 64}, "factor": 0.007464013615421947, "j": 31, "s": [0, 26, 7], "ms_per_draw": 0.5877951383590698, "trace_ratio": 0.30675037507465935, "varopt": {"value": 0.003862253137920587, "held": 0.0027836158214931545, "ident": 0.0002721162581315561, "prot": 0.07702730085903071, "supp": 64}, "strat": {"value": 0.003832386977344635, "held": 0.002870874900483334, "ident": 0.0002853879256055881, "prot": 9.108873948857362e-17, "supp": 64}}, "128": {"fps": {"value": 0.0003683828413728635, "held": 0.00027432641734791987, "ident": 2.5764602561609782e-05, "prot": 4.80746125078583e-17, "supp": 128}, "factor": 0.0017280076875034417, "j": 71, "s": [0, 54, 3], "ms_per_draw": 0.5632725954055786, "trace_ratio": 0.31051190368805015, "varopt": {"value": 0.000363766953633311, "held": 0.00026928443366297175, "ident": 2.5707825990198364e-05, "prot": 0.011140641906907242, "supp": 128}, "strat": {"value": 0.0003697039673085079, "held": 0.0002891429320937603, "ident": 2.7310962922266823e-05, "prot": 4.554436974428681e-17, "supp": 128}}}}
{"part": "B", "row": 302, "seq": 6, "layer": 7, "head": 0, "res": {"16": {"fps": {"value": 1.3876409621875678e-06, "held": 1.6269234058160876e-06, "ident": 7.949127420001536e-08, "prot": 3.352459750112654e-16, "supp": 16}, "factor": 0.00031205456315534476, "j": 8, "s": [1, 3, 4], "ms_per_draw": 0.6760457754135132, "trace_ratio": 0.28964502450876184, "varopt": {"value": 1.3881803447357912e-06, "held": 1.6955458840175646e-06, "ident": 7.743355525995063e-08, "prot": 1.3274718480387633, "supp": 16}, "strat": {"value": 2.4763448363892323e-06, "held": 3.229214685959924e-06, "ident": 1.369352793839484e-07, "prot": 9.77800760449524e-17, "supp": 16}}, "32": {"fps": {"value": 1.0874545086313266e-07, "held": 1.2386202674197515e-07, "ident": 6.182006836510817e-09, "prot": 6.51867173633016e-17, "supp": 32}, "factor": 5.248611995756458e-05, "j": 16, "s": [1, 11, 4], "ms_per_draw": 0.6741043329238892, "trace_ratio": 0.3311782651303588, "varopt": {"value": 1.1080380687970457e-07, "held": 1.2874405055552235e-07, "ident": 6.18544046686329e-09, "prot": 0.28851954665153207, "supp": 32}, "strat": {"value": 2.2864941774502188e-06, "held": 2.9546455096411293e-06, "ident": 1.2587119290540764e-07, "prot": 3.754056491011565e-17, "supp": 32}}, "64": {"fps": {"value": 7.475628026329282e-09, "held": 8.661461262445407e-09, "ident": 4.4591158847186366e-10, "prot": 6.98429114606803e-18, "supp": 64}, "factor": 1.1426291848550478e-05, "j": 38, "s": [0, 22, 4], "ms_per_draw": 0.7431772947311401, "trace_ratio": 0.2748127665727539, "varopt": {"value": 7.522825331828856e-09, "held": 8.754408502357387e-09, "ident": 4.4168661409698194e-10, "prot": 0.04758339774532368, "supp": 64}, "strat": {"value": 1.2090356310154617e-08, "held": 1.4317741061130708e-08, "ident": 7.204398358519323e-10, "prot": 3.7249552779029484e-17, "supp": 64}}, "128": {"fps": {"value": 1.1680461732652797e-10, "held": 1.274248465539605e-10, "ident": 6.588314944243848e-12, "prot": 3.637651638577098e-20, "supp": 128}, "factor": 1.2592562628038352e-06, "j": 99, "s": [0, 28, 1], "ms_per_draw": 0.64023756980896, "trace_ratio": 0.29951010402687167, "varopt": {"value": 1.1262041326374758e-10, "held": 1.2283114214563774e-10, "ident": 6.41806558959244e-12, "prot": 0.0029129935764857255, "supp": 128}, "strat": {"value": 1.2344387682789884e-10, "held": 1.333512042929066e-10, "ident": 6.999097730624911e-12, "prot": 3.7249552779029484e-17, "supp": 128}}}}
{"part": "B", "row": 303, "seq": 6, "layer": 7, "head": 7, "res": {"16": {"fps": {"value": 0.18945741354192538, "held": 0.17417266545170618, "ident": 0.0102048330079103, "prot": 2.1494741007406348e-16, "supp": 16}, "factor": 0.07548968131295246, "j": 2, "s": [1, 6, 7], "ms_per_draw": 0.6249523162841797, "trace_ratio": 0.30617940522017606, "varopt": {"value": 0.1908936246976953, "held": 0.17679086635277322, "ident": 0.010118654329829039, "prot": 0.9161856407208119, "supp": 16}, "strat": {"value": 0.19040821461641957, "held": 0.17544175558827155, "ident": 0.01025258173152185, "prot": 3.2171454748886727e-16, "supp": 16}}, "32": {"fps": {"value": 0.03467445236707772, "held": 0.03286190865214603, "ident": 0.0019018853282840775, "prot": 1.2538598920987037e-16, "supp": 32}, "factor": 0.027164317279542983, "j": 11, "s": [1, 14, 6], "ms_per_draw": 0.6875782012939453, "trace_ratio": 0.28132702528143205, "varopt": {"value": 0.03486904988507482, "held": 0.03288853836273704, "ident": 0.001891205734954082, "prot": 0.332812424102617, "supp": 32}, "strat": {"value": 0.03477185365390237, "held": 0.033491643927814056, "ident": 0.0019346290133192582, "prot": 1.6568862859875728e-16, "supp": 32}}, "64": {"fps": {"value": 0.0029570159740132454, "held": 0.002730061136799966, "ident": 0.00016292540201164068, "prot": 4.0302639388886906e-17, "supp": 64}, "factor": 0.007260072100777342, "j": 35, "s": [0, 25, 4], "ms_per_draw": 0.6012850999832153, "trace_ratio": 0.23850222774520494, "varopt": {"value": 0.003006093688189545, "held": 0.0027241150545130157, "ident": 0.0001632400220953353, "prot": 0.06411535964921927, "supp": 64}, "strat": {"value": 0.0031174615874621833, "held": 0.0028040223581985656, "ident": 0.0001683759454029722, "prot": 4.560016465523007e-17, "supp": 64}}, "128": {"fps": {"value": 4.818284100611976e-05, "held": 4.309927877095973e-05, "ident": 2.601386156304504e-06, "prot": 6.157347684413277e-18, "supp": 128}, "factor": 0.0007679997890159837, "j": 92, "s": [0, 32, 4], "ms_per_draw": 0.5412991046905518, "trace_ratio": 0.27040917382428664, "varopt": {"value": 4.8542250604647315e-05, "held": 4.3987437521720396e-05, "ident": 2.6204143996586983e-06, "prot": 0.006782382047970586, "supp": 128}, "strat": {"value": 4.8361124783468104e-05, "held": 4.361270806717245e-05, "ident": 2.6256590976676054e-06, "prot": 4.3206455224509334e-17, "supp": 128}}}}
{"part": "B", "row": 304, "seq": 6, "layer": 8, "head": 0, "res": {"16": {"fps": {"value": 0.3487562437305371, "held": 0.6522626587380711, "ident": 0.03194705367682881, "prot": 5.407125467577775e-16, "supp": 16}, "factor": 0.11118295665160594, "j": 2, "s": [1, 7, 6], "ms_per_draw": 0.6606667041778564, "trace_ratio": 0.41701849320756634, "varopt": {"value": 0.35030084007032086, "held": 0.6598873293217198, "ident": 0.03179029948954236, "prot": 0.719428496941722, "supp": 16}, "strat": {"value": 0.35058369793321265, "held": 0.6559330974940638, "ident": 0.03237334380469611, "prot": 6.308313045507405e-16, "supp": 16}}, "32": {"fps": {"value": 0.11480777852474916, "held": 0.21932792505900073, "ident": 0.010616309680245045, "prot": 3.3043544524086407e-16, "supp": 32}, "factor": 0.0486425435350776, "j": 5, "s": [1, 16, 10], "ms_per_draw": 0.6292455196380615, "trace_ratio": 0.359771853463265, "varopt": {"value": 0.11834585855538424, "held": 0.22380961387721682, "ident": 0.010666802770454283, "prot": 0.35477573508159616, "supp": 32}, "strat": {"value": 0.11955821706441457, "held": 0.22577248476081474, "ident": 0.010883492230688673, "prot": 5.1067296082679e-16, "supp": 32}}, "64": {"fps": {"value": 0.030214125367105035, "held": 0.05878162377629731, "ident": 0.002812204745224396, "prot": 2.252968944824073e-16, "supp": 64}, "factor": 0.01945701741403104, "j": 19, "s": [0, 40, 5], "ms_per_draw": 0.604884147644043, "trace_ratio": 0.33863427341946745, "varopt": {"value": 0.03074072017409382, "held": 0.06051088026886992, "ident": 0.0028154347145202155, "prot": 0.1178828862696543, "supp": 64}, "strat": {"value": 0.03202461317191824, "held": 0.06199475950031663, "ident": 0.0029238875879855344, "prot": 3.9051461710283936e-16, "supp": 64}}, "128": {"fps": {"value": 0.005717228011391637, "held": 0.011305662632086268, "ident": 0.0005150779594019467, "prot": 1.1264844724120365e-16, "supp": 128}, "factor": 0.006840005471983562, "j": 57, "s": [0, 69, 2], "ms_per_draw": 0.6020807027816772, "trace_ratio": 0.31564154010295015, "varopt": {"value": 0.005731579004690534, "held": 0.011281368212403092, "ident": 0.0005146805724788688, "prot": 0.03058076116984775, "supp": 128}, "strat": {"value": 0.005814514686042615, "held": 0.011459153586362972, "ident": 0.0005190516036450921, "prot": 1.0513855075845675e-16, "supp": 128}}}}
{"part": "B", "row": 305, "seq": 6, "layer": 8, "head": 7, "res": {"16": {"fps": {"value": 1.0615088639477466e-08, "held": 5.232377022128567e-09, "ident": 4.537709905127397e-10, "prot": 5.6111286698056125e-18, "supp": 16}, "factor": 3.118105218348038e-05, "j": 11, "s": [1, 3, 1], "ms_per_draw": 0.594275712966919, "trace_ratio": 0.3371529631058364, "varopt": {"value": 9.517862675194985e-09, "held": 4.476549648713821e-09, "ident": 4.087049863087302e-10, "prot": 0.08584679991970941, "supp": 16}, "strat": {"value": 6.140517088997277e-07, "held": 4.5725475135491006e-07, "ident": 5.1929510390092175e-08, "prot": 2.445045999768128e-19, "supp": 16}}, "32": {"fps": {"value": 1.8485816950295246e-10, "held": 9.729554237264868e-11, "ident": 8.883278988703936e-12, "prot": 6.648256717779163e-19, "supp": 32}, "factor": 2.3751325762666967e-06, "j": 23, "s": [0, 8, 1], "ms_per_draw": 0.5900323390960693, "trace_ratio": 0.3808226146517447, "varopt": {"value": 1.8638013740864938e-10, "held": 9.570197792284445e-11, "ident": 8.661200055261231e-12, "prot": 0.01154739897688145, "supp": 32}, "strat": {"value": 6.166534520829999e-07, "held": 4.5670942399172565e-07, "ident": 5.2075921084627254e-08, "prot": 2.445045999768128e-19, "supp": 32}}, "64": {"fps": {"value": 5.36644287671925e-12, "held": 2.570277229371651e-12, "ident": 2.3859065076431157e-13, "prot": 1.3296513435558324e-19, "supp": 64}, "factor": 3.41069670686191e-07, "j": 50, "s": [0, 12, 2], "ms_per_draw": 0.6574198007583618, "trace_ratio": 0.3194869990798079, "varopt": {"value": 5.241662826765237e-12, "held": 2.6323323367797717e-12, "ident": 2.3346473523169664e-13, "prot": 0.002331932413307398, "supp": 64}, "strat": {"value": 5.3593654392579914e-11, "held": 2.5890809207604296e-11, "ident": 2.437768113023971e-12, "prot": 2.7591664927938946e-21, "supp": 64}}, "128": {"fps": {"value": 8.331751921433355e-15, "held": 3.987282502002443e-15, "ident": 3.7810658905853003e-16, "prot": 6.648256717779162e-21, "supp": 128}, "factor": 1.2114361875467954e-08, "j": 104, "s": [0, 22, 2], "ms_per_draw": 0.6173769235610962, "trace_ratio": 0.24288810527561952, "varopt": {"value": 8.226591166569463e-15, "held": 4.037381945802692e-15, "ident": 3.7501419913595304e-16, "prot": 6.535107473364781e-05, "supp": 128}, "strat": {"value": 3.0090877299641344e-14, "held": 1.4460357846795915e-14, "ident": 1.356971580497276e-15, "prot": 9.285656466133299e-23, "supp": 128}}}}
{"part": "B", "row": 306, "seq": 6, "layer": 9, "head": 0, "res": {"16": {"fps": {"value": 0.00024430466157959334, "held": 0.00019447470446711757, "ident": 1.2281557564328208e-05, "prot": 9.705493454355293e-17, "supp": 16}, "factor": 0.003870830583317567, "j": 10, "s": [1, 3, 2], "ms_per_draw": 0.6524699926376343, "trace_ratio": 0.3962962147779397, "varopt": {"value": 0.00026712083461727067, "held": 0.00021040289804688178, "ident": 1.2141177119864219e-05, "prot": 0.7370814998994389, "supp": 16}, "strat": {"value": 0.0007435534080113085, "held": 0.0006982858001559162, "ident": 4.1806304299438e-05, "prot": 1.9754723135219004e-15, "supp": 16}}, "32": {"fps": {"value": 2.3041131158620523e-05, "held": 1.9401608240402664e-05, "ident": 1.1219893080138926e-06, "prot": 1.0109889014953431e-16, "supp": 32}, "factor": 0.0006922796118974992, "j": 15, "s": [1, 10, 6], "ms_per_draw": 0.622428297996521, "trace_ratio": 0.313943678103112, "varopt": {"value": 2.4829759732305972e-05, "held": 2.0373038307859817e-05, "ident": 1.1306906646163431e-06, "prot": 0.2590853881336292, "supp": 32}, "strat": {"value": 0.0002621057821287502, "held": 0.0002378586585696293, "ident": 1.4005083338309438e-05, "prot": 1.8106811225781594e-15, "supp": 32}}, "64": {"fps": {"value": 2.0339271637389406e-06, "held": 1.7350510035227065e-06, "ident": 9.18077344452646e-08, "prot": 8.087911211962744e-18, "supp": 64}, "factor": 0.00015530250144324878, "j": 35, "s": [0, 24, 5], "ms_per_draw": 0.6379928588867188, "trace_ratio": 0.2770378537818193, "varopt": {"value": 2.0474081370386233e-06, "held": 1.7495002711159814e-06, "ident": 9.156252862758666e-08, "prot": 0.040634566001368146, "supp": 64}, "strat": {"value": 2.79149753851937e-06, "held": 2.354239509110534e-06, "ident": 1.2807117700558548e-07, "prot": 1.8104283753527857e-15, "supp": 64}}, "128": {"fps": {"value": 1.0165153692707215e-07, "held": 8.550632292118302e-08, "ident": 4.250485532242185e-09, "prot": 2.2629408605150175e-19, "supp": 128}, "factor": 2.6224205241202284e-05, "j": 82, "s": [0, 45, 1], "ms_per_draw": 0.6612880229949951, "trace_ratio": 0.27573055981187883, "varopt": {"value": 1.0120308209424453e-07, "held": 8.471917014102429e-08, "ident": 4.2226188610390504e-09, "prot": 0.0026812887626865346, "supp": 128}, "strat": {"value": 1.0325533725900761e-07, "held": 8.732692217793442e-08, "ident": 4.3675987701693915e-09, "prot": 1.8104283753527857e-15, "supp": 128}}}}
{"part": "B", "row": 307, "seq": 6, "layer": 9, "head": 7, "res": {"16": {"fps": {"value": 1.3892132041034468e-09, "held": 2.090684409971902e-09, "ident": 1.0132699043822676e-10, "prot": 2.783087608362735e-17, "supp": 16}, "factor": 1.3205765388296426e-05, "j": 10, "s": [1, 4, 1], "ms_per_draw": 0.6027048826217651, "trace_ratio": 0.30811555727779716, "varopt": {"value": 1.4205446847715425e-09, "held": 2.142202138950086e-09, "ident": 1.0209653176465817e-10, "prot": 0.13122454412744042, "supp": 16}, "strat": {"value": 8.731023525508471e-09, "held": 1.4056726387946847e-08, "ident": 7.949147681400747e-10, "prot": 1.6698525650176411e-16, "supp": 16}}, "32": {"fps": {"value": 9.787197480741854e-12, "held": 1.4282407880780606e-11, "ident": 5.921913960107591e-13, "prot": 2.319239673635613e-18, "supp": 32}, "factor": 6.978269487485022e-07, "j": 23, "s": [1, 7, 1], "ms_per_draw": 0.6147284507751465, "trace_ratio": 0.3498334196749983, "varopt": {"value": 9.215946428393822e-12, "held": 1.3334611382254307e-11, "ident": 5.631015509195634e-13, "prot": 0.0093758433953045, "supp": 32}, "strat": {"value": 2.2632433293394522e-10, "held": 3.226389692918885e-10, "ident": 1.5025724203261566e-11, "prot": 7.373236847786808e-17, "supp": 32}}, "64": {"fps": {"value": 1.1419263891104098e-13, "held": 1.528802727198198e-13, "ident": 6.813473517068468e-15, "prot": 3.623811990055645e-19, "supp": 64}, "factor": 6.30079497394327e-08, "j": 48, "s": [0, 14, 2], "ms_per_draw": 0.597000241279602, "trace_ratio": 0.2635390462664151, "varopt": {"value": 1.1748320492757241e-13, "held": 1.5543141980703225e-13, "ident": 6.761763218094701e-15, "prot": 0.001170375205842843, "supp": 64}, "strat": {"value": 8.254120444732349e-13, "held": 1.1179682931784523e-12, "ident": 4.676322228259447e-14, "prot": 7.373247132632401e-17, "supp": 64}}, "128": {"fps": {"value": 3.2097002222581232e-16, "held": 4.0518128282239924e-16, "ident": 1.620508674607193e-17, "prot": 1.9251501197170614e-20, "supp": 128}, "factor": 2.5109640634521614e-09, "j": 108, "s": [0, 18, 2], "ms_per_draw": 0.5415933132171631, "trace_ratio": 0.27601310401990464, "varopt": {"value": 3.231276316020663e-16, "held": 4.067678487769261e-16, "ident": 1.6136179057958845e-17, "prot": 2.9429690318769564e-05, "supp": 128}, "strat": {"value": 9.757144759156707e-16, "held": 1.2038954626548987e-15, "ident": 4.9833476237857055e-17, "prot": 7.373247134433062e-17, "supp": 128}}}}
{"part": "B", "row": 309, "seq": 6, "layer": 10, "head": 7, "res": {"16": {"fps": {"value": 0.30640966389575147, "held": 0.2995804187864612, "ident": 0.015610022354770554, "prot": 3.0735871848923824e-16, "supp": 16}, "factor": 0.09030352466348124, "j": 3, "s": [1, 5, 7], "ms_per_draw": 0.6783274412155151, "trace_ratio": 0.359802432079688, "varopt": {"value": 0.3032253240067242, "held": 0.2964215744343443, "ident": 0.015526128202688175, "prot": 0.8494598279674079, "supp": 16}, "strat": {"value": 0.30429407530154423, "held": 0.2985688836650212, "ident": 0.01565802646546351, "prot": 2.378260820828099e-16, "supp": 16}}, "32": {"fps": {"value": 0.0747611057923667, "held": 0.07305183145758434, "ident": 0.003717512812923566, "prot": 1.297233174997145e-16, "supp": 32}, "factor": 0.03473212487056971, "j": 9, "s": [1, 13, 9], "ms_per_draw": 0.644011378288269, "trace_ratio": 0.29632707771855504, "varopt": {"value": 0.07585935983577051, "held": 0.07501265100033946, "ident": 0.0037088978737655942, "prot": 0.4405603604188468, "supp": 32}, "strat": {"value": 0.0746739823134566, "held": 0.07439360329831404, "ident": 0.003746312010593162, "prot": 1.9978316701800486e-16, "supp": 32}}, "64": {"fps": {"value": 0.01019250288001906, "held": 0.00972197561437216, "ident": 0.00044971261946063194, "prot": 7.29693660935894e-17, "supp": 64}, "factor": 0.009790067003896076, "j": 32, "s": [0, 28, 4], "ms_per_draw": 0.620356559753418, "trace_ratio": 0.30562070085079945, "varopt": {"value": 0.010061352476565984, "held": 0.009835912184868387, "ident": 0.00044800040316787516, "prot": 0.07838246500000069, "supp": 64}, "strat": {"value": 0.010214185984643956, "held": 0.009783397315008586, "ident": 0.00045286346842124376, "prot": 1.229434873956953e-16, "supp": 64}}, "128": {"fps": {"value": 0.0010384450863903324, "held": 0.0010358924789674706, "ident": 4.5290163544667414e-05, "prot": 1.8917983802041697e-17, "supp": 128}, "factor": 0.002283493043131666, "j": 38, "s": [1, 57, 32], "ms_per_draw": 0.60944664478302, "trace_ratio": 0.03218931375072603, "varopt": {"value": 0.0009956484239473306, "held": 0.0009976796225435547, "ident": 4.300168193560808e-05, "prot": 0.012568752037077054, "supp": 128}, "strat": {"value": 0.0009748259216209071, "held": 0.000987412632231053, "ident": 4.327259673676751e-05, "prot": 1.1934162741339955e-16, "supp": 128}}}}
{"part": "B", "row": 308, "seq": 6, "layer": 10, "head": 0, "res": {"16": {"fps": {"value": 0.3695058203540208, "held": 0.42580879943327227, "ident": 0.020117157666814742, "prot": 4.580130761238713e-16, "supp": 16}, "factor": 0.0935530835391342, "j": 0, "s": [1, 6, 9], "ms_per_draw": 0.8011192083358765, "trace_ratio": 0.33763566892752844, "varopt": {"value": 0.37691427794636667, "held": 0.43103706615880616, "ident": 0.02006895979721683, "prot": 0.8424669731119047, "supp": 16}, "strat": {"value": 0.3677146436348786, "held": 0.4294107750406586, "ident": 0.020458743537367013, "prot": 3.2140619114587157e-16, "supp": 16}}, "32": {"fps": {"value": 0.10277562252308839, "held": 0.10582415014839225, "ident": 0.005158468233509062, "prot": 2.0406523193637829e-16, "supp": 32}, "factor": 0.040294024168912826, "j": 9, "s": [1, 14, 8], "ms_per_draw": 0.6208908557891846, "trace_ratio": 0.3016258753267876, "varopt": {"value": 0.10611015823270308, "held": 0.10681981231177608, "ident": 0.005161083038748486, "prot": 0.43116072837626973, "supp": 32}, "strat": {"value": 0.11484758874021611, "held": 0.1187475939855939, "ident": 0.005869977756986968, "prot": 2.719590848157375e-16, "supp": 32}}, "64": {"fps": {"value": 0.012332435262109732, "held": 0.011275451761514352, "ident": 0.00054796767745448, "prot": 7.70913098426318e-17, "supp": 64}, "factor": 0.011589944516980345, "j": 35, "s": [0, 25, 4], "ms_per_draw": 0.6262881755828857, "trace_ratio": 0.29555505376983515, "varopt": {"value": 0.012461498406170958, "held": 0.011559746385003112, "ident": 0.0005479949554406054, "prot": 0.07245871981265872, "supp": 64}, "strat": {"value": 0.01848428089272196, "held": 0.01755918075020832, "ident": 0.0008871543480262196, "prot": 7.255652691071229e-17, "supp": 64}}, "128": {"fps": {"value": 0.0006831458974689237, "held": 0.0006064143535154496, "ident": 2.8062871969338622e-05, "prot": 2.040652319363783e-17, "supp": 128}, "factor": 0.002074623644746875, "j": 82, "s": [0, 45, 1], "ms_per_draw": 0.6134049892425537, "trace_ratio": 0.28962649499040444, "varopt": {"value": 0.0006814920639893872, "held": 0.000611788477106997, "ident": 2.8001468435121417e-05, "prot": 0.007901170138121257, "supp": 128}, "strat": {"value": 0.0012217016435620077, "held": 0.0011057413860143953, "ident": 5.584641969532104e-05, "prot": 2.4941306125557347e-17, "supp": 128}}}}
{"part": "B", "row": 311, "seq": 6, "layer": 11, "head": 7, "res": {"16": {"fps": {"value": 1.7913172951352922e-11, "held": 1.7215743910036594e-11, "ident": 7.559860133415957e-13, "prot": 1.1952046894131127e-17, "supp": 16}, "factor": 9.506413529621058e-07, "j": 7, "s": [1, 7, 1], "ms_per_draw": 0.601399302482605, "trace_ratio": 0.2880810872676168, "varopt": {"value": 1.8609331904382348e-11, "held": 1.7322877585410474e-11, "ident": 7.438713870706348e-13, "prot": 0.011275584015053373, "supp": 16}, "strat": {"value": 4.66260479425972e-11, "held": 4.1876434127631466e-11, "ident": 1.8043466617309149e-12, "prot": 1.9557894917669115e-17, "supp": 16}}, "32": {"fps": {"value": 1.2820022617324173e-12, "held": 1.2954599235087712e-12, "ident": 5.665155524196746e-14, "prot": 3.2596491529448526e-18, "supp": 32}, "factor": 1.813917355416044e-07, "j": 18, "s": [1, 10, 3], "ms_per_draw": 0.5838903188705444, "trace_ratio": 0.29299495425271666, "varopt": {"value": 1.3089646967160235e-12, "held": 1.311300963080525e-12, "ident": 5.682403026951313e-14, "prot": 0.003102383518070539, "supp": 32}, "strat": {"value": 4.133577254804283e-12, "held": 3.7864911765793045e-12, "ident": 1.6564615374482453e-13, "prot": 1.1952046894131127e-17, "supp": 32}}, "64": {"fps": {"value": 2.9391609914090456e-14, "held": 2.8477041633255686e-14, "ident": 1.1749078042085948e-15, "prot": 7.470029308831954e-19, "supp": 64}, "factor": 2.3930287860300466e-08, "j": 47, "s": [0, 16, 1], "ms_per_draw": 0.5904409885406494, "trace_ratio": 0.25862243256071776, "varopt": {"value": 2.840270283911109e-14, "held": 2.803743933777751e-14, "ident": 1.1507557350417358e-15, "prot": 0.0004227045012974442, "supp": 64}, "strat": {"value": 1.0877209513522093e-13, "held": 1.0132768694927867e-13, "ident": 4.507630944186804e-15, "prot": 1.2223684323543197e-18, "supp": 64}}, "128": {"fps": {"value": 2.6149505344695207e-17, "held": 2.5072995116496242e-17, "ident": 1.0552797720732687e-18, "prot": 1.9099506755536245e-20, "supp": 128}, "factor": 6.345700161855847e-10, "j": 107, "s": [0, 19, 2], "ms_per_draw": 0.4908547401428222, "trace_ratio": 0.2640330127967845, "varopt": {"value": 2.6162392578268453e-17, "held": 2.5277263713725804e-17, "ident": 1.0492167638377008e-18, "prot": 1.4546777934682968e-05, "supp": 128}, "strat": {"value": 1.0382280655879793e-16, "held": 1.0143932175542366e-16, "ident": 4.151537171399053e-18, "prot": 3.2304383249105164e-19, "supp": 128}}}}
{"part": "B", "row": 310, "seq": 6, "layer": 11, "head": 0, "res": {"16": {"fps": {"value": 0.22073601887775168, "held": 0.23113179556000182, "ident": 0.011326852496220525, "prot": 7.885540063230639e-16, "supp": 16}, "factor": 0.09972390018124447, "j": 6, "s": [1, 2, 7], "ms_per_draw": 0.6655353307723999, "trace_ratio": 0.28702038732132384, "varopt": {"value": 0.228085454958044, "held": 0.23768806459670466, "ident": 0.01121404920489903, "prot": 2.450182081556308, "supp": 16}, "strat": {"value": 0.23563109653337916, "held": 0.24379137689947966, "ident": 0.01206320917155773, "prot": 1.162079588265568e-15, "supp": 16}}, "32": {"fps": {"value": 0.005322460273411801, "held": 0.00577495962573134, "ident": 0.00026574738694703544, "prot": 2.719474679177057e-17, "supp": 32}, "factor": 0.01626425034326577, "j": 24, "s": [1, 5, 2], "ms_per_draw": 0.7375286817550659, "trace_ratio": 0.3465901557290238, "varopt": {"value": 0.005525379289027067, "held": 0.005841764173557217, "ident": 0.0002578316277523649, "prot": 0.30860684599634763, "supp": 32}, "strat": {"value": 0.006505019104036167, "held": 0.006164200858950571, "ident": 0.0003016666693301722, "prot": 6.355122748327325e-17, "supp": 32}}, "64": {"fps": {"value": 3.453873281346624e-05, "held": 4.215171947648908e-05, "ident": 1.5794110410876666e-06, "prot": 3.779106502398635e-18, "supp": 64}, "factor": 0.0009432959980733246, "j": 51, "s": [0, 12, 1], "ms_per_draw": 0.671872615814209, "trace_ratio": 0.2973683631381514, "varopt": {"value": 3.558515489691187e-05, "held": 4.279899298244776e-05, "ident": 1.5591169418412765e-06, "prot": 0.013013083934877386, "supp": 64}, "strat": {"value": 3.578207592876365e-05, "held": 4.277544173365519e-05, "ident": 1.7406082554423057e-06, "prot": 3.1127131828542e-17, "supp": 64}}, "128": {"fps": {"value": 1.512780241024808e-07, "held": 1.6274706288776605e-07, "ident": 6.176349932772441e-09, "prot": 3.0566302592930136e-19, "supp": 128}, "factor": 3.849734151940591e-05, "j": 65, "s": [1, 30, 32], "ms_per_draw": 0.5095201730728149, "trace_ratio": 0.00023394173911036898, "varopt": {"value": 1.532805316433713e-07, "held": 1.6377685051820926e-07, "ident": 6.192817377502186e-09, "prot": 2.964005099920498e-19, "supp": 128}, "strat": {"value": 1.8168597579473392e-07, "held": 2.438375811394296e-07, "ident": 1.3436266818702862e-08, "prot": 1.7184770697007563e-17, "supp": 128}}}}
{"part": "B", "row": 312, "seq": 6, "layer": 12, "head": 0, "res": {"16": {"fps": {"value": 0.0002853657270349615, "held": 0.0002800887003044843, "ident": 1.1750888820950673e-05, "prot": 2.995167541912655e-17, "supp": 16}, "factor": 0.002751560314741218, "j": 5, "s": [1, 8, 2], "ms_per_draw": 0.6998783349990845, "trace_ratio": 0.3594828470355749, "varopt": {"value": 0.00029313736784270916, "held": 0.0002923837223296193, "ident": 1.182075343704988e-05, "prot": 0.3617939053422329, "supp": 16}, "strat": {"value": 0.002369827166425967, "held": 0.0023755587000000257, "ident": 9.62457178764104e-05, "prot": 1.1070563786599991e-17, "supp": 16}}, "32": {"fps": {"value": 5.5788508202358656e-05, "held": 5.1844052822190605e-05, "ident": 2.247824741841701e-06, "prot": 2.722879583556959e-17, "supp": 32}, "factor": 0.0008840168731867837, "j": 12, "s": [1, 16, 3], "ms_per_draw": 0.7372220754623413, "trace_ratio": 0.3205265866356413, "varopt": {"value": 5.620229997247337e-05, "held": 5.3307733638788245e-05, "ident": 2.259121871504649e-06, "prot": 0.1332078955349448, "supp": 32}, "strat": {"value": 0.0008900472323800037, "held": 0.0008837803000253913, "ident": 3.585282273434497e-05, "prot": 1.1070563786599991e-17, "supp": 32}}, "64": {"fps": {"value": 6.361212384536092e-06, "held": 5.802545574805549e-06, "ident": 2.396091137266467e-07, "prot": 1.0210798438338597e-18, "supp": 64}, "factor": 0.00023951245710154286, "j": 34, "s": [0, 29, 1], "ms_per_draw": 0.6026229858398438, "trace_ratio": 0.2861828842221078, "varopt": {"value": 6.369444206899252e-06, "held": 5.8078029364994176e-06, "ident": 2.3794610594791663e-07, "prot": 0.038489456772362686, "supp": 64}, "strat": {"value": 2.002590949431758e-05, "held": 1.9210742919117183e-05, "ident": 8.198954218430594e-07, "prot": 1.6144572188791654e-18, "supp": 64}}, "128": {"fps": {"value": 2.0218724984696731e-07, "held": 1.7883416291982924e-07, "ident": 7.660945525116157e-09, "prot": 4.679949284238523e-19, "supp": 128}, "factor": 4.041054446554538e-05, "j": 93, "s": [0, 33, 2], "ms_per_draw": 0.5482450723648071, "trace_ratio": 0.2785774062698006, "varopt": {"value": 2.0335623164618333e-07, "held": 1.7613930407212915e-07, "ident": 7.557642484930514e-09, "prot": 0.007075442137247922, "supp": 128}, "strat": {"value": 4.252579736691051e-07, "held": 3.9332814933840327e-07, "ident": 1.6629141763254035e-08, "prot": 3.3154032173411435e-19, "supp": 128}}}}
{"part": "B", "row": 313, "seq": 6, "layer": 12, "head": 7, "res": {"16": {"fps": {"value": 0.2601958372280294, "held": 0.3075804925781239, "ident": 0.01137022640996363, "prot": 5.538939901254144e-16, "supp": 16}, "factor": 0.10645062800208019, "j": 5, "s": [1, 2, 8], "ms_per_draw": 0.7271794080734253, "trace_ratio": 0.22167350752295004, "varopt": {"value": 0.27140224582498995, "held": 0.323171724317844, "ident": 0.011452766864908844, "prot": 2.1492116140683684, "supp": 16}, "strat": {"value": 0.27254019505649113, "held": 0.3270459469730096, "ident": 0.011973415843001394, "prot": 7.616042364224448e-16, "supp": 16}}, "32": {"fps": {"value": 0.01819083059502593, "held": 0.018779637344472647, "ident": 0.0007758293030373187, "prot": 3.46183743828384e-17, "supp": 32}, "factor": 0.022325570931136962, "j": 19, "s": [1, 7, 5], "ms_per_draw": 0.6580256223678589, "trace_ratio": 0.29372516587703734, "varopt": {"value": 0.01876791864556594, "held": 0.019254805317829835, "ident": 0.0007712633363180833, "prot": 0.38976371923997266, "supp": 32}, "strat": {"value": 0.018358706998383278, "held": 0.019244117592906073, "ident": 0.0007850112880259504, "prot": 3.721475246155128e-16, "supp": 32}}, "64": {"fps": {"value": 0.00037296985548316284, "held": 0.00040604304971039604, "ident": 1.4846486826311022e-05, "prot": 6.1902038607193934e-18, "supp": 64}, "factor": 0.002627499552147455, "j": 47, "s": [0, 16, 1], "ms_per_draw": 0.5592447519302368, "trace_ratio": 0.27217671012759326, "varopt": {"value": 0.00037732906197294477, "held": 0.00040256425564383786, "ident": 1.4769083575868554e-05, "prot": 0.029991142147941918, "supp": 64}, "strat": {"value": 0.0003794943004407446, "held": 0.0004219180578720017, "ident": 1.5615210127944408e-05, "prot": 2.6180145627021537e-16, "supp": 64}}, "128": {"fps": {"value": 3.770783700165977e-06, "held": 4.113373322918379e-06, "ident": 1.4552109916755406e-07, "prot": 1.3541070945323674e-18, "supp": 128}, "factor": 0.0001634617623230296, "j": 59, "s": [1, 36, 32], "ms_per_draw": 0.534537672996521, "trace_ratio": 0.0011387879387380548, "varopt": {"value": 3.6930437791303784e-06, "held": 4.093637202619544e-06, "ident": 1.446516013964953e-07, "prot": 9.027380630215783e-19, "supp": 128}, "strat": {"value": 3.820599940800964e-06, "held": 4.136350297527508e-06, "ident": 1.6246223621924413e-07, "prot": 2.574741594723606e-16, "supp": 128}}}}
{"part": "B", "row": 314, "seq": 6, "layer": 13, "head": 0, "res": {"16": {"fps": {"value": 0.5395369954671452, "held": 0.7537913218626611, "ident": 0.030734746357539, "prot": 3.839786191654663e-16, "supp": 16}, "factor": 0.14143093695632453, "j": 3, "s": [1, 7, 5], "ms_per_draw": 0.7705198526382446, "trace_ratio": 0.30101639822322085, "varopt": {"value": 0.5192054430946398, "held": 0.7161566037975726, "ident": 0.0285934592395776, "prot": 2.3626710765812042, "supp": 16}, "strat": {"value": 0.5481399469552084, "held": 0.7620803987214144, "ident": 0.030936928491223075, "prot": 4.1960550135607655e-16, "supp": 16}}, "32": {"fps": {"value": 0.0900682405609914, "held": 0.12412846885926249, "ident": 0.004737396828153559, "prot": 3.0084922738737565e-16, "supp": 32}, "factor": 0.04620908893117695, "j": 18, "s": [0, 9, 5], "ms_per_draw": 0.7839529514312744, "trace_ratio": 0.3466279913489836, "varopt": {"value": 0.09092667635430057, "held": 0.12343374786474687, "ident": 0.004696379560687365, "prot": 1.0, "supp": 32}, "strat": {"value": 0.1083917653200406, "held": 0.14609173637076078, "ident": 0.005520469034640867, "prot": 1.9001003834992145e-16, "supp": 32}}, "64": {"fps": {"value": 0.007480320132601623, "held": 0.01016829311187902, "ident": 0.00036503017833767635, "prot": 6.729522191559719e-17, "supp": 64}, "factor": 0.00978318294062078, "j": 36, "s": [1, 20, 7], "ms_per_draw": 0.7132313251495361, "trace_ratio": 0.2950803148053117, "varopt": {"value": 0.007576452417105205, "held": 0.01040087616737735, "ident": 0.000364655841742679, "prot": 0.05455867473102587, "supp": 64}, "strat": {"value": 0.011470449100683967, "held": 0.015246101846532927, "ident": 0.0005437077623949236, "prot": 7.125376438122055e-17, "supp": 64}}, "128": {"fps": {"value": 0.0004504691103377837, "held": 0.0006550717787329123, "ident": 2.193736906658301e-05, "prot": 3.166833972498691e-17, "supp": 128}, "factor": 0.0017848285784560257, "j": 45, "s": [1, 50, 32], "ms_per_draw": 0.6973234415054321, "trace_ratio": 0.027712120370360322, "varopt": {"value": 0.00040788824716241377, "held": 0.0005907060358240615, "ident": 1.9832475581499908e-05, "prot": 0.006813786427409578, "supp": 128}, "strat": {"value": 0.0007187905438197568, "held": 0.0009548657971001236, "ident": 3.6919540199735804e-05, "prot": 4.156469588904532e-17, "supp": 128}}}}
{"part": "B", "row": 316, "seq": 6, "layer": 14, "head": 0, "res": {"16": {"fps": {"value": 0.15061460947388947, "held": 0.24058503856916263, "ident": 0.007663766864789451, "prot": 3.648798639321669e-16, "supp": 16}, "factor": 0.07074705691203577, "j": 4, "s": [1, 3, 8], "ms_per_draw": 0.629069447517395, "trace_ratio": 0.29931495827793847, "varopt": {"value": 0.15600480363972974, "held": 0.247919136209287, "ident": 0.007646299047944049, "prot": 1.3581159873658057, "supp": 16}, "strat": {"value": 0.15221260405681192, "held": 0.24616638409741795, "ident": 0.00774758403713299, "prot": 6.302470377010155e-16, "supp": 16}}, "32": {"fps": {"value": 0.017123735339556967, "held": 0.02529544948196307, "ident": 0.0008748207346683081, "prot": 1.0780541434359476e-16, "supp": 32}, "factor": 0.020960995274824867, "j": 15, "s": [1, 7, 9], "ms_per_draw": 0.6218016147613525, "trace_ratio": 0.27344034665040196, "varopt": {"value": 0.01770438025769071, "held": 0.02614956394253593, "ident": 0.0008728473762731678, "prot": 0.4585261370091558, "supp": 32}, "strat": {"value": 0.01736243185489605, "held": 0.025515740769112172, "ident": 0.0008907879294379006, "prot": 1.990253803266365e-16, "supp": 32}}, "64": {"fps": {"value": 0.0007594266643455192, "held": 0.0009311541994696812, "ident": 3.498440222111099e-05, "prot": 2.4573736475255315e-17, "supp": 64}, "factor": 0.0036867079370239532, "j": 42, "s": [0, 20, 2], "ms_per_draw": 0.6114195585250854, "trace_ratio": 0.2494837105964823, "varopt": {"value": 0.0007583099185584323, "held": 0.0009389341557226807, "ident": 3.507764322840796e-05, "prot": 0.03023686622375177, "supp": 64}, "strat": {"value": 0.001118716112639329, "held": 0.0015203280996464769, "ident": 5.732890525416902e-05, "prot": 3.731725881124434e-17, "supp": 64}}, "128": {"fps": {"value": 2.8831400556998323e-06, "held": 3.926331359674806e-06, "ident": 1.2496457014990592e-07, "prot": 1.925553977538663e-18, "supp": 128}, "factor": 0.00018371277385130036, "j": 70, "s": [1, 25, 32], "ms_per_draw": 0.5090079307556152, "trace_ratio": 0.0012569989426848521, "varopt": {"value": 2.918857535046734e-06, "held": 3.945184379359324e-06, "ident": 1.2554663928982076e-07, "prot": 1.7880144077144725e-18, "supp": 128}, "strat": {"value": 4.9796506283269074e-05, "held": 9.558031549737661e-05, "ident": 3.558081453863345e-06, "prot": 2.902453463096782e-17, "supp": 128}}}}
{"part": "B", "row": 315, "seq": 6, "layer": 13, "head": 7, "res": {"16": {"fps": {"value": 0.722933928200207, "held": 0.5162462713776685, "ident": 0.02695652884965608, "prot": 1.0583688878435906e-15, "supp": 16}, "factor": 0.10049129226511729, "j": 0, "s": [1, 10, 5], "ms_per_draw": 0.7631350755691528, "trace_ratio": 0.3768501354269697, "varopt": {"value": 0.7351189585723437, "held": 0.5320220020613106, "ident": 0.026857581617846547, "prot": 1.0858924521511784, "supp": 16}, "strat": {"value": 0.7327361040048411, "held": 0.5230278531713518, "ident": 0.027212454994568824, "prot": 1.1171671593904567e-15, "supp": 16}}, "32": {"fps": {"value": 0.22965252574112766, "held": 0.16359145457568394, "ident": 0.008462563971779047, "prot": 7.055792585623937e-16, "supp": 32}, "factor": 0.04631169240723315, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.7695143222808838, "trace_ratio": 0.3297366599132554, "varopt": {"value": 0.23459527266124547, "held": 0.16850827739520505, "ident": 0.008466146058362753, "prot": 0.6064651364180299, "supp": 32}, "strat": {"value": 0.23397704053936635, "held": 0.16899576159328733, "ident": 0.008621659620071982, "prot": 5.585835796952284e-16, "supp": 32}}, "64": {"fps": {"value": 0.04471785968449628, "held": 0.03160520758278014, "ident": 0.0016189123568399362, "prot": 3.8218876505463e-16, "supp": 64}, "factor": 0.01737966513116294, "j": 23, "s": [1, 28, 12], "ms_per_draw": 0.6084151268005371, "trace_ratio": 0.2753420971616754, "varopt": {"value": 0.04584916577689988, "held": 0.032482467720408435, "ident": 0.001624327818893591, "prot": 0.25881633939288023, "supp": 64}, "strat": {"value": 0.050974796411087736, "held": 0.03653452913840859, "ident": 0.0018489083809620386, "prot": 4.1158790082806303e-16, "supp": 64}}, "128": {"fps": {"value": 0.003616373457232215, "held": 0.002544889367133601, "ident": 0.00012652648615662132, "prot": 9.55471912636575e-17, "supp": 128}, "factor": 0.004125848960916204, "j": 77, "s": [0, 49, 2], "ms_per_draw": 0.5845972299575806, "trace_ratio": 0.29892546469125286, "varopt": {"value": 0.003636499112407718, "held": 0.0026114886006549077, "ident": 0.00012668600202011198, "prot": 0.023689510341717818, "supp": 128}, "strat": {"value": 0.007403461759075734, "held": 0.00522307831957565, "ident": 0.00028463511688827113, "prot": 1.5434546281052364e-16, "supp": 128}}}}
{"part": "B", "row": 317, "seq": 6, "layer": 14, "head": 7, "res": {"16": {"fps": {"value": 0.40689695641588547, "held": 0.2601222947219495, "ident": 0.013000586742425392, "prot": 6.246404679591169e-16, "supp": 16}, "factor": 0.10275473957179283, "j": 6, "s": [1, 2, 7], "ms_per_draw": 0.7262095212936401, "trace_ratio": 0.30135766147055704, "varopt": {"value": 0.41008589245369303, "held": 0.25297199746974613, "ident": 0.012486705482038722, "prot": 2.0128032124974142, "supp": 16}, "strat": {"value": 0.42454770279799936, "held": 0.2787095160455767, "ident": 0.013469633360027237, "prot": 8.103443908658814e-16, "supp": 16}}, "32": {"fps": {"value": 0.018967566209099326, "held": 0.010889135362978999, "ident": 0.0006404388416270261, "prot": 4.2205437024264657e-17, "supp": 32}, "factor": 0.021692687606027296, "j": 19, "s": [1, 9, 3], "ms_per_draw": 0.5888289213180542, "trace_ratio": 0.26003364544281066, "varopt": {"value": 0.01972159998011498, "held": 0.011475627076241593, "ident": 0.0006432786086845009, "prot": 0.47962558113916554, "supp": 32}, "strat": {"value": 0.0228662289675093, "held": 0.012061601628498604, "ident": 0.0007096866841234257, "prot": 8.441087404852931e-17, "supp": 32}}, "64": {"fps": {"value": 7.628132426108521e-05, "held": 6.075540274012706e-05, "ident": 2.976791258498608e-06, "prot": 1.947192474966528e-18, "supp": 64}, "factor": 0.0014364993225070785, "j": 55, "s": [0, 8, 1], "ms_per_draw": 0.542845606803894, "trace_ratio": 0.3596013717979227, "varopt": {"value": 7.463675283722069e-05, "held": 5.863693715645527e-05, "ident": 2.8688969800639415e-06, "prot": 0.016774811784874496, "supp": 64}, "strat": {"value": 7.440050583852781e-05, "held": 5.72188902081348e-05, "ident": 2.937148126261351e-06, "prot": 7.201302692265157e-17, "supp": 64}}, "128": {"fps": {"value": 1.4762227075048993e-07, "held": 1.22539116578343e-07, "ident": 5.1383216166134885e-09, "prot": 1.7670068665229434e-19, "supp": 128}, "factor": 3.856944657460172e-05, "j": 71, "s": [1, 24, 32], "ms_per_draw": 0.5733915567398071, "trace_ratio": 0.00016560775822319068, "varopt": {"value": 1.470089378502452e-07, "held": 1.243712820667508e-07, "ident": 5.130506188943564e-09, "prot": 1.7067025676997457e-19, "supp": 128}, "strat": {"value": 4.891922316565417e-07, "held": 2.6431114094010066e-07, "ident": 1.9952734956402733e-08, "prot": 7.174924294124991e-17, "supp": 128}}}}
{"part": "B", "row": 318, "seq": 6, "layer": 15, "head": 0, "res": {"16": {"fps": {"value": 0.7243349200641808, "held": 0.8929951551093469, "ident": 0.029508169716814595, "prot": 4.4053730538398544e-16, "supp": 16}, "factor": 0.12313406451358551, "j": 2, "s": [1, 7, 6], "ms_per_draw": 0.6383870840072632, "trace_ratio": 0.3229123390539036, "varopt": {"value": 0.6764238691321556, "held": 0.8483836110641896, "ident": 0.027568414801702447, "prot": 2.6057507618133386, "supp": 16}, "strat": {"value": 0.7261705118807372, "held": 0.8977862471776377, "ident": 0.02976634971331616, "prot": 3.840355267375424e-16, "supp": 16}}, "32": {"fps": {"value": 0.14696289917675126, "held": 0.16454167772850808, "ident": 0.005739513660165407, "prot": 1.5273137040366628e-16, "supp": 32}, "factor": 0.046213016875150004, "j": 12, "s": [1, 13, 6], "ms_per_draw": 0.6145224571228027, "trace_ratio": 0.30445521075684745, "varopt": {"value": 0.14619252159280893, "held": 0.16921227320559398, "ident": 0.005728133218289532, "prot": 1.0, "supp": 32}, "strat": {"value": 0.14513994843754635, "held": 0.16381529201037706, "ident": 0.005807354513527395, "prot": 3.5048759566621684e-16, "supp": 32}}, "64": {"fps": {"value": 0.013314609651069138, "held": 0.014005638657502456, "ident": 0.0005078578525634645, "prot": 4.9880476461312975e-17, "supp": 64}, "factor": 0.01239079842630133, "j": 34, "s": [1, 20, 9], "ms_per_draw": 0.5852338075637817, "trace_ratio": 0.24338339178146282, "varopt": {"value": 0.01378154119801291, "held": 0.014580893277669043, "ident": 0.0005072143683016355, "prot": 0.06435349836846165, "supp": 64}, "strat": {"value": 0.013951215722954706, "held": 0.014448180011857683, "ident": 0.0005660942807241011, "prot": 1.262461616631461e-16, "supp": 64}}, "128": {"fps": {"value": 0.00014133545678510911, "held": 0.00016977580147301103, "ident": 5.471066229009674e-06, "prot": 9.297411818286767e-18, "supp": 128}, "factor": 0.0011332857031215817, "j": 65, "s": [1, 30, 32], "ms_per_draw": 0.5150086879730225, "trace_ratio": 0.010726698212275962, "varopt": {"value": 0.00014070409372697273, "held": 0.0001694686224929383, "ident": 5.468544476989145e-06, "prot": 1.015266335053273e-17, "supp": 128}, "strat": {"value": 0.0009519643132191069, "held": 0.0009234348485877585, "ident": 3.9243718373115094e-05, "prot": 1.8760356191201783e-17, "supp": 128}}}}
{"part": "B", "row": 319, "seq": 6, "layer": 15, "head": 7, "res": {"16": {"fps": {"value": 0.8261022801830502, "held": 0.6471696299264197, "ident": 0.030071658643793374, "prot": 4.45414912537195e-16, "supp": 16}, "factor": 0.12618580797281923, "j": 2, "s": [1, 5, 8], "ms_per_draw": 0.7311190366744995, "trace_ratio": 0.31229683648503825, "varopt": {"value": 0.8005094494305566, "held": 0.6123518510064692, "ident": 0.02753273363546228, "prot": 3.677055171135341, "supp": 16}, "strat": {"value": 0.8607288437384928, "held": 0.654711814141172, "ident": 0.030919306002470136, "prot": 4.839075592996686e-16, "supp": 16}}, "32": {"fps": {"value": 0.12168492020485878, "held": 0.10302007824597746, "ident": 0.004646455289184286, "prot": 1.0448004121242844e-16, "supp": 32}, "factor": 0.043724414974133416, "j": 15, "s": [1, 9, 7], "ms_per_draw": 0.7146034240722656, "trace_ratio": 0.3209202413755269, "varopt": {"value": 0.1258096380066648, "held": 0.10562035592173526, "ident": 0.004547250796762987, "prot": 1.0, "supp": 32}, "strat": {"value": 0.13346157071444492, "held": 0.11333546146245974, "ident": 0.005069392720349258, "prot": 2.1995798149984935e-16, "supp": 32}}, "64": {"fps": {"value": 0.008341656605005621, "held": 0.007501639325852974, "ident": 0.00027787418540315724, "prot": 3.6141471208897845e-17, "supp": 64}, "factor": 0.009756993314870708, "j": 39, "s": [1, 21, 3], "ms_per_draw": 0.6939835548400879, "trace_ratio": 0.25698499660743107, "varopt": {"value": 0.008528897555546418, "held": 0.007522196759526705, "ident": 0.00027789970912591, "prot": 0.0485372403566933, "supp": 64}, "strat": {"value": 0.010420066006293863, "held": 0.009210285402725607, "ident": 0.00037192188630362456, "prot": 6.048844491245857e-17, "supp": 64}}, "128": {"fps": {"value": 0.00010895096341983851, "held": 9.671242582961473e-05, "ident": 3.556527371357949e-06, "prot": 4.033646340278777e-18, "supp": 128}, "factor": 0.0009068061614020059, "j": 96, "s": [0, 31, 1], "ms_per_draw": 0.5287275314331055, "trace_ratio": 0.28081441488620673, "varopt": {"value": 0.00010854301626050167, "held": 9.680639964919643e-05, "ident": 3.537570033811659e-06, "prot": 0.001850063744861096, "supp": 128}, "strat": {"value": 0.00019735098239677328, "held": 0.00019981220982916728, "ident": 7.227250390282221e-06, "prot": 2.1995798149984937e-17, "supp": 128}}}}
{"part": "B", "row": 320, "seq": 6, "layer": 16, "head": 0, "res": {"16": {"fps": {"value": 0.26365559408386924, "held": 0.4320712724009227, "ident": 0.008033478803338958, "prot": 8.215033102267123e-16, "supp": 16}, "factor": 0.08029890699181914, "j": 6, "s": [1, 7, 2], "ms_per_draw": 0.6367571353912354, "trace_ratio": 0.32239275255894606, "varopt": {"value": 0.2540191251568339, "held": 0.42530888857128196, "ident": 0.007815731351838311, "prot": 1.302688191028214, "supp": 16}, "strat": {"value": 0.29387377242673507, "held": 0.5025100546273489, "ident": 0.008960309573694787, "prot": 9.61519853114887e-16, "supp": 16}}, "32": {"fps": {"value": 0.029463002646229603, "held": 0.046044874556542326, "ident": 0.0009520613952824629, "prot": 3.0081679136131277e-16, "supp": 32}, "factor": 0.02038465413259341, "j": 16, "s": [1, 12, 3], "ms_per_draw": 0.6504178047180176, "trace_ratio": 0.3382776240135422, "varopt": {"value": 0.03001438226681372, "held": 0.04627190335127453, "ident": 0.0009499860202642559, "prot": 0.560303788919268, "supp": 32}, "strat": {"value": 0.03663131461465036, "held": 0.05873779976394708, "ident": 0.0012681885286469157, "prot": 2.8112696501766324e-16, "supp": 32}}, "64": {"fps": {"value": 0.0028382167246520226, "held": 0.004617525479354077, "ident": 8.846145083677047e-05, "prot": 1.3235938819897763e-16, "supp": 64}, "factor": 0.005072275751459666, "j": 31, "s": [1, 24, 8], "ms_per_draw": 0.579330563545227, "trace_ratio": 0.2256810113607155, "varopt": {"value": 0.0028363062576293894, "held": 0.004588208771684928, "ident": 8.82097794614175e-05, "prot": 0.12880200568532119, "supp": 64}, "strat": {"value": 0.0048248472742216586, "held": 0.007665768973052778, "ident": 0.00017706619752353765, "prot": 1.4439205985343015e-16, "supp": 64}}, "128": {"fps": {"value": 2.557339879822814e-05, "held": 4.318405592339419e-05, "ident": 8.077401168613299e-07, "prot": 7.93062449952552e-18, "supp": 128}, "factor": 0.000528948979135184, "j": 100, "s": [0, 23, 5], "ms_per_draw": 0.6186428070068359, "trace_ratio": 0.23002083901425988, "varopt": {"value": 2.5877316861831823e-05, "held": 4.3225263370781144e-05, "ident": 8.023807167777721e-07, "prot": 0.011682420754478657, "supp": 128}, "strat": {"value": 0.0007391947900554594, "held": 0.0010775804088171742, "ident": 2.5595244487260547e-05, "prot": 1.3448248029487943e-17, "supp": 128}}}}
{"part": "B", "row": 321, "seq": 6, "layer": 16, "head": 7, "res": {"16": {"fps": {"value": 1.1018737026041658, "held": 0.6369787940618393, "ident": 0.019897069786776966, "prot": 1.4620279341756536e-15, "supp": 16}, "factor": 0.10242887837948407, "j": 6, "s": [0, 8, 2], "ms_per_draw": 0.7699096202850342, "trace_ratio": 0.4108830350443509, "varopt": {"value": 1.0186051770362383, "held": 0.5803980545567499, "ident": 0.01889170574316511, "prot": 1.9864388027312585, "supp": 16}, "strat": {"value": 1.0113392589814467, "held": 0.5748494294868043, "ident": 0.01897752491474205, "prot": 1.5949395645552585e-15, "supp": 16}}, "32": {"fps": {"value": 0.27370876669702154, "held": 0.1639855083854486, "ident": 0.005066167360680495, "prot": 8.639255974674316e-16, "supp": 32}, "factor": 0.03883783552794441, "j": 10, "s": [1, 17, 4], "ms_per_draw": 0.6828540563583374, "trace_ratio": 0.3485554772165358, "varopt": {"value": 0.27465224849267195, "held": 0.16380005817135065, "ident": 0.005062789330095947, "prot": 1.0118937227832037, "supp": 32}, "strat": {"value": 0.27657337767766615, "held": 0.16336261145794345, "ident": 0.005159310802732435, "prot": 1.1297488582266414e-15, "supp": 32}}, "64": {"fps": {"value": 0.05066965365137044, "held": 0.030666433622280186, "ident": 0.0009794483577485506, "prot": 7.268604786384641e-16, "supp": 64}, "factor": 0.01301526577000436, "j": 24, "s": [1, 32, 7], "ms_per_draw": 0.6101295948028564, "trace_ratio": 0.30685760222973546, "varopt": {"value": 0.05086275115269842, "held": 0.031023689122033366, "ident": 0.0009885227041326412, "prot": 0.3334508496444793, "supp": 64}, "strat": {"value": 0.056379532107631296, "held": 0.03334692717928222, "ident": 0.001104417052686404, "prot": 8.473116436699811e-16, "supp": 64}}, "128": {"fps": {"value": 0.005727909703118284, "held": 0.003422157019532622, "ident": 0.00010522047172170285, "prot": 4.984186139235182e-16, "supp": 128}, "factor": 0.0036785387242573757, "j": 63, "s": [0, 58, 7], "ms_per_draw": 0.6422839164733887, "trace_ratio": 0.24577560570542326, "varopt": {"value": 0.005660895488124533, "held": 0.003485870795541225, "ident": 0.00010532221494219351, "prot": 0.12062653367468998, "supp": 128}, "strat": {"value": 0.0070805933645132855, "held": 0.0044757686064413466, "ident": 0.00014526841413078022, "prot": 3.2241454088177587e-16, "supp": 128}}}}
{"part": "B", "row": 322, "seq": 6, "layer": 17, "head": 0, "res": {"16": {"fps": {"value": 0.2032213444081259, "held": 0.33487510904376827, "ident": 0.009288970064196248, "prot": 1.801327870858237e-16, "supp": 16}, "factor": 0.07260805588450028, "j": 5, "s": [1, 5, 5], "ms_per_draw": 0.792238712310791, "trace_ratio": 0.37610569095301793, "varopt": {"value": 0.2046238487820857, "held": 0.3384012366602107, "ident": 0.009264059471996761, "prot": 0.5549203632561759, "supp": 16}, "strat": {"value": 0.2094281872465253, "held": 0.33781056499482964, "ident": 0.009520971881918949, "prot": 2.0225435742969678e-16, "supp": 16}}, "32": {"fps": {"value": 0.045316880786342675, "held": 0.06938895609040663, "ident": 0.0018710121585861974, "prot": 1.0112717871484839e-16, "supp": 32}, "factor": 0.023862079618844404, "j": 11, "s": [1, 14, 6], "ms_per_draw": 0.6926156282424927, "trace_ratio": 0.34539175279860673, "varopt": {"value": 0.04544440278330308, "held": 0.06979067471350811, "ident": 0.001866160864677571, "prot": 0.18675783979415336, "supp": 32}, "strat": {"value": 0.0472632817640414, "held": 0.0692897960853032, "ident": 0.0019148244359591358, "prot": 1.7697256275098468e-16, "supp": 32}}, "64": {"fps": {"value": 0.007598710529418627, "held": 0.010849203187314074, "ident": 0.0003045167168934904, "prot": 9.164650571033135e-17, "supp": 64}, "factor": 0.007687306101154755, "j": 24, "s": [0, 31, 9], "ms_per_draw": 0.6847531795501709, "trace_ratio": 0.26605866057977484, "varopt": {"value": 0.007562859937592998, "held": 0.01079047953334014, "ident": 0.0003035746022787631, "prot": 0.06823669173468357, "supp": 64}, "strat": {"value": 0.0077212787180752016, "held": 0.010719922348427105, "ident": 0.00030510249966221484, "prot": 4.3453084604036416e-17, "supp": 64}}, "128": {"fps": {"value": 0.0005550711034403069, "held": 0.0006845490531668102, "ident": 2.0221667813341073e-05, "prot": 1.4221009506775553e-17, "supp": 128}, "factor": 0.0017164895385284181, "j": 80, "s": [0, 46, 2], "ms_per_draw": 0.5417637825012207, "trace_ratio": 0.29351971626551626, "varopt": {"value": 0.0005556914819033954, "held": 0.0006930140839560776, "ident": 2.009753439034867e-05, "prot": 0.00582010409066902, "supp": 128}, "strat": {"value": 0.0006352553205170272, "held": 0.0007820716444567943, "ident": 2.22348224681982e-05, "prot": 1.7381233841614566e-17, "supp": 128}}}}
{"part": "B", "row": 323, "seq": 6, "layer": 17, "head": 7, "res": {"16": {"fps": {"value": 0.024192043107141677, "held": 0.0130926699905365, "ident": 0.0005772831213270644, "prot": 6.683239041889091e-16, "supp": 16}, "factor": 0.015948441024699004, "j": 3, "s": [1, 8, 4], "ms_per_draw": 0.6404068470001221, "trace_ratio": 0.40207449914925575, "varopt": {"value": 0.024421080752103298, "held": 0.013076204181954263, "ident": 0.000577711591835375, "prot": 0.6314316077868846, "supp": 16}, "strat": {"value": 0.024142100178845913, "held": 0.01307663159778168, "ident": 0.0005803290490256447, "prot": 5.640899007832994e-16, "supp": 16}}, "32": {"fps": {"value": 0.006902103012001067, "held": 0.003913149853009069, "ident": 0.00016964171294329468, "prot": 4.90512957202869e-16, "supp": 32}, "factor": 0.006627189175427864, "j": 10, "s": [0, 17, 5], "ms_per_draw": 0.6989489793777466, "trace_ratio": 0.36922481671570845, "varopt": {"value": 0.006993683296357731, "held": 0.003975067320830317, "ident": 0.00016817908490456416, "prot": 0.2772891983085234, "supp": 32}, "strat": {"value": 0.007011880661606619, "held": 0.003946810266341145, "ident": 0.00017291876713251497, "prot": 4.414616614825821e-16, "supp": 32}}, "64": {"fps": {"value": 0.0014785058366046187, "held": 0.0008987337076328787, "ident": 3.701900442914493e-05, "prot": 2.5751930253150624e-16, "supp": 64}, "factor": 0.002461234412927404, "j": 23, "s": [0, 33, 8], "ms_per_draw": 0.6838110685348511, "trace_ratio": 0.3126926972136597, "varopt": {"value": 0.0014824649686920126, "held": 0.0009004990900974059, "ident": 3.691399902468438e-05, "prot": 0.1277549669024836, "supp": 64}, "strat": {"value": 0.0015101980923734586, "held": 0.0009057569308529229, "ident": 3.773971421761844e-05, "prot": 2.0846800681121934e-16, "supp": 64}}, "128": {"fps": {"value": 0.0002061711646212934, "held": 0.00014009024213556582, "ident": 5.2124081111521844e-06, "prot": 7.970835554546621e-17, "supp": 128}, "factor": 0.0007408240889458067, "j": 62, "s": [0, 63, 3], "ms_per_draw": 0.5902917385101318, "trace_ratio": 0.2939965422951056, "varopt": {"value": 0.00020463320337029255, "held": 0.0001391875929139893, "ident": 5.195616192906426e-06, "prot": 0.02054699202328519, "supp": 128}, "strat": {"value": 0.00020339914507447877, "held": 0.0001404022517474921, "ident": 5.198833906381417e-06, "prot": 7.970835554546621e-17, "supp": 128}}}}
{"part": "B", "row": 324, "seq": 6, "layer": 18, "head": 0, "res": {"16": {"fps": {"value": 0.48910765092249037, "held": 0.38431994017811144, "ident": 0.014788997518373655, "prot": 6.493192621588456e-16, "supp": 16}, "factor": 0.08496217029375726, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.6410257816314697, "trace_ratio": 0.3585725121740409, "varopt": {"value": 0.496481883550714, "held": 0.39759465526184307, "ident": 0.014749920987295027, "prot": 0.6532265350999341, "supp": 16}, "strat": {"value": 0.4880600078314764, "held": 0.3823402462712247, "ident": 0.014815743187583443, "prot": 7.026449986646446e-16, "supp": 16}}, "32": {"fps": {"value": 0.14244682189007807, "held": 0.11699304049415742, "ident": 0.004229056467102833, "prot": 4.015114278083683e-16, "supp": 32}, "factor": 0.032856868477747166, "j": 7, "s": [1, 17, 7], "ms_per_draw": 0.7148470878601074, "trace_ratio": 0.3397527588407145, "varopt": {"value": 0.1448413837843112, "held": 0.12098552459236807, "ident": 0.004256218342192007, "prot": 0.36140685016814883, "supp": 32}, "strat": {"value": 0.1440451848719178, "held": 0.1178441552095286, "ident": 0.004280371566839216, "prot": 2.760391066182532e-16, "supp": 32}}, "64": {"fps": {"value": 0.02938135127265334, "held": 0.02467502078240389, "ident": 0.0008650686148528768, "prot": 2.383974102612187e-16, "supp": 64}, "factor": 0.012601140848944743, "j": 23, "s": [1, 34, 6], "ms_per_draw": 0.6166102886199951, "trace_ratio": 0.2945154541683777, "varopt": {"value": 0.029459980643208438, "held": 0.025635160985423493, "ident": 0.0008696461390065009, "prot": 0.1367158293978561, "supp": 64}, "strat": {"value": 0.029948072732219284, "held": 0.02495444011794351, "ident": 0.0008673435037787211, "prot": 2.760391066182532e-16, "supp": 64}}, "128": {"fps": {"value": 0.003959851499705932, "held": 0.003203549339389145, "ident": 0.0001119526626557422, "prot": 7.528339271406906e-17, "supp": 128}, "factor": 0.003421215751892837, "j": 60, "s": [0, 61, 7], "ms_per_draw": 0.6982401609420776, "trace_ratio": 0.28653527435968185, "varopt": {"value": 0.004106454939863548, "held": 0.0032916332234371195, "ident": 0.00011208099074708229, "prot": 0.0302653901255768, "supp": 128}, "strat": {"value": 0.004082806749720234, "held": 0.0033487833989917165, "ident": 0.00011846838687197572, "prot": 9.410424089258632e-17, "supp": 128}}}}
{"part": "B", "row": 325, "seq": 6, "layer": 18, "head": 7, "res": {"16": {"fps": {"value": 0.053552860582803, "held": 0.06400859445808406, "ident": 0.0022945883392222846, "prot": 2.0599351278589288e-16, "supp": 16}, "factor": 0.043278758620421666, "j": 4, "s": [1, 4, 7], "ms_per_draw": 0.7357558012008667, "trace_ratio": 0.2646912743260195, "varopt": {"value": 0.05317029679137232, "held": 0.06389117851254945, "ident": 0.0022773870536036936, "prot": 0.810607814161558, "supp": 16}, "strat": {"value": 0.057949450595510106, "held": 0.06887946397159667, "ident": 0.0024559154269570105, "prot": 2.304974570050363e-16, "supp": 16}}, "32": {"fps": {"value": 0.0071075233299725425, "held": 0.008653187933095349, "ident": 0.0002603030535748225, "prot": 4.030307858854426e-17, "supp": 32}, "factor": 0.011334746056335589, "j": 14, "s": [1, 13, 4], "ms_per_draw": 0.8410012722015381, "trace_ratio": 0.28117314477603467, "varopt": {"value": 0.00723712402687051, "held": 0.008554772716669167, "ident": 0.0002586699976039338, "prot": 0.2472079762778712, "supp": 32}, "strat": {"value": 0.00828949419519999, "held": 0.009979490999011274, "ident": 0.000321006948501673, "prot": 1.1811041086365055e-16, "supp": 32}}, "64": {"fps": {"value": 0.0005420840406474645, "held": 0.0007243240686469241, "ident": 2.0695234856206224e-05, "prot": 1.7912479372686337e-17, "supp": 64}, "factor": 0.002220960413312876, "j": 38, "s": [0, 21, 5], "ms_per_draw": 0.5881141424179077, "trace_ratio": 0.3364055772222419, "varopt": {"value": 0.00057199214931926, "held": 0.0007293535470100586, "ident": 2.0651869861574128e-05, "prot": 0.05112138636728122, "supp": 64}, "strat": {"value": 0.0006127475524681112, "held": 0.0008056568619472544, "ident": 2.308710393104094e-05, "prot": 5.1381724790706e-17, "supp": 64}}, "128": {"fps": {"value": 2.9475767587131346e-05, "held": 4.264666156830632e-05, "ident": 1.1104571586807246e-06, "prot": 6.1574147843609285e-18, "supp": 128}, "factor": 0.00042436222944780745, "j": 79, "s": [0, 47, 2], "ms_per_draw": 0.6777578592300415, "trace_ratio": 0.25870965775372123, "varopt": {"value": 2.9175092105267347e-05, "held": 4.277058905888782e-05, "ident": 1.107985483065291e-06, "prot": 0.005209100104176454, "supp": 128}, "strat": {"value": 3.042654683012496e-05, "held": 4.343235650577268e-05, "ident": 1.1292712653905245e-06, "prot": 5.282233389698748e-17, "supp": 128}}}}
{"part": "B", "row": 326, "seq": 6, "layer": 19, "head": 0, "res": {"16": {"fps": {"value": 0.07889861678764165, "held": 0.04689877495150027, "ident": 0.002309535048877218, "prot": 1.4023118512760172e-16, "supp": 16}, "factor": 0.03958545396357173, "j": 5, "s": [1, 5, 5], "ms_per_draw": 0.7621251344680786, "trace_ratio": 0.3246692387964506, "varopt": {"value": 0.08001212669762366, "held": 0.04976490507685041, "ident": 0.0022910576424171308, "prot": 0.8026262962366414, "supp": 16}, "strat": {"value": 0.08151128652157857, "held": 0.047900213660424365, "ident": 0.0024699835457867784, "prot": 1.9281787955045236e-16, "supp": 16}}, "32": {"fps": {"value": 0.00871698630539483, "held": 0.005478790711219704, "ident": 0.0002467493434640086, "prot": 9.202671523998862e-17, "supp": 32}, "factor": 0.01130655548339494, "j": 16, "s": [1, 9, 6], "ms_per_draw": 0.7709946632385254, "trace_ratio": 0.2809417453710074, "varopt": {"value": 0.0089519449459873, "held": 0.0057877876546214594, "ident": 0.0002474163436790777, "prot": 0.26772528163020987, "supp": 32}, "strat": {"value": 0.010579980105972057, "held": 0.00658027859611709, "ident": 0.0003058877075204052, "prot": 4.5091778504116817e-17, "supp": 32}}, "64": {"fps": {"value": 0.0002917328278201087, "held": 0.00023250599191418115, "ident": 8.551569123930303e-06, "prot": 1.3197593708521995e-17, "supp": 64}, "factor": 0.0019411745038991524, "j": 45, "s": [0, 12, 7], "ms_per_draw": 0.7417216300964355, "trace_ratio": 0.2624503319561542, "varopt": {"value": 0.00030285800547291876, "held": 0.00023918020643297832, "ident": 8.573969323686058e-06, "prot": 0.04013072112515714, "supp": 64}, "strat": {"value": 0.0003130041114739869, "held": 0.00024382919957214176, "ident": 9.112172177930796e-06, "prot": 1.6433342007140826e-17, "supp": 64}}, "128": {"fps": {"value": 3.2103534690435357e-06, "held": 2.6770322731007707e-06, "ident": 9.34493564139444e-08, "prot": 2.3370738858841033e-18, "supp": 128}, "factor": 0.0001304403765476154, "j": 60, "s": [1, 35, 32], "ms_per_draw": 0.515959620475769, "trace_ratio": 0.0020790179914914504, "varopt": {"value": 3.203029561560783e-06, "held": 2.6744795221059422e-06, "ident": 9.363901933728095e-08, "prot": 1.684067947181192e-18, "supp": 128}, "strat": {"value": 1.3847102698188776e-05, "held": 1.2557128952676623e-05, "ident": 4.6838810687467474e-07, "prot": 2.474548820347874e-18, "supp": 128}}}}
{"part": "B", "row": 327, "seq": 6, "layer": 19, "head": 7, "res": {"16": {"fps": {"value": 0.32562788546306515, "held": 0.43663699887940266, "ident": 0.012791766270000591, "prot": 9.57829130911197e-16, "supp": 16}, "factor": 0.07327720838629398, "j": 1, "s": [1, 10, 4], "ms_per_draw": 0.6670666933059692, "trace_ratio": 0.3770041590030161, "varopt": {"value": 0.3307569570108097, "held": 0.44004328759079764, "ident": 0.012786523149363517, "prot": 0.6992122850354208, "supp": 16}, "strat": {"value": 0.3238400282269472, "held": 0.4301112139858318, "ident": 0.012877865133894864, "prot": 8.381004895472973e-16, "supp": 16}}, "32": {"fps": {"value": 0.11088787617828981, "held": 0.1467024507881045, "ident": 0.004160043826088856, "prot": 3.8911808443267377e-16, "supp": 32}, "factor": 0.03073042764388059, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.6354655027389526, "trace_ratio": 0.36571395185344935, "varopt": {"value": 0.11238242645577708, "held": 0.14819274905668053, "ident": 0.004160864990792305, "prot": 0.4726105180309445, "supp": 32}, "strat": {"value": 0.11208345308231284, "held": 0.14845945863539042, "ident": 0.004173940931615615, "prot": 5.387788861375483e-16, "supp": 32}}, "64": {"fps": {"value": 0.02807777891659813, "held": 0.0370536236162963, "ident": 0.001034601726542612, "prot": 3.5918592409169887e-16, "supp": 64}, "factor": 0.012328105352854252, "j": 16, "s": [1, 36, 11], "ms_per_draw": 0.6183552742004395, "trace_ratio": 0.2977313491718276, "varopt": {"value": 0.028700281574199106, "held": 0.03764549723082604, "ident": 0.0010382856174840072, "prot": 0.23016403140944042, "supp": 64}, "strat": {"value": 0.028062790699086685, "held": 0.03725545336825479, "ident": 0.0010422701172506548, "prot": 2.0952512238682434e-16, "supp": 64}}, "128": {"fps": {"value": 0.0038288315480495614, "held": 0.0050261127153759955, "ident": 0.00013889132569900087, "prot": 8.979648102292472e-17, "supp": 128}, "factor": 0.004009008818364091, "j": 64, "s": [0, 59, 5], "ms_per_draw": 0.5774012804031372, "trace_ratio": 0.2761008291098128, "varopt": {"value": 0.0038198013490361314, "held": 0.0052041500804974865, "ident": 0.00013877025593368074, "prot": 0.03126836791255207, "supp": 128}, "strat": {"value": 0.0041096582572795765, "held": 0.005746784345601748, "ident": 0.00015678654030357248, "prot": 1.0476256119341217e-16, "supp": 128}}}}
{"part": "B", "row": 328, "seq": 6, "layer": 20, "head": 0, "res": {"16": {"fps": {"value": 0.17217815723816499, "held": 0.49176261671173027, "ident": 0.005045217542732823, "prot": 3.6765703938389207e-16, "supp": 16}, "factor": 0.050063113650933876, "j": 2, "s": [1, 8, 5], "ms_per_draw": 0.6785733699798584, "trace_ratio": 0.3492438964294462, "varopt": {"value": 0.1731625817077673, "held": 0.4896477996107511, "ident": 0.004990132468976835, "prot": 0.5394587418466251, "supp": 16}, "strat": {"value": 0.1756160761082512, "held": 0.5006277440767462, "ident": 0.0050512973140950665, "prot": 4.902093858451894e-16, "supp": 16}}, "32": {"fps": {"value": 0.047557115011924764, "held": 0.1253235052422353, "ident": 0.0012873775442023816, "prot": 2.8887338808734375e-16, "supp": 32}, "factor": 0.01958780393488465, "j": 6, "s": [1, 13, 12], "ms_per_draw": 0.6492748260498047, "trace_ratio": 0.2816822310848756, "varopt": {"value": 0.047979535851141224, "held": 0.12605892162451543, "ident": 0.0012865398778404038, "prot": 0.3491842730474878, "supp": 32}, "strat": {"value": 0.04835312845742071, "held": 0.12822804781597943, "ident": 0.0013324921872213422, "prot": 4.3768695164749057e-16, "supp": 32}}, "64": {"fps": {"value": 0.006613554411254422, "held": 0.018364845543815903, "ident": 0.0001542906447767917, "prot": 9.629112936244792e-17, "supp": 64}, "factor": 0.006134477426745022, "j": 35, "s": [0, 23, 6], "ms_per_draw": 0.7052980661392212, "trace_ratio": 0.29571696280141396, "varopt": {"value": 0.006647802590036193, "held": 0.0183220282600045, "ident": 0.00015299339175926563, "prot": 0.0802951089674345, "supp": 64}, "strat": {"value": 0.008698631056013989, "held": 0.02147637018832654, "ident": 0.00020680423942684735, "prot": 1.6413260686780896e-16, "supp": 64}}, "128": {"fps": {"value": 0.00030491160488522464, "held": 0.0008995287481708423, "ident": 6.34857403016648e-06, "prot": 2.8449651857086885e-17, "supp": 128}, "factor": 0.0010785049045778537, "j": 84, "s": [0, 42, 2], "ms_per_draw": 0.5266000032424927, "trace_ratio": 0.25576779361013935, "varopt": {"value": 0.0003030188074869178, "held": 0.0009010500130911029, "ident": 6.300515193006596e-06, "prot": 0.006330296810362739, "supp": 128}, "strat": {"value": 0.0005650568678976253, "held": 0.0016356368047660175, "ident": 1.293322256581595e-05, "prot": 2.960435179925522e-17, "supp": 128}}}}
{"part": "B", "row": 329, "seq": 6, "layer": 20, "head": 7, "res": {"16": {"fps": {"value": 1.5064624073117696, "held": 0.4147939713073319, "ident": 0.011848786750288245, "prot": 4.524327689046529e-16, "supp": 16}, "factor": 0.08977860057940806, "j": 4, "s": [1, 7, 4], "ms_per_draw": 0.6451009511947632, "trace_ratio": 0.3136483431266347, "varopt": {"value": 1.5073553129057649, "held": 0.41552579775061077, "ident": 0.011716805085347434, "prot": 0.6050676144585221, "supp": 16}, "strat": {"value": 1.7215156650233645, "held": 0.47776042801966795, "ident": 0.0143212756291387, "prot": 4.029264476871224e-16, "supp": 16}}, "32": {"fps": {"value": 0.2634014294517499, "held": 0.07323682814484755, "ident": 0.0020824539072934307, "prot": 2.324046746045177e-16, "supp": 32}, "factor": 0.026570651363104332, "j": 12, "s": [1, 13, 6], "ms_per_draw": 0.5986555814743042, "trace_ratio": 0.33013306059598685, "varopt": {"value": 0.2653890743618946, "held": 0.07365850354239527, "ident": 0.002083448114232196, "prot": 0.19758279624972364, "supp": 32}, "strat": {"value": 0.33167135475028636, "held": 0.08941266428596611, "ident": 0.0027110784516053096, "prot": 1.6502107072510134e-16, "supp": 32}}, "64": {"fps": {"value": 0.03242464747574959, "held": 0.009836799082884184, "ident": 0.00025656707469028274, "prot": 9.351194007755743e-17, "supp": 64}, "factor": 0.00812757493962067, "j": 29, "s": [1, 27, 7], "ms_per_draw": 0.5787051916122437, "trace_ratio": 0.2476397263003356, "varopt": {"value": 0.03306876976268153, "held": 0.009964083419840515, "ident": 0.00025684320131519225, "prot": 0.06910830828084069, "supp": 64}, "strat": {"value": 0.03162078041430045, "held": 0.010387470985335791, "ident": 0.000314246865811669, "prot": 1.0038781802443664e-16, "supp": 64}}, "128": {"fps": {"value": 0.0014761683343610782, "held": 0.0004704665446403232, "ident": 9.533356124013535e-06, "prot": 1.6502107072510134e-17, "supp": 128}, "factor": 0.001385235945567484, "j": 85, "s": [0, 38, 5], "ms_per_draw": 0.6139124631881714, "trace_ratio": 0.23965287021500048, "varopt": {"value": 0.0014794389329783224, "held": 0.0004851549900324783, "ident": 9.55156602893096e-06, "prot": 0.007983898184020231, "supp": 128}, "strat": {"value": 0.002200767319484252, "held": 0.0008843164670887779, "ident": 2.359961806238884e-05, "prot": 1.9940046045949745e-17, "supp": 128}}}}
{"part": "B", "row": 330, "seq": 6, "layer": 21, "head": 0, "res": {"16": {"fps": {"value": 1.5092462079612532, "held": 1.884913778581132, "ident": 0.015513614300583851, "prot": 5.060530999764721e-16, "supp": 16}, "factor": 0.0820919561414579, "j": 1, "s": [1, 8, 6], "ms_per_draw": 0.7639175653457642, "trace_ratio": 0.3591298365244145, "varopt": {"value": 1.5117677815929842, "held": 1.8644624399725285, "ident": 0.015431131793049804, "prot": 0.808330315011884, "supp": 16}, "strat": {"value": 1.5489257691694214, "held": 1.9213590385580022, "ident": 0.015651841576554353, "prot": 4.2614997892755537e-16, "supp": 16}}, "32": {"fps": {"value": 0.4396064468197461, "held": 0.5411037737486165, "ident": 0.0043435261037217685, "prot": 3.662226381408679e-16, "supp": 32}, "factor": 0.03502854427067461, "j": 7, "s": [1, 17, 7], "ms_per_draw": 0.7252825498580933, "trace_ratio": 0.31367097755595913, "varopt": {"value": 0.4445567639384962, "held": 0.5511701579268554, "ident": 0.00435182637906623, "prot": 0.3804787253058814, "supp": 32}, "strat": {"value": 0.46256843069890613, "held": 0.5677995310419915, "ident": 0.0044446381068213294, "prot": 4.2614997892755537e-16, "supp": 32}}, "64": {"fps": {"value": 0.08788573335211287, "held": 0.1070149276833657, "ident": 0.0007715102491953812, "prot": 3.1961248419566655e-16, "supp": 64}, "factor": 0.011628630655433991, "j": 26, "s": [1, 31, 6], "ms_per_draw": 0.6148756742477417, "trace_ratio": 0.3189329694269554, "varopt": {"value": 0.08867735957745697, "held": 0.1070576335550823, "ident": 0.0007709527795198364, "prot": 0.10928561016024162, "supp": 64}, "strat": {"value": 0.09197711399637873, "held": 0.1119788160790547, "ident": 0.0008109973226322532, "prot": 3.1961248419566655e-16, "supp": 64}}, "128": {"fps": {"value": 0.00925575930539992, "held": 0.011098189185479992, "ident": 6.452530739974388e-05, "prot": 8.489706611447393e-17, "supp": 128}, "factor": 0.003092642328278115, "j": 73, "s": [0, 52, 3], "ms_per_draw": 0.5482380390167236, "trace_ratio": 0.25128981025331265, "varopt": {"value": 0.009349712024818742, "held": 0.011205169554060854, "ident": 6.45795847917286e-05, "prot": 0.0192242975122386, "supp": 128}, "strat": {"value": 0.009825540618721543, "held": 0.011933560117144614, "ident": 7.023662571120068e-05, "prot": 8.323241775928816e-17, "supp": 128}}}}
{"part": "B", "row": 331, "seq": 6, "layer": 21, "head": 7, "res": {"16": {"fps": {"value": 0.04027815471223542, "held": 0.03404302633770963, "ident": 0.00036740978248409517, "prot": 9.317003987688627e-16, "supp": 16}, "factor": 0.012567355552687818, "j": 3, "s": [0, 9, 4], "ms_per_draw": 0.6332366466522217, "trace_ratio": 0.39051678394386885, "varopt": {"value": 0.039844582049905895, "held": 0.03400252282074598, "ident": 0.0003631765202586987, "prot": 0.8066186961037798, "supp": 16}, "strat": {"value": 0.03853583618415382, "held": 0.032926114154255705, "ident": 0.00036493047587786795, "prot": 9.317003987688627e-16, "supp": 16}}, "32": {"fps": {"value": 0.0137889223985277, "held": 0.01155516021755459, "ident": 0.00011157665832649862, "prot": 5.952530325467733e-16, "supp": 32}, "factor": 0.0052227983326794064, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.7082791328430176, "trace_ratio": 0.3449435284398782, "varopt": {"value": 0.01397538215433335, "held": 0.01180419301834454, "ident": 0.00011174129431627456, "prot": 0.4452066511433138, "supp": 32}, "strat": {"value": 0.013767760220934736, "held": 0.011626760956518272, "ident": 0.00011237737915733012, "prot": 5.1761133264936815e-16, "supp": 32}}, "64": {"fps": {"value": 0.0035978993815020573, "held": 0.0030177727317979406, "ident": 2.656376896230124e-05, "prot": 3.623279328545577e-16, "supp": 64}, "factor": 0.002005118771201181, "j": 18, "s": [1, 35, 10], "ms_per_draw": 0.7515801191329956, "trace_ratio": 0.30445883191971806, "varopt": {"value": 0.00370613111373038, "held": 0.003085912105820537, "ident": 2.661088640239171e-05, "prot": 0.18130543961159565, "supp": 64}, "strat": {"value": 0.003657887751483443, "held": 0.00307847984576704, "ident": 2.6753390722676408e-05, "prot": 3.493876495383235e-16, "supp": 64}}, "128": {"fps": {"value": 0.0005411157382104936, "held": 0.0004461945634479925, "ident": 3.6629360620305235e-06, "prot": 1.2940283316234204e-16, "supp": 128}, "factor": 0.0006592367417947439, "j": 56, "s": [0, 65, 7], "ms_per_draw": 0.5922006368637085, "trace_ratio": 0.24272964250150778, "varopt": {"value": 0.0005470692108233122, "held": 0.00045395695764487935, "ident": 3.6664434265223944e-06, "prot": 0.039908036991427816, "supp": 128}, "strat": {"value": 0.0006111045100883659, "held": 0.0005037345761137067, "ident": 3.88254557325823e-06, "prot": 9.058198321363943e-17, "supp": 128}}}}
{"part": "B", "row": 332, "seq": 6, "layer": 22, "head": 0, "res": {"16": {"fps": {"value": 3.5831602224612307, "held": 3.338765136692885, "ident": 0.03453428703315167, "prot": 4.646545878853858e-16, "supp": 16}, "factor": 0.13210929246714653, "j": 3, "s": [1, 7, 5], "ms_per_draw": 0.6314868927001953, "trace_ratio": 0.3653061710017046, "varopt": {"value": 3.292508144917116, "held": 3.0806317187753285, "ident": 0.030925124735817627, "prot": 1.0, "supp": 16}, "strat": {"value": 3.834505514819447, "held": 3.5664104999594, "ident": 0.034944970452441895, "prot": 4.646545878853858e-16, "supp": 16}}, "32": {"fps": {"value": 0.8855387788440975, "held": 0.8207814437453145, "ident": 0.008669252753129597, "prot": 2.710485095998084e-16, "supp": 32}, "factor": 0.04861278844469801, "j": 10, "s": [1, 16, 5], "ms_per_draw": 0.732829213142395, "trace_ratio": 0.3646019883796639, "varopt": {"value": 0.8266723976820124, "held": 0.76836955843744, "ident": 0.008108810010027114, "prot": 1705.102866768417, "supp": 32}, "strat": {"value": 0.8692404499987904, "held": 0.8072479476798802, "ident": 0.008680454586835975, "prot": 3.743050846854497e-16, "supp": 32}}, "64": {"fps": {"value": 0.21468595593861822, "held": 0.1993661904413241, "ident": 0.001718158381014323, "prot": 1.5488486262846196e-16, "supp": 64}, "factor": 0.017263588446622503, "j": 31, "s": [1, 29, 3], "ms_per_draw": 0.8056432008743286, "trace_ratio": 0.3690090124248602, "varopt": {"value": 0.20184117325615294, "held": 0.18646948893732684, "ident": 0.0016382213862512183, "prot": 607.0724427745341, "supp": 64}, "strat": {"value": 0.20734438253464327, "held": 0.19260583664921932, "ident": 0.0017149029309932607, "prot": 2.0651315017128258e-16, "supp": 64}}, "128": {"fps": {"value": 0.036877941138950224, "held": 0.03401824927775702, "ident": 0.00022586725913058834, "prot": 6.614874341423896e-17, "supp": 128}, "factor": 0.005503392793958647, "j": 86, "s": [1, 39, 2], "ms_per_draw": 0.5580528974533081, "trace_ratio": 0.36914095004268843, "varopt": {"value": 0.03385267511945481, "held": 0.031243965000809625, "ident": 0.00020632965177436568, "prot": 175.99388620660756, "supp": 128}, "strat": {"value": 0.034794638014022286, "held": 0.03208141916360708, "ident": 0.0002206832607133819, "prot": 8.066919928565726e-17, "supp": 128}}}}
{"part": "B", "row": 333, "seq": 6, "layer": 22, "head": 7, "res": {"16": {"fps": {"value": 6.07414224196205, "held": 6.569397449597087, "ident": 0.03631528420440801, "prot": 2.005555863457883e-15, "supp": 16}, "factor": 0.13839343057626968, "j": 1, "s": [1, 12, 2], "ms_per_draw": 0.61305832862854, "trace_ratio": 0.31177563465297387, "varopt": {"value": 5.493141792556795, "held": 5.948638435942883, "ident": 0.03265057203378251, "prot": 2623.931835983086, "supp": 16}, "strat": {"value": 6.226082694554247, "held": 6.712605601832367, "ident": 0.03653168602496007, "prot": 2.005555863457883e-15, "supp": 16}}, "32": {"fps": {"value": 1.1761765791971739, "held": 1.3280348835973796, "ident": 0.009025234665424898, "prot": 9.526390351424945e-16, "supp": 32}, "factor": 0.05395968841928129, "j": 15, "s": [1, 12, 4], "ms_per_draw": 0.6300046443939209, "trace_ratio": 0.40487665666689393, "varopt": {"value": 1.0886919173146579, "held": 1.223139470775571, "ident": 0.008279777542983258, "prot": 1089.7066134623356, "supp": 32}, "strat": {"value": 1.22562040088299, "held": 1.37296213697544, "ident": 0.009256070028058321, "prot": 6.016667590373649e-16, "supp": 32}}, "64": {"fps": {"value": 0.2220417996554338, "held": 0.24871760886897387, "ident": 0.0015546191190572618, "prot": 5.515278624509179e-16, "supp": 64}, "factor": 0.017259475855691826, "j": 24, "s": [1, 31, 8], "ms_per_draw": 0.6157492399215698, "trace_ratio": 0.28209633335626033, "varopt": {"value": 0.21398486879975212, "held": 0.2395306609388378, "ident": 0.001487762669290866, "prot": 367.8239343273682, "supp": 64}, "strat": {"value": 0.26596893171586833, "held": 0.2950503312241501, "ident": 0.002054856859667866, "prot": 5.515278624509179e-16, "supp": 64}}, "128": {"fps": {"value": 0.025674898690956353, "held": 0.02838664459515439, "ident": 0.0001396203918798223, "prot": 2.3815975878562363e-16, "supp": 128}, "factor": 0.004719849264734053, "j": 71, "s": [1, 52, 4], "ms_per_draw": 0.5459157228469849, "trace_ratio": 0.2521095127940143, "varopt": {"value": 0.024666328296371786, "held": 0.0273597091153158, "ident": 0.00013543164906124175, "prot": 93.2536340919949, "supp": 128}, "strat": {"value": 0.03954329048220114, "held": 0.04365678864462084, "ident": 0.0002778642213798187, "prot": 2.005555863457883e-16, "supp": 128}}}}
{"part": "B", "row": 334, "seq": 6, "layer": 23, "head": 0, "res": {"16": {"fps": {"value": 8.013274491890007, "held": 10.972358889625633, "ident": 0.043690650184437824, "prot": 2.5520230493144127e-15, "supp": 16}, "factor": 0.15226275433648384, "j": 1, "s": [1, 12, 2], "ms_per_draw": 0.6522996425628662, "trace_ratio": 0.33152928554348965, "varopt": {"value": 7.32329484103975, "held": 10.048022561829047, "ident": 0.039401130055507654, "prot": 1.7534664592970604, "supp": 16}, "strat": {"value": 8.008260909652796, "held": 11.003351799795382, "ident": 0.043719344636679, "prot": 1.6405862459878367e-15, "supp": 16}}, "32": {"fps": {"value": 2.366229274243992, "held": 3.2266961639063747, "ident": 0.013409138168866193, "prot": 1.8684454468194807e-15, "supp": 32}, "factor": 0.0567926328226568, "j": 4, "s": [1, 23, 4], "ms_per_draw": 0.6306262016296387, "trace_ratio": 0.3170659368991074, "varopt": {"value": 2.241357700808045, "held": 3.0338444752280322, "ident": 0.012627992639272405, "prot": 1.4234102616840636, "supp": 32}, "strat": {"value": 2.3493521287307026, "held": 3.2023178087718778, "ident": 0.013493923897203828, "prot": 2.734310409979728e-15, "supp": 32}}, "64": {"fps": {"value": 0.4110162842536034, "held": 0.5577875074156282, "ident": 0.0027547742393339318, "prot": 6.83577602494932e-16, "supp": 64}, "factor": 0.0216246440867621, "j": 21, "s": [1, 34, 8], "ms_per_draw": 0.6048526763916016, "trace_ratio": 0.28838393098367143, "varopt": {"value": 0.3960744392737536, "held": 0.5360289903969419, "ident": 0.0026406077615006235, "prot": 1.0, "supp": 64}, "strat": {"value": 0.4138682976837889, "held": 0.559476379921637, "ident": 0.0028782262594278622, "prot": 6.152198422454387e-16, "supp": 64}}, "128": {"fps": {"value": 0.031259955264391584, "held": 0.04153071943332313, "ident": 0.0002474111521295904, "prot": 3.9875360145537694e-16, "supp": 128}, "factor": 0.005979000915057859, "j": 69, "s": [1, 50, 8], "ms_per_draw": 0.565345287322998, "trace_ratio": 0.2510205947348036, "varopt": {"value": 0.030338407246618394, "held": 0.04006551677762369, "ident": 0.00023859811782136597, "prot": 625.8012318210665, "supp": 128}, "strat": {"value": 0.03408058823545687, "held": 0.04578459057086535, "ident": 0.0003119916510177661, "prot": 3.7596768137221255e-16, "supp": 128}}}}
{"part": "B", "row": 335, "seq": 6, "layer": 23, "head": 7, "res": {"16": {"fps": {"value": 8.483087139744038, "held": 6.270738919565018, "ident": 0.0484078151191193, "prot": 1.6716041194025294e-15, "supp": 16}, "factor": 0.17434363829413677, "j": 1, "s": [1, 12, 2], "ms_per_draw": 0.6710788011550903, "trace_ratio": 0.30812606117933256, "varopt": {"value": 7.745127732967268, "held": 5.799333682714086, "ident": 0.04335692402815751, "prot": 1.841501238244227, "supp": 16}, "strat": {"value": 8.523086775048187, "held": 6.3634416157621665, "ident": 0.04799654138794743, "prot": 2.1492052963746806e-15, "supp": 16}}, "32": {"fps": {"value": 2.5949698931049148, "held": 1.9063328458200666, "ident": 0.014871655699833501, "prot": 8.855521823025304e-16, "supp": 32}, "factor": 0.06053471346892919, "j": 4, "s": [1, 21, 6], "ms_per_draw": 0.6262178421020508, "trace_ratio": 0.31222616717730456, "varopt": {"value": 2.5183460653366283, "held": 1.8641203416723104, "ident": 0.014125916517159484, "prot": 1.0, "supp": 32}, "strat": {"value": 2.645902753328187, "held": 1.9406816914464196, "ident": 0.015130705792071451, "prot": 9.552023539443025e-16, "supp": 32}}, "64": {"fps": {"value": 0.4794288554595784, "held": 0.34918503613022606, "ident": 0.003005474935668533, "prot": 6.766016673772143e-16, "supp": 64}, "factor": 0.022697126831894482, "j": 23, "s": [1, 33, 7], "ms_per_draw": 0.8293677568435669, "trace_ratio": 0.3014076305782694, "varopt": {"value": 0.46263937916081455, "held": 0.33906257142779056, "ident": 0.00288142770218687, "prot": 1324.3204855584138, "supp": 64}, "strat": {"value": 0.5220697337184455, "held": 0.37847051194979153, "ident": 0.003415332996574842, "prot": 6.368015692962017e-16, "supp": 64}}, "128": {"fps": {"value": 0.05191404160705238, "held": 0.038577427139978214, "ident": 0.0003076411296048821, "prot": 1.7910044136455671e-16, "supp": 128}, "factor": 0.006876893507683483, "j": 68, "s": [1, 55, 4], "ms_per_draw": 0.6670111417770386, "trace_ratio": 0.24347966851891267, "varopt": {"value": 0.05063605667073868, "held": 0.038025120991794184, "ident": 0.0002982301581055068, "prot": 376.229316104189, "supp": 128}, "strat": {"value": 0.0632754177514748, "held": 0.04682489267678434, "ident": 0.0004259514858090802, "prot": 1.8905046588480988e-16, "supp": 128}}}}
{"part": "B", "row": 336, "seq": 7, "layer": 0, "head": 0, "res": {"16": {"fps": {"value": 0.00035274747298514637, "held": 0.00061789122658555, "ident": 0.012714765465389256, "prot": 6.999626597465978e-16, "supp": 16}, "factor": 0.10904557818928784, "j": 4, "s": [1, 2, 9], "ms_per_draw": 0.7157497406005859, "trace_ratio": 0.2613667352085234, "varopt": {"value": 0.00028355372286091373, "held": 0.0005289702237965396, "ident": 0.01073967679152553, "prot": 1.8607001457216703, "supp": 16}, "strat": {"value": 0.0003432753137234241, "held": 0.0006281874322393451, "ident": 0.012676496708014504, "prot": 5.726967216108528e-16, "supp": 16}}, "32": {"fps": {"value": 5.738680969947301e-05, "held": 9.434969291312855e-05, "ident": 0.0019540902960809335, "prot": 1.0340357473529287e-16, "supp": 32}, "factor": 0.02726139454732196, "j": 13, "s": [1, 8, 10], "ms_per_draw": 0.6828960180282593, "trace_ratio": 0.3159840799249057, "varopt": {"value": 5.312617094194795e-05, "held": 8.652114167909587e-05, "ident": 0.0017814725905109362, "prot": 1.0, "supp": 32}, "strat": {"value": 5.725959619204149e-05, "held": 9.43269758599225e-05, "ident": 0.001964474746018117, "prot": 3.4202720873981484e-16, "supp": 32}}, "64": {"fps": {"value": 6.225618284184915e-06, "held": 1.148224002508177e-05, "ident": 0.00022856304758839708, "prot": 5.010585060238405e-17, "supp": 64}, "factor": 0.007005737665629238, "j": 2, "s": [1, 29, 32], "ms_per_draw": 0.5748790502548218, "trace_ratio": 0.03660764430834706, "varopt": {"value": 6.044406562988533e-06, "held": 1.0955131514229038e-05, "ident": 0.00021572845943464825, "prot": 1.0, "supp": 64}, "strat": {"value": 7.949491136912269e-06, "held": 1.3333366390327917e-05, "ident": 0.00026780465375474604, "prot": 1.19311817002261e-16, "supp": 64}}, "128": {"fps": {"value": 4.639771043487188e-07, "held": 7.23037024818018e-07, "ident": 1.5379130023027247e-05, "prot": 1.3629278123781453e-17, "supp": 128}, "factor": 0.001469238276644154, "j": 45, "s": [1, 50, 32], "ms_per_draw": 0.6114120483398438, "trace_ratio": 0.012652582275394068, "varopt": {"value": 4.5091688204565527e-07, "held": 6.964174062715322e-07, "ident": 1.48496586616752e-05, "prot": 1.0, "supp": 128}, "strat": {"value": 9.297341888670836e-07, "held": 1.1911186623174733e-06, "ident": 2.7368009904415924e-05, "prot": 1.19311817002261e-16, "supp": 128}}}}
{"part": "B", "row": 337, "seq": 7, "layer": 0, "head": 7, "res": {"16": {"fps": {"value": 9.66943781767631e-07, "held": 7.363379907891856e-07, "ident": 2.8079391809192624e-05, "prot": 1.1366756519651937e-15, "supp": 16}, "factor": 0.009156825729367834, "j": 11, "s": [1, 3, 1], "ms_per_draw": 0.5406737327575684, "trace_ratio": 0.28580969711457893, "varopt": {"value": 6.016840408195179e-07, "held": 4.697659174014545e-07, "ident": 1.7544975475156746e-05, "prot": 31.002011026079956, "supp": 16}, "strat": {"value": 9.495435437911936e-07, "held": 7.283607150539762e-07, "ident": 2.8119340588501293e-05, "prot": 1.1366756519651937e-15, "supp": 16}}, "32": {"fps": {"value": 4.730415002675177e-09, "held": 3.0186821759482592e-09, "ident": 1.0642831422659667e-07, "prot": 1.3024408512101178e-16, "supp": 32}, "factor": 0.00041864670625289926, "j": 24, "s": [1, 5, 2], "ms_per_draw": 0.6076192855834961, "trace_ratio": 0.25012465871457806, "varopt": {"value": 4.437231616889213e-09, "held": 2.755780691502142e-09, "ident": 9.61422603944951e-08, "prot": 1.0, "supp": 32}, "strat": {"value": 3.8903578318035385e-07, "held": 4.0847867888428396e-07, "ident": 1.4085922980490214e-05, "prot": 4.1441299811231016e-17, "supp": 32}}, "64": {"fps": {"value": 2.813355874813625e-12, "held": 1.917948488171933e-12, "ident": 6.300999927860072e-11, "prot": 3.330104449116778e-18, "supp": 64}, "factor": 8.867318320578048e-06, "j": 52, "s": [1, 10, 1], "ms_per_draw": 0.6146529912948608, "trace_ratio": 0.20810017728047175, "varopt": {"value": 2.81168707223666e-12, "held": 1.98477055118163e-12, "ident": 6.183378226307789e-11, "prot": 0.001962589249702453, "supp": 64}, "strat": {"value": 3.8790900917847655e-07, "held": 4.088001219530521e-07, "ident": 1.3884778978327389e-05, "prot": 9.5386681288276e-19, "supp": 64}}, "128": {"fps": {"value": 4.013195628855126e-17, "held": 2.5628492265883842e-17, "ident": 9.158626335965689e-16, "prot": 1.0117504836726322e-20, "supp": 128}, "factor": 2.4768078326262793e-08, "j": 119, "s": [0, 8, 1], "ms_per_draw": 0.48369741439819336, "trace_ratio": 0.3663281728242658, "varopt": {"value": 3.636872787792177e-17, "held": 2.473046138710683e-17, "ident": 8.558628537510803e-16, "prot": 5.917266733459144e-06, "supp": 128}, "strat": {"value": 3.8609713430802684e-07, "held": 4.0410581931383604e-07, "ident": 1.381178875900172e-05, "prot": 9.5386681288276e-19, "supp": 128}}}}
{"part": "B", "row": 338, "seq": 7, "layer": 1, "head": 0, "res": {"16": {"fps": {"value": 0.0003444268561182805, "held": 0.0006906052302563757, "ident": 0.0001720856418294065, "prot": 5.1732919578352215e-17, "supp": 16}, "factor": 0.009580655468320336, "j": 6, "s": [1, 7, 2], "ms_per_draw": 0.678997278213501, "trace_ratio": 0.4370187694889552, "varopt": {"value": 0.0002980732840596006, "held": 0.0005961573280331015, "ident": 0.00015143541109584392, "prot": 1.0, "supp": 16}, "strat": {"value": 0.0018861934425620892, "held": 0.004481304566943277, "ident": 0.001104770691275769, "prot": 3.960801655217591e-17, "supp": 16}}, "32": {"fps": {"value": 8.594706976649916e-05, "held": 0.00016011140679766651, "ident": 4.119182730242979e-05, "prot": 4.5266304631058185e-17, "supp": 32}, "factor": 0.0036756332579113756, "j": 8, "s": [1, 19, 4], "ms_per_draw": 0.6392713785171509, "trace_ratio": 0.29756848036940564, "varopt": {"value": 7.830977015152934e-05, "held": 0.00014755808957012044, "ident": 3.827632034435312e-05, "prot": 576.5569764014434, "supp": 32}, "strat": {"value": 0.0003817157741940311, "held": 0.0008581529522008336, "ident": 0.0002127031279718244, "prot": 2.6182212472149448e-17, "supp": 32}}, "64": {"fps": {"value": 1.428425742553082e-05, "held": 2.3360934694222513e-05, "ident": 6.301404541961433e-06, "prot": 2.3441479183940847e-17, "supp": 64}, "factor": 0.0013078928627154227, "j": 26, "s": [1, 33, 4], "ms_per_draw": 0.6954772472381592, "trace_ratio": 0.2346467052416982, "varopt": {"value": 1.3485016731553106e-05, "held": 2.177965897607634e-05, "ident": 5.9381220860588356e-06, "prot": 195.656569360811, "supp": 64}, "strat": {"value": 3.363526046369595e-05, "held": 5.5378559154206366e-05, "ident": 1.4616046655874848e-05, "prot": 2.5866459789176108e-17, "supp": 64}}, "128": {"fps": {"value": 1.0047180137912009e-06, "held": 1.3100504723979294e-06, "ident": 3.6179699444910547e-07, "prot": 2.42498060523526e-18, "supp": 128}, "factor": 0.00026315891895946803, "j": 75, "s": [1, 48, 4], "ms_per_draw": 0.6311215162277222, "trace_ratio": 0.22989152995795797, "varopt": {"value": 9.832370606758922e-07, "held": 1.2685848326917043e-06, "ident": 3.486810069830501e-07, "prot": 39.82263514568199, "supp": 128}, "strat": {"value": 1.342517612841849e-06, "held": 1.9056494688756772e-06, "ident": 5.214084530010514e-07, "prot": 2.5866459789176108e-17, "supp": 128}}}}
{"part": "B", "row": 339, "seq": 7, "layer": 1, "head": 7, "res": {"16": {"fps": {"value": 0.1473047770455265, "held": 0.2214020499390993, "ident": 0.050236736200693084, "prot": 7.25542024854591e-16, "supp": 16}, "factor": 0.13716884574804816, "j": 1, "s": [1, 9, 5], "ms_per_draw": 0.6617313623428345, "trace_ratio": 0.4070905199687156, "varopt": {"value": 0.13609294799738916, "held": 0.19942118512013432, "ident": 0.04608296094252992, "prot": 324.9406254370103, "supp": 16}, "strat": {"value": 0.15189912505924583, "held": 0.22278918820860805, "ident": 0.0506883875624843, "prot": 8.706504298255092e-16, "supp": 16}}, "32": {"fps": {"value": 0.05481601525658135, "held": 0.07580340539026958, "ident": 0.017862256875323012, "prot": 5.441565186409432e-16, "supp": 32}, "factor": 0.05878664817773493, "j": 5, "s": [1, 21, 5], "ms_per_draw": 0.6684974431991577, "trace_ratio": 0.40574226340509506, "varopt": {"value": 0.05238925000471979, "held": 0.0718185794943397, "ident": 0.016997156501485314, "prot": 147.1458400153785, "supp": 32}, "strat": {"value": 0.05392725543319887, "held": 0.07427932153908029, "ident": 0.017893862768555452, "prot": 5.804336198836728e-16, "supp": 32}}, "64": {"fps": {"value": 0.017838731086520714, "held": 0.023662982126392295, "ident": 0.005621613810864289, "prot": 5.441565186409432e-16, "supp": 64}, "factor": 0.025771129435180583, "j": 10, "s": [1, 44, 9], "ms_per_draw": 0.7878035306930542, "trace_ratio": 0.3274793154967999, "varopt": {"value": 0.01726583837306389, "held": 0.023341761917025312, "ident": 0.005463669577490979, "prot": 64.73935948164045, "supp": 64}, "strat": {"value": 0.017892298095437232, "held": 0.023821087710350165, "ident": 0.005633969183731887, "prot": 3.627710124272955e-16, "supp": 64}}, "128": {"fps": {"value": 0.003853814599823565, "held": 0.004736074362663682, "ident": 0.0011516605076369586, "prot": 2.267318827670597e-16, "supp": 128}, "factor": 0.010718271287043996, "j": 66, "s": [1, 58, 3], "ms_per_draw": 0.7070740461349487, "trace_ratio": 0.3387926009965669, "varopt": {"value": 0.0038069757354791253, "held": 0.0046218856548899175, "ident": 0.001119676264735093, "prot": 25.322246755259254, "supp": 128}, "strat": {"value": 0.0038763343208324183, "held": 0.004702823485385299, "ident": 0.0011537930338040843, "prot": 3.2649391118456595e-16, "supp": 128}}}}
{"part": "B", "row": 340, "seq": 7, "layer": 2, "head": 0, "res": {"16": {"fps": {"value": 0.00301076127561413, "held": 0.002999113196765931, "ident": 0.00047762418605619216, "prot": 1.1184319853587882e-16, "supp": 16}, "factor": 0.02438920779320549, "j": 8, "s": [1, 5, 2], "ms_per_draw": 0.6407690048217773, "trace_ratio": 0.3127153427691361, "varopt": {"value": 0.0024013158248363613, "held": 0.0023010026526781575, "ident": 0.0003848374202949597, "prot": 1389.3826270686832, "supp": 16}, "strat": {"value": 0.01176902735368141, "held": 0.01025888122535332, "ident": 0.0018128259938487072, "prot": 5.359153263177527e-17, "supp": 16}}, "32": {"fps": {"value": 0.0003459704282458318, "held": 0.00031301052149704554, "ident": 5.717640371623852e-05, "prot": 2.5630732997805563e-17, "supp": 32}, "factor": 0.004538980609579815, "j": 15, "s": [1, 14, 2], "ms_per_draw": 0.655074954032898, "trace_ratio": 0.36301920535121784, "varopt": {"value": 0.00032799870066399294, "held": 0.00028814019797350856, "ident": 5.227413848159613e-05, "prot": 341.6627456805229, "supp": 32}, "strat": {"value": 0.0017798033828465404, "held": 0.0015926898283904767, "ident": 0.0002808986548054416, "prot": 2.5471499199591782e-17, "supp": 32}}, "64": {"fps": {"value": 5.209275875786178e-05, "held": 4.7234598244613714e-05, "ident": 8.481507650710713e-06, "prot": 1.165033318082071e-17, "supp": 64}, "factor": 0.0014101950252118267, "j": 25, "s": [1, 34, 4], "ms_per_draw": 0.6752941608428955, "trace_ratio": 0.2639790231168231, "varopt": {"value": 5.0353017592726684e-05, "held": 4.5452841093430965e-05, "ident": 8.094740991496974e-06, "prot": 95.82341388053892, "supp": 64}, "strat": {"value": 9.43664253211208e-05, "held": 8.524471173579931e-05, "ident": 1.5445322587104038e-05, "prot": 7.959843499872432e-18, "supp": 64}}, "128": {"fps": {"value": 4.883231356081489e-06, "held": 5.191267338655802e-06, "ident": 7.964146670737813e-07, "prot": 1.9331048499690193e-18, "supp": 128}, "factor": 0.0003262025820637097, "j": 71, "s": [1, 53, 3], "ms_per_draw": 0.6111087799072266, "trace_ratio": 0.27455433380496663, "varopt": {"value": 4.722319818216739e-06, "held": 4.999196283871751e-06, "ident": 7.749162749795583e-07, "prot": 24.632458827905825, "supp": 128}, "strat": {"value": 6.149351864070927e-06, "held": 6.448417838154028e-06, "ident": 1.0151433359717765e-06, "prot": 3.752497649939861e-18, "supp": 128}}}}
{"part": "B", "row": 342, "seq": 7, "layer": 3, "head": 0, "res": {"16": {"fps": {"value": 0.0004767825082500876, "held": 0.0007402276427190515, "ident": 8.053652215428567e-05, "prot": 2.0387369438547714e-15, "supp": 16}, "factor": 0.010390792430211957, "j": 11, "s": [0, 4, 1], "ms_per_draw": 0.7322684526443481, "trace_ratio": 0.39573405869521333, "varopt": {"value": 0.00037213165076641075, "held": 0.0005763613718400852, "ident": 6.058194436466951e-05, "prot": 1.2024588705472554, "supp": 16}, "strat": {"value": 0.00037528230614409077, "held": 0.0005715788624745038, "ident": 6.0487366254242746e-05, "prot": 1.2742105899092322e-15, "supp": 16}}, "32": {"fps": {"value": 2.720781185165273e-05, "held": 3.871042895221415e-05, "ident": 3.4181964956388312e-06, "prot": 3.9819080934663505e-16, "supp": 32}, "factor": 0.0014000365694978474, "j": 18, "s": [1, 12, 1], "ms_per_draw": 0.6642100811004639, "trace_ratio": 0.29662564504426137, "varopt": {"value": 2.598830429940608e-05, "held": 3.720831339899795e-05, "ident": 3.2028952138203075e-06, "prot": 0.26077882638262073, "supp": 32}, "strat": {"value": 4.0553941026804524e-05, "held": 5.8586932597228214e-05, "ident": 5.55542215380026e-06, "prot": 4.1411844172050045e-16, "supp": 32}}, "64": {"fps": {"value": 8.266594070739055e-07, "held": 9.829440718094997e-07, "ident": 9.610961289947394e-08, "prot": 8.362006996279335e-17, "supp": 64}, "factor": 0.0001728648458595105, "j": 47, "s": [0, 16, 1], "ms_per_draw": 0.7132710218429565, "trace_ratio": 0.3987019368992789, "varopt": {"value": 7.737822128357716e-07, "held": 9.539689614439633e-07, "ident": 9.207001515574983e-08, "prot": 0.045426832024180845, "supp": 64}, "strat": {"value": 1.6659121793676504e-05, "held": 2.4217070341003373e-05, "ident": 2.66640999221766e-06, "prot": 5.57467133085289e-17, "supp": 64}}, "128": {"fps": {"value": 3.922084202184742e-08, "held": 4.6260143614669305e-08, "ident": 4.717351647817472e-09, "prot": 1.9909540467331754e-17, "supp": 128}, "factor": 2.652717210279633e-05, "j": 78, "s": [0, 47, 3], "ms_per_draw": 0.5290932655334473, "trace_ratio": 0.2749625063101771, "varopt": {"value": 3.953978156163518e-08, "held": 4.662443544151103e-08, "ident": 4.734269563364737e-09, "prot": 0.00828116053695959, "supp": 128}, "strat": {"value": 1.6491772153704713e-05, "held": 2.4765069114020165e-05, "ident": 2.537551659509271e-06, "prot": 2.090501749069834e-17, "supp": 128}}}}
{"part": "B", "row": 341, "seq": 7, "layer": 2, "head": 7, "res": {"16": {"fps": {"value": 0.09535076551017445, "held": 0.1740994383843818, "ident": 0.032492437677690715, "prot": 4.077245858396477e-16, "supp": 16}, "factor": 0.1206005316967592, "j": 2, "s": [1, 7, 6], "ms_per_draw": 0.663200855255127, "trace_ratio": 0.362404105802137, "varopt": {"value": 0.08444766751624459, "held": 0.1584342991720718, "ident": 0.029067311127833284, "prot": 298.8956768921504, "supp": 16}, "strat": {"value": 0.09967839736556744, "held": 0.17630055035423436, "ident": 0.03269916948342302, "prot": 3.8374078667260956e-16, "supp": 16}}, "32": {"fps": {"value": 0.022674801032195727, "held": 0.04365116749791553, "ident": 0.008490368541518658, "prot": 1.9187039333630478e-16, "supp": 32}, "factor": 0.04679796788315701, "j": 8, "s": [1, 18, 5], "ms_per_draw": 0.6789979934692383, "trace_ratio": 0.3514814150812819, "varopt": {"value": 0.022292332791463882, "held": 0.041414153951728795, "ident": 0.00798205088830259, "prot": 118.31495366129319, "supp": 32}, "strat": {"value": 0.020961813463679112, "held": 0.04342651359591101, "ident": 0.008671720180692101, "prot": 3.3577318833853336e-16, "supp": 32}}, "64": {"fps": {"value": 0.005940602276185857, "held": 0.010391389663607396, "ident": 0.0019516948161897765, "prot": 1.1991899583519048e-16, "supp": 64}, "factor": 0.024100108731701216, "j": 47, "s": [1, 15, 1], "ms_per_draw": 0.6035076379776001, "trace_ratio": 0.42876097254829393, "varopt": {"value": 0.004857863286927277, "held": 0.007967795971628373, "ident": 0.001513623384145119, "prot": 44.12877050411738, "supp": 64}, "strat": {"value": 0.004709894326725932, "held": 0.00895902775335626, "ident": 0.0017950995880696423, "prot": 2.278460920868619e-16, "supp": 64}}, "128": {"fps": {"value": 0.0006092226697259446, "held": 0.0007067034007214393, "ident": 0.0001223409373544652, "prot": 5.995949791759524e-17, "supp": 128}, "factor": 0.004316940136932759, "j": 73, "s": [1, 50, 4], "ms_per_draw": 0.7932789325714111, "trace_ratio": 0.24787469290708167, "varopt": {"value": 0.0005969646159042311, "held": 0.0006918985996894777, "ident": 0.00011818189611603186, "prot": 10.376793519648679, "supp": 128}, "strat": {"value": 0.000631115095465176, "held": 0.0008191513434643105, "ident": 0.00013986166031255533, "prot": 6.295747281347501e-17, "supp": 128}}}}
{"part": "B", "row": 343, "seq": 7, "layer": 3, "head": 7, "res": {"16": {"fps": {"value": 0.002903220918975748, "held": 0.002659256950981786, "ident": 0.0003620347845166614, "prot": 1.1220456938372808e-16, "supp": 16}, "factor": 0.01810954480983895, "j": 6, "s": [1, 7, 2], "ms_per_draw": 0.6407140493392944, "trace_ratio": 0.29601036364836125, "varopt": {"value": 0.002815614140788844, "held": 0.0027671954939118516, "ident": 0.0003612389839263011, "prot": 0.39522406111864766, "supp": 16}, "strat": {"value": 0.00844191197257963, "held": 0.010096629530325956, "ident": 0.0016634161101970679, "prot": 1.9635799642152414e-16, "supp": 16}}, "32": {"fps": {"value": 0.0002858251107988316, "held": 0.00026272350967186556, "ident": 3.3457535264184045e-05, "prot": 1.753196396620751e-17, "supp": 32}, "factor": 0.0038860075187105206, "j": 16, "s": [1, 12, 3], "ms_per_draw": 0.6147222518920898, "trace_ratio": 0.31879570006913915, "varopt": {"value": 0.00029012876823931104, "held": 0.0002644126491949426, "ident": 3.34225749159407e-05, "prot": 0.10207684888535716, "supp": 32}, "strat": {"value": 0.0014251789704681093, "held": 0.0015864212623056186, "ident": 0.00021953311783030934, "prot": 7.012785586483004e-17, "supp": 32}}, "64": {"fps": {"value": 1.8798499963748968e-05, "held": 1.5907150516839734e-05, "ident": 1.8286929938927323e-06, "prot": 5.697888289017441e-18, "supp": 64}, "factor": 0.0007730177231713352, "j": 42, "s": [0, 19, 3], "ms_per_draw": 0.6196622848510742, "trace_ratio": 0.3020114244585547, "varopt": {"value": 1.857535851606851e-05, "held": 1.5927399709200846e-05, "ident": 1.8165976867258966e-06, "prot": 0.02267081073213598, "supp": 64}, "strat": {"value": 5.137502062032932e-05, "held": 4.823920615640343e-05, "ident": 5.676658574350904e-06, "prot": 1.3148972974655633e-17, "supp": 64}}, "128": {"fps": {"value": 6.379404899888461e-07, "held": 4.936629167834759e-07, "ident": 5.6682045754225786e-08, "prot": 1.040960360493571e-18, "supp": 128}, "factor": 0.00010247086174808574, "j": 88, "s": [0, 37, 3], "ms_per_draw": 0.538154125213623, "trace_ratio": 0.2791944576093533, "varopt": {"value": 6.390939009042614e-07, "held": 4.92314752707739e-07, "ident": 5.6285183791057754e-08, "prot": 0.0034830675520214805, "supp": 128}, "strat": {"value": 8.385572263538151e-07, "held": 6.604555138823768e-07, "ident": 7.502300603422603e-08, "prot": 3.2872432436639083e-18, "supp": 128}}}}
{"part": "B", "row": 344, "seq": 7, "layer": 4, "head": 0, "res": {"16": {"fps": {"value": 0.00020348040915459304, "held": 0.00024212262153858603, "ident": 1.6123137263755546e-05, "prot": 1.908901754347916e-16, "supp": 16}, "factor": 0.0044645306735219365, "j": 9, "s": [1, 3, 3], "ms_per_draw": 0.6248403787612915, "trace_ratio": 0.33951184704046283, "varopt": {"value": 0.00020759204844641028, "held": 0.00024120971751600038, "ident": 1.594746441569985e-05, "prot": 1.3100801448449493, "supp": 16}, "strat": {"value": 0.00034216135847346907, "held": 0.00043214372429115045, "ident": 2.799531761850919e-05, "prot": 5.09040467826111e-16, "supp": 16}}, "32": {"fps": {"value": 1.9883984235251727e-05, "held": 2.3027637842280727e-05, "ident": 1.531882702355898e-06, "prot": 8.484007797101849e-17, "supp": 32}, "factor": 0.0008002298551163646, "j": 14, "s": [1, 10, 7], "ms_per_draw": 0.6423673629760742, "trace_ratio": 0.3072197638319843, "varopt": {"value": 2.0428653199281226e-05, "held": 2.3137996883776393e-05, "ident": 1.5448236299844182e-06, "prot": 0.4725587805061077, "supp": 32}, "strat": {"value": 0.00015351424370174953, "held": 0.00019259167875756018, "ident": 1.2637702851429626e-05, "prot": 2.1475144736414055e-16, "supp": 32}}, "64": {"fps": {"value": 1.975009683828883e-06, "held": 2.3245139388013693e-06, "ident": 1.4969699584761168e-07, "prot": 9.279383528080148e-18, "supp": 64}, "factor": 0.00018361117886521832, "j": 32, "s": [0, 25, 7], "ms_per_draw": 0.6601276397705078, "trace_ratio": 0.28867279783876504, "varopt": {"value": 1.9808707710031848e-06, "held": 2.2981893144115833e-06, "ident": 1.4919261024440404e-07, "prot": 0.06970707214100988, "supp": 64}, "strat": {"value": 2.300389292681038e-06, "held": 2.661868345236737e-06, "ident": 1.7457951622934792e-07, "prot": 2.1210019492754623e-16, "supp": 64}}, "128": {"fps": {"value": 1.1327435081550609e-07, "held": 1.337052819782921e-07, "ident": 8.585774399804705e-09, "prot": 2.544183116114513e-19, "supp": 128}, "factor": 3.6959018412956e-05, "j": 47, "s": [1, 48, 32], "ms_per_draw": 0.618272066116333, "trace_ratio": 0.00037762628310177064, "varopt": {"value": 1.1197460178230596e-07, "held": 1.3109452359331411e-07, "ident": 8.483484797226147e-09, "prot": 0.00427404898443058, "supp": 128}, "strat": {"value": 1.118450241852638e-07, "held": 1.3234768243177721e-07, "ident": 8.53163468639526e-09, "prot": 2.1210019492754623e-16, "supp": 128}}}}
{"part": "B", "row": 345, "seq": 7, "layer": 4, "head": 7, "res": {"16": {"fps": {"value": 0.7141128537696873, "held": 0.4936455152120851, "ident": 0.03901511178867273, "prot": 3.2655302337413697e-15, "supp": 16}, "factor": 0.10844931435201187, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.6761429309844971, "trace_ratio": 0.4591411126297656, "varopt": {"value": 0.7150027452557426, "held": 0.4931780020219532, "ident": 0.03885322110453501, "prot": 2.5594706843713806, "supp": 16}, "strat": {"value": 0.7081161055357863, "held": 0.4923109126812734, "ident": 0.03930296474292185, "prot": 6.2200575880787995e-15, "supp": 16}}, "32": {"fps": {"value": 0.3027216661555991, "held": 0.21410075436613776, "ident": 0.01723415911519511, "prot": 3.2655302337413697e-15, "supp": 32}, "factor": 0.05221633653985757, "j": 2, "s": [0, 27, 3], "ms_per_draw": 0.744408369064331, "trace_ratio": 0.4291248905846545, "varopt": {"value": 0.30702077601346783, "held": 0.21678628297782893, "ident": 0.01712509032122903, "prot": 1.870540874493048, "supp": 32}, "strat": {"value": 0.307583777944487, "held": 0.21699951880966192, "ident": 0.017201080451389017, "prot": 4.04303743225122e-15, "supp": 32}}, "64": {"fps": {"value": 0.11476248562783763, "held": 0.08653006611082892, "ident": 0.006832372910746191, "prot": 2.1770201558275798e-15, "supp": 64}, "factor": 0.025133098448494103, "j": 3, "s": [1, 54, 6], "ms_per_draw": 0.6603028774261475, "trace_ratio": 0.3657930601004843, "varopt": {"value": 0.11583460538949863, "held": 0.08691969695421897, "ident": 0.006845884971968128, "prot": 1.0098707708673509, "supp": 64}, "strat": {"value": 0.1161494073404163, "held": 0.08650903362397022, "ident": 0.006841308559523153, "prot": 2.02151871612561e-15, "supp": 64}}, "128": {"fps": {"value": 0.03399295257624106, "held": 0.027753766593278193, "ident": 0.0021313946331893634, "prot": 1.4772636771687149e-15, "supp": 128}, "factor": 0.011640608644087218, "j": 27, "s": [0, 93, 8], "ms_per_draw": 0.6547847986221313, "trace_ratio": 0.3155708341356071, "varopt": {"value": 0.03452822461452779, "held": 0.028293149456119486, "ident": 0.002128950608179804, "prot": 0.42333956614654245, "supp": 128}, "strat": {"value": 0.03417376654904809, "held": 0.027811287970313053, "ident": 0.002128195658657094, "prot": 2.2547708756785647e-15, "supp": 128}}}}
{"part": "B", "row": 346, "seq": 7, "layer": 5, "head": 0, "res": {"16": {"fps": {"value": 0.4922379077113577, "held": 0.2871720195420537, "ident": 0.025901548164748846, "prot": 2.033059268344191e-15, "supp": 16}, "factor": 0.10632638300009725, "j": 4, "s": [0, 10, 2], "ms_per_draw": 0.6477522850036621, "trace_ratio": 0.4132945930169585, "varopt": {"value": 0.468987434961597, "held": 0.271436041886605, "ident": 0.02484493831795749, "prot": 2.0294251537907537, "supp": 16}, "strat": {"value": 0.47425796150803706, "held": 0.2748063290103812, "ident": 0.025044336061278274, "prot": 2.2871916768872145e-15, "supp": 16}}, "32": {"fps": {"value": 0.15121471326185815, "held": 0.09122905971715499, "ident": 0.008009986808550563, "prot": 1.3977282469866313e-15, "supp": 32}, "factor": 0.04353078426257826, "j": 5, "s": [1, 23, 3], "ms_per_draw": 0.7173542976379395, "trace_ratio": 0.33911807548160555, "varopt": {"value": 0.15071513901221678, "held": 0.08936227594888, "ident": 0.007986239334847678, "prot": 0.8544975610132968, "supp": 32}, "strat": {"value": 0.1504136883956322, "held": 0.0901311966222264, "ident": 0.00799645712378092, "prot": 2.1918920236835807e-15, "supp": 32}}, "64": {"fps": {"value": 0.036343797424745264, "held": 0.022332059059458367, "ident": 0.0019220036432927431, "prot": 9.847630831042174e-16, "supp": 64}, "factor": 0.016731199770552135, "j": 18, "s": [1, 40, 5], "ms_per_draw": 0.668122410774231, "trace_ratio": 0.3135869549076788, "varopt": {"value": 0.03640889434267369, "held": 0.022354083492109596, "ident": 0.0019197587938392566, "prot": 0.5529639560020341, "supp": 64}, "strat": {"value": 0.03711554801509875, "held": 0.022250948152685888, "ident": 0.0019407248055156993, "prot": 7.782805011630105e-16, "supp": 64}}, "128": {"fps": {"value": 0.0055090393857742635, "held": 0.0033674479491861437, "ident": 0.0002803019191871425, "prot": 2.858989596109018e-16, "supp": 128}, "factor": 0.0057360247514858, "j": 59, "s": [1, 64, 4], "ms_per_draw": 0.6320942640304565, "trace_ratio": 0.26622292504550926, "varopt": {"value": 0.005435857255848671, "held": 0.003296353144153494, "ident": 0.0002795114825450783, "prot": 0.1452883673018901, "supp": 128}, "strat": {"value": 0.005669171435441362, "held": 0.0034119606452225624, "ident": 0.00028880288088578, "prot": 5.241480926199867e-16, "supp": 128}}}}
{"part": "B", "row": 349, "seq": 7, "layer": 6, "head": 7, "res": {"16": {"fps": {"value": 0.016615103942569768, "held": 0.01056914700487876, "ident": 0.0011613034346273823, "prot": 5.723016950028919e-16, "supp": 16}, "factor": 0.02173335390422376, "j": 1, "s": [1, 7, 7], "ms_per_draw": 0.6600090265274048, "trace_ratio": 0.37833625638759777, "varopt": {"value": 0.016922952184457662, "held": 0.010780939303699355, "ident": 0.0011539857924454829, "prot": 0.6514545549677659, "supp": 16}, "strat": {"value": 0.016317354854216697, "held": 0.010547107654834588, "ident": 0.0011591606106200016, "prot": 5.901861229717323e-16, "supp": 16}}, "32": {"fps": {"value": 0.00525448077995984, "held": 0.0034270581216769625, "ident": 0.0003640100505922449, "prot": 4.2922627125216893e-16, "supp": 32}, "factor": 0.00952146645975103, "j": 7, "s": [1, 17, 7], "ms_per_draw": 0.6643494367599487, "trace_ratio": 0.35991739032533926, "varopt": {"value": 0.005465065669758358, "held": 0.0035203199672069526, "ident": 0.00036554624251248336, "prot": 0.3408690594519284, "supp": 32}, "strat": {"value": 0.005441742882769036, "held": 0.003490808308911841, "ident": 0.0003661015223597778, "prot": 3.5768855937680744e-16, "supp": 32}}, "64": {"fps": {"value": 0.0014366332207955811, "held": 0.0009724898243999654, "ident": 9.868214785213688e-05, "prot": 1.967287076572441e-16, "supp": 64}, "factor": 0.003517682872357469, "j": 18, "s": [0, 39, 7], "ms_per_draw": 0.6174805164337158, "trace_ratio": 0.35411120844231336, "varopt": {"value": 0.0014515673576929254, "held": 0.0009853907504317706, "ident": 9.872155846794034e-05, "prot": 0.1415020691566968, "supp": 64}, "strat": {"value": 0.001417455995578614, "held": 0.0009620185193682188, "ident": 9.87031568936069e-05, "prot": 2.8615084750144595e-16, "supp": 64}}, "128": {"fps": {"value": 0.0003088363210762181, "held": 0.00022394892436288687, "ident": 2.1806822528316333e-05, "prot": 1.1624878179746243e-16, "supp": 128}, "factor": 0.0013981135033446037, "j": 18, "s": [1, 77, 32], "ms_per_draw": 0.5785995721817017, "trace_ratio": 0.11147952285647174, "varopt": {"value": 0.00029352031003473456, "held": 0.0002143167003896462, "ident": 2.0629625444228277e-05, "prot": 0.040148029305921734, "supp": 128}, "strat": {"value": 0.00028960550804525914, "held": 0.0002108990659425156, "ident": 2.0679577458266547e-05, "prot": 1.4307542375072298e-16, "supp": 128}}}}
{"part": "B", "row": 347, "seq": 7, "layer": 5, "head": 7, "res": {"16": {"fps": {"value": 0.6385910293810081, "held": 0.8231175923473599, "ident": 0.041376437145995204, "prot": 3.196290500289231e-15, "supp": 16}, "factor": 0.118364078801239, "j": 1, "s": [1, 12, 2], "ms_per_draw": 0.6392723321914673, "trace_ratio": 0.43551903442308904, "varopt": {"value": 0.6378830116352253, "held": 0.8414387197432025, "ident": 0.041227312960348754, "prot": 1.7735555166079935, "supp": 16}, "strat": {"value": 0.6424079281054067, "held": 0.8359778391005512, "ident": 0.04164694171873646, "prot": 2.6225973335706512e-15, "supp": 16}}, "32": {"fps": {"value": 0.24006758947346116, "held": 0.32247289513547367, "ident": 0.015743498643826803, "prot": 1.3112986667853256e-15, "supp": 32}, "factor": 0.05477283246253811, "j": 1, "s": [1, 26, 4], "ms_per_draw": 0.797538161277771, "trace_ratio": 0.35810470118757437, "varopt": {"value": 0.2399637396874527, "held": 0.3200049881146644, "ident": 0.015676654473973192, "prot": 1.1280929906767347, "supp": 32}, "strat": {"value": 0.23772193423432714, "held": 0.3214989107915558, "ident": 0.015874688145484993, "prot": 1.8030356668298226e-15, "supp": 32}}, "64": {"fps": {"value": 0.06413163278538102, "held": 0.0928492210003087, "ident": 0.004661307409635442, "prot": 6.556493333926628e-16, "supp": 64}, "factor": 0.025369497731559994, "j": 12, "s": [1, 45, 6], "ms_per_draw": 0.7675704956054688, "trace_ratio": 0.30177896331500553, "varopt": {"value": 0.06504926218921023, "held": 0.09374714670549134, "ident": 0.004655009891835345, "prot": 0.48226644779212624, "supp": 64}, "strat": {"value": 0.06629010289742968, "held": 0.09457555085252929, "ident": 0.004673563108834086, "prot": 1.3932548334594085e-15, "supp": 64}}, "128": {"fps": {"value": 0.01045962478906882, "held": 0.016889402868633555, "ident": 0.000853385277368392, "prot": 4.507589167074557e-16, "supp": 128}, "factor": 0.008866045460962016, "j": 53, "s": [1, 67, 7], "ms_per_draw": 0.7198395729064941, "trace_ratio": 0.29699758321425246, "varopt": {"value": 0.010328454329970439, "held": 0.01705159819515183, "ident": 0.0008527220433922759, "prot": 0.18435718617123537, "supp": 128}, "strat": {"value": 0.010345717595907564, "held": 0.01682506566276782, "ident": 0.000851825846004895, "prot": 6.351602917241421e-16, "supp": 128}}}}
{"part": "B", "row": 350, "seq": 7, "layer": 7, "head": 0, "res": {"16": {"fps": {"value": 0.000701467257073771, "held": 0.000973129719730701, "ident": 4.90254216149694e-05, "prot": 2.2355900097427375e-16, "supp": 16}, "factor": 0.00800376531604537, "j": 9, "s": [1, 3, 3], "ms_per_draw": 0.6203233003616333, "trace_ratio": 0.32461223778359766, "varopt": {"value": 0.0006667242260828168, "held": 0.0009566698432760528, "ident": 4.743749863215475e-05, "prot": 1.237762999947942, "supp": 16}, "strat": {"value": 0.0013169006637058706, "held": 0.0018525291062275009, "ident": 9.181073209085679e-05, "prot": 1.3413540058456426e-16, "supp": 16}}, "32": {"fps": {"value": 3.0025003942832905e-05, "held": 3.3095312820077866e-05, "ident": 1.8139367999746773e-06, "prot": 2.2355900097427378e-17, "supp": 32}, "factor": 0.0010809993067279586, "j": 20, "s": [1, 6, 5], "ms_per_draw": 0.6092331409454346, "trace_ratio": 0.3200732727636022, "varopt": {"value": 3.0353554857009997e-05, "held": 3.411049900252123e-05, "ident": 1.809198808339218e-06, "prot": 0.22877026107684992, "supp": 32}, "strat": {"value": 0.0003562650138552415, "held": 0.0004236344879013625, "ident": 2.2301788008748455e-05, "prot": 1.2575193804802899e-17, "supp": 32}}, "64": {"fps": {"value": 1.1867598665053978e-06, "held": 1.2084155270602503e-06, "ident": 6.846269786670691e-08, "prot": 1.3972437560892112e-18, "supp": 64}, "factor": 0.0001610108425761133, "j": 41, "s": [0, 20, 3], "ms_per_draw": 0.6039133071899414, "trace_ratio": 0.2561660827140888, "varopt": {"value": 1.184586428424908e-06, "held": 1.2003565321192932e-06, "ident": 6.825079705756669e-08, "prot": 0.024899938424184816, "supp": 64}, "strat": {"value": 1.2565836624105115e-06, "held": 1.2829781283730228e-06, "ident": 7.21382028834223e-08, "prot": 8.082547410643157e-19, "supp": 64}}, "128": {"fps": {"value": 1.3896837770113336e-08, "held": 1.8577696589010282e-08, "ident": 9.487127790083226e-10, "prot": 5.828760151906124e-20, "supp": 128}, "factor": 1.4252177312953347e-05, "j": 60, "s": [1, 35, 32], "ms_per_draw": 0.5916322469711304, "trace_ratio": 0.00011448711155676552, "varopt": {"value": 1.3912964828980378e-08, "held": 1.8550288415811485e-08, "ident": 9.554473936231925e-10, "prot": 6.605928172160273e-20, "supp": 128}, "strat": {"value": 1.6860128239809938e-08, "held": 2.2333731935535483e-08, "ident": 1.1868294909580738e-09, "prot": 6.986218780446056e-19, "supp": 128}}}}
{"part": "B", "row": 348, "seq": 7, "layer": 6, "head": 0, "res": {"16": {"fps": {"value": 0.2820072944485663, "held": 0.43725711250747024, "ident": 0.035253109615114964, "prot": 3.909609240707494e-14, "supp": 16}, "factor": 0.12313818955537197, "j": 1, "s": [1, 13, 1], "ms_per_draw": 0.6563036441802979, "trace_ratio": 0.36043915045845526, "varopt": {"value": 0.2744650193893266, "held": 0.4225137966006715, "ident": 0.033308840880575674, "prot": 11.260607848025813, "supp": 16}, "strat": {"value": 0.2883089303874797, "held": 0.4482231875016543, "ident": 0.035216497803376046, "prot": 3.127687392565995e-14, "supp": 16}}, "32": {"fps": {"value": 0.08600790813072177, "held": 0.1396068466293923, "ident": 0.009841678373376227, "prot": 2.1502850823891218e-14, "supp": 32}, "factor": 0.04949671885378145, "j": 7, "s": [1, 23, 1], "ms_per_draw": 0.7413386106491089, "trace_ratio": 0.3469912058209526, "varopt": {"value": 0.08613546941608265, "held": 0.14478824986391486, "ident": 0.009734282014210635, "prot": 5.848199682758851, "supp": 32}, "strat": {"value": 0.08701860877276349, "held": 0.14211900173956082, "ident": 0.009870071872782455, "prot": 2.1502850823891218e-14, "supp": 32}}, "64": {"fps": {"value": 0.020868571949438742, "held": 0.03125519232155294, "ident": 0.002236821380022322, "prot": 6.3531150161496775e-15, "supp": 64}, "factor": 0.018177064033226553, "j": 22, "s": [1, 39, 2], "ms_per_draw": 0.7944815158843994, "trace_ratio": 0.338997198838812, "varopt": {"value": 0.020579688104477738, "held": 0.031217439334662415, "ident": 0.002224281428963787, "prot": 2.1663224871591806, "supp": 64}, "strat": {"value": 0.020881522651712486, "held": 0.031469517722261996, "ident": 0.002257754347354499, "prot": 9.285321946680299e-15, "supp": 64}}, "128": {"fps": {"value": 0.003658774782601322, "held": 0.004946411481508749, "ident": 0.00038851276332571815, "prot": 5.131362128428586e-15, "supp": 128}, "factor": 0.005852490758861642, "j": 51, "s": [1, 74, 2], "ms_per_draw": 0.6753684282302856, "trace_ratio": 0.30078949307703473, "varopt": {"value": 0.003613055171842573, "held": 0.004944800067685644, "ident": 0.00038684609742289976, "prot": 1.0348750949063386, "supp": 128}, "strat": {"value": 0.003742536997740861, "held": 0.005135153221115475, "ident": 0.0004045866157055785, "prot": 3.420908085619057e-15, "supp": 128}}}}
{"part": "B", "row": 351, "seq": 7, "layer": 7, "head": 7, "res": {"16": {"fps": {"value": 0.014249411185137308, "held": 0.0075188927494229275, "ident": 0.0008356978231650253, "prot": 7.291253896737292e-16, "supp": 16}, "factor": 0.028732486334334433, "j": 7, "s": [1, 6, 2], "ms_per_draw": 0.6157926321029663, "trace_ratio": 0.29802731163845453, "varopt": {"value": 0.014153823399180188, "held": 0.007279770176341079, "ident": 0.0008212516701942547, "prot": 1.2768818265993027, "supp": 16}, "strat": {"value": 0.015744008197621045, "held": 0.007927787100503762, "ident": 0.0009155144387556914, "prot": 5.441857726054448e-16, "supp": 16}}, "32": {"fps": {"value": 0.0010244927279494628, "held": 0.0005931277508391158, "ident": 5.6265326497231246e-05, "prot": 2.916501558694917e-16, "supp": 32}, "factor": 0.005227294388153442, "j": 18, "s": [1, 11, 2], "ms_per_draw": 0.6074683666229248, "trace_ratio": 0.3440653942888481, "varopt": {"value": 0.0010337957506184265, "held": 0.0005917730191229149, "ident": 5.589770933029136e-05, "prot": 0.23820428256081566, "supp": 32}, "strat": {"value": 0.0020711797716515923, "held": 0.001075748566507234, "ident": 0.0001085762703536565, "prot": 2.916501558694917e-16, "supp": 32}}, "64": {"fps": {"value": 6.031763564966362e-05, "held": 4.4296030771162654e-05, "ident": 3.2533675942819e-06, "prot": 6.683649405342519e-17, "supp": 64}, "factor": 0.0009965260281504936, "j": 40, "s": [1, 20, 3], "ms_per_draw": 0.6025886535644531, "trace_ratio": 0.29776667727538025, "varopt": {"value": 6.135721947318998e-05, "held": 4.466938026644121e-05, "ident": 3.244166343235922e-06, "prot": 0.05646724530641542, "supp": 64}, "strat": {"value": 8.287836263340025e-05, "held": 5.808738603888164e-05, "ident": 4.617950812987024e-06, "prot": 7.291253896737292e-17, "supp": 64}}, "128": {"fps": {"value": 1.846308816124748e-06, "held": 1.4337087044210084e-06, "ident": 9.745127509243863e-08, "prot": 1.519011228486936e-17, "supp": 128}, "factor": 0.000130851922740788, "j": 85, "s": [0, 40, 3], "ms_per_draw": 0.7032356262207031, "trace_ratio": 0.2718986711288967, "varopt": {"value": 1.8494414263431135e-06, "held": 1.422439808102009e-06, "ident": 9.677614521819094e-08, "prot": 0.0076517513604806575, "supp": 128}, "strat": {"value": 2.383062402694224e-06, "held": 1.8091996007948157e-06, "ident": 1.3036031842238396e-07, "prot": 3.038022456973872e-17, "supp": 128}}}}
{"part": "B", "row": 352, "seq": 7, "layer": 8, "head": 0, "res": {"16": {"fps": {"value": 0.43517155752294956, "held": 1.097248546264421, "ident": 0.04928634376449355, "prot": 1.946209409727088e-15, "supp": 16}, "factor": 0.1235983757964919, "j": 0, "s": [1, 12, 3], "ms_per_draw": 0.6043694019317627, "trace_ratio": 0.4483858223818976, "varopt": {"value": 0.4376513705192644, "held": 1.1013055362786126, "ident": 0.049348989751028555, "prot": 1.9350228203185862, "supp": 16}, "strat": {"value": 0.4379576155594054, "held": 1.1075847249234723, "ident": 0.04934895021427186, "prot": 1.946209409727088e-15, "supp": 16}}, "32": {"fps": {"value": 0.18873761634295522, "held": 0.4776192496708226, "ident": 0.021369624200100374, "prot": 1.497084161328529e-15, "supp": 32}, "factor": 0.060126047508150225, "j": 4, "s": [0, 24, 4], "ms_per_draw": 0.6050276756286621, "trace_ratio": 0.42912742970929024, "varopt": {"value": 0.18850518478013376, "held": 0.4738023127903423, "ident": 0.021052483331550596, "prot": 1.2204667049309494, "supp": 32}, "strat": {"value": 0.1842496223674651, "held": 0.4666527272537389, "ident": 0.02113088373101114, "prot": 1.946209409727088e-15, "supp": 32}}, "64": {"fps": {"value": 0.07385727377735017, "held": 0.18181511205946999, "ident": 0.008034871227638718, "prot": 1.010531808896757e-15, "supp": 64}, "factor": 0.028528918983148535, "j": 8, "s": [0, 48, 8], "ms_per_draw": 0.6635240316390991, "trace_ratio": 0.3603869965137312, "varopt": {"value": 0.07172258964928431, "held": 0.18064025112512952, "ident": 0.007988034822244501, "prot": 0.552458858783332, "supp": 64}, "strat": {"value": 0.0727885630372067, "held": 0.18131519318271166, "ident": 0.008000253680733344, "prot": 1.4222299532621026e-15, "supp": 64}}, "128": {"fps": {"value": 0.019821648615174655, "held": 0.0493245132188832, "ident": 0.0021673301423019292, "prot": 9.73104704863544e-16, "supp": 128}, "factor": 0.012661488787718313, "j": 30, "s": [1, 85, 12], "ms_per_draw": 0.6921733617782593, "trace_ratio": 0.28723122885191393, "varopt": {"value": 0.01993148519537463, "held": 0.04917911815048805, "ident": 0.0021666618210016346, "prot": 0.20874033900277883, "supp": 128}, "strat": {"value": 0.02016981482219713, "held": 0.05005015059788644, "ident": 0.0021861631628161825, "prot": 5.988336645314116e-16, "supp": 128}}}}
{"part": "B", "row": 353, "seq": 7, "layer": 8, "head": 7, "res": {"16": {"fps": {"value": 4.4136744283045785e-08, "held": 2.103404205947341e-08, "ident": 1.972750175557661e-09, "prot": 2.863591185598116e-17, "supp": 16}, "factor": 5.576261513361746e-05, "j": 9, "s": [1, 5, 1], "ms_per_draw": 0.5916188955307007, "trace_ratio": 0.29066986068811207, "varopt": {"value": 4.131195942041853e-08, "held": 2.068870748229651e-08, "ident": 1.927098183980844e-09, "prot": 0.18736202234748195, "supp": 16}, "strat": {"value": 2.283146522284082e-06, "held": 1.0538084331004672e-06, "ident": 1.0325590059157247e-07, "prot": 2.729895926661919e-19, "supp": 16}}, "32": {"fps": {"value": 1.1458488422786737e-09, "held": 6.335412586354192e-10, "ident": 5.5063914529537104e-11, "prot": 1.7244933897644903e-18, "supp": 32}, "factor": 6.30730890417632e-06, "j": 21, "s": [1, 8, 2], "ms_per_draw": 0.6717705726623535, "trace_ratio": 0.3169227440106251, "varopt": {"value": 1.1507805814075027e-09, "held": 6.346259198071158e-10, "ident": 5.483348481559359e-11, "prot": 0.028963525110771236, "supp": 32}, "strat": {"value": 2.2709604378529888e-06, "held": 1.0430303426322946e-06, "ident": 1.0352893241539498e-07, "prot": 2.729895926661919e-19, "supp": 32}}, "64": {"fps": {"value": 1.0807436823779659e-11, "held": 5.487714848816392e-12, "ident": 5.146518484355938e-13, "prot": 7.457268712495093e-20, "supp": 64}, "factor": 5.225175166938015e-07, "j": 50, "s": [0, 13, 1], "ms_per_draw": 0.7734737396240234, "trace_ratio": 0.28564230240722605, "varopt": {"value": 1.0835649828120054e-11, "held": 5.53123925136125e-12, "ident": 5.119474124494988e-13, "prot": 0.0023149504351965204, "supp": 64}, "strat": {"value": 2.1103223969577537e-10, "held": 1.0037547089597864e-10, "ident": 1.0084939423871588e-11, "prot": 8.530924770818497e-21, "supp": 64}}, "128": {"fps": {"value": 2.5651962193889304e-14, "held": 1.2552620596299276e-14, "ident": 1.2078110470888354e-15, "prot": 6.670873691864393e-22, "supp": 128}, "factor": 2.1870559561817276e-08, "j": 112, "s": [0, 15, 1], "ms_per_draw": 0.6244696378707886, "trace_ratio": 0.3395305707227742, "varopt": {"value": 2.462199461226847e-14, "held": 1.1661508090740481e-14, "ident": 1.1448624240835698e-15, "prot": 7.925949716541838e-05, "supp": 128}, "strat": {"value": 7.140229398284707e-14, "held": 3.531929387342752e-14, "ident": 3.2957038408447473e-15, "prot": 3.805592221982314e-21, "supp": 128}}}}
{"part": "B", "row": 354, "seq": 7, "layer": 9, "head": 0, "res": {"16": {"fps": {"value": 0.0544447047558461, "held": 0.0589637511976939, "ident": 0.0029302676173349747, "prot": 1.5982323607879331e-15, "supp": 16}, "factor": 0.07004412421433363, "j": 9, "s": [1, 1, 5], "ms_per_draw": 0.5893741846084595, "trace_ratio": 0.24527808862311606, "varopt": {"value": 0.049107408253137697, "held": 0.054541324142040756, "ident": 0.0026305748841235115, "prot": 7.349158152011015, "supp": 16}, "strat": {"value": 0.055286091989868086, "held": 0.0589578484298588, "ident": 0.0029460994074049394, "prot": 3.881421447627837e-15, "supp": 16}}, "32": {"fps": {"value": 0.0008089182459554283, "held": 0.0008993316690899573, "ident": 4.096186106098805e-05, "prot": 4.280979537824821e-17, "supp": 32}, "factor": 0.005075376028379852, "j": 21, "s": [1, 6, 4], "ms_per_draw": 0.6424916982650757, "trace_ratio": 0.34797702163950606, "varopt": {"value": 0.0008007041218879177, "held": 0.0008840265574147792, "ident": 4.096477198379132e-05, "prot": 0.5012046869759776, "supp": 32}, "strat": {"value": 0.0012931864714545163, "held": 0.0014094830266092994, "ident": 6.4367583849658e-05, "prot": 2.8985798954022224e-16, "supp": 32}}, "64": {"fps": {"value": 8.860567005879574e-05, "held": 9.062783256433227e-05, "ident": 4.326316466671861e-06, "prot": 5.568896998205728e-18, "supp": 64}, "factor": 0.0009139321197072933, "j": 1, "s": [1, 30, 32], "ms_per_draw": 0.6470527648925781, "trace_ratio": 0.00596554310018039, "varopt": {"value": 7.48018098187623e-05, "held": 7.787385231433087e-05, "ident": 3.6335823965308935e-06, "prot": 0.09618102903445307, "supp": 64}, "strat": {"value": 8.738935159652491e-05, "held": 9.07254668300833e-05, "ident": 4.2292248745131735e-06, "prot": 2.8539863585498807e-16, "supp": 64}}, "128": {"fps": {"value": 8.804266538872178e-06, "held": 9.029253442457096e-06, "ident": 4.160607884789949e-07, "prot": 1.392224249551432e-18, "supp": 128}, "factor": 0.00023317503668264877, "j": 69, "s": [0, 55, 4], "ms_per_draw": 0.6281486749649048, "trace_ratio": 0.2669377040104436, "varopt": {"value": 8.874535841727008e-06, "held": 8.97802306943675e-06, "ident": 4.144176247691975e-07, "prot": 0.02618675771980057, "supp": 128}, "strat": {"value": 8.934306751611874e-06, "held": 9.097778605029918e-06, "ident": 4.19599798815185e-07, "prot": 2.8539863585498807e-16, "supp": 128}}}}
{"part": "B", "row": 356, "seq": 7, "layer": 10, "head": 0, "res": {"16": {"fps": {"value": 0.8716325924857109, "held": 0.6770151956958347, "ident": 0.03806440400265002, "prot": 2.0732442727096892e-15, "supp": 16}, "factor": 0.11353635728428402, "j": 0, "s": [1, 12, 3], "ms_per_draw": 0.6275677680969238, "trace_ratio": 0.4206045733419752, "varopt": {"value": 0.8557120794434584, "held": 0.6737104217678618, "ident": 0.037762917486703663, "prot": 1.7833643156932462, "supp": 16}, "strat": {"value": 0.8551348156114138, "held": 0.6798326466956693, "ident": 0.03804285857060211, "prot": 1.7192757383446203e-15, "supp": 16}}, "32": {"fps": {"value": 0.33714887407205574, "held": 0.2605514093340149, "ident": 0.014637677922719871, "prot": 1.7192757383446203e-15, "supp": 32}, "factor": 0.054888785427752315, "j": 0, "s": [1, 26, 5], "ms_per_draw": 0.6400468349456787, "trace_ratio": 0.33456343826994456, "varopt": {"value": 0.34167651529671933, "held": 0.257444374499917, "ident": 0.014614931368674335, "prot": 0.9274908583292607, "supp": 32}, "strat": {"value": 0.3433198331936639, "held": 0.26115541833230393, "ident": 0.014732533288645844, "prot": 1.5170080044217239e-15, "supp": 32}}, "64": {"fps": {"value": 0.10180154484344908, "held": 0.07165399903193202, "ident": 0.0041538490915044675, "prot": 1.0113386696144825e-15, "supp": 64}, "factor": 0.023911834601487377, "j": 13, "s": [1, 44, 6], "ms_per_draw": 0.8068197965621948, "trace_ratio": 0.2959283054817448, "varopt": {"value": 0.10254064652728914, "held": 0.07201597440855466, "ident": 0.0041594356576954315, "prot": 0.5257159638244332, "supp": 64}, "strat": {"value": 0.1017702400349947, "held": 0.07251576204903669, "ident": 0.004160104713571906, "prot": 1.163039470056655e-15, "supp": 64}}, "128": {"fps": {"value": 0.01672820650215945, "held": 0.01092253307868561, "ident": 0.0006515769448361308, "prot": 4.551024013265171e-16, "supp": 128}, "factor": 0.008630729220687536, "j": 53, "s": [1, 68, 6], "ms_per_draw": 0.5828739404678345, "trace_ratio": 0.2486303316728393, "varopt": {"value": 0.01703395938842007, "held": 0.011060641421638668, "ident": 0.00065206207922173, "prot": 0.20495247622773183, "supp": 128}, "strat": {"value": 0.016776571363260388, "held": 0.011032807943780514, "ident": 0.0006539453264375406, "prot": 5.056693348072413e-16, "supp": 128}}}}
{"part": "B", "row": 355, "seq": 7, "layer": 9, "head": 7, "res": {"16": {"fps": {"value": 2.283264391811204e-10, "held": 2.9690820104018097e-10, "ident": 1.1871404272960398e-11, "prot": 2.771695950858018e-12, "supp": 16}, "factor": 4.176979694842873e-06, "j": 9, "s": [1, 5, 1], "ms_per_draw": 0.6481877565383911, "trace_ratio": 0.29925288373014447, "varopt": {"value": 1.5950740834646623e-10, "held": 2.0594644504161321e-10, "ident": 8.36533729919002e-12, "prot": 369.05998116594253, "supp": 16}, "strat": {"value": 2.256342109281974e-10, "held": 2.9464179154330927e-10, "ident": 1.1924761162804728e-11, "prot": 3.1412554109724204e-12, "supp": 16}}, "32": {"fps": {"value": 3.757118073678505e-12, "held": 4.4105267006036305e-12, "ident": 1.8251608914153306e-13, "prot": 2.540721288286516e-13, "supp": 32}, "factor": 3.7318680287581763e-07, "j": 22, "s": [1, 8, 1], "ms_per_draw": 0.6646747589111328, "trace_ratio": 0.3424738470875127, "varopt": {"value": 3.152296416963198e-12, "held": 3.731699943842444e-12, "ident": 1.5192371045213036e-13, "prot": 34.83154106486012, "supp": 32}, "strat": {"value": 3.75611684662537e-12, "held": 4.451653857341222e-12, "ident": 1.8271598408631927e-13, "prot": 2.0787719631435135e-13, "supp": 32}}, "64": {"fps": {"value": 4.30687771976508e-14, "held": 5.4316673656352665e-14, "ident": 2.187268091397944e-15, "prot": 2.1653874616078264e-14, "supp": 64}, "factor": 3.454837669244116e-08, "j": 47, "s": [1, 15, 1], "ms_per_draw": 0.5739322900772095, "trace_ratio": 0.25256062517887456, "varopt": {"value": 3.9662891782713314e-14, "held": 4.955202037774574e-14, "ident": 2.0288028739575756e-15, "prot": 6.183232125389171, "supp": 64}, "strat": {"value": 4.2745109441206595e-14, "held": 5.386845690357554e-14, "ident": 2.1784387392470593e-15, "prot": 3.175901610358145e-14, "supp": 64}}, "128": {"fps": {"value": 3.5219394628235734e-17, "held": 4.2002582255235445e-17, "ident": 1.8331225853778088e-18, "prot": 5.86459104185453e-16, "supp": 128}, "factor": 8.140909102658529e-10, "j": 105, "s": [1, 21, 1], "ms_per_draw": 0.5685988664627075, "trace_ratio": 0.2667289047098603, "varopt": {"value": 3.4612401019481996e-17, "held": 4.133164893857563e-17, "ident": 1.7915874302600577e-18, "prot": 0.21239737371919476, "supp": 128}, "strat": {"value": 8.802115655350249e-17, "held": 9.231212050134416e-17, "ident": 3.666936566978044e-18, "prot": 2.084185431797533e-14, "supp": 128}}}}
{"part": "B", "row": 357, "seq": 7, "layer": 10, "head": 7, "res": {"16": {"fps": {"value": 0.5835727823162633, "held": 0.8042337016509103, "ident": 0.03599970448951368, "prot": 1.2110367239494758e-15, "supp": 16}, "factor": 0.12374259220185276, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.7595590353012085, "trace_ratio": 0.3949314531913134, "varopt": {"value": 0.581539878216098, "held": 0.8274244110053571, "ident": 0.035776443348193125, "prot": 1.0, "supp": 16}, "strat": {"value": 0.5858074887239649, "held": 0.8134474302838841, "ident": 0.035961270730642335, "prot": 1.1397992695995066e-15, "supp": 16}}, "32": {"fps": {"value": 0.19242355087241336, "held": 0.2663725076536184, "ident": 0.011327574820580829, "prot": 7.836119978496608e-16, "supp": 32}, "factor": 0.053539281006699954, "j": 5, "s": [1, 21, 5], "ms_per_draw": 0.6357499361038208, "trace_ratio": 0.330622443527297, "varopt": {"value": 0.1939987403170431, "held": 0.2694017643143293, "ident": 0.011336523940516725, "prot": 0.37123830989213025, "supp": 32}, "strat": {"value": 0.19832179438483682, "held": 0.27080850190267075, "ident": 0.011517991434186447, "prot": 8.548494521996299e-16, "supp": 32}}, "64": {"fps": {"value": 0.04499093849414858, "held": 0.05978257774952274, "ident": 0.002561502177722614, "prot": 3.383779081623535e-16, "supp": 64}, "factor": 0.02076311445336381, "j": 22, "s": [1, 35, 6], "ms_per_draw": 0.6745040416717529, "trace_ratio": 0.306081730129292, "varopt": {"value": 0.045010867969626264, "held": 0.06157445776539021, "ident": 0.002550466467141736, "prot": 0.15006670741618236, "supp": 64}, "strat": {"value": 0.04674343157861335, "held": 0.06245952728429968, "ident": 0.0026177567323194717, "prot": 3.0275918098736894e-16, "supp": 64}}, "128": {"fps": {"value": 0.005530017505988853, "held": 0.007798096940476477, "ident": 0.00032478494327237996, "prot": 1.3357022690619218e-16, "supp": 128}, "factor": 0.006026464277840587, "j": 66, "s": [0, 59, 3], "ms_per_draw": 0.569275975227356, "trace_ratio": 0.29620932079277934, "varopt": {"value": 0.005530138477824184, "held": 0.00775518517466253, "ident": 0.00032490321177284457, "prot": 0.03786301492909485, "supp": 128}, "strat": {"value": 0.005814930289533923, "held": 0.008048353535128349, "ident": 0.0003384250223875129, "prot": 1.0685618152495374e-16, "supp": 128}}}}
{"part": "B", "row": 358, "seq": 7, "layer": 11, "head": 0, "res": {"16": {"fps": {"value": 0.1528604486696235, "held": 0.20254454939555136, "ident": 0.007981816840328141, "prot": 3.6205792898279097e-16, "supp": 16}, "factor": 0.0688600518118197, "j": 3, "s": [1, 4, 8], "ms_per_draw": 0.6908746957778931, "trace_ratio": 0.30707298609108313, "varopt": {"value": 0.1657517093820443, "held": 0.21844694222314598, "ident": 0.008034175306539609, "prot": 1.4082998403732405, "supp": 16}, "strat": {"value": 0.16267419444045847, "held": 0.21251770312736434, "ident": 0.008128360660431561, "prot": 6.405640282003225e-16, "supp": 16}}, "32": {"fps": {"value": 0.02134398644895046, "held": 0.028344649395197465, "ident": 0.0009851934407449682, "prot": 5.1611070594260846e-17, "supp": 32}, "factor": 0.020827416689263027, "j": 18, "s": [1, 10, 3], "ms_per_draw": 0.6027811765670776, "trace_ratio": 0.3754999126940188, "varopt": {"value": 0.02157917035075846, "held": 0.028988459428592794, "ident": 0.0009868889262685716, "prot": 0.3475133713503396, "supp": 32}, "strat": {"value": 0.02244605416997131, "held": 0.0296849941442005, "ident": 0.0010277118721320085, "prot": 8.967423515752823e-17, "supp": 32}}, "64": {"fps": {"value": 0.0020043961846742736, "held": 0.002835944516924844, "ident": 9.565083644638172e-05, "prot": 3.419233426869781e-17, "supp": 64}, "factor": 0.005107762183210389, "j": 34, "s": [0, 27, 3], "ms_per_draw": 0.6170268058776855, "trace_ratio": 0.275917602667561, "varopt": {"value": 0.0021083374098668176, "held": 0.002932808359104113, "ident": 9.559405042922348e-05, "prot": 0.06949726095414671, "supp": 64}, "strat": {"value": 0.002219316289147031, "held": 0.0030503108568048624, "ident": 0.00010300030462635922, "prot": 8.181116664514989e-17, "supp": 64}}, "128": {"fps": {"value": 0.00011679262269803187, "held": 0.00015287266151016123, "ident": 5.0782776272873555e-06, "prot": 9.677075736423909e-18, "supp": 128}, "factor": 0.0009407302732338497, "j": 52, "s": [1, 43, 32], "ms_per_draw": 0.6203707456588745, "trace_ratio": 0.009069583464051451, "varopt": {"value": 0.0001100759376623185, "held": 0.00014523873846519316, "ident": 4.834833995667551e-06, "prot": 0.006044475390977288, "supp": 128}, "strat": {"value": 0.00011214253148624146, "held": 0.00014735769504833476, "ident": 4.891136299383274e-06, "prot": 7.658917728482117e-17, "supp": 128}}}}
{"part": "B", "row": 359, "seq": 7, "layer": 11, "head": 7, "res": {"16": {"fps": {"value": 3.396348893038291e-14, "held": 2.7297134529598682e-14, "ident": 1.2286443867617765e-15, "prot": 1.4122385688676856e-09, "supp": 16}, "factor": 4.7024464717993745e-08, "j": 9, "s": [1, 5, 1], "ms_per_draw": 0.5730932950973511, "trace_ratio": 0.24966030346313417, "varopt": {"value": 2.0907111768113932e-14, "held": 1.7261712261595353e-14, "ident": 7.901966401886611e-16, "prot": 1.0000000011467596, "supp": 16}, "strat": {"value": 3.452602786187284e-14, "held": 2.733930467247749e-14, "ident": 1.2346849619982581e-15, "prot": 1.1827498014266868e-08, "supp": 16}}, "32": {"fps": {"value": 7.633223013929636e-17, "held": 6.62603558544872e-17, "ident": 2.8118867159328777e-18, "prot": 7.723179673495155e-11, "supp": 32}, "factor": 2.0821598868474504e-09, "j": 25, "s": [1, 5, 1], "ms_per_draw": 0.5858446359634399, "trace_ratio": 0.2872000871573695, "varopt": {"value": 5.158987327042899e-17, "held": 4.41913492855926e-17, "ident": 1.916762195890159e-18, "prot": 1.0000000000986138, "supp": 32}, "strat": {"value": 7.467566434425738e-17, "held": 6.606843537343054e-17, "ident": 2.825678625583359e-18, "prot": 1.1430305916772831e-08, "supp": 32}}, "64": {"fps": {"value": 9.052754243364382e-20, "held": 7.063175466230311e-20, "ident": 3.406439326979572e-21, "prot": 3.103063261672161e-12, "supp": 64}, "factor": 4.4665562150368623e-11, "j": 51, "s": [1, 11, 1], "ms_per_draw": 0.6239328384399414, "trace_ratio": 0.32155707298182934, "varopt": {"value": 7.884548553578792e-20, "held": 6.146008165348319e-20, "ident": 2.950306088224503e-21, "prot": 545.1956795784793, "supp": 64}, "strat": {"value": 8.932227305686128e-20, "held": 7.024902343264696e-20, "ident": 3.385582084482512e-21, "prot": 1.1299804867379174e-08, "supp": 64}}, "128": {"fps": {"value": 8.442576991245317e-23, "held": 6.805550937567205e-23, "ident": 2.846717847638634e-24, "prot": 1.0774525214139447e-13, "supp": 128}, "factor": 1.023800991825032e-12, "j": 102, "s": [1, 24, 1], "ms_per_draw": 0.49329316616058344, "trace_ratio": 0.2310585709318997, "varopt": {"value": 7.824517678696595e-23, "held": 6.306305348574628e-23, "ident": 2.6354147384435547e-24, "prot": 25.283891050996942, "supp": 128}, "strat": {"value": 8.474944766036702e-23, "held": 6.828297125957186e-23, "ident": 2.852960443663893e-24, "prot": 1.1298210237647482e-08, "supp": 128}}}}
{"part": "B", "row": 360, "seq": 7, "layer": 12, "head": 0, "res": {"16": {"fps": {"value": 8.646644000653789e-05, "held": 7.686092009433345e-05, "ident": 2.9020787659035555e-06, "prot": 9.481108215005044e-17, "supp": 16}, "factor": 0.0012549916412683366, "j": 4, "s": [1, 9, 2], "ms_per_draw": 0.6512398719787598, "trace_ratio": 0.36608404765240327, "varopt": {"value": 8.809389865524664e-05, "held": 7.709766178838841e-05, "ident": 2.90222222308522e-06, "prot": 0.32810513803038976, "supp": 16}, "strat": {"value": 0.0008322559277779469, "held": 0.0007840324939058799, "ident": 2.8373991442827055e-05, "prot": 6.26358783775864e-18, "supp": 16}}, "32": {"fps": {"value": 1.6214262759334454e-05, "held": 1.4897508103590313e-05, "ident": 5.656752319581354e-07, "prot": 3.473277266883036e-17, "supp": 32}, "factor": 0.00047868924273656807, "j": 10, "s": [1, 17, 4], "ms_per_draw": 0.7267464399337769, "trace_ratio": 0.2580078409802994, "varopt": {"value": 1.6313677040967727e-05, "held": 1.5022259839545425e-05, "ident": 5.672104641616248e-07, "prot": 0.17683565667172907, "supp": 32}, "strat": {"value": 0.0004717206322183279, "held": 0.0004357794284624538, "ident": 1.5973998187217115e-05, "prot": 6.26358783775864e-18, "supp": 32}}, "64": {"fps": {"value": 9.65998284820444e-07, "held": 9.001090778965025e-07, "ident": 3.830382783357145e-08, "prot": 7.50978868515251e-18, "supp": 64}, "factor": 0.00010812691687851781, "j": 38, "s": [0, 24, 2], "ms_per_draw": 0.5953160524368286, "trace_ratio": 0.26657690446061, "varopt": {"value": 9.615439660212835e-07, "held": 8.827488492257433e-07, "ident": 3.7725500863566365e-08, "prot": 0.033892692938551405, "supp": 64}, "strat": {"value": 4.669807432361572e-06, "held": 4.7283285590573594e-06, "ident": 1.8669271702635164e-07, "prot": 1.1184978281711857e-18, "supp": 64}}, "128": {"fps": {"value": 1.8424302179599043e-08, "held": 1.808173195648966e-08, "ident": 7.253738027326052e-10, "prot": 1.6378770895352153e-19, "supp": 128}, "factor": 1.352360681215912e-05, "j": 105, "s": [0, 22, 1], "ms_per_draw": 0.49284303188323975, "trace_ratio": 0.35645261699770187, "varopt": {"value": 1.7734511696236865e-08, "held": 1.734500573501517e-08, "ident": 6.904722826400943e-10, "prot": 0.0041009044182276876, "supp": 128}, "strat": {"value": 3.834963573553427e-08, "held": 3.9256835599274363e-08, "ident": 1.5803402508549824e-09, "prot": 8.388733711283893e-20, "supp": 128}}}}
{"part": "B", "row": 361, "seq": 7, "layer": 12, "head": 7, "res": {"16": {"fps": {"value": 0.3638513317895328, "held": 0.46038815053613996, "ident": 0.01484666777803448, "prot": 4.130352183222451e-16, "supp": 16}, "factor": 0.10351193694361063, "j": 5, "s": [1, 3, 7], "ms_per_draw": 0.7848366498947144, "trace_ratio": 0.2987916170141057, "varopt": {"value": 0.3731193268158487, "held": 0.47410753860851834, "ident": 0.015073671264136017, "prot": 1.3773003876253596, "supp": 16}, "strat": {"value": 0.37894081961140924, "held": 0.49815091737012973, "ident": 0.01566899820828645, "prot": 1.0096416447877101e-15, "supp": 16}}, "32": {"fps": {"value": 0.04548940888224257, "held": 0.04755534649273993, "ident": 0.0018266119759727305, "prot": 1.0292116802308443e-16, "supp": 32}, "factor": 0.026904138819070073, "j": 15, "s": [1, 11, 5], "ms_per_draw": 0.6866750717163086, "trace_ratio": 0.35154222419101167, "varopt": {"value": 0.046761402162356504, "held": 0.048268777719099626, "ident": 0.00182651849962461, "prot": 0.4448498326484526, "supp": 32}, "strat": {"value": 0.04776442457992797, "held": 0.0489457642336956, "ident": 0.00186212822962688, "prot": 1.0325880458056127e-16, "supp": 32}}, "64": {"fps": {"value": 0.00705791873691951, "held": 0.0070225057940490245, "ident": 0.0002888605388955112, "prot": 3.742587928112161e-17, "supp": 64}, "factor": 0.007334932139365753, "j": 28, "s": [0, 32, 4], "ms_per_draw": 0.7811706066131592, "trace_ratio": 0.32759009602150524, "varopt": {"value": 0.007174490932635042, "held": 0.007007591881932845, "ident": 0.0002893614729941812, "prot": 0.1286169088916702, "supp": 64}, "strat": {"value": 0.007510867639324672, "held": 0.007246081439614806, "ident": 0.0002994874743620125, "prot": 5.146058401154221e-17, "supp": 64}}, "128": {"fps": {"value": 0.0010202627406218302, "held": 0.000962922180786116, "ident": 4.138860518506099e-05, "prot": 2.1052057095630905e-17, "supp": 128}, "factor": 0.002035000930461729, "j": 58, "s": [0, 69, 1], "ms_per_draw": 0.7235399484634399, "trace_ratio": 0.28992723935333886, "varopt": {"value": 0.0010072474103901264, "held": 0.0009657159968769589, "ident": 4.1176848926645127e-05, "prot": 0.010064725156433522, "supp": 128}, "strat": {"value": 0.0010284283888693246, "held": 0.0009523074713445537, "ident": 4.139357398538405e-05, "prot": 2.760738872466395e-17, "supp": 128}}}}
{"part": "B", "row": 362, "seq": 7, "layer": 13, "head": 0, "res": {"16": {"fps": {"value": 0.15341428934539603, "held": 0.24764162787063482, "ident": 0.009009367277168962, "prot": 9.227619897801257e-15, "supp": 16}, "factor": 0.06922256913630857, "j": 3, "s": [1, 11, 1], "ms_per_draw": 0.6276198625564575, "trace_ratio": 0.34246259192353173, "varopt": {"value": 0.153978629642597, "held": 0.24642997746688694, "ident": 0.008849921467073158, "prot": 3.770555756998637, "supp": 16}, "strat": {"value": 0.15322994337158616, "held": 0.24732560037045323, "ident": 0.009028325727158656, "prot": 9.227619897801257e-15, "supp": 16}}, "32": {"fps": {"value": 0.03466603572847633, "held": 0.05288623296773528, "ident": 0.0018084625650727473, "prot": 3.9546942419148246e-15, "supp": 32}, "factor": 0.024532880189885142, "j": 12, "s": [1, 18, 1], "ms_per_draw": 0.8319975137710571, "trace_ratio": 0.334815559403079, "varopt": {"value": 0.03373628958913745, "held": 0.05195270858941574, "ident": 0.0017806295871093398, "prot": 1.3584969593057226, "supp": 32}, "strat": {"value": 0.03461296909939088, "held": 0.053166343312487166, "ident": 0.0018480782176756288, "prot": 3.4603574616754717e-15, "supp": 32}}, "64": {"fps": {"value": 0.0047679045152644066, "held": 0.006810125906373583, "ident": 0.00023500386202573745, "prot": 1.153452487225157e-15, "supp": 64}, "factor": 0.007145874725418458, "j": 30, "s": [1, 32, 1], "ms_per_draw": 0.5982093811035156, "trace_ratio": 0.28812604388801, "varopt": {"value": 0.004821222861156959, "held": 0.006774811063864394, "ident": 0.0002335687194778003, "prot": 0.5631016002870602, "supp": 64}, "strat": {"value": 0.0049398925968064675, "held": 0.007015552982962637, "ident": 0.00023922544517047294, "prot": 2.4716839011967655e-15, "supp": 64}}, "128": {"fps": {"value": 0.0002934424422684674, "held": 0.0004069213981741425, "ident": 1.3676726256953459e-05, "prot": 4.1194731686612754e-16, "supp": 128}, "factor": 0.001712167772542602, "j": 78, "s": [1, 48, 1], "ms_per_draw": 0.620976448059082, "trace_ratio": 0.23216117028633246, "varopt": {"value": 0.0002927200513825166, "held": 0.0004048671481616991, "ident": 1.3604496709042814e-05, "prot": 0.1619599040819383, "supp": 128}, "strat": {"value": 0.00030015487314413085, "held": 0.00041677690523870734, "ident": 1.3936791162736788e-05, "prot": 4.943367802393531e-16, "supp": 128}}}}
{"part": "B", "row": 363, "seq": 7, "layer": 13, "head": 7, "res": {"16": {"fps": {"value": 1.0082719736721681, "held": 0.6047243228477437, "ident": 0.033434009859876566, "prot": 1.7702968600553984e-14, "supp": 16}, "factor": 0.12637522811666163, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.6189597845077515, "trace_ratio": 0.3035808949270667, "varopt": {"value": 0.9479851456096731, "held": 0.5630804708141899, "ident": 0.031127880342639334, "prot": 11.69849138317243, "supp": 16}, "strat": {"value": 1.032787757875437, "held": 0.6127445439258855, "ident": 0.03370591017017076, "prot": 1.7702968600553984e-14, "supp": 16}}, "32": {"fps": {"value": 0.2210004395988015, "held": 0.1431271376288089, "ident": 0.007401740384106674, "prot": 9.834982555863324e-15, "supp": 32}, "factor": 0.046728118839493474, "j": 12, "s": [1, 18, 1], "ms_per_draw": 0.6195214986801147, "trace_ratio": 0.3713257851022419, "varopt": {"value": 0.21961929169389738, "held": 0.14190555009479902, "ident": 0.007342515433608877, "prot": 5.485046904367829, "supp": 32}, "strat": {"value": 0.2216052098437198, "held": 0.14333482503299907, "ident": 0.007405716352476844, "prot": 1.4752473833794987e-14, "supp": 32}}, "64": {"fps": {"value": 0.043493920378583864, "held": 0.028541245555340527, "ident": 0.0014208766289617314, "prot": 4.917491277931662e-15, "supp": 64}, "factor": 0.015073246107694073, "j": 23, "s": [1, 38, 2], "ms_per_draw": 0.7010844945907593, "trace_ratio": 0.3187638116691754, "varopt": {"value": 0.04338574849298264, "held": 0.02845077067508324, "ident": 0.0014163633735955773, "prot": 2.7268268904696664, "supp": 64}, "strat": {"value": 0.04461030135620164, "held": 0.0291022276718045, "ident": 0.0014523858755287817, "prot": 9.343233428070159e-15, "supp": 64}}, "128": {"fps": {"value": 0.005725474569692636, "held": 0.0038827269322040127, "ident": 0.00019398702334181704, "prot": 2.212871075069248e-15, "supp": 128}, "factor": 0.004734951568417851, "j": 77, "s": [0, 48, 3], "ms_per_draw": 0.5714811086654663, "trace_ratio": 0.34581936385642637, "varopt": {"value": 0.005652921766129485, "held": 0.003827860180888015, "ident": 0.00019029877239350274, "prot": 0.886161564191295, "supp": 128}, "strat": {"value": 0.00631626475302812, "held": 0.004190897383582616, "ident": 0.0002157095344829057, "prot": 2.7046202028624143e-15, "supp": 128}}}}
{"part": "B", "row": 364, "seq": 7, "layer": 14, "head": 0, "res": {"16": {"fps": {"value": 0.009383591139677221, "held": 0.013233107566451754, "ident": 0.000517518274616578, "prot": 3.028496359681109e-16, "supp": 16}, "factor": 0.018616008168219397, "j": 6, "s": [1, 4, 5], "ms_per_draw": 0.6636868715286255, "trace_ratio": 0.3713583291887434, "varopt": {"value": 0.00977312292983975, "held": 0.013683079640514772, "ident": 0.0005167026949217203, "prot": 1.1284909567631187, "supp": 16}, "strat": {"value": 0.014091145620179903, "held": 0.022113403350894276, "ident": 0.0008173096733096754, "prot": 6.056992719362218e-16, "supp": 16}}, "32": {"fps": {"value": 0.0019776789192070795, "held": 0.0027113624752488964, "ident": 0.0001021902935104948, "prot": 6.40643460701773e-17, "supp": 32}, "factor": 0.005733056236817928, "j": 11, "s": [1, 13, 7], "ms_per_draw": 0.7253254652023315, "trace_ratio": 0.3396599833311442, "varopt": {"value": 0.0020087192594486617, "held": 0.0027395034879224064, "ident": 0.00010220654205419708, "prot": 0.46468755571295367, "supp": 32}, "strat": {"value": 0.002897818798210922, "held": 0.004605899888256701, "ident": 0.00016731579649948125, "prot": 5.503709730574323e-16, "supp": 32}}, "64": {"fps": {"value": 0.000356343435890205, "held": 0.0005228991947821026, "ident": 1.9079607869145524e-05, "prot": 2.013091662632891e-17, "supp": 64}, "factor": 0.0017419125191919175, "j": 26, "s": [0, 34, 4], "ms_per_draw": 0.5997480154037476, "trace_ratio": 0.33997321596063257, "varopt": {"value": 0.00036165544283139786, "held": 0.0005319416143209042, "ident": 1.9140393385838237e-05, "prot": 0.09697051859432447, "supp": 64}, "strat": {"value": 0.0004400322068775521, "held": 0.0006568914310036415, "ident": 2.3239804710833785e-05, "prot": 5.445469415965071e-16, "supp": 64}}, "128": {"fps": {"value": 5.0880366974862696e-05, "held": 7.090576780316318e-05, "ident": 2.5960517399942794e-06, "prot": 1.6104733301063126e-17, "supp": 128}, "factor": 0.0005316937702917628, "j": 61, "s": [0, 63, 4], "ms_per_draw": 0.5572720766067505, "trace_ratio": 0.28177612694340964, "varopt": {"value": 5.0792383709009835e-05, "held": 7.289719355250631e-05, "ident": 2.6025368867318e-06, "prot": 0.02149832940514742, "supp": 128}, "strat": {"value": 5.448849601473946e-05, "held": 7.645671635006382e-05, "ident": 2.750633348102075e-06, "prot": 5.442739401217762e-16, "supp": 128}}}}
{"part": "B", "row": 365, "seq": 7, "layer": 14, "head": 7, "res": {"16": {"fps": {"value": 0.03676636731999166, "held": 0.030294784454246576, "ident": 0.0014038579297369642, "prot": 8.809641940631715e-16, "supp": 16}, "factor": 0.047258859899200346, "j": 10, "s": [1, 1, 4], "ms_per_draw": 0.6284216642379761, "trace_ratio": 0.29313300100405887, "varopt": {"value": 0.03773677681853944, "held": 0.03211817462394958, "ident": 0.0014133168010468879, "prot": 3.8842316697500197, "supp": 16}, "strat": {"value": 0.036701383206486235, "held": 0.030371219232318218, "ident": 0.0014029904976769407, "prot": 1.4682736567719526e-15, "supp": 16}}, "32": {"fps": {"value": 0.0017835696497476778, "held": 0.0011473396775598717, "ident": 6.489772511416228e-05, "prot": 8.259039319342234e-17, "supp": 32}, "factor": 0.005250984433244483, "j": 18, "s": [1, 9, 4], "ms_per_draw": 0.6914771795272827, "trace_ratio": 0.3907726995780966, "varopt": {"value": 0.0017882302545707835, "held": 0.0011492181977649822, "ident": 6.480542385760585e-05, "prot": 0.5714643942638273, "supp": 32}, "strat": {"value": 0.0036204633220471845, "held": 0.0021953325547465585, "ident": 0.00012279853630718508, "prot": 6.882532766118528e-17, "supp": 32}}, "64": {"fps": {"value": 0.00021838943983987506, "held": 0.00014817982399640344, "ident": 7.896072964330506e-06, "prot": 7.502166294053362e-18, "supp": 64}, "factor": 0.0012670092562107682, "j": 34, "s": [0, 27, 3], "ms_per_draw": 0.588732123374939, "trace_ratio": 0.3424518898939502, "varopt": {"value": 0.00021956276483535919, "held": 0.00014666132512268035, "ident": 7.902197160669159e-06, "prot": 0.06825117781303354, "supp": 64}, "strat": {"value": 0.0002279765998344836, "held": 0.00015356684557460464, "ident": 8.208477288235683e-06, "prot": 7.002021874449806e-18, "supp": 64}}, "128": {"fps": {"value": 1.7133804938018454e-05, "held": 1.2455143743523518e-05, "ident": 6.736314172838251e-07, "prot": 2.00057767841423e-18, "supp": 128}, "factor": 0.0002985730016639657, "j": 40, "s": [1, 55, 32], "ms_per_draw": 0.5833315849304199, "trace_ratio": 0.002953235235024625, "varopt": {"value": 1.735748182497625e-05, "held": 1.232084047650911e-05, "ident": 6.693922649667928e-07, "prot": 2.00057767841423e-18, "supp": 128}, "strat": {"value": 1.755121607860711e-05, "held": 1.2718817241037305e-05, "ident": 6.925140450586569e-07, "prot": 4.588355177412352e-18, "supp": 128}}}}
{"part": "B", "row": 366, "seq": 7, "layer": 15, "head": 0, "res": {"16": {"fps": {"value": 1.0647227258240781, "held": 1.2717823773587706, "ident": 0.039388068356563236, "prot": 6.031152960732354e-16, "supp": 16}, "factor": 0.12655595611640919, "j": 0, "s": [1, 7, 8], "ms_per_draw": 0.7050796747207642, "trace_ratio": 0.3505428835282817, "varopt": {"value": 1.055412505045568, "held": 1.2824114939262035, "ident": 0.038976062017383295, "prot": 0.9165087235127497, "supp": 16}, "strat": {"value": 1.0788452527912555, "held": 1.2874113196608956, "ident": 0.040034613266730405, "prot": 7.127726226320055e-16, "supp": 16}}, "32": {"fps": {"value": 0.2932127243207888, "held": 0.3670102269518631, "ident": 0.011145544339567695, "prot": 3.5638631131600274e-16, "supp": 32}, "factor": 0.05561007447062446, "j": 11, "s": [1, 14, 6], "ms_per_draw": 0.590585470199585, "trace_ratio": 0.380243778974418, "varopt": {"value": 0.29984467188407016, "held": 0.36942043612525516, "ident": 0.011124289784307892, "prot": 0.3464527480071368, "supp": 32}, "strat": {"value": 0.3259080100291371, "held": 0.3882862204437413, "ident": 0.011958046965042605, "prot": 4.934579695144653e-16, "supp": 32}}, "64": {"fps": {"value": 0.06794676061069845, "held": 0.08072119380069367, "ident": 0.002424729398647827, "prot": 3.015576480366177e-16, "supp": 64}, "factor": 0.019760221564029866, "j": 24, "s": [0, 34, 6], "ms_per_draw": 0.702668309211731, "trace_ratio": 0.32858061648432724, "varopt": {"value": 0.06911715328017018, "held": 0.08285636405945708, "ident": 0.0024266452570652097, "prot": 0.10946750882829435, "supp": 64}, "strat": {"value": 0.070347614269996, "held": 0.08221020156906753, "ident": 0.002480322537104076, "prot": 2.1931465311754015e-16, "supp": 64}}, "128": {"fps": {"value": 0.011635816634006275, "held": 0.0129868476908921, "ident": 0.00040792867069181117, "prot": 1.439252411083857e-16, "supp": 128}, "factor": 0.005998554948911191, "j": 54, "s": [0, 72, 2], "ms_per_draw": 0.6720885038375854, "trace_ratio": 0.3105239851636115, "varopt": {"value": 0.011863094022729325, "held": 0.01312785211256921, "ident": 0.0004081247496813991, "prot": 0.025739500215339738, "supp": 128}, "strat": {"value": 0.012011214469576962, "held": 0.013039034501708542, "ident": 0.00041156007895904356, "prot": 1.3021807528853946e-16, "supp": 128}}}}
{"part": "B", "row": 367, "seq": 7, "layer": 15, "head": 7, "res": {"16": {"fps": {"value": 1.3640434395498933, "held": 1.1336916441643838, "ident": 0.04546582580331257, "prot": 3.798326297572452e-15, "supp": 16}, "factor": 0.12278159008365604, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.6886781454086304, "trace_ratio": 0.41393288203109, "varopt": {"value": 1.3876045641742107, "held": 1.1491250531702466, "ident": 0.045435327452482445, "prot": 2.652150755875327, "supp": 16}, "strat": {"value": 1.3730467825106676, "held": 1.1503659010262934, "ident": 0.0456845503345707, "prot": 5.519442901159969e-15, "supp": 16}}, "32": {"fps": {"value": 0.5095461719472968, "held": 0.4439169465720099, "ident": 0.01687990784501549, "prot": 2.3739539359827826e-15, "supp": 32}, "factor": 0.05845853871662954, "j": 4, "s": [1, 23, 4], "ms_per_draw": 0.6680166721343994, "trace_ratio": 0.38133365798507934, "varopt": {"value": 0.5109851429802434, "held": 0.4457674728131668, "ident": 0.01687526671983989, "prot": 1.4466893786638315, "supp": 32}, "strat": {"value": 0.49923203480423284, "held": 0.4432604584551742, "ident": 0.0169122498547109, "prot": 2.7597214505799847e-15, "supp": 32}}, "64": {"fps": {"value": 0.15406694137586482, "held": 0.1381361484734142, "ident": 0.005176866764016694, "prot": 1.3650235131900999e-15, "supp": 64}, "factor": 0.024983563013377983, "j": 10, "s": [1, 46, 7], "ms_per_draw": 0.7088971138000488, "trace_ratio": 0.3195536479855591, "varopt": {"value": 0.15726458888123476, "held": 0.13927227537850279, "ident": 0.005154661407295814, "prot": 0.6662964897371219, "supp": 64}, "strat": {"value": 0.15452468943398265, "held": 0.14068679454465122, "ident": 0.005214302634047679, "prot": 1.5430700583888086e-15, "supp": 64}}, "128": {"fps": {"value": 0.03134377914504582, "held": 0.0285664183938087, "ident": 0.001039833714376889, "prot": 7.715350291944043e-16, "supp": 128}, "factor": 0.009626396962500975, "j": 43, "s": [1, 76, 8], "ms_per_draw": 0.6443431377410889, "trace_ratio": 0.27177963224246876, "varopt": {"value": 0.031467423726688204, "held": 0.028732909808666045, "ident": 0.0010375890659728038, "prot": 0.2719888182591024, "supp": 128}, "strat": {"value": 0.03281491338748416, "held": 0.03031147318491149, "ident": 0.0010843780447341654, "prot": 6.825117565950499e-16, "supp": 128}}}}
{"part": "B", "row": 368, "seq": 7, "layer": 16, "head": 0, "res": {"16": {"fps": {"value": 0.025421196748826043, "held": 0.03357807189535849, "ident": 0.0007189109652429093, "prot": 7.924081699508276e-14, "supp": 16}, "factor": 0.025384228207897, "j": 8, "s": [1, 6, 1], "ms_per_draw": 0.6438500881195068, "trace_ratio": 0.3856946241392892, "varopt": {"value": 0.02120778369415661, "held": 0.028008955245034543, "ident": 0.0006020645935753522, "prot": 26.893613563515192, "supp": 16}, "strat": {"value": 0.02567231865024286, "held": 0.03375293063433267, "ident": 0.0007225312110152649, "prot": 7.924081699508276e-14, "supp": 16}}, "32": {"fps": {"value": 0.0025913586811742773, "held": 0.0035704495171136968, "ident": 6.904039113507403e-05, "prot": 2.2011338054189656e-14, "supp": 32}, "factor": 0.005611015710404431, "j": 15, "s": [1, 15, 1], "ms_per_draw": 0.708084225654602, "trace_ratio": 0.29744312926433786, "varopt": {"value": 0.0024386015811436916, "held": 0.0033750222718761627, "ident": 6.534814063302e-05, "prot": 9.19948541200335, "supp": 32}, "strat": {"value": 0.0026012810025863677, "held": 0.0035783198217756622, "ident": 6.883497983459238e-05, "prot": 1.5407936637932758e-14, "supp": 32}}, "64": {"fps": {"value": 0.00013777560905734154, "held": 0.00019244889826444366, "ident": 3.7801730178398705e-06, "prot": 6.6034014162568965e-15, "supp": 64}, "factor": 0.001015342633060734, "j": 39, "s": [1, 23, 1], "ms_per_draw": 0.5823343992233276, "trace_ratio": 0.3176980371812771, "varopt": {"value": 0.00013650137632144178, "held": 0.00019086853153034523, "ident": 3.745348469209138e-06, "prot": 2.163170532205803, "supp": 64}, "strat": {"value": 0.00013449121439253816, "held": 0.00019476578458263748, "ident": 3.844496375661454e-06, "prot": 5.502834513547414e-15, "supp": 64}}, "128": {"fps": {"value": 5.276589421039692e-06, "held": 8.398730143107989e-06, "ident": 1.48275664121361e-07, "prot": 1.1693523341288253e-15, "supp": 128}, "factor": 0.00020461212113431082, "j": 81, "s": [1, 45, 1], "ms_per_draw": 0.6993387937545776, "trace_ratio": 0.20122598092024918, "varopt": {"value": 5.257243995056551e-06, "held": 8.436848210581508e-06, "ident": 1.4852595110480997e-07, "prot": 0.4755369107022292, "supp": 128}, "strat": {"value": 1.3927530191123625e-05, "held": 2.4391676440335624e-05, "ident": 4.910972143846473e-07, "prot": 1.5132794912255387e-15, "supp": 128}}}}
{"part": "B", "row": 369, "seq": 7, "layer": 16, "head": 7, "res": {"16": {"fps": {"value": 0.02561605990533423, "held": 0.015246128929681134, "ident": 0.0005134855258465354, "prot": 8.427531502787135e-14, "supp": 16}, "factor": 0.025064549639860573, "j": 9, "s": [1, 5, 1], "ms_per_draw": 0.6247686147689819, "trace_ratio": 0.34941519316654973, "varopt": {"value": 0.01629453329402017, "held": 0.00995343845293846, "ident": 0.0003320673080359319, "prot": 31.731604268757472, "supp": 16}, "strat": {"value": 0.026348108019754988, "held": 0.015513487707597669, "ident": 0.0005178171312520092, "prot": 1.5450474421776416e-13, "supp": 16}}, "32": {"fps": {"value": 0.0014288819513738448, "held": 0.0009461996864035806, "ident": 2.580744907417383e-05, "prot": 2.282456448671516e-14, "supp": 32}, "factor": 0.003664749545371287, "j": 18, "s": [1, 12, 1], "ms_per_draw": 0.6144726276397705, "trace_ratio": 0.325179075031605, "varopt": {"value": 0.0013351227496492925, "held": 0.0008971233312470924, "ident": 2.4315335868910375e-05, "prot": 9.50223302195527, "supp": 32}, "strat": {"value": 0.001443367300013905, "held": 0.000952342212638637, "ident": 2.605476813730506e-05, "prot": 1.8435225162346858e-14, "supp": 32}}, "64": {"fps": {"value": 7.972058109005069e-05, "held": 5.231579499213124e-05, "ident": 1.4637712461513074e-06, "prot": 5.2672071892419595e-15, "supp": 64}, "factor": 0.0006395418346462845, "j": 38, "s": [1, 24, 1], "ms_per_draw": 0.5903002023696899, "trace_ratio": 0.2967071669026398, "varopt": {"value": 7.930497787260701e-05, "held": 5.220892911192016e-05, "ident": 1.4476785732237584e-06, "prot": 1.543834233955632, "supp": 64}, "strat": {"value": 8.098330686580799e-05, "held": 5.237904301730925e-05, "ident": 1.4882383301871739e-06, "prot": 3.51147145949464e-15, "supp": 64}}, "128": {"fps": {"value": 3.5262276106838396e-06, "held": 2.221546197620382e-06, "ident": 6.183421284452819e-08, "prot": 1.4265352804196974e-15, "supp": 128}, "factor": 0.00010023518538983551, "j": 79, "s": [1, 45, 3], "ms_per_draw": 0.6051437854766846, "trace_ratio": 0.2634433082613806, "varopt": {"value": 3.512997219539774e-06, "held": 2.1975841387597057e-06, "ident": 6.181282454030963e-08, "prot": 0.6371458321253816, "supp": 128}, "strat": {"value": 1.1501681660854258e-05, "held": 6.64844375066352e-06, "ident": 2.083219151384163e-07, "prot": 1.3168017973104899e-15, "supp": 128}}}}
{"part": "B", "row": 370, "seq": 7, "layer": 17, "head": 0, "res": {"16": {"fps": {"value": 0.80521849290912, "held": 1.1682027778780197, "ident": 0.03668530625454362, "prot": 1.3619381861800552e-15, "supp": 16}, "factor": 0.132466541677345, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.6305797100067139, "trace_ratio": 0.3555991285305227, "varopt": {"value": 0.7729405199050505, "held": 1.1013754356879826, "ident": 0.035401023915942235, "prot": 1.1973098871923942, "supp": 16}, "strat": {"value": 0.8075199313483551, "held": 1.1590593897642056, "ident": 0.03675039651419104, "prot": 1.4667026620400594e-15, "supp": 16}}, "32": {"fps": {"value": 0.21978362045170977, "held": 0.3460730594876068, "ident": 0.009812200529458477, "prot": 9.428802827400381e-16, "supp": 32}, "factor": 0.05162792667491523, "j": 8, "s": [1, 18, 5], "ms_per_draw": 0.6274802684783936, "trace_ratio": 0.33825874852113824, "varopt": {"value": 0.21744693949364616, "held": 0.3438298883247451, "ident": 0.009799141504285019, "prot": 0.512432080478281, "supp": 32}, "strat": {"value": 0.21968710025629126, "held": 0.34713568240485176, "ident": 0.00984824445771903, "prot": 8.38115806880034e-16, "supp": 32}}, "64": {"fps": {"value": 0.04519910995164532, "held": 0.07061892408470084, "ident": 0.0019289187934655816, "prot": 2.8810230861501167e-16, "supp": 64}, "factor": 0.01907472638299492, "j": 26, "s": [1, 33, 4], "ms_per_draw": 0.615858793258667, "trace_ratio": 0.3138458227963482, "varopt": {"value": 0.04550822878834899, "held": 0.07136213963179189, "ident": 0.0019299257470138807, "prot": 0.19087556555301533, "supp": 64}, "strat": {"value": 0.04508371386250856, "held": 0.07015477426365709, "ident": 0.0019325881482799168, "prot": 3.1429342758001273e-16, "supp": 64}}, "128": {"fps": {"value": 0.006235922265365367, "held": 0.00996817058815941, "ident": 0.00024450924038699835, "prot": 9.166891637750372e-17, "supp": 128}, "factor": 0.005118852846497248, "j": 62, "s": [0, 60, 6], "ms_per_draw": 0.566321849822998, "trace_ratio": 0.2877190716240755, "varopt": {"value": 0.00628186658892841, "held": 0.010135979364705047, "ident": 0.00024467094073719474, "prot": 0.049368113607032034, "supp": 128}, "strat": {"value": 0.006221759511814691, "held": 0.009993076050795885, "ident": 0.0002446947756239825, "prot": 1.309555948250053e-16, "supp": 128}}}}
{"part": "B", "row": 371, "seq": 7, "layer": 17, "head": 7, "res": {"16": {"fps": {"value": 0.13772801034672083, "held": 0.06621969329805899, "ident": 0.002791069570810088, "prot": 3.627108210275034e-15, "supp": 16}, "factor": 0.030804208296254812, "j": 0, "s": [1, 13, 2], "ms_per_draw": 0.6623516082763672, "trace_ratio": 0.4126235626544407, "varopt": {"value": 0.13649939871460293, "held": 0.06550557627938557, "ident": 0.0027649998590739827, "prot": 2.6204036657615966, "supp": 16}, "strat": {"value": 0.13817504537652794, "held": 0.06522216443887696, "ident": 0.002800134880787962, "prot": 4.743141505744275e-15, "supp": 16}}, "32": {"fps": {"value": 0.04907686785057153, "held": 0.025317131861424213, "ident": 0.0010442653631205267, "prot": 2.3715707528721375e-15, "supp": 32}, "factor": 0.014437504373685113, "j": 2, "s": [1, 25, 4], "ms_per_draw": 0.6756372451782227, "trace_ratio": 0.36053787810217414, "varopt": {"value": 0.049318896807535394, "held": 0.025310310307356438, "ident": 0.0010388392409177002, "prot": 1.5623716888589143, "supp": 32}, "strat": {"value": 0.048723991581332726, "held": 0.024822160476083186, "ident": 0.001037160518212711, "prot": 3.3480998864077236e-15, "supp": 32}}, "64": {"fps": {"value": 0.013849876053344179, "held": 0.00753180735692035, "ident": 0.00030568091933338623, "prot": 2.2320665909384824e-15, "supp": 64}, "factor": 0.006166008267551413, "j": 16, "s": [1, 42, 5], "ms_per_draw": 0.6336525678634644, "trace_ratio": 0.34900625943677216, "varopt": {"value": 0.01396910383975126, "held": 0.0076042791187755, "ident": 0.0003052220216338146, "prot": 0.6433651353368501, "supp": 64}, "strat": {"value": 0.013857258367495007, "held": 0.007496135375474096, "ident": 0.00030595912818412696, "prot": 2.5110749148057926e-15, "supp": 64}}, "128": {"fps": {"value": 0.0027744284490654, "held": 0.001647068327992499, "ident": 6.269996866631162e-05, "prot": 9.765291335355861e-16, "supp": 128}, "factor": 0.0023386041414454784, "j": 41, "s": [1, 78, 8], "ms_per_draw": 0.7044256925582886, "trace_ratio": 0.27063965319429123, "varopt": {"value": 0.0028296005603026786, "held": 0.0016443198965210063, "ident": 6.29028153866012e-05, "prot": 0.3393265709616283, "supp": 128}, "strat": {"value": 0.0028316229375991713, "held": 0.0016608113700160986, "ident": 6.288252273394453e-05, "prot": 8.370249716019309e-16, "supp": 128}}}}
{"part": "B", "row": 372, "seq": 7, "layer": 18, "head": 0, "res": {"16": {"fps": {"value": 0.24713847702772596, "held": 0.17166335208170636, "ident": 0.005761355922188945, "prot": 8.366329810282546e-15, "supp": 16}, "factor": 0.04976299568333338, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.6189746856689453, "trace_ratio": 0.3706311944609601, "varopt": {"value": 0.24536424146804017, "held": 0.17019085491847188, "ident": 0.005753255352538102, "prot": 4.103918551292771, "supp": 16}, "strat": {"value": 0.25077860336735947, "held": 0.1732501145500865, "ident": 0.005823788743292163, "prot": 7.808574489597043e-15, "supp": 16}}, "32": {"fps": {"value": 0.09823522745901425, "held": 0.06929420418073548, "ident": 0.002307757338940626, "prot": 4.740920225826776e-15, "supp": 32}, "factor": 0.02488149784166669, "j": 1, "s": [1, 28, 2], "ms_per_draw": 0.6173666715621948, "trace_ratio": 0.30977798632714737, "varopt": {"value": 0.09808573962726218, "held": 0.0682144022790969, "ident": 0.002294472329127945, "prot": 1.851008291672088, "supp": 32}, "strat": {"value": 0.0997579981497345, "held": 0.06995224936261914, "ident": 0.0023092089314989787, "prot": 5.57755320685503e-15, "supp": 32}}, "64": {"fps": {"value": 0.03121563233573356, "held": 0.022986581279556714, "ident": 0.0007657864935360038, "prot": 4.462042565484024e-15, "supp": 64}, "factor": 0.009643889660895228, "j": 18, "s": [0, 42, 4], "ms_per_draw": 0.7072428464889526, "trace_ratio": 0.36515769576539225, "varopt": {"value": 0.03112856107692392, "held": 0.022741374712800265, "ident": 0.0007565388200739727, "prot": 1.0519479917714563, "supp": 64}, "strat": {"value": 0.030983730409982424, "held": 0.022213148375164287, "ident": 0.0007609786358522273, "prot": 4.462042565484024e-15, "supp": 64}}, "128": {"fps": {"value": 0.006392393814902128, "held": 0.004810438854214835, "ident": 0.00016704665036891458, "prot": 1.254949471542382e-15, "supp": 128}, "factor": 0.0037154650932099066, "j": 40, "s": [1, 79, 8], "ms_per_draw": 0.7609114646911621, "trace_ratio": 0.28142262077091024, "varopt": {"value": 0.006384543031705195, "held": 0.004818443892738967, "ident": 0.00016701954093737648, "prot": 0.6758956347935872, "supp": 128}, "strat": {"value": 0.006438963657838195, "held": 0.004805426159404723, "ident": 0.00016802313687189723, "prot": 2.0915824525706365e-15, "supp": 128}}}}
{"part": "B", "row": 373, "seq": 7, "layer": 18, "head": 7, "res": {"16": {"fps": {"value": 0.022313829035867882, "held": 0.03781930427577296, "ident": 0.0010921043405272052, "prot": 2.022578166704665e-16, "supp": 16}, "factor": 0.03238209279311241, "j": 8, "s": [1, 3, 4], "ms_per_draw": 0.7230380773544312, "trace_ratio": 0.34236967512212857, "varopt": {"value": 0.0233017256846512, "held": 0.03910341691916219, "ident": 0.0010913252023979528, "prot": 1.5102191163620202, "supp": 16}, "strat": {"value": 0.03695700714335998, "held": 0.05359650322408405, "ident": 0.001552021892269359, "prot": 8.494828300159593e-16, "supp": 16}}, "32": {"fps": {"value": 0.0027383682112040028, "held": 0.003441743348549468, "ident": 0.0001073641201252736, "prot": 2.958587223008968e-17, "supp": 32}, "factor": 0.006463055913200223, "j": 17, "s": [1, 11, 3], "ms_per_draw": 0.6034671068191528, "trace_ratio": 0.39495980774775435, "varopt": {"value": 0.002697751937784724, "held": 0.003451495473657356, "ident": 0.00010632064972742294, "prot": 0.2433128279900506, "supp": 32}, "strat": {"value": 0.006382351360302396, "held": 0.007943448912616542, "ident": 0.000244620756524538, "prot": 4.133644128202659e-16, "supp": 32}}, "64": {"fps": {"value": 0.0003973579734801237, "held": 0.0005055275001510843, "ident": 1.5802548200409196e-05, "prot": 1.2327446762537367e-17, "supp": 64}, "factor": 0.0016497969288407554, "j": 28, "s": [0, 32, 4], "ms_per_draw": 0.709295392036438, "trace_ratio": 0.3308944747939412, "varopt": {"value": 0.0004060234901281434, "held": 0.0005127443377152136, "ident": 1.5723977034669842e-05, "prot": 0.09697003533039356, "supp": 64}, "strat": {"value": 0.0005716175599967796, "held": 0.0006971902448803702, "ident": 2.2171169979101366e-05, "prot": 4.1510256593227775e-16, "supp": 64}}, "128": {"fps": {"value": 4.353196185352054e-05, "held": 5.438836095234407e-05, "ident": 1.753633782607483e-06, "prot": 3.544140944229493e-18, "supp": 128}, "factor": 0.0004640804611395091, "j": 65, "s": [0, 60, 3], "ms_per_draw": 0.7553400993347168, "trace_ratio": 0.27044886952271585, "varopt": {"value": 4.466325995720962e-05, "held": 5.5956051931585874e-05, "ident": 1.752526768166141e-06, "prot": 0.020508140372885095, "supp": 128}, "strat": {"value": 4.913305452664981e-05, "held": 5.96950917171303e-05, "ident": 1.911987367217897e-06, "prot": 4.1494455201300393e-16, "supp": 128}}}}
{"part": "B", "row": 375, "seq": 7, "layer": 19, "head": 7, "res": {"16": {"fps": {"value": 0.39473775219872437, "held": 0.624201842965994, "ident": 0.017224989647463985, "prot": 6.014150684138245e-16, "supp": 16}, "factor": 0.097876741792429, "j": 1, "s": [1, 12, 2], "ms_per_draw": 0.7668598890304565, "trace_ratio": 0.3343850553717086, "varopt": {"value": 0.3930623316854157, "held": 0.6194605505392952, "ident": 0.017053623643937213, "prot": 0.42971864179872565, "supp": 16}, "strat": {"value": 0.4551481198070715, "held": 0.7106367181028093, "ident": 0.020100651898678427, "prot": 6.873315067586565e-16, "supp": 16}}, "32": {"fps": {"value": 0.14364404455729005, "held": 0.22309619121003188, "ident": 0.0060254079272322085, "prot": 6.873315067586565e-16, "supp": 32}, "factor": 0.036379521698068996, "j": 8, "s": [0, 21, 3], "ms_per_draw": 0.649743914604187, "trace_ratio": 0.39434780904319744, "varopt": {"value": 0.1434192668151294, "held": 0.22416413665825272, "ident": 0.0059349060126215195, "prot": 0.3034623877158561, "supp": 32}, "strat": {"value": 0.17585595824336947, "held": 0.27201759197919656, "ident": 0.007394132673477502, "prot": 6.014150684138245e-16, "supp": 32}}, "64": {"fps": {"value": 0.04064427558793038, "held": 0.06394932298335744, "ident": 0.0016703228705559304, "prot": 5.154986300689923e-16, "supp": 64}, "factor": 0.014991483271714385, "j": 14, "s": [1, 44, 5], "ms_per_draw": 0.6346443891525269, "trace_ratio": 0.30932109793633616, "varopt": {"value": 0.041340835514116304, "held": 0.06470331583955649, "ident": 0.001662137315622548, "prot": 0.142090362240066, "supp": 64}, "strat": {"value": 0.05200144899815946, "held": 0.08002272929163795, "ident": 0.0020740360942562903, "prot": 4.510613013103683e-16, "supp": 64}}, "128": {"fps": {"value": 0.00678396108951239, "held": 0.010386735900617868, "ident": 0.00027039556457420926, "prot": 9.665599313793607e-17, "supp": 128}, "factor": 0.0054458963897934115, "j": 56, "s": [1, 65, 6], "ms_per_draw": 0.675279974937439, "trace_ratio": 0.2714289531357543, "varopt": {"value": 0.0067491948725390445, "held": 0.010253613849778291, "ident": 0.0002705497765300008, "prot": 0.04645663680915691, "supp": 128}, "strat": {"value": 0.008271294910509873, "held": 0.012423733197561265, "ident": 0.0003211753743241741, "prot": 9.665599313793607e-17, "supp": 128}}}}
{"part": "B", "row": 376, "seq": 7, "layer": 20, "head": 0, "res": {"16": {"fps": {"value": 0.30199544816005897, "held": 0.9079391913643545, "ident": 0.008614036094122849, "prot": 4.4231134226616125e-16, "supp": 16}, "factor": 0.06411180599019313, "j": 3, "s": [0, 7, 6], "ms_per_draw": 0.6123815774917603, "trace_ratio": 0.3602767448336712, "varopt": {"value": 0.3066102470355161, "held": 0.9307188812752237, "ident": 0.008476973681377094, "prot": 0.6012871837745548, "supp": 16}, "strat": {"value": 0.2885443063125103, "held": 0.9302263626152659, "ident": 0.00857987104258263, "prot": 4.976002600494314e-16, "supp": 16}}, "32": {"fps": {"value": 0.08572559231915744, "held": 0.26638820123175344, "ident": 0.0022883015325334496, "prot": 3.870224244828911e-16, "supp": 32}, "factor": 0.02540669449984219, "j": 7, "s": [1, 15, 9], "ms_per_draw": 0.7387810945510864, "trace_ratio": 0.3152124964706667, "varopt": {"value": 0.08818653631809635, "held": 0.2695484131809987, "ident": 0.0023008540153990503, "prot": 0.31419705796868, "supp": 32}, "strat": {"value": 0.08355496205847868, "held": 0.2794378978034052, "ident": 0.0023420449873926474, "prot": 3.317335066996209e-16, "supp": 32}}, "64": {"fps": {"value": 0.015466919959269625, "held": 0.046944160151801355, "ident": 0.000417956705291798, "prot": 1.589556386269017e-16, "supp": 64}, "factor": 0.008900253892594872, "j": 28, "s": [0, 30, 6], "ms_per_draw": 0.66522216796875, "trace_ratio": 0.31217370057608196, "varopt": {"value": 0.01545561322966035, "held": 0.04676852377813792, "ident": 0.00041850229703124407, "prot": 0.09174765834982178, "supp": 64}, "strat": {"value": 0.01646607213677351, "held": 0.056047752351018415, "ident": 0.00046018153900838154, "prot": 2.488001300247157e-16, "supp": 64}}, "128": {"fps": {"value": 0.0019338690561703775, "held": 0.006327331255233075, "ident": 5.3939022359320714e-05, "prot": 7.947781931345085e-17, "supp": 128}, "factor": 0.0024753392276088554, "j": 56, "s": [0, 67, 5], "ms_per_draw": 0.6427860260009766, "trace_ratio": 0.25922555645252393, "varopt": {"value": 0.001940089365194246, "held": 0.006294818574194846, "ident": 5.389247254416511e-05, "prot": 0.022095442450450743, "supp": 128}, "strat": {"value": 0.0019814515854203493, "held": 0.006783970045931283, "ident": 5.5583638430854074e-05, "prot": 1.174889502894491e-16, "supp": 128}}}}
{"part": "B", "row": 374, "seq": 7, "layer": 19, "head": 0, "res": {"16": {"fps": {"value": 0.0034317499693721737, "held": 0.002187233718402743, "ident": 0.0001171813975652976, "prot": 2.8622364989308556e-16, "supp": 16}, "factor": 0.018182181765463334, "j": 11, "s": [1, 1, 3], "ms_per_draw": 0.7659770250320435, "trace_ratio": 0.2920305536617123, "varopt": {"value": 0.0033395409821250018, "held": 0.0021839777658690497, "ident": 0.00010830208875881148, "prot": 2.4938743985863803, "supp": 16}, "strat": {"value": 0.003485508195191187, "held": 0.002250456516929097, "ident": 0.00011791111873805627, "prot": 3.029200294701822e-15, "supp": 16}}, "32": {"fps": {"value": 0.0001266819960207858, "held": 8.871683954225762e-05, "ident": 3.690416488869575e-06, "prot": 4.174094894274164e-17, "supp": 32}, "factor": 0.0014612966904487396, "j": 19, "s": [1, 9, 3], "ms_per_draw": 0.6769098043441772, "trace_ratio": 0.3340184170721188, "varopt": {"value": 0.00012750563365675443, "held": 9.013322891855838e-05, "ident": 3.689949935402344e-06, "prot": 0.2744746924584758, "supp": 32}, "strat": {"value": 0.0007789535281956711, "held": 0.0005267636490100199, "ident": 2.5301915684060468e-05, "prot": 3.0288276076576905e-15, "supp": 32}}, "64": {"fps": {"value": 1.1003214426138732e-05, "held": 7.755392900975482e-06, "ident": 2.8900541542108e-07, "prot": 2.9814963530529743e-18, "supp": 64}, "factor": 0.00026200631927032005, "j": 36, "s": [0, 26, 2], "ms_per_draw": 0.7235875129699707, "trace_ratio": 0.32517738571620225, "varopt": {"value": 1.0960722567791936e-05, "held": 7.82846368526017e-06, "ident": 2.8984612081433755e-07, "prot": 0.05334225176978547, "supp": 64}, "strat": {"value": 1.4956773647130019e-05, "held": 1.0610072541337368e-05, "ident": 4.0516852474814245e-07, "prot": 3.02817540533046e-15, "supp": 64}}, "128": {"fps": {"value": 9.297755908489528e-07, "held": 6.687572875687582e-07, "ident": 2.4522744295643313e-08, "prot": 5.681481527614775e-19, "supp": 128}, "factor": 5.5971221550813316e-05, "j": 70, "s": [0, 54, 4], "ms_per_draw": 0.7455235719680786, "trace_ratio": 0.27718787197383704, "varopt": {"value": 9.302038399325726e-07, "held": 6.709842703518203e-07, "ident": 2.4452365606729194e-08, "prot": 0.011237235719588509, "supp": 128}, "strat": {"value": 9.892956730235412e-07, "held": 6.970453443819995e-07, "ident": 2.5652833102482253e-08, "prot": 3.02817540533046e-15, "supp": 128}}}}
{"part": "B", "row": 377, "seq": 7, "layer": 20, "head": 7, "res": {"16": {"fps": {"value": 1.5150858615130813, "held": 0.41789444772290446, "ident": 0.011923152132551369, "prot": 1.0156179787313268e-15, "supp": 16}, "factor": 0.0710547647953027, "j": 2, "s": [1, 8, 5], "ms_per_draw": 0.7339659929275513, "trace_ratio": 0.38882732033691275, "varopt": {"value": 1.517428426600953, "held": 0.4206445900361356, "ident": 0.011900840460233044, "prot": 0.9506973789205115, "supp": 16}, "strat": {"value": 1.5356673755707306, "held": 0.4134670494384339, "ident": 0.012228445371164508, "prot": 1.1718668985361463e-15, "supp": 16}}, "32": {"fps": {"value": 0.4527726534488591, "held": 0.129582020620896, "ident": 0.00366798809647771, "prot": 6.249956792192781e-16, "supp": 32}, "factor": 0.02886883347577265, "j": 6, "s": [1, 18, 7], "ms_per_draw": 0.6982614994049072, "trace_ratio": 0.36477360629612887, "varopt": {"value": 0.46645518324189017, "held": 0.13144334035542818, "ident": 0.0036678055036601176, "prot": 0.4813236535284225, "supp": 32}, "strat": {"value": 0.48612660509231376, "held": 0.132802707059841, "ident": 0.0038325738939404175, "prot": 8.593690589265073e-16, "supp": 32}}, "64": {"fps": {"value": 0.12049461247300156, "held": 0.03545901104048509, "ident": 0.0009420657582863732, "prot": 5.664023342924707e-16, "supp": 64}, "factor": 0.011682773580081346, "j": 22, "s": [0, 37, 5], "ms_per_draw": 0.6190605163574219, "trace_ratio": 0.3390538080504923, "varopt": {"value": 0.11909165785698449, "held": 0.03508770623640928, "ident": 0.0009320587919251179, "prot": 0.18235080230846626, "supp": 64}, "strat": {"value": 0.1259231780914982, "held": 0.034456160420168185, "ident": 0.0009684433809052626, "prot": 7.031201391216878e-16, "supp": 64}}, "128": {"fps": {"value": 0.018748872702394392, "held": 0.00559472176447151, "ident": 0.00014843921069050738, "prot": 1.5624891980481951e-16, "supp": 128}, "factor": 0.004009538476070859, "j": 60, "s": [0, 65, 3], "ms_per_draw": 0.5529232025146484, "trace_ratio": 0.2926933707604919, "varopt": {"value": 0.01846058695839987, "held": 0.005548263879917344, "ident": 0.00014800463503563177, "prot": 0.040430174853465714, "supp": 128}, "strat": {"value": 0.018604136938377307, "held": 0.005624937440600329, "ident": 0.0001484563914989681, "prot": 1.7089725603652135e-16, "supp": 128}}}}
{"part": "B", "row": 378, "seq": 7, "layer": 21, "head": 0, "res": {"16": {"fps": {"value": 0.5146806131726647, "held": 0.6463690761738362, "ident": 0.005165252458434061, "prot": 8.07094030707792e-16, "supp": 16}, "factor": 0.04468731867823267, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.7441009283065796, "trace_ratio": 0.42631198036484874, "varopt": {"value": 0.5204159894659767, "held": 0.6510157132073925, "ident": 0.00512995303693088, "prot": 0.7876542406194428, "supp": 16}, "strat": {"value": 0.5200924915619248, "held": 0.6487156473802981, "ident": 0.005176020824903717, "prot": 9.495223890679907e-16, "supp": 16}}, "32": {"fps": {"value": 0.18492352277482105, "held": 0.23135125092551642, "ident": 0.0018499094375255903, "prot": 5.697134334407943e-16, "supp": 32}, "factor": 0.019151708004956858, "j": 4, "s": [1, 21, 6], "ms_per_draw": 0.7027947902679443, "trace_ratio": 0.38638983237091645, "varopt": {"value": 0.1848365819775143, "held": 0.23046098879461638, "ident": 0.001846837415226269, "prot": 0.46833743716234644, "supp": 32}, "strat": {"value": 0.18502246111153117, "held": 0.23307798288819107, "ident": 0.001866261648838857, "prot": 4.747611945339953e-16, "supp": 32}}, "64": {"fps": {"value": 0.059303192816447504, "held": 0.07443729539705993, "ident": 0.0005576463707756133, "prot": 3.3233283617379673e-16, "supp": 64}, "factor": 0.008478952049828153, "j": 14, "s": [0, 43, 7], "ms_per_draw": 0.6152591705322266, "trace_ratio": 0.3187248096076442, "varopt": {"value": 0.059389031920568894, "held": 0.0740121510316839, "ident": 0.0005565336866807062, "prot": 0.21558275772243696, "supp": 64}, "strat": {"value": 0.05891122175964452, "held": 0.07426026592744431, "ident": 0.0005614253111179445, "prot": 3.442018660371466e-16, "supp": 64}}, "128": {"fps": {"value": 0.012443658377680196, "held": 0.015334410215318133, "ident": 9.579614053917499e-05, "prot": 1.1275578370182387e-16, "supp": 128}, "factor": 0.0030588925510148138, "j": 54, "s": [0, 68, 6], "ms_per_draw": 0.5592048168182373, "trace_ratio": 0.28143677686579993, "varopt": {"value": 0.0125829366755803, "held": 0.015563379449501662, "ident": 9.581248791250701e-05, "prot": 0.05423917728026682, "supp": 128}, "strat": {"value": 0.012638882625494282, "held": 0.015821931463024543, "ident": 9.766773385902173e-05, "prot": 1.0682126877014895e-16, "supp": 128}}}}
{"part": "B", "row": 379, "seq": 7, "layer": 21, "head": 7, "res": {"16": {"fps": {"value": 0.2542359332158452, "held": 0.22878631334152852, "ident": 0.002489652022591205, "prot": 1.5915263001331742e-15, "supp": 16}, "factor": 0.030644304393430254, "j": 1, "s": [1, 11, 3], "ms_per_draw": 0.6024788618087769, "trace_ratio": 0.39476588913680744, "varopt": {"value": 0.2610465503131629, "held": 0.240242528219414, "ident": 0.0025027979810664487, "prot": 0.88206501758573, "supp": 16}, "strat": {"value": 0.2568622925547185, "held": 0.23184204499645444, "ident": 0.0025078377282888426, "prot": 1.790467087649821e-15, "supp": 16}}, "32": {"fps": {"value": 0.08374057779237223, "held": 0.0758580186476409, "ident": 0.0007652724085983898, "prot": 5.470871656707787e-16, "supp": 32}, "factor": 0.01437302238065366, "j": 4, "s": [1, 22, 5], "ms_per_draw": 0.5996953248977661, "trace_ratio": 0.29323397690494535, "varopt": {"value": 0.08688213295857196, "held": 0.07899953186383396, "ident": 0.0007659521640532838, "prot": 0.4152719219323044, "supp": 32}, "strat": {"value": 0.08704742557752315, "held": 0.0786588565517057, "ident": 0.0007779583556011926, "prot": 1.1936447250998806e-15, "supp": 32}}, "64": {"fps": {"value": 0.014692960256776853, "held": 0.012505527470031318, "ident": 0.0001273593125351374, "prot": 2.9841118127497015e-16, "supp": 64}, "factor": 0.005074962466489308, "j": 28, "s": [1, 30, 5], "ms_per_draw": 0.5836617946624756, "trace_ratio": 0.29167718651726454, "varopt": {"value": 0.014924497762315553, "held": 0.012756199585279557, "ident": 0.00012752563057198845, "prot": 0.187881728495396, "supp": 64}, "strat": {"value": 0.015230725309979513, "held": 0.012989724775219176, "ident": 0.00013165260518332384, "prot": 3.4814637815413185e-16, "supp": 64}}, "128": {"fps": {"value": 0.0016509221506229308, "held": 0.0013474701954917794, "ident": 1.1457192670574433e-05, "prot": 1.1812109258800903e-16, "supp": 128}, "factor": 0.0011759250915529267, "j": 65, "s": [0, 56, 7], "ms_per_draw": 0.5379133224487305, "trace_ratio": 0.26923806296957414, "varopt": {"value": 0.0016506570677717021, "held": 0.0013539612737454938, "ident": 1.141778641422923e-05, "prot": 0.053809795427727555, "supp": 128}, "strat": {"value": 0.001646726507639654, "held": 0.0013430529207378254, "ident": 1.1437390574522749e-05, "prot": 1.1812109258800903e-16, "supp": 128}}}}
{"part": "B", "row": 380, "seq": 7, "layer": 22, "head": 0, "res": {"16": {"fps": {"value": 3.6893976097836996, "held": 3.539553072091471, "ident": 0.03967993881557596, "prot": 9.051107342083559e-16, "supp": 16}, "factor": 0.12681686693907748, "j": 2, "s": [1, 9, 4], "ms_per_draw": 0.689744234085083, "trace_ratio": 0.4018612919972362, "varopt": {"value": 3.42096081121519, "held": 3.2839029571523204, "ident": 0.03601648766388331, "prot": 6764.573026862608, "supp": 16}, "strat": {"value": 3.818409664308737, "held": 3.6688328208334626, "ident": 0.03984381240611692, "prot": 6.78833050656267e-16, "supp": 16}}, "32": {"fps": {"value": 1.180449031499852, "held": 1.1537103951546945, "ident": 0.012737821508967195, "prot": 5.172061338333463e-16, "supp": 32}, "factor": 0.056844089484281005, "j": 9, "s": [1, 20, 2], "ms_per_draw": 0.6113064289093018, "trace_ratio": 0.39276634280875883, "varopt": {"value": 1.1083113743368997, "held": 1.0826652025746226, "ident": 0.011964681890245655, "prot": 2866.2163612936724, "supp": 32}, "strat": {"value": 1.1483696243147055, "held": 1.118716856839943, "ident": 0.01284513952180314, "prot": 5.172061338333463e-16, "supp": 32}}, "64": {"fps": {"value": 0.3946219383439104, "held": 0.38787222878391425, "ident": 0.003662301397534423, "prot": 4.848807504687621e-16, "supp": 64}, "factor": 0.022439438066148922, "j": 11, "s": [1, 48, 4], "ms_per_draw": 0.6145792007446289, "trace_ratio": 0.2981451037768153, "varopt": {"value": 0.38770560209713734, "held": 0.3782944857770908, "ident": 0.0035378656571003536, "prot": 1217.7250984798277, "supp": 64}, "strat": {"value": 0.38997902542707275, "held": 0.38353412915763113, "ident": 0.003965324416307305, "prot": 4.525553671041779e-16, "supp": 64}}, "128": {"fps": {"value": 0.08920399599518979, "held": 0.08830439890002612, "ident": 0.0005853196383488243, "prot": 1.3334220637890957e-16, "supp": 128}, "factor": 0.00841522490059937, "j": 56, "s": [1, 65, 6], "ms_per_draw": 0.5565842390060425, "trace_ratio": 0.2501874924171876, "varopt": {"value": 0.0866399811019896, "held": 0.08573598073777808, "ident": 0.0005703562368074371, "prot": 454.5870136912334, "supp": 128}, "strat": {"value": 0.09256897712049932, "held": 0.09210325210571171, "ident": 0.0006584164443827774, "prot": 2.4244037523438106e-16, "supp": 128}}}}
{"part": "B", "row": 381, "seq": 7, "layer": 22, "head": 7, "res": {"16": {"fps": {"value": 8.270763894120337, "held": 8.203214979833657, "ident": 0.0561783997801066, "prot": 1.4800210061053707e-14, "supp": 16}, "factor": 0.13533786890320548, "j": 0, "s": [1, 14, 1], "ms_per_draw": 0.63896644115448, "trace_ratio": 0.4220095632302054, "varopt": {"value": 7.5880104943985875, "held": 7.569674996633452, "ident": 0.05194080173552967, "prot": 498.54240433715455, "supp": 16}, "strat": {"value": 8.243762312623996, "held": 8.176527404038476, "ident": 0.05626831210087695, "prot": 1.2157315407294118e-14, "supp": 16}}, "32": {"fps": {"value": 3.2720183551493363, "held": 3.320000105711023, "ident": 0.022041726736805132, "prot": 5.285789307519182e-15, "supp": 32}, "factor": 0.10501960634770606, "j": 3, "s": [1, 27, 1], "ms_per_draw": 0.6137453317642212, "trace_ratio": 0.2370880459981242, "varopt": {"value": 3.042742589334912, "held": 3.0489902085994443, "ident": 0.020585707629032828, "prot": 246.7455782526962, "supp": 32}, "strat": {"value": 3.152297414590598, "held": 3.178622882862137, "ident": 0.02165111599276253, "prot": 5.285789307519182e-15, "supp": 32}}, "64": {"fps": {"value": 0.9814787970298198, "held": 0.9906280510075253, "ident": 0.0065180255381160805, "prot": 3.700052515263427e-15, "supp": 64}, "factor": 0.035006535449235356, "j": 12, "s": [1, 48, 3], "ms_per_draw": 0.5955904722213745, "trace_ratio": 0.2606794786486093, "varopt": {"value": 0.9239975314912123, "held": 0.9343768414901247, "ident": 0.006262363985670054, "prot": 110.43492979945266, "supp": 64}, "strat": {"value": 0.9648901705007968, "held": 0.9729649311492032, "ident": 0.006484000148543152, "prot": 3.171473584511509e-15, "supp": 64}}, "128": {"fps": {"value": 0.19271390988814627, "held": 0.19328086317319765, "ident": 0.0011931919029793078, "prot": 1.4535920595677749e-15, "supp": 128}, "factor": 0.011637690737554886, "j": 51, "s": [1, 70, 6], "ms_per_draw": 0.5517295598983765, "trace_ratio": 0.2524871716959364, "varopt": {"value": 0.19023383057566365, "held": 0.19077804066729243, "ident": 0.0011636710130765548, "prot": 41.74664881657216, "supp": 128}, "strat": {"value": 0.19648165750233518, "held": 0.19661635466706, "ident": 0.0011985662643525226, "prot": 1.5196644259117648e-15, "supp": 128}}}}
{"part": "B", "row": 382, "seq": 7, "layer": 23, "head": 0, "res": {"16": {"fps": {"value": 7.822851974968757, "held": 10.378773897299492, "ident": 0.06388951975310184, "prot": 2.6760089271334618e-15, "supp": 16}, "factor": 0.1877402913467425, "j": 4, "s": [1, 10, 1], "ms_per_draw": 0.6127129793167114, "trace_ratio": 0.39608566085240327, "varopt": {"value": 6.536888363764448, "held": 8.59644456043517, "ident": 0.052408820848363465, "prot": 6983.729592623984, "supp": 16}, "strat": {"value": 6.966449106519295, "held": 9.24002486897708, "ident": 0.05721729714522871, "prot": 3.892376621285035e-15, "supp": 16}}, "32": {"fps": {"value": 2.6863180624300993, "held": 3.5959847371481275, "ident": 0.0224474018860039, "prot": 2.1894618494728322e-15, "supp": 32}, "factor": 0.06502042247743102, "j": 4, "s": [1, 24, 3], "ms_per_draw": 0.6042929887771606, "trace_ratio": 0.40182160046503246, "varopt": {"value": 2.6160176669066315, "held": 3.4678191170365067, "ident": 0.02139437935112904, "prot": 1.4272382140373963, "supp": 32}, "strat": {"value": 2.7030896443267456, "held": 3.6436295770982774, "ident": 0.022448352421060042, "prot": 2.432735388303147e-15, "supp": 32}}, "64": {"fps": {"value": 0.811093665317984, "held": 1.1069747952812319, "ident": 0.007169883847929085, "prot": 2.615190542425883e-15, "supp": 64}, "factor": 0.03129004855779042, "j": 8, "s": [1, 49, 6], "ms_per_draw": 0.6069304943084717, "trace_ratio": 0.29079473434859987, "varopt": {"value": 0.803972418105409, "held": 1.0900107426307863, "ident": 0.006955665487210653, "prot": 1594.791622012539, "supp": 64}, "strat": {"value": 0.8223911150792128, "held": 1.121910629069403, "ident": 0.007194889851182841, "prot": 1.9461883106425174e-15, "supp": 64}}, "128": {"fps": {"value": 0.16639295388314096, "held": 0.22912851793137867, "ident": 0.001467228435857811, "prot": 1.2163676941515735e-15, "supp": 128}, "factor": 0.01144386256426738, "j": 45, "s": [1, 75, 7], "ms_per_draw": 0.56685471534729, "trace_ratio": 0.2776670479419286, "varopt": {"value": 0.16161643832480832, "held": 0.22168357764821217, "ident": 0.0014310776913478511, "prot": 628.7109205042102, "supp": 128}, "strat": {"value": 0.16726090794640924, "held": 0.23060682821564166, "ident": 0.0014661589621815083, "prot": 6.385930394295761e-16, "supp": 128}}}}
{"part": "B", "row": 383, "seq": 7, "layer": 23, "head": 7, "res": {"16": {"fps": {"value": 6.680608168481932, "held": 5.1883961094457565, "ident": 0.041854793626801376, "prot": 4.5868827476327795e-15, "supp": 16}, "factor": 0.1299179431264389, "j": 2, "s": [1, 12, 1], "ms_per_draw": 0.6124216318130493, "trace_ratio": 0.4023598228777089, "varopt": {"value": 5.941381767620367, "held": 4.627280094685446, "ident": 0.03742891394387712, "prot": 1.900009416079053, "supp": 16}, "strat": {"value": 6.807757245704839, "held": 5.242191761211322, "ident": 0.04217554178960024, "prot": 4.856699379846472e-15, "supp": 16}}, "32": {"fps": {"value": 1.735940702203282, "held": 1.2902556326513077, "ident": 0.013118426129996094, "prot": 1.483991477175311e-15, "supp": 32}, "factor": 0.07633003606472807, "j": 7, "s": [1, 23, 1], "ms_per_draw": 0.5975347757339478, "trace_ratio": 0.26844910501409913, "varopt": {"value": 1.5691420810521377, "held": 1.1740844370936314, "ident": 0.012236202329137776, "prot": 1.4024718519755495, "supp": 32}, "strat": {"value": 1.7285076912255322, "held": 1.3021974149972844, "ident": 0.013199789919207809, "prot": 2.7656204801903522e-15, "supp": 32}}, "64": {"fps": {"value": 0.39195895174374845, "held": 0.2858941023795076, "ident": 0.003129123895633331, "prot": 9.443582127479251e-16, "supp": 64}, "factor": 0.025443345354909358, "j": 19, "s": [1, 41, 3], "ms_per_draw": 0.5806396007537842, "trace_ratio": 0.2650790382432469, "varopt": {"value": 0.37088491115653344, "held": 0.27280349181651703, "ident": 0.003002050149472302, "prot": 1489.4168485101454, "supp": 64}, "strat": {"value": 0.3858695109431485, "held": 0.28338831180995583, "ident": 0.0031798162876201345, "prot": 1.821262267442427e-15, "supp": 64}}, "128": {"fps": {"value": 0.0586362185257731, "held": 0.042310721939229794, "ident": 0.0004157538603379332, "prot": 4.3845202734725093e-16, "supp": 128}, "factor": 0.007195322760294202, "j": 65, "s": [1, 56, 6], "ms_per_draw": 0.5771782398223877, "trace_ratio": 0.27438585428739376, "varopt": {"value": 0.0563343638194711, "held": 0.04046138173546731, "ident": 0.0004021864321379663, "prot": 481.68165580377365, "supp": 128}, "strat": {"value": 0.05793079039349081, "held": 0.04171861934597292, "ident": 0.00041678776799692924, "prot": 4.3845202734725093e-16, "supp": 128}}}}


==> anc/experiments/fast_sampling/results/e8_main.log <==
25/432 (elapsed 4s)
50/432 (elapsed 12s)
75/432 (elapsed 31s)
100/432 (elapsed 50s)
125/432 (elapsed 68s)
150/432 (elapsed 88s)
175/432 (elapsed 109s)
200/432 (elapsed 130s)
225/432 (elapsed 149s)
250/432 (elapsed 169s)
275/432 (elapsed 188s)
300/432 (elapsed 208s)
325/432 (elapsed 228s)
350/432 (elapsed 249s)
375/432 (elapsed 270s)
400/432 (elapsed 290s)
425/432 (elapsed 311s)


==> anc/experiments/fast_sampling/results/e8_summary.json <==
{
 "verdict": {
  "G1": true,
  "G2": true,
  "G3": true,
  "G4": true,
  "G5": false,
  "G6": true
 }
}

==> anc/experiments/fast_sampling/results/e8_summary.txt <==
part A rows 48, part B rows 384
G1 trace ratio <= 1: part A 1.0000 of cases (max 0.446), part B 1.0000 (max 0.467)
A m= 8  FPS/minimax median 0.881 | FPS/VarOpt median 1.001 p90 1.315 max 2.039 | strat/VarOpt max 25.8 | held-out FPS/VarOpt median 0.994
A m=16  FPS/minimax median 0.907 | FPS/VarOpt median 1.008 p90 1.194 max 1.400 | strat/VarOpt max 19.3 | held-out FPS/VarOpt median 1.015
A m=32  FPS/minimax median 0.798 | FPS/VarOpt median 0.998 p90 1.098 max 1.197 | strat/VarOpt max 1330.4 | held-out FPS/VarOpt median 1.001
B m= 16  FPS/VarOpt median 1.004 p90 1.147 p99 1.927 max 4.765 | strat/VarOpt median 1.068 p99 56.838 max 4405.179 | held-out FPS/VarOpt median 1.002
B m= 32  FPS/VarOpt median 0.994 p90 1.072 p99 1.457 max 2.496 | strat/VarOpt median 1.068 p99 3624.323 max 148056340.715 | held-out FPS/VarOpt median 0.995
B m= 64  FPS/VarOpt median 0.999 p90 1.038 p99 1.232 max 1.557 | strat/VarOpt median 1.077 p99 2911835.162 max 5162213177977.198 | held-out FPS/VarOpt median 0.997
B m=128  FPS/VarOpt median 1.000 p90 1.035 p99 1.116 max 1.787 | strat/VarOpt median 1.083 p99 45876650560.806 max 342595490384669376.000 | held-out FPS/VarOpt median 1.001
G5 max relative protection error 1.41e-09, support <= m on every draw: True
G6 median ms per FPS draw at k=512: 0.615 (max 0.984)
VERDICTS G1 holds, G2 holds, G3 holds, G4 holds, G5 FAILS, G6 holds


==> anc/experiments/pivotal_validation/README.md <==
# Pivotal-sampling proof checks and additional diagnostics

These CPU checks accompany the result that pivotal sampling has no larger covariance than sampling with replacement. The additional certificate and timing analysis was defined after the fast-sampling experiment.

Run commands from this directory with Python 3, NumPy and SymPy, using `python -I`.

## Symbolic and finite-instance checks

```sh
python -c "from pathlib import Path; Path('reproduced').mkdir(exist_ok=True)"
python -I code/check_pivotal_identity.py
python -I code/check_pivotal_exact.py > reproduced/check_pivotal_exact.txt
```

The first command verifies the sum-of-squares identity and first-step variance used in the induction proof. The second enumerates the pivotal branching procedure and every coordinate order on the generated feasible instances (sizes 4–6, random seed 1), and checks the covariance comparison. This is a finite-instance check, not a substitute for the proof. It took about ten minutes on the original CPU; the largest reported ratio exceeds one only at numerical rounding scale, about 2e-9. The archived report is `results/check_pivotal_exact.txt`.

## Certificate and timing analysis

`E6_ROWS_NPZ` and `E8_ROWS512_NPZ` are regenerated as described in `../protected_sampling/README.md` and `../fast_sampling/README.md`.

```sh
python -I code/posthoc_fps.py ../fast_sampling/code E6_ROWS_NPZ E8_ROWS512_NPZ ../fast_sampling/results/e8_main.jsonl reproduced/posthoc_fps.json
```

This uses the paper's certificate `max_b pi_b/s_b`, compares it with the heavy-coordinate certificate, rescales the saved trace-ratio estimates, and times setup and individual draws on 48 length-512 rows selected with seed `20261108`. It does not resample the error statistics. The saved reference is `results/posthoc_fps.json`; timing outputs depend on the machine.

These diagnostics were defined after the original fast-sampling protocol. That protocol, including its earlier factor-two certificate and original hashes, remains unchanged in `../fast_sampling/provenance/PROTOCOL_v7.md`. It records the original research timeline rather than current path instructions.


==> anc/experiments/pivotal_validation/code/check_pivotal_exact.py <==
"""Round 10: exact check, by enumeration, that pivotal sampling (the stack-based
dependent rounding of round9/code/fps.py) is never worse than sampling with
replacement, i.e.  Cov(1_S) <= diag(x) - x x^T / s  in Loewner order, for every fixed
processing order and for a uniformly random order.  Small n only (n <= 7).
Usage: python -I check_pivotal_exact.py"""
import itertools

import numpy as np

EPS = 1e-12


def outcomes(x, stack, prob):
    """Yield (final 0/1 vector, probability) of the stack procedure of fps.dependent_round."""
    if len(stack) < 2:
        yield (x > 0.5).astype(float), prob
        return
    stack = list(stack)
    i = stack.pop()
    j = stack.pop()
    a, b = x[i], x[j]
    up_i, up_j = min(1 - a, b), min(a, 1 - b)
    q = up_j / (up_i + up_j)
    for pr, (ni, nj) in ((q, (a + up_i, b - up_i)), (1 - q, (a - up_j, b + up_j))):
        if pr <= 0:
            continue
        y = x.copy()
        y[i], y[j] = ni, nj
        st = stack + [t for t in (i, j) if EPS < y[t] < 1 - EPS]
        yield from outcomes(y, st, prob * pr)


def ratio(D, x, s):
    """Largest generalized eigenvalue of D against diag(x) - x x^T/s off the constant."""
    n = len(x)
    WR = np.diag(x) - np.outer(x, x) / s
    P = np.eye(n) - np.ones((n, n)) / n
    ev, U = np.linalg.eigh(P @ WR @ P)
    keep = ev > 1e-12
    Wh = U[:, keep] / np.sqrt(ev[keep])
    return np.linalg.eigvalsh(Wh.T @ D @ Wh).max()


def main():
    rng = np.random.default_rng(1)
    worst_fixed, worst_random, cases, orders = 0.0, 0.0, 0, 0
    for _ in range(200):
        n = int(rng.integers(4, 7))
        s = int(rng.integers(1, n))
        w = rng.gamma(rng.choice([0.3, 1.0, 3.0]), size=n)
        x = s * w / w.sum()
        if x.max() >= 1:
            continue
        cases += 1
        E2_mix = np.zeros((n, n))
        perms = list(itertools.permutations(range(n)))
        for perm in perms:
            st = [i for i in perm if EPS < x[i] < 1 - EPS]
            E2 = np.zeros((n, n))
            for v, pr in outcomes(x.copy(), st, 1.0):
                E2 += pr * np.outer(v, v)
            assert abs(np.diag(E2) - x).max() < 1e-9
            D = E2 - np.outer(x, x)
            worst_fixed = max(worst_fixed, ratio(D, x, s))
            E2_mix += E2 / len(perms)
            orders += 1
        worst_random = max(worst_random, ratio(E2_mix - np.outer(x, x), x, s))
    print('instances %d, fixed orders %d' % (cases, orders))
    print('largest ratio, fixed orders: %.10f' % worst_fixed)
    print('largest ratio, random order: %.10f' % worst_random)
    print('(a ratio of 1 up to rounding is attained, e.g. for s = 1, where both designs coincide)')


if __name__ == '__main__':
    main()


==> anc/experiments/pivotal_validation/code/check_pivotal_identity.py <==
"""Round 10 (proof of Proposition 10, Appendix E): symbolic check of the identity
behind 'pivotal sampling is never worse than sampling with replacement'.

Clustered population, first step: a run of mass 1-a (value Y1) meets a cross-border
unit of mass a+b (value Y2).  With R = sum_{j>=3} phi_j Y_j over the remaining units
of total mass s-1-b, and W(phi, s) = sum phi_j Y_j^2 - (sum phi_j Y_j)^2 / s the
variance of s draws with replacement, the script verifies
  W(phi, s) - a(1-a-b)(Y1-Y2)^2 - E W(phi', s-1)
    = (w + kappa u)^2 / (s(s-1)) + a b (1-a-b) (2(s-1) - b(s-2)) u^2 / ((1-b)^2 (s-1)),
with u = Y1 - Y2, w = R - (s-1-b) Y2 and kappa = a(s-1+b)/(1-b) - (s-1).
Usage: python -I check_pivotal_identity.py"""
import sympy as sp

a, b, s = sp.symbols('a b s', positive=True)
Y1, Y2, R, S2 = sp.symbols('Y1 Y2 R S2', real=True)
P = (1 - a - b) / (1 - b)                       # probability that the run is selected
W = (1 - a) * Y1**2 + (a + b) * Y2**2 + S2 - ((1 - a) * Y1 + (a + b) * Y2 + R)**2 / s
first = a * (1 - a - b) * (Y1 - Y2)**2
EW = P * (b * Y2**2 + S2 - (b * Y2 + R)**2 / (s - 1)) + (1 - P) * (b * Y1**2 + S2 - (b * Y1 + R)**2 / (s - 1))
u = Y1 - Y2
w = R - (s - 1 - b) * Y2
kappa = a * (s - 1 + b) / (1 - b) - (s - 1)
rhs = (w + kappa * u)**2 / (s * (s - 1)) + a * b * (1 - a - b) * (2 * (s - 1) - b * (s - 2)) * u**2 / ((1 - b)**2 * (s - 1))
diff = sp.simplify(sp.together(W - first - EW - rhs))
print('identity holds:', diff == 0)
# first-step variance of the pivotal total (law of total variance), for the record
m1 = Y1 + b * Y2 + R
m2 = Y2 + b * Y1 + R
var_first = sp.simplify(P * (1 - P) * (m1 - m2)**2 - first)
print('first-step variance equals a(1-a-b)(Y1-Y2)^2:', var_first == 0)


==> anc/experiments/pivotal_validation/code/posthoc_fps.py <==
"""POST HOC (round 10, defined after protocol 6 / E8 ran; no new sampling of Q for the
error statistics).  For the certificate of Proposition 10, max_b pi_b / s_b, which is
half of the factor f = 2 max_b pi_b / s_b recorded by E8:
  1. ratio of this certified factor to the factor of Corollary 8 (minimax law with
     heavy coordinates kept), per part and budget;
  2. trace ratio tr Cov(Q) / (max_b pi_b/s_b * tr C_{p|A'}) = 2 * the E8 trace ratio;
  3. wall-clock time of the setup (fps.plan) and of one draw on 48 random rows of
     part B (k = 512), one core.
Usage: python -I posthoc_fps.py CODE_DIR E6_ROWS_NPZ E8_ROWS512_NPZ E8_JSONL OUT_JSON"""
import json
import os
import sys
import time

import numpy as np


def main(code_dir, npz64, npz512, f8, out):
    for v in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
        os.environ.setdefault(v, '1')
    sys.path.insert(0, code_dir)
    import e6_core as E
    import fps
    from e6_run import load_rows
    from e8_run import rows512
    res = {}
    for line in open(f8):
        r = json.loads(line)
        res[(r['part'], r['row'])] = r['res']
    parts = {'A': (list(load_rows(npz64, 'main')), 8), 'B': (rows512(npz512), 32)}
    summary = {'factor_ratio_to_cor8': {}, 'trace_ratio_prop10': {}, 'timing_ms_k512': {}}
    for part, (rows, window) in parts.items():
        ratios, tr = {}, []
        for ri, row in enumerate(rows):
            p = row['p']
            A = E.blocks_matrix(len(p), window)
            for m, v in res[(part, ri)].items():
                f1 = v['factor'] / 2.0
                ratios.setdefault(int(m), []).append(f1 / E.heavy_split(p, A, int(m))[4])
                tr.append(2.0 * v['trace_ratio'])
        summary['factor_ratio_to_cor8'][part] = {
            m: dict(n=len(x), median=float(np.median(x)), p90=float(np.quantile(x, 0.9)),
                    min=float(np.min(x)), max=float(np.max(x))) for m, x in sorted(ratios.items())}
        summary['trace_ratio_prop10'][part] = dict(max=float(np.max(tr)), share_le1=float(np.mean(np.array(tr) <= 1.0)))
    rows = parts['B'][0]
    rng = np.random.default_rng(20261108)
    idx = rng.choice(len(rows), 48, replace=False)
    for m in (16, 32, 64, 128):
        tp, td = [], []
        for i in idx:
            p = rows[i]['p']
            blocks = E.block_index(len(p), 32)
            t0 = time.perf_counter()
            pc = fps.plan(p, blocks, m)
            t1 = time.perf_counter()
            for _ in range(20):
                fps.draw(p, blocks, m, rng, pc)
            t2 = time.perf_counter()
            tp.append(1000 * (t1 - t0))
            td.append(1000 * (t2 - t1) / 20)
        summary['timing_ms_k512'][m] = dict(setup_median=float(np.median(tp)), setup_max=float(np.max(tp)),
                                            draw_median=float(np.median(td)))
    json.dump(summary, open(out, 'w'), indent=1)
    for part, d in summary['factor_ratio_to_cor8'].items():
        for m, s in d.items():
            print('%s m=%3d  Prop10 factor / Cor8 factor: median %.3f p90 %.3f min %.3f max %.3f'
                  % (part, m, s['median'], s['p90'], s['min'], s['max']))
    for part, s in summary['trace_ratio_prop10'].items():
        print('%s trace ratio vs Prop 10 certificate: max %.3f, share <= 1: %.4f' % (part, s['max'], s['share_le1']))
    for m, s in summary['timing_ms_k512'].items():
        print('k=512 m=%3d setup median %.2f ms (max %.1f), draw median %.3f ms' % (m, s['setup_median'], s['setup_max'], s['draw_median']))


if __name__ == '__main__':
    main(*sys.argv[1:6])


==> anc/experiments/pivotal_validation/results/check_pivotal_exact.txt <==
instances 89, fixed orders 31200
largest ratio, fixed orders: 1.0000000022
largest ratio, random order: 1.0000000012
(a ratio of 1 up to rounding is attained, e.g. for s = 1, where both designs coincide)


==> anc/experiments/pivotal_validation/results/check_pivotal_identity.txt <==
identity holds: True
first-step variance equals a(1-a-b)(Y1-Y2)^2: True


==> anc/experiments/pivotal_validation/results/posthoc_fps.json <==
{
 "factor_ratio_to_cor8": {
  "A": {
   "8": {
    "n": 48,
    "median": 0.9443730784367241,
    "p90": 1.078610790907952,
    "min": 0.7030200568738584,
    "max": 1.1305490943684107
   },
   "16": {
    "n": 48,
    "median": 1.1020568554849972,
    "p90": 1.2164332615204552,
    "min": 0.8500357643184834,
    "max": 1.5581619254961345
   },
   "32": {
    "n": 48,
    "median": 1.3580122111891688,
    "p90": 1.4928152070514682,
    "min": 0.9858295431272278,
    "max": 1.8202367255764618
   }
  },
  "B": {
   "16": {
    "n": 384,
    "median": 0.9790557191155227,
    "p90": 1.0526994589396086,
    "min": 0.687170867220777,
    "max": 1.5618446359050837
   },
   "32": {
    "n": 384,
    "median": 1.018669535458412,
    "p90": 1.0784564914196781,
    "min": 0.8425193488587056,
    "max": 1.6715241353341868
   },
   "64": {
    "n": 384,
    "median": 1.0718130732740598,
    "p90": 1.1405624179851057,
    "min": 0.82466050678582,
    "max": 1.576508281457694
   },
   "128": {
    "n": 384,
    "median": 1.1533833685913466,
    "p90": 1.2594346713665563,
    "min": 0.9684766197671778,
    "max": 1.585165895206542
   }
  }
 },
 "trace_ratio_prop10": {
  "A": {
   "max": 0.8926552603594801,
   "share_le1": 1.0
  },
  "B": {
   "max": 0.934517637137082,
   "share_le1": 1.0
  }
 },
 "timing_ms_k512": {
  "16": {
   "setup_median": 0.8055055004660971,
   "setup_max": 2.5207829967257567,
   "draw_median": 0.6106194248786778
  },
  "32": {
   "setup_median": 2.4471674987580627,
   "setup_max": 9.441806003451347,
   "draw_median": 0.5949517752014799
  },
  "64": {
   "setup_median": 7.654336503037484,
   "setup_max": 37.66109600110212,
   "draw_median": 0.589055624914181
  },
  "128": {
   "setup_median": 52.60991499744705,
   "setup_max": 144.34286499454174,
   "draw_median": 0.5423045249699499
  }
 }
}

==> anc/experiments/protected_sampling/README.md <==
# Measured errors of protected samplers

This experiment measures output error, covariance estimates and block-mass preservation on 48 Qwen2.5-0.5B attention rows of length 64, at budgets 8, 16 and 32. It compares the minimax construction, random flight, VarOpt, blockwise sampling, independent draws and truncation.

Run commands from this directory with Python 3 and `python -I`. Analysis needs NumPy; plotting adds Matplotlib. Row extraction needs pandas with a Parquet engine, PyTorch and transformers. Computation uses CPU; the original main run took about 40–45 minutes on eight cores. cvxpy is not required.

## Check and plot saved results

```sh
python -c "from pathlib import Path; Path('reproduced').mkdir(exist_ok=True)"
python -I code/e6_analyze.py results/e6_main.jsonl reproduced/e6_summary
python -I code/make_fig_e6.py results/e6_main.jsonl reproduced
```

## Regenerate rows and repeat the experiment

`MODEL_DIR` is a local `Qwen/Qwen2.5-0.5B` checkpoint and `WIKITEXT_PARQUET` is the WikiText-2 raw test split. The approximately 9 MB row archive is omitted because the extraction script regenerates it. Use fresh output files: the run script appends records.

```sh
python -I code/e6_rows.py MODEL_DIR WIKITEXT_PARQUET ../attention_certificates/results/hero_rows.json reproduced/e6_rows.npz
python -I code/e6_run.py pilot reproduced/e6_rows.npz reproduced/pilot.jsonl
python -I code/e6_run.py main reproduced/e6_rows.npz reproduced/e6_main.jsonl 64 60
python -I code/e6_analyze.py reproduced/e6_main.jsonl reproduced/rerun_summary
```

The evaluation rows use selection seed `20261112`; the separate pilot chunk is excluded. Per-method/path seeds are fixed in `code/e6_run.py`. The published main run uses 64 paths and 60 MMW rounds, while VarOpt and blockwise Monte Carlo use 4,000 draws. The pilot commands expose the original calibration procedure; they do not change these published main-run settings automatically.

The trace ratio computed from the sampled covariance is an estimate of a population lower bound on the Loewner factor. A realized estimate above one is empirical evidence, not by itself a proof that the population factor exceeds one.

## Provenance

`provenance/PROTOCOL_v5.md` and `provenance/RUNLOG.md` preserve the original timeline, pilot amendments and hashes byte for byte. The protocol includes historical wording and references; it is a research record, not a request to modify the released code or results. The pilot-based change to 64 paths and the added trace-ratio prediction are disclosed there. Use this README for current paths.


==> anc/experiments/protected_sampling/code/e6_analyze.py <==
"""E6 (PROTOCOL_v5.md): mechanical evaluation of P1 to P7 and descriptive summaries.
Evaluation rules, fixed before the main run:
  P1  for each of thm1_heavy and thm1_full separately: value <= cert on >= 95% of
      the (row, m) cases, and median value / cert <= 0.8.
  P2  at each m: share of rows with thm1_heavy value < thm1_full value >= 0.75.
  P3  median over all (row, m) of flight_heavy value / thm1_heavy value >= 1.0.
  P4  share of (row, m) with flight_heavy cross-fit rho > 1 is >= 0.25, and share with
      thm1_heavy plug-in rho > 1.05 is <= 0.10.
  P5  at each m: median thm1_heavy value / varopt value <= 1.5.
  P6  at each m: median strat value / thm1_heavy value in [0.8, 1.25].
  P4' (Amendment 1) trace ratio tau = tr(C_hat)/(factor tr C), an unbiased lower bound
      on rho: share of (row, m) with flight_heavy tau > 1 is >= 0.25, and share with
      thm1_heavy tau <= 1 is >= 0.95.
  P7  every protected method (strat, thm1_*, flight_*) has protection error <= 1e-10
      on every (row, m), and varopt (rms drift) and trunc (drift) are > 1e-12 on every
      (row, m).
Usage: python -I e6_analyze.py RESULTS_JSONL OUT_PREFIX"""
import json
import sys
from collections import defaultdict

import numpy as np

B = (8, 16, 32)


def load(fn):
    D, errors = defaultdict(dict), []
    for line in open(fn):
        r = json.loads(line)
        if 'error' in r:
            errors.append(r)
            continue
        key = r['method'] if r['split'] == 'none' else '%s_%s' % (r['method'], r['split'])
        for m, v in r['res'].items():
            D[(key, int(m))][r['row']] = v
    return D, errors


def main(fn, out):
    D, errors = load(fn)
    rows = sorted(D[('thm1_heavy', 8)].keys())
    lines, verdict = [], {}

    def val(key, m, r, field='value'):
        if key in ('iid', 'trunc'):
            return D[('exact', m)][r][key][field]
        return D[(key, m)][r][field]

    def share(xs):
        return float(np.mean(xs)) if len(xs) else float('nan')

    lines.append('rows %d, job errors %d' % (len(rows), len(errors)))
    # P1
    ok = True
    for key in ('thm1_heavy', 'thm1_full'):
        le = [val(key, m, r) <= val(key, m, r, 'cert') for m in B for r in rows]
        rat = [val(key, m, r) / val(key, m, r, 'cert') for m in B for r in rows]
        lines.append('P1 %s: value <= cert on %.3f of cases, median value/cert %.3f' % (key, share(le), np.median(rat)))
        ok &= share(le) >= 0.95 and np.median(rat) <= 0.8
    verdict['P1'] = bool(ok)
    # P2
    ok = True
    for m in B:
        s = share([val('thm1_heavy', m, r) < val('thm1_full', m, r) for r in rows])
        med = np.median([val('thm1_heavy', m, r) / val('thm1_full', m, r) for r in rows])
        lines.append('P2 m=%d: heavy < full on %.3f of rows, median heavy/full %.3f' % (m, s, med))
        ok &= s >= 0.75
    verdict['P2'] = bool(ok)
    # P3
    rat = [val('flight_heavy', m, r) / val('thm1_heavy', m, r) for m in B for r in rows]
    lines.append('P3 median flight_heavy/thm1_heavy %.3f (IQR %.3f..%.3f); by m: %s' % (
        np.median(rat), *np.quantile(rat, [.25, .75]),
        ', '.join('%d: %.3f' % (m, np.median([val('flight_heavy', m, r) / val('thm1_heavy', m, r) for r in rows])) for m in B)))
    verdict['P3'] = bool(np.median(rat) >= 1.0)
    # P4
    fx = [val('flight_heavy', m, r, 'rhox') > 1 for m in B for r in rows]
    th = [val('thm1_heavy', m, r, 'rho') > 1.05 for m in B for r in rows]
    lines.append('P4 flight_heavy cross-fit rho > 1 on %.3f; thm1_heavy plug-in rho > 1.05 on %.3f' % (share(fx), share(th)))
    for key in ('thm1_heavy', 'thm1_full', 'flight_heavy', 'flight_full'):
        for m in B:
            rho = [val(key, m, r, 'rho') for r in rows]
            rhox = [val(key, m, r, 'rhox') for r in rows]
            lines.append('    %-12s m=%2d rho plug-in median %.3f max %.3f | cross-fit median %.3f max %.3f' % (
                key, m, np.median(rho), np.max(rho), np.median(rhox), np.max(rhox)))
    verdict['P4'] = bool(share(fx) >= 0.25 and share(th) <= 0.10)
    ft = [val('flight_heavy', m, r, 'tau') > 1 for m in B for r in rows]
    tt = [val('thm1_heavy', m, r, 'tau') <= 1 for m in B for r in rows]
    lines.append("P4' flight_heavy tau > 1 on %.3f; thm1_heavy tau <= 1 on %.3f" % (share(ft), share(tt)))
    for key in ('thm1_heavy', 'thm1_full', 'flight_heavy', 'flight_full'):
        for m in B:
            tau = [val(key, m, r, 'tau') for r in rows]
            r6 = [val(key, m, r, 'rho6') for r in rows]
            x6 = [val(key, m, r, 'rhox6') for r in rows]
            lines.append('    %-12s m=%2d tau median %.3f max %.3f | rho (rel 1e-6) plug-in median %.3f, cross-fit median %.3f' % (
                key, m, np.median(tau), np.max(tau), np.median(r6), np.median(x6)))
    verdict["P4'"] = bool(share(ft) >= 0.25 and share(tt) >= 0.95)
    # P5
    ok = True
    for m in B:
        med = np.median([val('thm1_heavy', m, r) / val('varopt', m, r) for r in rows])
        lines.append('P5 m=%d: median thm1_heavy/varopt %.3f' % (m, med))
        ok &= med <= 1.5
    verdict['P5'] = bool(ok)
    # P6
    ok = True
    for m in B:
        med = np.median([val('strat', m, r) / val('thm1_heavy', m, r) for r in rows])
        lines.append('P6 m=%d: median strat/thm1_heavy %.3f' % (m, med))
        ok &= 0.8 <= med <= 1.25
    verdict['P6'] = bool(ok)
    # P7
    prot = max(val(key, m, r, 'prot') for key in ('strat', 'thm1_heavy', 'thm1_full', 'flight_heavy', 'flight_full')
               for m in B for r in rows)
    vd = min(val('varopt', m, r, 'drift_rms') for m in B for r in rows)
    td = min(val('trunc', m, r, 'drift') for m in B for r in rows)
    lines.append('P7 max protection error of protected methods %.2e; min drift varopt %.2e, trunc %.2e' % (prot, vd, td))
    verdict['P7'] = bool(prot <= 1e-10 and vd > 1e-12 and td > 1e-12)
    lines.append('VERDICTS ' + ', '.join('%s %s' % (k, 'holds' if v else 'FAILS') for k, v in verdict.items()))

    # descriptive
    lines.append('')
    lines.append('Median error relative to varopt [IQR], value | held-out V\' | identity')
    methods = ('iid', 'trunc', 'varopt', 'strat', 'thm1_full', 'thm1_heavy', 'flight_full', 'flight_heavy')
    table = {}
    for m in B:
        for key in methods:
            cells = []
            for field in ('value', 'held', 'ident'):
                x = np.array([val(key, m, r, field) / val('varopt', m, r, field) for r in rows])
                cells.append('%.3f [%.2f, %.2f]' % (np.median(x), *np.quantile(x, [.25, .75])))
                table[(key, m, field)] = [float(np.median(x)), *[float(v) for v in np.quantile(x, [.25, .75])]]
            lines.append('m=%2d %-12s %s' % (m, key, ' | '.join(cells)))
    lines.append('')
    for key in ('thm1_heavy', 'thm1_full', 'flight_heavy', 'flight_full'):
        rse = [val(key, m, r, 'rse') for m in B for r in rows]
        rawrb = [val(key, m, r, 'raw') / val(key, m, r) for m in B for r in rows]
        lines.append('%-12s RB RSE median %.3f max %.3f | raw/RB median %.3f' % (key, np.median(rse), np.max(rse), np.median(rawrb)))
    for key in ('thm1_heavy', 'thm1_full'):
        cm = [val(key, m, r, 'cert_max') for m in B for r in rows]
        c102 = [val(key, m, r, 'frac_cert_le_102') for m in B for r in rows]
        lines.append('%-12s one-step certificate max %.4f, median share <= 1.02: %.3f' % (key, np.max(cm), np.median(c102)))
    for m in B:
        js = [val('thm1_heavy', m, r, 'j') for r in rows]
        pl = [val('thm1_heavy', m, r, 'piL') for r in rows]
        lines.append('heavy split m=%d: j median %.0f [%d, %d], pi_L median %.3f' % (m, np.median(js), min(js), max(js), np.median(pl)))
    fails = sum(val(key, m, r, 'n_fail') for key in ('thm1_heavy', 'thm1_full', 'flight_heavy', 'flight_full')
                for m in B for r in rows)
    lines.append('failed paths (counted per (method, m) record): %d' % fails)
    open(out + '.txt', 'w').write('\n'.join(lines) + '\n')
    json.dump(dict(verdict=verdict, table={'%s|%d|%s' % k: v for k, v in table.items()}), open(out + '.json', 'w'), indent=1)
    print('\n'.join(lines))


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])


==> anc/experiments/protected_sampling/code/e6_core.py <==
"""E6 (PROTOCOL_v5.md): samplers and estimators.

Path laws (Theorem 1 with the MMW minimax step of psparse.py, and the cube-style
random flight) carry a Rao-Blackwell covariance accumulator: the sum over steps
of E[Delta Delta^T | state], which is unbiased for Cov(Q_m) because the
increments of the martingale are orthogonal.  The minimax step contributes
T Vbar T^T, with Vbar the second moment of the mixture in slice coordinates.
The flight contributes t+ t- (Tz)(Tz)^T given the drawn direction z.
MC laws: VarOpt, and VarOpt inside blocks with the Prop. 6 allocation (strat)."""
import numpy as np

import psparse as P

WINDOW = 8


def blocks_matrix(k, window=WINDOW):
    A = np.zeros((3, k))
    A[0, 0] = 1.0
    A[1, k - window:] = 1.0
    A[2, 1:k - window] = 1.0
    return A


def block_index(k, window=WINDOW):
    return [np.array([0]), np.arange(1, k - window), np.arange(k - window, k)]


def h(K, M):
    if M >= K:
        return 0.0
    return (K - M) / (M * (K - 1.0))


def eff_rank(p, A):
    """rank(A C_p A^T) with the relative threshold used in rounds 4 and 5."""
    if A is None or len(A) == 0:
        return 0
    AC = (A * p) - np.outer(A @ p, p)
    S = AC @ A.T
    w = np.linalg.eigvalsh(0.5 * (S + S.T))
    return int((w > 1e-10 * max(w.max(), 1e-300)).sum())


def restrict(A, idx):
    AL = A[:, idx]
    return AL[np.abs(AL).sum(axis=1) > 0]


def heavy_split(p, A, m):
    """Rule jF: j minimizes pi_L h_{k_L - d_L, m - j - d_L} subject to m - j - d_L >= 1,
    ties to the smaller j.  Returns j, L (sorted indices), pi_L, d_L, factor."""
    order = np.argsort(-p, kind='stable')
    best = None
    for j in range(0, m):
        Lidx = np.sort(order[j:])
        piL = float(p[Lidx].sum())
        pL = p[Lidx] / piL
        AL = restrict(A, Lidx)
        dL = eff_rank(pL, AL)
        if m - j - dL < 1:
            continue
        f = piL * h(len(Lidx) - dL, m - j - dL)
        if best is None or f < best[4] - 1e-15:
            best = (j, Lidx, piL, dL, f)
    return best


def tangent_basis_scaled(qS, AS):
    """Basis T of the slice directions {x : 1^T x = 0, A_S x = 0} that is orthonormal in
    the metric x^T diag(1/q) x, so that G = T^T diag(1/q) T = I.  T = diag(sqrt q) N, with N
    an orthonormal basis of ker [sqrt(q)^T ; A_S diag(sqrt q)].  It spans the same space as
    psparse.tangent_basis, so every law below is the same in exact arithmetic, but it
    avoids forming G with entries 1/q (attention weights go down to 1e-34)."""
    sq = np.sqrt(qS)
    rows = [sq]
    if AS is not None and len(AS):
        rows += list(AS * sq)
    N = P.null_basis(np.vstack(rows))
    return sq[:, None] * N


def vbar(cols, alpha):
    """Second moment of the MMW mixture in slice coordinates."""
    r = cols[0][0].shape[0]
    out = np.zeros((r, r))
    for a, (Z, pi) in zip(alpha, cols):
        if a > 0:
            out += a * ((Z * pi) @ Z.T)
    return out


def run_path_rb(p, A, method, rng, record, rounds=120, polish=240):
    """One path of the protected martingale from p down to min(record).
    Returns {m: (Q_m, R_m)} with R_m the Rao-Blackwell accumulator (k x k) of the
    steps taken before the support first drops to at most m, and the one-step
    certificates (minimax only)."""
    k = len(p)
    q = p.copy()
    R = np.zeros((k, k))
    out, certs = {}, []
    mmin = min(record)
    while True:
        S = np.flatnonzero(q > 0)
        s = len(S)
        for m in record:
            if m not in out and s <= m:
                out[m] = (q.copy(), R.copy())
        if s <= mmin:
            break
        T = tangent_basis_scaled(q[S], A[:, S] if A is not None and len(A) else None)
        r = T.shape[1]
        if r == 0:
            for m in record:
                out.setdefault(m, (q.copy(), R.copy()))
            break
        qS = q[S]
        if method == 'flight':
            G = T.T @ (T / qS[:, None])
            _, Ghi = P.sym_sqrt(G)
            y = rng.normal(size=r)
            z = Ghi @ (y / np.linalg.norm(y))
            tp, tm = P.boundary_steps(qS, T, z)
            Tz = T @ z
            R[np.ix_(S, S)] += tp * tm * np.outer(Tz, Tz)
            step = tp * z if rng.random() < tm / (tp + tm) else -tm * z
        else:
            cols, alpha, cert = P.minimax_law(qS, T, rounds=rounds, polish=polish)
            certs.append(cert)
            Vb = vbar(cols, alpha)
            R[np.ix_(S, S)] += T @ Vb @ T.T
            jj = rng.choice(len(cols), p=alpha)
            Z, pi = cols[jj]
            i = rng.choice(Z.shape[1], p=pi)
            step = Z[:, i]
        new = qS + T @ step
        hit = int(np.argmin(new))
        new[hit] = 0.0
        new[new < 1e-14] = 0.0
        q = np.zeros(k)
        q[S] = new
    return out, certs


def cpa(p, A):
    return P.CpA(p, A)


def gen_lambda(C_hat, C, rel=1e-12):
    """Largest generalized eigenvalue of C_hat relative to C on the span of the
    eigenvectors of C with eigenvalue above rel times the largest."""
    w, Q = np.linalg.eigh(0.5 * (C + C.T))
    keep = w > rel * w.max()
    W = Q[:, keep] / np.sqrt(w[keep])
    M = W.T @ C_hat @ W
    return float(np.linalg.eigvalsh(0.5 * (M + M.T)).max()), W


def crossfit_lambda(R_list, C, rel=1e-12):
    """Top direction from one half of the per-path accumulators, Rayleigh quotient
    on the other half, averaged over the two splits (biased downward)."""
    n = len(R_list)
    half = n // 2
    _, W = gen_lambda(np.mean(R_list, axis=0), C, rel)
    vals = []
    for a, b in ((R_list[:half], R_list[half:]), (R_list[half:], R_list[:half])):
        Ma = W.T @ np.mean(a, axis=0) @ W
        Mb = W.T @ np.mean(b, axis=0) @ W
        w, U = np.linalg.eigh(0.5 * (Ma + Ma.T))
        u = U[:, -1]
        vals.append(float(u @ Mb @ u))
    return float(np.mean(vals))


# ----------------------------------------------------------------- MC laws
def varopt_draw(w, m, rng):
    """One draw of VarOpt on weights w (sum 1) with budget m: threshold tau,
    heavy coordinates kept, light ones by systematic sampling in random order."""
    k = len(w)
    if m >= k:
        return w.copy()
    order = np.argsort(-w, kind='stable')
    ws = w[order]
    tau, nh = None, 0
    for nh in range(0, m):
        t = ws[nh:].sum() / (m - nh)
        if (nh == 0 or ws[nh - 1] >= t) and ws[nh] <= t + 1e-15:
            tau = t
            break
    heavy, light = order[:nh], order[nh:]
    pi = w[light] / tau
    perm = rng.permutation(len(light))
    cum = np.concatenate([[0.0], np.cumsum(pi[perm])])
    u = rng.random()
    sel = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u) > 0.5
    q = np.zeros(k)
    q[heavy] = w[heavy]
    q[light[perm[sel]]] = tau
    return q


def strat_allocation(p, m, window=WINDOW):
    """Upper-bound allocation of Prop. 6 for the three blocks (fractional)."""
    k = len(p)
    blocks = block_index(k, window)
    masses = [p[b].sum() for b in blocks]
    sizes = [len(b) for b in blocks]
    sq = [float(((p[b] / p[b].sum()) ** 2).sum()) for b in blocks]
    _, _, x = P.partition_bounds(masses, sizes, sq, m)
    x = np.array(x, dtype=float)
    excess = x.sum() - m              # bisection tolerance can leave sum(x) = m + 1e-9
    if excess > 0:
        x[int(np.argmax(x))] -= excess
    return blocks, np.array(masses), x


def strat_draw(p, blocks, masses, x, rng):
    s = P.dependent_round(x, rng)
    assert s.min() >= 1
    q = np.zeros(len(p))
    for b, mb, sb in zip(blocks, masses, s):
        q[b] = mb * varopt_draw(p[b] / mb, int(sb), rng)
    return q, int(s.sum())


==> anc/experiments/protected_sampling/code/e6_rows.py <==
"""E6 (PROTOCOL_v5.md): extract attention rows at k = 64 from Qwen2.5-0.5B.
Chunks of L = 64 tokens of WikiText-2 test at offsets 2048 + 4096 s, s = 0..8
(s = 8 is the pilot chunk).  For every chunk, layer and head the last-position
attention row p, and for every chunk, layer and KV group the value matrix
(64 x 64, head dimension x keys), are saved to one npz file.
A model check recomputes the round-4 Figure 1 row (layer 6, head 2) and
compares it with hero_rows.json.
Usage: python -I e6_rows.py MODEL_DIR WIKITEXT_PARQUET HERO_ROWS_JSON OUT_NPZ"""
import json
import sys

import numpy as np
import pandas as pd
import torch
from transformers import AutoModelForCausalLM, AutoTokenizer

L, N_CHUNK, OFFSET, STRIDE = 64, 9, 2048, 4096


def main(model_dir, parquet, hero_json, out_npz):
    torch.set_num_threads(8)
    tok = AutoTokenizer.from_pretrained(model_dir)
    model = AutoModelForCausalLM.from_pretrained(model_dir, dtype=torch.float32,
                                                 attn_implementation='eager').eval()
    cfg = model.config
    n_layers, n_heads, n_kv = cfg.num_hidden_layers, cfg.num_attention_heads, cfg.num_key_value_heads
    hd = cfg.hidden_size // n_heads

    # model check against round 4
    text = ("The committee approved the new budget after a long debate, and the mayor said "
            "the city would start repairing the old bridge next")
    ids = tok(text, return_tensors='pt')['input_ids'][:, :24]
    with torch.no_grad():
        out = model(ids, output_attentions=True)
    a = out.attentions[6][0, 2, -1, :].double().numpy()
    a /= a.sum()
    ref = np.array(json.load(open(hero_json))['rows']['L6_H2'])
    print('model check: max |row - round-4 row| = %.3e' % np.abs(a - ref).max(), flush=True)

    text = '\n'.join(pd.read_parquet(parquet)['text'].tolist())
    ids = tok(text, return_tensors='pt')['input_ids'][0]
    vals = {}

    def hook(layer):
        def f(mod, inp, out):
            vals[layer] = out.detach()[0].double().numpy()      # (L, n_kv * hd)
        return f
    for li, layer in enumerate(model.model.layers):
        layer.self_attn.v_proj.register_forward_hook(hook(li))
    P = np.zeros((N_CHUNK, n_layers, n_heads, L))
    V = np.zeros((N_CHUNK, n_layers, n_kv, hd, L))
    for s in range(N_CHUNK):
        start = OFFSET + STRIDE * s
        chunk = ids[start:start + L].unsqueeze(0)
        assert chunk.shape[1] == L
        with torch.no_grad():
            out = model(chunk, output_attentions=True)
        for li, att in enumerate(out.attentions):
            P[s, li] = att[0, :, L - 1, :].double().numpy()
            for g in range(n_kv):
                V[s, li, g] = vals[li][:, g * hd:(g + 1) * hd].T
    P = np.clip(P, 0, None)
    P /= P.sum(axis=-1, keepdims=True)
    np.savez_compressed(out_npz, P=P, V=V, n_heads=n_heads, n_kv=n_kv)
    print('saved', P.shape, V.shape, 'min p %.3e' % P.min(), flush=True)


if __name__ == '__main__':
    main(*sys.argv[1:5])


==> anc/experiments/protected_sampling/code/e6_run.py <==
"""E6 (PROTOCOL_v5.md): run all methods on the evaluation rows (or the pilot rows).
Usage:
  python -I e6_run.py main  ROWS_NPZ OUT_JSONL N R_MMW [N_ROWS]
  python -I e6_run.py pilot ROWS_NPZ OUT_JSONL
Each finished job is appended to OUT_JSONL at once.  Errors are caught per path
and counted, never resampled."""
import json
import os
import sys
import time
import traceback
from multiprocessing import Pool

for v in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ.setdefault(v, '1')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np                       # noqa: E402
import e6_core as E                      # noqa: E402

BUDGETS = (8, 16, 32)
MC_DRAWS = 4000
SEED_ROWS = 20261112


def load_rows(npz, mode, n_rows=48):
    Z = np.load(npz)
    P, V, n_heads, n_kv = Z['P'], Z['V'], int(Z['n_heads']), int(Z['n_kv'])
    n_chunk_eval, n_layers = 8, P.shape[1]
    per_group = n_heads // n_kv
    rows = []
    if mode == 'pilot':
        picks = [(8, 2, 0), (8, 12, 5)]
    else:
        rng = np.random.default_rng(SEED_ROWS)
        firsts, seconds = [], []
        for li in range(n_layers):
            idx = rng.choice(n_chunk_eval * n_heads, size=2, replace=False)
            a, b = [(int(i) // n_heads, li, int(i) % n_heads) for i in idx]
            firsts.append(a)
            seconds.append(b)
        picks = firsts + seconds if n_rows == 48 else firsts + seconds[:8]
    for s, li, hh in picks:
        g = hh // per_group
        rows.append(dict(seq=s, layer=li, head=hh, p=P[s, li, hh], V=V[s, li, g], Vo=V[s, li, 1 - g]))
    return rows


def errs_from_cov(C, V, Vo):
    return float(np.trace(V @ C @ V.T)), float(np.trace(Vo @ C @ Vo.T)), float(np.trace(C))


def path_job(row, method, split, m_list, N, rounds, seed):
    """Path law (thm1 or flight), with heavy split ('heavy') or on the whole row ('full')."""
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    A = E.blocks_matrix(k)
    res = {}
    t0 = time.time()
    if split == 'full':
        plans = [(None, np.arange(k), 1.0, E.eff_rank(p, A), tuple(m_list))]
    else:
        plans = []
        for m in m_list:
            j, Lidx, piL, dL, f = E.heavy_split(p, A, m)
            plans.append((j, Lidx, piL, dL, (m,)))
    for j, Lidx, piL, dL, ms in plans:
        pL = p[Lidx] / piL
        AL = E.restrict(A, Lidx) if split == 'heavy' else A
        light_budget = {m: (m - j if split == 'heavy' else m) for m in ms}
        record = sorted(set(light_budget.values()))
        rng = np.random.default_rng(seed)
        acc = {m: [] for m in ms}
        raw = {m: [] for m in ms}
        prot = {m: 0.0 for m in ms}
        certs, n_fail = [], 0
        for n in range(N):
            try:
                out, cs = E.run_path_rb(pL, AL, 'flight' if method == 'flight' else 'minimax', rng,
                                        record, rounds=rounds, polish=2 * rounds)
            except Exception:
                n_fail += 1
                traceback.print_exc()
                continue
            certs += cs
            for m in ms:
                qL, RL = out[light_budget[m]]
                Q = p.copy()
                Q[Lidx] = piL * qL
                Rk = np.zeros((k, k))
                Rk[np.ix_(Lidx, Lidx)] = piL ** 2 * RL
                acc[m].append(Rk)
                raw[m].append(float(((V @ (Q - p)) ** 2).sum()))
                prot[m] = max(prot[m], float(np.abs(A @ (Q - p)).max()))
        for m in ms:
            Rs = np.array(acc[m])
            C_hat = Rs.mean(axis=0)
            ev, eo, ei = errs_from_cov(C_hat, V, Vo)
            per = np.array([np.trace(V @ R @ V.T) for R in Rs])
            if split == 'full':
                Ccomp = E.cpa(p, A)
                fac = E.h(k - dL, m - dL)
                cert = fac * float(np.trace(V @ Ccomp @ V.T))
            else:
                CL = E.cpa(pL, AL)
                Ccomp = np.zeros((k, k))
                Ccomp[np.ix_(Lidx, Lidx)] = piL * CL
                fac = piL * E.h(len(Lidx) - dL, m - j - dL)
                cert = piL ** 2 * E.h(len(Lidx) - dL, m - j - dL) * float(np.trace(V[:, Lidx] @ CL @ V[:, Lidx].T))
            lam, _ = E.gen_lambda(C_hat, Ccomp)
            lamx = E.crossfit_lambda(list(Rs), Ccomp)
            lam6, _ = E.gen_lambda(C_hat, Ccomp, 1e-6)
            lamx6 = E.crossfit_lambda(list(Rs), Ccomp, 1e-6)
            trC = float(np.trace(Ccomp))
            tau = ei / (fac * trC) if fac > 0 else None
            res[m] = dict(value=ev, held=eo, ident=ei, rse=float(per.std(ddof=1) / np.sqrt(len(per)) / per.mean()),
                          raw=float(np.mean(raw[m])), cert=cert, factor=fac, lam=lam, lamx=lamx,
                          rho=lam / fac if fac > 0 else None, rhox=lamx / fac if fac > 0 else None,
                          rho6=lam6 / fac if fac > 0 else None, rhox6=lamx6 / fac if fac > 0 else None,
                          tau=tau, trC=trC,
                          j=j, piL=piL, dL=dL, prot=prot[m], n_paths=len(Rs), n_fail=n_fail,
                          cert_max=float(max(certs)) if certs else None,
                          cert_q95=float(np.quantile(certs, 0.95)) if certs else None,
                          frac_cert_le_102=float(np.mean(np.array(certs) <= 1.02)) if certs else None)
    return res, time.time() - t0


def mc_job(row, method, m_list, seed):
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    A = E.blocks_matrix(k)
    blocks = E.block_index(k)
    res = {}
    t0 = time.time()
    for m in m_list:
        rng = np.random.default_rng(seed + m)
        if method == 'strat':
            bl, masses, x = E.strat_allocation(p, m)
        ev, eo, ei, dr, prot, smax = [], [], [], [], 0.0, 0
        for _ in range(MC_DRAWS):
            if method == 'varopt':
                Q = E.varopt_draw(p, m, rng)
            else:
                Q, ssum = E.strat_draw(p, bl, masses, x, rng)
                smax = max(smax, ssum)
            D = Q - p
            ev.append(float(((V @ D) ** 2).sum()))
            eo.append(float(((Vo @ D) ** 2).sum()))
            ei.append(float((D ** 2).sum()))
            bd = np.array([D[b].sum() for b in blocks])
            dr.append(float((bd ** 2).sum()))
            prot = max(prot, float(np.abs(A @ D).max()))
            assert (Q > 0).sum() <= m
        res[m] = dict(value=float(np.mean(ev)), value_se=float(np.std(ev, ddof=1) / np.sqrt(len(ev))),
                      held=float(np.mean(eo)), ident=float(np.mean(ei)),
                      drift_rms=float(np.sqrt(np.mean(dr))), prot=prot,
                      alloc=None if method == 'varopt' else [float(v) for v in x], max_support_budget=smax)
    return res, time.time() - t0


def exact_job(row, m_list):
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    Cp = np.diag(p) - np.outer(p, p)
    blocks = E.block_index(k)
    res = {}
    for m in m_list:
        top = np.argsort(-p, kind='stable')[:m]
        q = np.zeros(k)
        q[top] = p[top] / p[top].sum()
        D = q - p
        res[m] = dict(iid=dict(value=float(np.trace(V @ Cp @ V.T)) / m, held=float(np.trace(Vo @ Cp @ Vo.T)) / m,
                               ident=float(np.trace(Cp)) / m),
                      trunc=dict(value=float(((V @ D) ** 2).sum()), held=float(((Vo @ D) ** 2).sum()),
                                 ident=float((D ** 2).sum()),
                                 drift=float(np.sqrt(sum(D[b].sum() ** 2 for b in blocks)))))
    return res


def run_one(args):
    ri, row, method, split, m_list, N, rounds = args
    seed = 1000003 * (ri + 1) + {'thm1': 1, 'flight': 2, 'varopt': 3, 'strat': 4}.get(method, 0) * 101 \
        + (0 if split == 'full' else 7) + 11 * m_list[0]
    try:
        if method in ('thm1', 'flight'):
            res, sec = path_job(row, method, split, m_list, N, rounds, seed)
        elif method in ('varopt', 'strat'):
            res, sec = mc_job(row, method, m_list, seed)
        else:
            res, sec = exact_job(row, m_list), 0.0
        return dict(row=ri, seq=row['seq'], layer=row['layer'], head=row['head'], method=method,
                    split=split, rounds=rounds, N=N, sec=sec, res={str(m): v for m, v in res.items()})
    except Exception:
        return dict(row=ri, method=method, split=split, error=traceback.format_exc())


def main():
    mode, npz, out = sys.argv[1], sys.argv[2], sys.argv[3]
    if mode == 'pilot':
        rows = load_rows(npz, 'pilot')
        jobs = []
        for ri, row in enumerate(rows):
            for rounds in (60, 120):
                for m in BUDGETS:
                    jobs.append((ri, row, 'thm1', 'heavy', (m,), 16, rounds))
                jobs.append((ri, row, 'thm1', 'full', BUDGETS, 16, rounds))
    else:
        N, rounds = int(sys.argv[4]), int(sys.argv[5])
        n_rows = int(sys.argv[6]) if len(sys.argv) > 6 else 48
        rows = load_rows(npz, 'main', n_rows)
        jobs = []
        for ri, row in enumerate(rows):          # expensive jobs first
            jobs.append((ri, row, 'thm1', 'full', BUDGETS, N, rounds))
            for m in BUDGETS:
                jobs.append((ri, row, 'thm1', 'heavy', (m,), N, rounds))
        for ri, row in enumerate(rows):
            jobs.append((ri, row, 'flight', 'full', BUDGETS, N, rounds))
            for m in BUDGETS:
                jobs.append((ri, row, 'flight', 'heavy', (m,), N, rounds))
            jobs.append((ri, row, 'varopt', 'none', BUDGETS, N, rounds))
            jobs.append((ri, row, 'strat', 'none', BUDGETS, N, rounds))
            jobs.append((ri, row, 'exact', 'none', BUDGETS, N, rounds))
    t0 = time.time()
    with Pool(8) as pool, open(out, 'a') as f:
        for i, rec in enumerate(pool.imap_unordered(run_one, jobs, chunksize=1)):
            f.write(json.dumps(rec) + '\n')
            f.flush()
            print('%d/%d %s %s row %s %.0fs (elapsed %.0fs)%s' % (
                i + 1, len(jobs), rec.get('method'), rec.get('split'), rec.get('row'), rec.get('sec', 0),
                time.time() - t0, ' ERROR' if 'error' in rec else ''), flush=True)


if __name__ == '__main__':
    main()


==> anc/experiments/protected_sampling/code/figstyle.py <==
"""Shared matplotlib style for all paper figures (Times-compatible STIX fonts,
validated categorical palette, thin recessive axes)."""
import matplotlib as mpl

# categorical slots in fixed order (validated: CVD and normal-vision separation pass)
S1, S2, S3, S4, S5 = '#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4'
INK, MUTED, GRID = '#1b1b1b', '#5f5e5a', '#e7e6e2'
REF = '#1b1b1b'          # reference curve h_{K,M}

TEXTWIDTH_IN = 5.5       # ICLR text width is 5.5 in


def apply():
    mpl.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['STIXGeneral', 'Times New Roman', 'Times', 'DejaVu Serif'],
        'mathtext.fontset': 'stix',
        'font.size': 8, 'axes.titlesize': 8, 'axes.labelsize': 8,
        'xtick.labelsize': 7, 'ytick.labelsize': 7, 'legend.fontsize': 7,
        'axes.spines.top': False, 'axes.spines.right': False,
        'axes.linewidth': 0.6, 'axes.edgecolor': '#3a3a3a',
        'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
        'xtick.minor.width': 0.4, 'ytick.minor.width': 0.4,
        'xtick.major.size': 2.5, 'ytick.major.size': 2.5,
        'xtick.minor.size': 1.5, 'ytick.minor.size': 1.5,
        'xtick.color': '#3a3a3a', 'ytick.color': '#3a3a3a',
        'axes.labelcolor': INK, 'text.color': INK,
        'axes.grid': True, 'grid.color': GRID, 'grid.linewidth': 0.5,
        'grid.linestyle': '-', 'axes.axisbelow': True,
        'legend.frameon': False, 'legend.handlelength': 1.6,
        'legend.borderaxespad': 0.3, 'legend.labelspacing': 0.3,
        'lines.linewidth': 1.3, 'lines.markersize': 4.2,
        'lines.markeredgewidth': 0.7,
        'errorbar.capsize': 1.5,
        'pdf.fonttype': 42, 'ps.fonttype': 42,
        'savefig.bbox': 'tight', 'savefig.pad_inches': 0.015,
        'figure.dpi': 150,
    })


def panel_title(ax, letter, text):
    ax.set_title(r'$\mathbf{(%s)}$ ' % letter + text, loc='left', pad=4)


==> anc/experiments/protected_sampling/code/make_fig_e6.py <==
"""Figure for E6 (PROTOCOL_v5.md): measured errors of protected samplers on
48 Qwen2.5-0.5B attention rows at k = 64.
(a) value error relative to VarOpt (median and interquartile range) against m;
(b) trace ratio tau = tr Cov(Q) / (f tr C), a lower bound on the Loewner factor
    relative to the certified one, for the Theorem-1 law and the random flight with
    the same heavy split;
(c) root-mean-square drift of the three block masses for the unprotected designs.
Usage: python -I make_fig_e6.py RESULTS_JSONL FIG_DIR"""
import json
import os
import sys
from collections import defaultdict

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import figstyle as F   # noqa: E402

FN, OUT = sys.argv[1], sys.argv[2]
F.apply()
plt.rcParams.update({'axes.labelsize': 8.0, 'xtick.labelsize': 7.5, 'ytick.labelsize': 7.5,
                     'axes.titlesize': 8.0, 'legend.fontsize': 7.5})
B = (8, 16, 32)
D = defaultdict(dict)
for line in open(FN):
    r = json.loads(line)
    if 'error' in r:
        continue
    key = r['method'] if r['split'] == 'none' else '%s_%s' % (r['method'], r['split'])
    for m, v in r['res'].items():
        D[(key, int(m))][r['row']] = v
rows = sorted(D[('thm1_heavy', 8)])


def val(key, m, r, field='value'):
    if key in ('iid', 'trunc'):
        return D[('exact', m)][r][key][field]
    return D[(key, m)][r][field]


C_LIGHT, C_FLIGHT_LIGHT = '#8db8ea', '#8fd8bb'
methods = [  # key, label, colour, keeps block masses (top to bottom)
    ('trunc', 'truncation (biased)', F.MUTED, False),
    ('strat', 'VarOpt in blocks', F.S4, True),
    ('thm1_heavy', 'Cor. 8 (ours)', F.S1, True),
    ('flight_heavy', 'flight, heavy kept', F.S3, True),
    ('thm1_full', 'Thm. 1, whole row', C_LIGHT, True),
    ('flight_full', 'flight, whole row', C_FLIGHT_LIGHT, True),
]
marks = {8: 'o', 16: 's', 32: 'D'}
fig, axes = plt.subplots(1, 2, figsize=(F.TEXTWIDTH_IN, 2.5),
                         gridspec_kw=dict(width_ratios=[1.55, 1], wspace=0.42))
plt.subplots_adjust(left=0.245, right=0.985, bottom=0.19, top=0.86)

# (a) value error relative to VarOpt: one row per method, three budgets
ax = axes[0]
n = len(methods)
for i, (key, lab, col, keeps) in enumerate(methods):
    y = n - 1 - i
    for dm, m in zip((0.22, 0.0, -0.22), (8, 16, 32)):
        v = np.array([val(key, m, r) / val('varopt', m, r) for r in rows])
        lo, med, hi = np.quantile(v, [.25, .5, .75])
        ax.hlines(y + dm, lo, hi, color=col, lw=0.9, zorder=2)
        ax.plot(med, y + dm, marks[m], color=col, ms=3.6, mec='white' if key != 'trunc' else 'white',
                mew=0.4, zorder=3)
ax.axvline(1.0, color=F.REF, lw=0.9, zorder=1)
ax.text(1.08, -0.5, 'VarOpt', ha='left', va='center', fontsize=7.5, color=F.INK)
ax.set_xscale('log')
ax.set_xlim(0.25, 300)
ax.set_ylim(-0.6, n - 0.25)
ax.set_yticks(range(n))
ax.set_yticklabels([lab for _, lab, _, _ in methods][::-1])
ax.tick_params(axis='y', length=0, pad=12)
for tl, (_, _, _, keeps) in zip(ax.get_yticklabels(), methods[::-1]):
    tl.set_color(F.INK)
for i, (_, _, _, keeps) in enumerate(methods):
    y = n - 1 - i
    ax.text(-0.028, y, r'$\checkmark$' if keeps else r'$\times$', transform=ax.get_yaxis_transform(),
            ha='center', va='center', fontsize=8.0, color=F.S3 if keeps else F.S2)
ax.grid(axis='y', visible=False)
ax.set_xlabel(r'value error / VarOpt  (median and IQR, $k=64$)')
for m in (8, 16, 32):
    ax.plot([], [], marks[m], color=F.MUTED, ms=3.4, label=r'$m=%d$' % m)
ax.legend(loc='upper right', handletextpad=0.2, borderaxespad=0.2, labelspacing=0.2)
F.panel_title(ax, 'a', r'measured error, 48 rows ($\checkmark$ keeps block masses)')

# (b) trace ratio tau
ax = axes[1]
data, pos, cols = [], [], []
for i, m in enumerate(B):
    for j, (key, col) in enumerate([('thm1_heavy', F.S1), ('flight_heavy', F.S3)]):
        data.append([val(key, m, r, 'tau') for r in rows])
        pos.append(i + (j - 0.5) * 0.36)
        cols.append(col)
bp = ax.boxplot(data, positions=pos, widths=0.3, patch_artist=True, showfliers=False, whis=(5, 95),
                medianprops=dict(color=F.INK, lw=0.9), whiskerprops=dict(color=F.MUTED, lw=0.6),
                capprops=dict(color=F.MUTED, lw=0.6), boxprops=dict(lw=0.6, color=F.MUTED))
for patch, col in zip(bp['boxes'], cols):
    patch.set_facecolor(col); patch.set_alpha(0.75)
ax.axhline(1.0, color=F.REF, lw=0.9, zorder=0)
ax.set_xticks(range(len(B)))
ax.set_xticklabels([str(m) for m in B])
ax.set_xlabel(r'budget $m$')
ax.set_ylabel(r'$\mathrm{tr}\,\mathrm{Cov}(Q)\,/\,(f\,\mathrm{tr}\,C)$')
ax.plot([], [], color=F.S1, lw=4, alpha=0.75, label='Cor. 8 (ours)')
ax.plot([], [], color=F.S3, lw=4, alpha=0.75, label='flight, same split')
ax.legend(loc='upper left', handlelength=1.0, borderaxespad=0.2)
ax.set_ylim(0.45, 2.05)
ax.set_yticks([0.25, 0.50, 0.75, 1.00, 1.25, 1.50, 1.75, 2.00, 2.25])
ax.set_yticklabels(['0.25', '0.50', '0.75', '1.00', '1.25', '1.50', '1.75', '2.00', '2.25'])
ax.set_ylim(0.45, 2.05)
ax.text(2.45, 1.0, 'certified', ha='right', va='bottom', fontsize=7.5, color=F.INK)
F.panel_title(ax, 'b', 'against the certificate')

os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, 'fig_e6.pdf'))
fig.savefig(os.path.join(OUT, 'fig_e6.png'), dpi=220)
print('written')


==> anc/experiments/protected_sampling/code/psparse.py <==
"""Protected unbiased sparsification: reference implementation for the revision's
additional numerics (Appendix "Additional numerical checks").

Real arithmetic (float64).  Implements
  * the boundary martingale of Theorem 1 with the one-step minimax of Lemma 2
    solved approximately by matrix multiplicative weights (MMW) over the radial
    best responses of Eq. (rational-response), followed by an exact a posteriori
    certificate of the one-step factor at every visited state;
  * the naive single radial response at H = G;
  * a cube-method style random-direction flight step (Deville and Tille, 2004);
  * the block (partition) law of Proposition "partition protection".
All steps are exactly unbiased and exactly protected up to floating point.
This file is new for the revision and is independent of the original script
used for Figure 2 and Appendix G.
"""
import numpy as np


# ----------------------------------------------------------------- geometry
def Cp(p):
    return np.diag(p) - np.outer(p, p)


def CpA(p, A):
    """Residual comparator C_{p|A} (Eq. conditional-covariance)."""
    C = Cp(p)
    if A is None or len(A) == 0:
        return C
    S = A @ C @ A.T
    return C - C @ A.T @ np.linalg.pinv(S) @ A @ C


def h(K, M):
    return (K - M) / (M * (K - 1.0))


def null_basis(M, tol=1e-10):
    """Orthonormal basis of ker(M) as columns."""
    _, s, vt = np.linalg.svd(M)
    if s.size == 0:
        return np.eye(M.shape[1])
    rank = int((s > tol * max(1.0, s[0])).sum())
    return vt[rank:].T


def tangent_basis(S, A):
    """Basis T of {x in R^S : 1^T x = 0, A_S x = 0}."""
    rows = [np.ones(len(S))]
    if A is not None and len(A):
        rows += list(A[:, S])
    return null_basis(np.vstack(rows))


def sym_sqrt(G):
    w, Q = np.linalg.eigh(G)
    w = np.clip(w, 1e-300, None)
    return (Q * np.sqrt(w)) @ Q.T, (Q / np.sqrt(w)) @ Q.T


# ----------------------------------------------------------------- one step
def radial_law(qS, T, H):
    """Radial best response (Eq. rational-response) for a test matrix H > 0.
    Returns endpoints z_i (columns), probabilities pi_i, and V_H."""
    U = np.linalg.solve(H, T.T)                  # column i: u_i = H^{-1} b_i
    nz = np.linalg.norm(T, axis=1) > 1e-13
    U = U[:, nz]
    M = (T @ U) / qS[:, None]                    # M[j, i] = b_j^T u_i / q_j
    lam = M.max(axis=0)
    Z = -U / lam
    pi = lam / lam.sum()
    V = (Z * pi) @ Z.T
    return Z, pi, V


def minimax_law(qS, T, rounds=120, eta=0.6, floor=1e-3, polish=200):
    """Approximate one-step minimax law by MMW over radial responses, then an
    exponentiated-gradient re-weighting of the collected responses.
    Returns the list of (Z, pi), the mixture weights, and the certified factor
    r^2 * lambda_max(G^{1/2} Vbar G^{1/2}) (= 1 for an exact minimax law
    attaining Lemma 2's bound with equality, < 1 when better)."""
    G = T.T @ (T / qS[:, None])
    r = G.shape[0]
    Gh, _ = sym_sqrt(G)
    c = 1.0 / r**2
    cum = np.zeros((r, r))
    cols, mats = [], []
    for _ in range(rounds):
        w, Q = np.linalg.eigh(eta * cum)
        w = np.exp(w - w.max())
        X = (Q * w) @ Q.T
        X /= np.trace(X)
        X = (1 - floor) * X + floor * np.eye(r) / r
        H = Gh @ X @ Gh
        Z, pi, V = radial_law(qS, T, H)
        Vt = Gh @ V @ Gh / c                     # normalized payoff, <X, Vt> <= 1
        cum += Vt
        cols.append((Z, pi))
        mats.append(Vt)
    mats = np.array(mats)
    alpha = np.full(len(cols), 1.0 / len(cols))
    # exponentiated-gradient polish of the mixture weights on the soft max-eigenvalue
    beta = 30.0
    for it in range(polish):
        Mbar = np.tensordot(alpha, mats, axes=1)
        w, Q = np.linalg.eigh(Mbar)
        e = np.exp(beta * (w - w.max()))
        P = (Q * (e / e.sum())) @ Q.T
        grad = np.einsum('ij,tij->t', P, mats)
        alpha = alpha * np.exp(-0.5 * (grad - grad.min()))
        alpha /= alpha.sum()
    Mbar = np.tensordot(alpha, mats, axes=1)
    cert = float(np.linalg.eigvalsh(Mbar).max())   # = r^2 lambda_max(G^{1/2} Vbar G^{1/2})
    return cols, alpha, cert


def naive_law(qS, T):
    G = T.T @ (T / qS[:, None])
    Z, pi, V = radial_law(qS, T, G)
    r = G.shape[0]
    Gh, _ = sym_sqrt(G)
    cert = float(np.linalg.eigvalsh(Gh @ V @ Gh).max()) * r**2
    return [(Z, pi)], np.array([1.0]), cert


def boundary_steps(qS, T, z):
    """Largest t+, t- with qS + t T z >= 0 and qS - t T z >= 0."""
    d = T @ z
    with np.errstate(divide='ignore'):
        tp = np.min(np.where(d < -1e-15, -qS / d, np.inf))
        tm = np.min(np.where(d > 1e-15, qS / d, np.inf))
    return tp, tm


# ----------------------------------------------------------------- paths
def run_path(p, A, method, rng, record, rounds=120):
    """One path of the protected boundary martingale from p down to the smallest
    recorded budget.  Returns {m: Q_m} for m in `record` and the list of
    one-step certificates (for 'minimax' and 'naive')."""
    k = len(p)
    q = p.copy()
    out, certs = {}, []
    mmin = min(record)
    while True:
        S = np.flatnonzero(q > 0)
        s = len(S)
        for m in record:
            if m not in out and s <= m:
                out[m] = q.copy()
        if s <= mmin:
            break
        T = tangent_basis(S, A)
        r = T.shape[1]
        if r == 0:            # vertex of its face (cannot happen above d + 1)
            for m in record:
                out.setdefault(m, q.copy())
            break
        qS = q[S]
        if method == 'random':
            G = T.T @ (T / qS[:, None])
            _, Ghi = sym_sqrt(G)
            y = rng.normal(size=r)
            z = Ghi @ (y / np.linalg.norm(y))
            tp, tm = boundary_steps(qS, T, z)
            step = tp * z if rng.random() < tm / (tp + tm) else -tm * z
        else:
            if method == 'minimax':
                cols, alpha, cert = minimax_law(qS, T, rounds=rounds)
            else:
                cols, alpha, cert = naive_law(qS, T)
            certs.append((r, cert))
            j = rng.choice(len(cols), p=alpha)
            Z, pi = cols[j]
            i = rng.choice(Z.shape[1], p=pi)
            step = Z[:, i]
        new = qS + T @ step
        hit = int(np.argmin(new))
        new[hit] = 0.0
        new[new < 1e-14] = 0.0
        q = np.zeros(k)
        q[S] = new
    return out, certs


def generalized_factor(Cov, C):
    """Largest generalized eigenvalue of Cov relative to C on range(C), and trace ratio."""
    w, Q = np.linalg.eigh(C)
    keep = w > 1e-12 * w.max()
    Wm = Q[:, keep] / np.sqrt(w[keep])
    lam = float(np.linalg.eigvalsh(Wm.T @ Cov @ Wm).max())
    return lam, float(np.trace(Cov) / np.trace(C))


def factor_with_bootstrap(samples, p, C, rng, B=200, alpha=0.1):
    X = np.array(samples) - p
    n = len(X)
    Cov = X.T @ X / n                           # unbiased since E Q = p exactly
    lam, tr = generalized_factor(Cov, C)
    boots = []
    for _ in range(B):
        idx = rng.integers(0, n, n)
        Xb = X[idx]
        boots.append(generalized_factor(Xb.T @ Xb / n, C)[0])
    lo, hi = np.quantile(boots, [alpha / 2, 1 - alpha / 2])
    return lam, (float(lo), float(hi)), tr


# ----------------------------------------------------------------- partitions
def psi(x):
    """Piecewise-linear interpolation of 1/s at the integers (x >= 1)."""
    lo = np.floor(x)
    hi = np.ceil(x)
    f = x - lo
    if f < 1e-12:
        return 1.0 / lo
    return (1 - f) / lo + f / hi


def partition_bounds(masses, sizes, sqnorms, m, grid=4000):
    """Lower and upper bounds of Proposition 'partition protection' by bisection
    on the common level tau.  lower uses ||p^c||^2, upper uses 1/k_c."""
    masses = np.asarray(masses, float)
    sizes = np.asarray(sizes, int)
    sqnorms = np.asarray(sqnorms, float)

    def level(x, c, which):
        if sizes[c] == 1:
            return 0.0
        base = sqnorms[c] if which == 'lower' else 1.0 / sizes[c]
        return masses[c] * (psi(x) - base) / (1.0 - base)

    def need(tau, c, which):
        # smallest x in [1, k_c] with level(x) <= tau (level is decreasing in x)
        if level(1.0, c, which) <= tau:
            return 1.0
        lo, hi = 1.0, float(sizes[c])
        for _ in range(60):
            mid = 0.5 * (lo + hi)
            if level(mid, c, which) <= tau:
                hi = mid
            else:
                lo = mid
        return hi

    res, alloc = {}, {}
    for which in ('lower', 'upper'):
        lo, hi = 0.0, max(level(1.0, c, which) for c in range(len(sizes)))
        for _ in range(80):
            mid = 0.5 * (lo + hi)
            if sum(need(mid, c, which) for c in range(len(sizes))) <= m + 1e-9:
                hi = mid
            else:
                lo = mid
        res[which] = hi
        alloc[which] = np.array([need(hi, c, which) for c in range(len(sizes))])
    return res['lower'], res['upper'], alloc['upper']


def dependent_round(x, rng):
    """Round x (sum integer) to integers with E = x, values in floor/ceil,
    sum preserved (systematic sampling)."""
    base = np.floor(x)
    f = x - base
    u = rng.random()
    cum = np.concatenate([[0.0], np.cumsum(f)])
    extra = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u)
    return (base + extra).astype(int)


==> anc/experiments/protected_sampling/pilot/pilot.jsonl <==
{"row": 0, "seq": 8, "layer": 2, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 16, "sec": 10.807601690292358, "res": {"32": {"value": 2.019980616348569e-06, "held": 2.1894543709495716e-06, "ident": 3.2720735985729796e-07, "rse": 0.01167966579020509, "raw": 2.2149682310818734e-06, "cert": 3.1671085706602902e-06, "factor": 0.00022069517235276886, "lam": 0.000601257121192365, "lamx": 0.00010537930660298625, "rho": 2.7243782217006958, "rhox": 0.4774880459756652, "j": 23, "piL": 0.0024828206889686497, "dL": 0, "prot": 6.2341624917916505e-19, "n_paths": 16, "n_fail": 0, "cert_max": 0.9527430588057919, "cert_q95": 0.8743153682580364, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 8, "layer": 2, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 16, "sec": 22.87922692298889, "res": {"16": {"value": 0.00022973088518268554, "held": 0.0002201985929794892, "ident": 3.691477792319409e-05, "rse": 0.021363685796492775, "raw": 0.00024604483797135073, "cert": 0.0003713493731759934, "factor": 0.003491392238392995, "lam": 0.01229208683591668, "lamx": 0.0020241569050476324, "rho": 3.520683439903171, "rhox": 0.5797563742019728, "j": 8, "piL": 0.02313047357935359, "dL": 2, "prot": 6.071532165918825e-18, "n_paths": 16, "n_fail": 0, "cert_max": 0.9144220439079735, "cert_q95": 0.7828613003311652, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 8, "layer": 2, "head": 0, "method": "thm1", "split": "heavy", "rounds": 120, "N": 16, "sec": 23.868616819381714, "res": {"32": {"value": 2.0602651116561568e-06, "held": 2.2661049136392656e-06, "ident": 3.3164914073358076e-07, "rse": 0.0073152175040739915, "raw": 1.8568159363965823e-06, "cert": 3.1671085706602902e-06, "factor": 0.00022069517235276886, "lam": 0.0005368265660372718, "lamx": 5.0303098349013394e-06, "rho": 2.4324345671648158, "rhox": 0.022793021620158827, "j": 23, "piL": 0.0024828206889686497, "dL": 0, "prot": 4.87890977618477e-19, "n_paths": 16, "n_fail": 0, "cert_max": 0.9517389706502454, "cert_q95": 0.8799500390751802, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 8, "layer": 2, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 16, "sec": 28.41641068458557, "res": {"8": {"value": 0.004584904015248805, "held": 0.005495425326078709, "ident": 0.0008597733789360083, "rse": 0.05526893026148665, "raw": 0.00488884925769228, "cert": 0.007310991888042068, "factor": 0.031798125683210374, "lam": 0.29406713022030073, "lamx": 0.030740100984169554, "rho": 9.247939112825451, "rhox": 0.9667268219019757, "j": 4, "piL": 0.0647318987122497, "dL": 2, "prot": 2.0816681711721685e-17, "n_paths": 16, "n_fail": 0, "cert_max": 0.977497747768367, "cert_q95": 0.719119148653312, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 8, "layer": 2, "head": 0, "method": "thm1", "split": "full", "rounds": 60, "N": 16, "sec": 32.619741678237915, "res": {"8": {"value": 0.05021733569566991, "held": 0.0468119394993535, "ident": 0.00918595069984308, "rse": 0.0469806587110839, "raw": 0.028226559646566673, "cert": 0.49775013200088847, "factor": 0.15300546448087432, "lam": 0.05980518127537694, "lamx": 0.0005224740418697169, "rho": 0.3908695776212136, "rhox": 0.0034147410593627922, "j": null, "piL": 1.0, "dL": 2, "prot": 2.6020852139652106e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.3505013395956844, "cert_q95": 0.304164497845706, "frac_cert_le_102": 1.0}, "16": {"value": 0.00459596915457771, "held": 0.0038471297008928085, "ident": 0.0009457896573190731, "rse": 0.014381518171751605, "raw": 0.001124916183608621, "cert": 0.1828469872656325, "factor": 0.05620608899297424, "lam": 0.00458376079461076, "lamx": 0.004272187595575372, "rho": 0.08155274413744977, "rhox": 0.07600933763794517, "j": null, "piL": 1.0, "dL": 2, "prot": 1.457167719820518e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.3505013395956844, "cert_q95": 0.304164497845706, "frac_cert_le_102": 1.0}, "32": {"value": 0.0010656006910294315, "held": 0.00084473300010384, "ident": 0.0002341491848910255, "rse": 0.016060232360845243, "raw": 0.0003228881398437208, "cert": 0.05688572937153011, "factor": 0.017486338797814208, "lam": 0.002586924873860951, "lamx": 0.0021829931693483247, "rho": 0.14793976622392313, "rhox": 0.12483992187210732, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1693120430256165e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.3505013395956844, "cert_q95": 0.304164497845706, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 8, "layer": 12, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 16, "sec": 19.959497451782227, "res": {"32": {"value": 0.04293067564941728, "held": 0.041989742669236496, "ident": 0.0023607107353646973, "rse": 0.019610533066981926, "raw": 0.045927973589671545, "cert": 0.05619271615125038, "factor": 0.010626445821760247, "lam": 0.014950904841903005, "lamx": 0.004990545212795854, "rho": 1.4069525307593787, "rhox": 0.46963446635906164, "j": 12, "piL": 0.3154726103335073, "dL": 1, "prot": 3.8163916471489756e-17, "n_paths": 16, "n_fail": 0, "cert_max": 0.9194965772434637, "cert_q95": 0.8873043255054405, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 8, "layer": 12, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 16, "sec": 34.94353771209717, "res": {"8": {"value": 0.9962983395909273, "held": 1.0976397426546167, "ident": 0.06341270636865319, "rse": 0.032965919995485655, "raw": 0.9070068440199409, "cert": 1.2433541524666374, "factor": 0.11417408462229595, "lam": 1.598489205690174, "lamx": 0.006420343007053906, "rho": 14.000455628597356, "rhox": 0.05623292736082195, "j": 1, "piL": 0.7462091959242914, "dL": 1, "prot": 1.6653345369377348e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.9726635353017802, "cert_q95": 0.9320750849592417, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 8, "layer": 12, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 16, "sec": 33.58122777938843, "res": {"16": {"value": 0.31962633061979656, "held": 0.36342331069933503, "ident": 0.020441125661098552, "rse": 0.016086058023892732, "raw": 0.3264133092816695, "cert": 0.45674234172243827, "factor": 0.04194150047349647, "lam": 0.08159859744082013, "lamx": 0.009640330448041119, "rho": 1.9455335769969324, "rhox": 0.22985182549997235, "j": 1, "piL": 0.7462091959242914, "dL": 1, "prot": 1.2836953722228372e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.9269715349772696, "cert_q95": 0.8574132065449709, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 8, "layer": 2, "head": 0, "method": "thm1", "split": "heavy", "rounds": 120, "N": 16, "sec": 56.47576642036438, "res": {"16": {"value": 0.00023037346945258073, "held": 0.00021283461694689777, "ident": 3.69136382625042e-05, "rse": 0.018014367833823944, "raw": 0.0002689255042443427, "cert": 0.0003713493731759934, "factor": 0.003491392238392995, "lam": 0.009062283099910683, "lamx": 0.00019624507774798123, "rho": 2.5956072767354943, "rhox": 0.0562082585823437, "j": 8, "piL": 0.02313047357935359, "dL": 2, "prot": 4.336808689942018e-18, "n_paths": 16, "n_fail": 0, "cert_max": 0.9152169890475026, "cert_q95": 0.7898203486958559, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 8, "layer": 12, "head": 5, "method": "thm1", "split": "full", "rounds": 60, "N": 16, "sec": 33.63721823692322, "res": {"8": {"value": 0.9744157618962798, "held": 1.1404473316583075, "ident": 0.06355896207636408, "rse": 0.022245301555465575, "raw": 0.9489822446890009, "cert": 1.6662273250687536, "factor": 0.15300546448087432, "lam": 0.5288413462898298, "lamx": 0.0048635263664354505, "rho": 3.456355941822816, "rhox": 0.031786618752060264, "j": null, "piL": 1.0, "dL": 2, "prot": 3.3306690738754696e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.736054965993473, "cert_q95": 0.699346745534046, "frac_cert_le_102": 1.0}, "16": {"value": 0.3153015228944425, "held": 0.36308449849413715, "ident": 0.020278442957003942, "rse": 0.013710911623345918, "raw": 0.29457589924720684, "cert": 0.6120835071681135, "factor": 0.05620608899297424, "lam": 0.08633107210506832, "lamx": 0.026944432447383284, "rho": 1.5359736578693406, "rhox": 0.4793863606263609, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5265566588595902e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.736054965993473, "cert_q95": 0.699346745534046, "frac_cert_le_102": 1.0}, "32": {"value": 0.07318836249630083, "held": 0.08289468749856976, "ident": 0.004608023803405586, "rse": 0.009337961797731336, "raw": 0.05414036994813834, "cert": 0.19042598000785754, "factor": 0.017486338797814208, "lam": 0.0119508021829734, "lamx": 0.0036349492117449048, "rho": 0.6834364998387913, "rhox": 0.20787365804666175, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1102230246251565e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.736054965993473, "cert_q95": 0.699346745534046, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 8, "layer": 2, "head": 0, "method": "thm1", "split": "heavy", "rounds": 120, "N": 16, "sec": 67.4431402683258, "res": {"8": {"value": 0.004688665998791796, "held": 0.005540981218960859, "ident": 0.0008556774062012445, "rse": 0.07082801718140129, "raw": 0.005328380809636373, "cert": 0.007310991888042068, "factor": 0.031798125683210374, "lam": 0.15483441153339025, "lamx": 0.00043804619287035997, "rho": 4.869293651957099, "rhox": 0.013775849470953293, "j": 4, "piL": 0.0647318987122497, "dL": 2, "prot": 1.734723475976807e-17, "n_paths": 16, "n_fail": 0, "cert_max": 0.9770904408697635, "cert_q95": 0.7293982010276174, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 8, "layer": 2, "head": 0, "method": "thm1", "split": "full", "rounds": 120, "N": 16, "sec": 79.69770288467407, "res": {"8": {"value": 0.05177295841319532, "held": 0.048477232826692966, "ident": 0.009387163962796409, "rse": 0.029912594502615308, "raw": 0.026859345864894156, "cert": 0.49775013200088847, "factor": 0.15300546448087432, "lam": 0.07900694934910982, "lamx": 0.019713837782140527, "rho": 0.516366847531682, "rhox": 0.12884401121898986, "j": null, "piL": 1.0, "dL": 2, "prot": 2.0816681711721685e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.2515678873585902, "cert_q95": 0.1795749239473238, "frac_cert_le_102": 1.0}, "16": {"value": 0.0033387406223843274, "held": 0.0029117545953761233, "ident": 0.000659094451187654, "rse": 0.03422862004202611, "raw": 0.0003229733975075904, "cert": 0.1828469872656325, "factor": 0.05620608899297424, "lam": 0.002767005205531841, "lamx": 0.0012203190460542165, "rho": 0.049229634281754, "rhox": 0.021711509694381268, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5352302762394743e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.2515678873585902, "cert_q95": 0.1795749239473238, "frac_cert_le_102": 1.0}, "32": {"value": 0.0005293511785045383, "held": 0.00041667622042309676, "ident": 0.0001139210989961175, "rse": 0.008836947209659227, "raw": 0.00014284092187345172, "cert": 0.05688572937153011, "factor": 0.017486338797814208, "lam": 0.001413639587497538, "lamx": 0.0013761506549875347, "rho": 0.08084251391001546, "rhox": 0.07869861558209965, "j": null, "piL": 1.0, "dL": 2, "prot": 5.0306980803327406e-17, "n_paths": 16, "n_fail": 0, "cert_max": 0.2515678873585902, "cert_q95": 0.1795749239473238, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 8, "layer": 12, "head": 5, "method": "thm1", "split": "heavy", "rounds": 120, "N": 16, "sec": 38.47535729408264, "res": {"32": {"value": 0.04242086787144143, "held": 0.04166677431253092, "ident": 0.0023572082421692564, "rse": 0.021132759796399943, "raw": 0.04009216006037856, "cert": 0.05619271615125038, "factor": 0.010626445821760247, "lam": 0.012557573655093928, "lamx": 0.004873677493936939, "rho": 1.1817284787147952, "rhox": 0.45863664819679334, "j": 12, "piL": 0.3154726103335073, "dL": 1, "prot": 3.469446951953614e-17, "n_paths": 16, "n_fail": 0, "cert_max": 0.9186125324348952, "cert_q95": 0.8823724988180472, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 8, "layer": 12, "head": 5, "method": "thm1", "split": "heavy", "rounds": 120, "N": 16, "sec": 72.9258484840393, "res": {"8": {"value": 0.9966241916477245, "held": 1.1123270074979388, "ident": 0.06349198168866, "rse": 0.02852459290527704, "raw": 0.9132687616799987, "cert": 1.2433541524666374, "factor": 0.11417408462229595, "lam": 0.27197092270211937, "lamx": 0.017857108166686824, "rho": 2.3820722855089027, "rhox": 0.15640246405969155, "j": 1, "piL": 0.7462091959242914, "dL": 1, "prot": 1.249000902703301e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.9776860066137248, "cert_q95": 0.9304813566097042, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 8, "layer": 12, "head": 5, "method": "thm1", "split": "heavy", "rounds": 120, "N": 16, "sec": 69.73647212982178, "res": {"16": {"value": 0.31893688474654425, "held": 0.36309711602984085, "ident": 0.02030119404509329, "rse": 0.021716217578417876, "raw": 0.3392774187000033, "cert": 0.45674234172243827, "factor": 0.04194150047349647, "lam": 0.09410292957469601, "lamx": 0.00667316151001752, "rho": 2.2436710301807445, "rhox": 0.15910640856147723, "j": 1, "piL": 0.7462091959242914, "dL": 1, "prot": 1.4224732503009818e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.935776100449033, "cert_q95": 0.8613520192197324, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 8, "layer": 12, "head": 5, "method": "thm1", "split": "full", "rounds": 120, "N": 16, "sec": 70.9212417602539, "res": {"8": {"value": 0.9561673962194278, "held": 1.1453982296473768, "ident": 0.06376348069854898, "rse": 0.021700239930061913, "raw": 0.9027713008535954, "cert": 1.6662273250687536, "factor": 0.15300546448087432, "lam": 0.5568981912212572, "lamx": 0.004065937839199104, "rho": 3.6397274640532165, "rhox": 0.026573808020479855, "j": null, "piL": 1.0, "dL": 2, "prot": 5.204170427930421e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.73536736464491, "cert_q95": 0.6995848673387407, "frac_cert_le_102": 1.0}, "16": {"value": 0.3148830237117639, "held": 0.36329000331325567, "ident": 0.020342884714403053, "rse": 0.010149624390756406, "raw": 0.27964927382372484, "cert": 0.6120835071681135, "factor": 0.05620608899297424, "lam": 0.09524851018289808, "lamx": 0.0048154743073578424, "rho": 1.6946297436707283, "rhox": 0.08567531371840828, "j": null, "piL": 1.0, "dL": 2, "prot": 3.226585665316861e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.73536736464491, "cert_q95": 0.6995848673387407, "frac_cert_le_102": 1.0}, "32": {"value": 0.07314638648961025, "held": 0.08282950529185792, "ident": 0.0046135912670934465, "rse": 0.008776354197435825, "raw": 0.052566385145979916, "cert": 0.19042598000785754, "factor": 0.017486338797814208, "lam": 0.011334243402313145, "lamx": 0.005059247096631056, "rho": 0.648177044569783, "rhox": 0.2893256933385885, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 16, "n_fail": 0, "cert_max": 0.73536736464491, "cert_q95": 0.6995848673387407, "frac_cert_le_102": 1.0}}}


==> anc/experiments/protected_sampling/pilot/pilot.log <==
1/16 thm1 heavy row 0 11s (elapsed 11s)
2/16 thm1 heavy row 0 23s (elapsed 23s)
3/16 thm1 heavy row 0 24s (elapsed 24s)
4/16 thm1 heavy row 0 28s (elapsed 28s)
5/16 thm1 full row 0 33s (elapsed 33s)
6/16 thm1 heavy row 1 20s (elapsed 44s)
7/16 thm1 heavy row 1 35s (elapsed 46s)
8/16 thm1 heavy row 1 34s (elapsed 56s)
9/16 thm1 heavy row 0 56s (elapsed 56s)
10/16 thm1 full row 1 34s (elapsed 62s)
11/16 thm1 heavy row 0 67s (elapsed 67s)
12/16 thm1 full row 0 80s (elapsed 80s)
13/16 thm1 heavy row 1 38s (elapsed 84s)
14/16 thm1 heavy row 1 73s (elapsed 106s)
15/16 thm1 heavy row 1 70s (elapsed 114s)
16/16 thm1 full row 1 71s (elapsed 127s)


==> anc/experiments/protected_sampling/provenance/PROTOCOL_v5.md <==
# Protocol v5 (round 5): measured errors of protected samplers on real attention rows (E6)

Written on 2026-11-07 at 03:29 (file birth time) before any E6 code ran. No E6 output exists.
A pilot on separate rows (section "Pilot") may only set the two compute
parameters N and R_MMW, by the rule stated below. Their values and the
SHA256 of the code are appended at the end before the main run.

## Question

Round 4 (E5, k = 512) compared *certified bounds* of the protected law with
*actual* errors of VarOpt. E6 measures *actual* errors of the protected
samplers themselves, on real attention rows small enough (k = 64) for the
real-arithmetic construction of Theorem 1 to run. It asks four things.

1. Does keeping the heaviest tokens exactly (Corollary 11) lower the actual error
   of the Theorem-1 law on real rows?
2. With the same protection and heavy split, does the minimax step of
   Lemma 4 matter compared with a cube-style random flight (classical
   balanced sampling)?
3. How far is the protected law from VarOpt, which does not protect?
4. Does a cheap closed-form protected sampler (VarOpt inside blocks, with the
   response-free allocation of Proposition 6) match it?

## Objects

**Model and text.**
- Qwen2.5-0.5B, fp32, eager attention, CPU.
- WikiText-2 raw test split, concatenated and tokenized with the model's tokenizer.
- 8 chunks of L = 64 tokens starting at offsets 2048 + 4096·s, s = 0..7. These are disjoint from the E5 chunks.

**Rows.**
- The attention row p of the last position over all 64 keys, so k = 64.
- Pool: every layer and head, 8 × 24 × 14 = 2688 rows.
- Evaluation set: for each layer, 2 distinct (chunk, head) pairs drawn uniformly with `numpy.random.default_rng(20261112)`, so 48 rows.

**Responses.**
- V: the value matrix of the head's KV group, 64 × 64. This is the primary response.
- V': the value matrix of the other KV group (Qwen2.5-0.5B has 2), held out.
- I: the identity, whose error is tr Cov(Q) = E‖Q − p‖².

**Protection.** Block indicators of {token 0} (sink), {last 8 tokens} (window) and {the rest}, so d = 2. The protection does not depend on any response.

**Budgets.** m ∈ {8, 16, 32}.

**Heavy split (rule jF of round 4, fixed and response-free).** For each m, choose j ∈ {0, …} to minimize π_L · h_{k−j−d_L, m−j−d_L}, subject to m − j − d_L ≥ 1. Here L is the complement of the j heaviest tokens, π_L its mass, and d_L the rank of the block rows restricted to L under p_L. Ties go to the smaller j.

## Methods

All methods except trunc are exactly unbiased.

| Label | Law | Protects blocks |
|---|---|---|
| iid | m i.i.d. draws from p (exact formula) | no |
| trunc | top-m renormalized (biased, deterministic) | no |
| varopt | threshold τ, heavy tokens kept, light tokens by systematic sampling in a uniformly random order, weight τ | no |
| strat | sink kept. The remaining budget goes to the window and middle blocks by the upper-bound allocation of Prop. 6, rounded dependently. VarOpt runs inside each block on its normalized weights. | yes |
| thm1_full | Theorem-1 construction on the whole row: MMW minimax step (psparse.minimax_law) at every state | yes |
| thm1_heavy | Corollary 11: the jF heaviest tokens kept, Theorem-1 construction on L with the block rows restricted to L, budget m − j | yes |
| flight_full | cube-style random flight (psparse 'random' step) on the whole row | yes |
| flight_heavy | same heavy split as thm1_heavy, random flight on L | yes |

## Estimators

**Path laws** (thm1_*, flight_*), N paths each.
- Rao–Blackwell covariance accumulator R = Σ_steps E[ΔΔᵀ | state].
  - For the minimax step this is T V̄ Tᵀ, where V̄ is the second moment of the mixture.
  - For the flight it is t₊ t₋ (Tz)(Tz)ᵀ, conditional on the drawn direction.
- With heavy split, R is scaled by π_L² and embedded on L.
- The mean of R over paths, Ĉ, is unbiased for Cov(Q_m).
- Errors: tr(V Ĉ Vᵀ), tr(V' Ĉ V'ᵀ) and tr Ĉ.
- The raw ‖V(Q_m − p)‖² is also recorded as a check.
- Per path: the largest one-step certificate (MMW) and max |A(Q_m − p)|.

**MC laws** (varopt, strat).
- 4000 draws, mean of ‖V(Q − p)‖², ‖V'(Q − p)‖², ‖Q − p‖², with standard errors.
- Root-mean-square drift of the three block masses.

**Exact.** iid and trunc.

**Loewner factor of path laws.** Relative to the certified comparator:
- C_{p|A} with factor h_{k−2,m−2} for *_full;
- C_{p|A'} with factor π_L h_{k−j−d_L, m−j−d_L} for *_heavy.

Two estimates are computed, and ρ = λ / certified factor.
- Plug-in λ̂ (largest generalized eigenvalue of Ĉ, biased up).
- Cross-fit λ̃: top direction from one half of the paths, Rayleigh quotient on the other half, averaged over both splits (biased down).

**Certificates.** cert_full = h_{k−2,m−2} tr(V C_{p|A} Vᵀ) and cert_heavy = π_L² h_{…} tr(V_L C_{p_L|A_L} V_Lᵀ).

## Predictions (fixed now)

- **P1 (theorem check).** For thm1_heavy and thm1_full, tr(V Ĉ Vᵀ) ≤ certificate on at least 95% of the 144 (row, m) cases. Median actual / certificate ≤ 0.8.
- **P2 (heavy split).** thm1_heavy has a smaller value error than thm1_full on at least 75% of rows, at each m.
- **P3 (minimax step).** Median over (row, m) of value error flight_heavy / thm1_heavy ≥ 1.0.
- **P4 (worst direction).**
  - The cross-fit ρ̃ of flight_heavy exceeds 1 on at least 25% of (row, m).
  - The plug-in ρ̂ of thm1_heavy exceeds 1.05 on at most 10%.
- **P5 (price of protection).** Median value error thm1_heavy / varopt ≤ 1.5 at every m.
- **P6 (cheap protected sampler).** Median value error strat / thm1_heavy lies in [0.8, 1.25] at every m.
- **P7 (exactness).** Block-mass drift of every protected method ≤ 1e−10 on every path and draw. VarOpt and trunc have positive drift.
- No prediction for V' and I. They are reported.

## Pilot (calibration only)

**Rows.** Two pilot rows from a ninth chunk at offset 2048 + 4096·8 (layer 2 head 0, layer 12 head 5). They are not in the evaluation set.

**What the pilot measures.**
- Seconds per MMW step at k = 64.
- One-step certificates for R_MMW ∈ {60, 120}, with polish 2·R_MMW.
- Relative standard error of the RB value error with 16 paths.

**Rule.**
- R_MMW is the smaller of {60, 120} for which at least 95% of pilot steps have certificate ≤ 1.02.
- N is the smallest value in {16, 24, 32, 48} for which the projected median RSE is ≤ 5%. The projection is RSE(16)·√(16/N).
- If the projected wall time for 48 rows on 8 processes exceeds 3 hours, N drops to the largest value that fits, but not below 16. Then the row count drops to 32 (the first row of each layer plus the second rows of layers 0–7), and this is recorded.

Pilot outputs are kept in `pilot/` and never enter an E6 summary.

## Reporting

- Every outcome is reported as produced.
- Failed paths are caught, counted and reported, never resampled.
- Nothing listed above changes after an evaluation-set result has been seen.

## Amendment 0 (2026-11-07 03:33, before the pilot, no E6 outcome seen)

The extracted rows (`results/e6_rows.npz`) contain attention weights down to 1.8e−34.

**Model check.** The re-downloaded model reproduces the round-4 Figure 1 row exactly (max difference 0).

**Change.** psparse.tangent_basis gives a basis T that is orthonormal in the Euclidean metric. Then G = Tᵀ diag(1/q) T would have condition numbers near 1e34. The samplers therefore use a basis of the same slice directions that is orthonormal in the metric diag(1/q): T = diag(√q) N, with N an orthonormal basis of ker [√qᵀ ; A_S diag(√q)]. This gives G = I.

**Effect on the law.** The minimax step and the flight are invariant under this change of basis, so the law is unchanged in exact arithmetic.

**Unit check** (k = 8, one protected row):
- the one-step certificates of the two bases agree to 1e−15;
- the step covariances in R^k agree to the same precision.

## Amendment 1 (2026-11-07 05:42, after the pilot, before any evaluation row ran)

**Pilot outcomes** (`pilot/pilot.jsonl`, the two pilot rows only).
- 100% of steps had one-step certificate ≤ 1.02 for both R_MMW = 60 and 120. The largest was 0.978.
- The median RSE of the RB value error with 16 paths was 1.8% for R_MMW = 60.
- One step took 0.035 s (R_MMW = 60) and 0.078 s (R_MMW = 120).
- The rule gives R_MMW = 60 and N = 16.

**Deviation: N = 64.** The projected main run with N = 64 takes about 45 minutes on 8 processes. More paths only lower the noise, so N is raised to 64 for every path law. All 48 rows are kept.

**P4 cannot discriminate.** On the pilot rows, the plug-in λ̂ of the Theorem-1 law reached ρ̂ = 2.4 to 14 with 16 paths, and 4.0 with 64 paths on the case below. Theorem 1 guarantees ρ ≤ 1 when every one-step certificate is ≤ 1, and all of them are. The cross-fit gave ρ̃ = 0.01 to 0.97. Restricting λ̂ to comparator eigenvalues above 1e−6 of the largest did not change it. The plug-in therefore measures estimator bias, not the law.

**Changes to P4.**
- P4 is still evaluated exactly as stated and reported, but it is not interpreted.
- Added **P4'.** It uses the trace ratio τ = tr(Ĉ)/(f · tr C), where f is the certified factor and C the certified comparator. τ is unbiased, and since Cov(Q) ⪯ ρ f C implies τ ≤ ρ, a value τ > 1 proves that the Loewner factor exceeds f.
  - flight_heavy has τ > 1 on at least 25% of (row, m);
  - thm1_heavy has τ ≤ 1 on at least 95% of (row, m).
- **Disclosure.** P4' was written after two pilot values were seen: on pilot row 0 at m = 8 with 64 paths, τ = 0.71 for flight_heavy and 0.65 for thm1_heavy. The prediction keeps the original intent of P4 despite this unfavourable hint.
- **Descriptive only.** λ̂ and λ̃ restricted to comparator eigenvalues above 1e−6 of the largest are added as fields rho6 and rhox6.

**Main run.** `python -I code/e6_run.py main results/e6_rows.npz results/e6_main.jsonl 64 60`

**SHA256 at the main run:**
    3986b9b542ac37c55733682fc91c6d988f8cb44d6a769796d53885040a7732f7  code/e6_rows.py
    9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8  code/e6_core.py
    b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f  code/e6_run.py
    33a7b36e8c9b8ddc937a3125b543a5b9bdcdc1aae705343d2de3b8076c8344b3  code/e6_analyze.py
    a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953  code/psparse.py


==> anc/experiments/protected_sampling/provenance/RUNLOG.md <==
# Run log (round 5)

Times are local and taken from `date` and file timestamps.

| Time | Event |
|---|---|
| 11-07 03:27 | Qwen2.5-0.5B (Hugging Face Qwen/Qwen2.5-0.5B) and the WikiText-2 test split downloaded. |
| 11-07 03:29 | PROTOCOL_v5.md (E6) written before any E6 code ran (file birth time 03:29:15). |
| 11-07 03:32 | e6_rows.py run on 9 chunks of 64 tokens. The model check reproduces the round-4 Figure 1 row exactly. The smallest weight is 1.8e−34. |
| 11-07 03:33 | Amendment 0: slice basis orthonormal in the metric diag(1/q). The law is unchanged, and a unit check confirms it. Pilot launched on the two pilot rows (chunk 8). |
| 11-07 05:42 | Pilot done (R_MMW = 60, N_rule = 16). Amendment 1: N = 64; P4 kept but not interpretable (plug-in bias); P4' (trace ratio) added; hashes recorded. Main run launched. |
| 11-07 06:21 | E6 main run finished (528 jobs, 2317 s, 0 errors, 0 failed paths). Evaluated with e6_analyze.py: P1, P2, P3, P4', P5, P6 hold; P4 fails (plug-in bias, not interpreted per Amendment 1); P7 fails on its strict wording (see the analysis). |


==> anc/experiments/protected_sampling/results/e6_main.jsonl <==
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 30.837005138397217, "res": {"32": {"value": 2.0689712215637975e-10, "held": 1.2170291905157036e-10, "ident": 4.570882263787308e-09, "rse": 0.012030705579662796, "raw": 2.187495140955707e-10, "cert": 3.2242848665533545e-10, "factor": 3.5095590050672556e-05, "lam": 7.507078222379688e-05, "lamx": 3.580407113225746e-05, "rho": 2.1390374720985283, "rhox": 1.0201871825081716, "rho6": 2.1390374720985283, "rhox6": 1.0201871825081716, "tau": 0.6498391078376021, "trC": 0.00020042026982520784, "j": 24, "piL": 0.00024347565597654088, "dL": 2, "prot": 1.3721933745519665e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.9059194132134464, "cert_q95": 0.8378241259313522, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 80.18980169296265, "res": {"16": {"value": 8.73177910878831e-08, "held": 9.54493922854921e-08, "ident": 2.4156097527719194e-06, "rse": 0.014720292219679123, "raw": 8.12858393845426e-08, "cert": 1.5640547556870955e-07, "factor": 0.0008061190628698001, "lam": 0.00965790848145588, "lamx": 3.331297902162461e-05, "rho": 11.980746922264228, "rhox": 0.04132513490380656, "rho6": 11.98073677153765, "rhox6": 0.041325123160309056, "tau": 0.557146944503887, "trC": 0.0053784585982193135, "j": 7, "piL": 0.0063481876200996755, "dL": 2, "prot": 1.734723475976807e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9728986453966588, "cert_q95": 0.7632136964410527, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 85.38173174858093, "res": {"32": {"value": 0.029300347276127507, "held": 0.05167621835397296, "ident": 0.010305753437271326, "rse": 0.005646701781454379, "raw": 0.03206751217188229, "cert": 0.039244134682821584, "factor": 0.016937677050041428, "lam": 0.01574512274222096, "lamx": 0.011936291050557764, "rho": 0.9295916255636985, "rhox": 0.7047183043632639, "rho6": 0.9295916255636985, "rhox6": 0.7047183043632639, "tau": 0.7472883659935068, "trC": 0.814212337533353, "j": 2, "piL": 0.8744075777083886, "dL": 2, "prot": 1.2663481374630692e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.900527285619135, "cert_q95": 0.8626826669806579, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 97.87879228591919, "res": {"8": {"value": 2.841565803570635e-06, "held": 2.867921594645609e-06, "ident": 7.46025587602082e-05, "rse": 0.025236680187978106, "raw": 3.148596682330099e-06, "cert": 4.790529899805276e-06, "factor": 0.007451967332467918, "lam": 0.01888387631004474, "lamx": 0.0002663049009244403, "rho": 2.534079319935886, "rhox": 0.03573618737754803, "rho6": 2.534079138934935, "rhox6": 0.035736187448082594, "tau": 0.6068499122337545, "trC": 0.016496867549668347, "j": 3, "piL": 0.023154327068739603, "dL": 2, "prot": 7.37257477290143e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.8826374891740075, "cert_q95": 0.6822130714128276, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 102.3265631198883, "res": {"8": {"value": 9.761536274230214e-05, "held": 6.750144742646697e-05, "ident": 0.002194713819944764, "rse": 0.011845025194532698, "raw": 9.573253301331202e-06, "cert": 0.002728697901202079, "factor": 0.15300546448087432, "lam": 0.019107866127387615, "lamx": 0.013460080520656973, "rho": 0.12488355361828334, "rhox": 0.08797124054572236, "rho6": 0.12484962593145388, "rhox6": 0.08803209384789187, "tau": 0.03610861362703927, "trC": 0.3972465576835746, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8783802638311364e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.49163486311275806, "cert_q95": 0.33562770839468975, "frac_cert_le_102": 1.0}, "16": {"value": 1.475992647184542e-05, "held": 1.3742754587992116e-05, "ident": 0.00034433070723231867, "rse": 0.006425135318968824, "raw": 2.1858792286864615e-06, "cert": 0.0010023788208497434, "factor": 0.05620608899297424, "lam": 0.005073223218777549, "lamx": 0.004782435960333719, "rho": 0.09026109643408389, "rhox": 0.0850875064609374, "rho6": 0.09026105616952095, "rhox6": 0.08508766268425955, "tau": 0.015421699817610051, "trC": 0.3972465576835746, "j": null, "piL": 1.0, "dL": 2, "prot": 1.995474098459571e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.49163486311275806, "cert_q95": 0.33562770839468975, "frac_cert_le_102": 1.0}, "32": {"value": 4.867978705781037e-06, "held": 4.861641540473606e-06, "ident": 0.00011669173985217587, "rse": 0.017608312441843573, "raw": 1.455720977468331e-06, "cert": 0.00031185118870880903, "factor": 0.017486338797814208, "lam": 0.0033481179454895073, "lamx": 0.0032263905226946592, "rho": 0.1914704950076812, "rhox": 0.1845092080166008, "rho6": 0.19147046480018176, "rhox6": 0.1845093356691704, "tau": 0.016798909250994466, "trC": 0.3972465576835746, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6447346956605102e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.49163486311275806, "cert_q95": 0.33562770839468975, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 106.70300960540771, "res": {"16": {"value": 0.12130388733297297, "held": 0.21353611743465067, "ident": 0.042546008918014584, "rse": 0.008059799263105174, "raw": 0.12107329294151871, "cert": 0.14707667735088029, "factor": 0.05620608899297423, "lam": 0.06251396173882451, "lamx": 0.023772949243488682, "rho": 1.1122275692699195, "rhox": 0.4229603886237362, "rho6": 1.1122275692699195, "rhox6": 0.4229603886237362, "tau": 0.82277526879223, "trC": 0.9200135655238006, "j": 0, "piL": 0.9999999999999999, "dL": 2, "prot": 1.249000902703301e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9625344021876591, "cert_q95": 0.9253711848497463, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 107.5080828666687, "res": {"8": {"value": 0.33851708709810946, "held": 0.5936626240317824, "ident": 0.11972066623364483, "rse": 0.013296628118850141, "raw": 0.37126709443277095, "cert": 0.40037539945517425, "factor": 0.15300546448087432, "lam": 0.2294205698382235, "lamx": 0.09612191478473747, "rho": 1.4994272957283894, "rhox": 0.6282253716288199, "rho6": 1.4994272957283894, "rhox6": 0.6282253716288199, "tau": 0.8504875340104127, "trC": 0.9200135655238006, "j": null, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9843777411895279, "cert_q95": 0.9544785424660153, "frac_cert_le_102": 1.0}, "16": {"value": 0.12037648553649236, "held": 0.21288981784308225, "ident": 0.042529760018956114, "rse": 0.007522126912543943, "raw": 0.11965670972713786, "cert": 0.14707667735088034, "factor": 0.05620608899297424, "lam": 0.07106121942695229, "lamx": 0.031152004232619775, "rho": 1.2642975289711929, "rhox": 0.5542460753053602, "rho6": 1.2642975289711929, "rhox6": 0.5542460753053602, "tau": 0.8224610397345484, "trC": 0.9200135655238006, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9843777411895279, "cert_q95": 0.9544785424660153, "frac_cert_le_102": 1.0}, "32": {"value": 0.03234398640645113, "held": 0.05721493602162718, "ident": 0.011384188874414766, "rse": 0.005192839634011757, "raw": 0.0331214415733248, "cert": 0.04575718850916277, "factor": 0.017486338797814208, "lam": 0.014654771731571606, "lamx": 0.004591408065159997, "rho": 0.8380697583992512, "rhox": 0.26257114872633736, "rho6": 0.8380697583992512, "rhox6": 0.26257114872633736, "tau": 0.7076344585038102, "trC": 0.9200135655238006, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5265566588595902e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9843777411895279, "cert_q95": 0.9544785424660153, "frac_cert_le_102": 1.0}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 110.59770131111145, "res": {"8": {"value": 0.34001161306268635, "held": 0.6004734552913342, "ident": 0.11973923141220967, "rse": 0.014029111807886754, "raw": 0.3805943146665214, "cert": 0.40037539945517414, "factor": 0.1530054644808743, "lam": 0.25311610438516646, "lamx": 0.06756479958636716, "rho": 1.654294539374481, "rhox": 0.4415842258680426, "rho6": 1.654294539374481, "rhox6": 0.4415842258680426, "tau": 0.850619419786134, "trC": 0.9200135655238006, "j": 0, "piL": 0.9999999999999999, "dL": 2, "prot": 2.411265631607762e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9849172666881623, "cert_q95": 0.957712923180394, "frac_cert_le_102": 1.0}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 47.359318017959595, "res": {"32": {"value": 0.002135316810630705, "held": 0.00204002976410338, "ident": 0.0004137545988930198, "rse": 0.005401538296272663, "raw": 0.002235110037486639, "cert": 0.0026945123569664248, "factor": 0.005834056894228733, "lam": 0.006460423097731437, "lamx": 0.004839036735141399, "rho": 1.1073637461647534, "rhox": 0.8294462709008468, "rho6": 1.1073637461647534, "rhox6": 0.8294462709008468, "tau": 0.7892696903163989, "trC": 0.0898559310764186, "j": 20, "piL": 0.09407416741943833, "dL": 0, "prot": 1.5612511283791264e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9552009308278762, "cert_q95": 0.8987155911216542, "frac_cert_le_102": 1.0}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 119.23240327835083, "res": {"8": {"value": 0.576607524410568, "held": 0.5439075913462483, "ident": 0.09126314835137553, "rse": 0.012408602233308893, "raw": 0.5741396510573689, "cert": 0.8470768214631811, "factor": 0.15300546448087432, "lam": 0.4820085588802505, "lamx": 0.014137712302850412, "rho": 3.1502702241102085, "rhox": 0.09240004826505804, "rho6": 3.1502702241102085, "rhox6": 0.09240004826505804, "tau": 0.6794126923516148, "trC": 0.877919810969115, "j": null, "piL": 1.0, "dL": 2, "prot": 2.636779683484747e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9848197733873233, "cert_q95": 0.8750530921343971, "frac_cert_le_102": 1.0}, "16": {"value": 0.13570470541272084, "held": 0.1279526212836932, "ident": 0.02149193246122262, "rse": 0.011915180274706295, "raw": 0.11974232641524399, "cert": 0.31117107727218896, "factor": 0.05620608899297424, "lam": 0.06596780989759965, "lamx": 0.007163365805716833, "rho": 1.1736772844281271, "rhox": 0.127448216626712, "rho6": 1.1736772844281271, "rhox6": 0.127448216626712, "tau": 0.4355492308010324, "trC": 0.877919810969115, "j": null, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9848197733873233, "cert_q95": 0.8750530921343971, "frac_cert_le_102": 1.0}, "32": {"value": 0.019661000285917673, "held": 0.01863228718830786, "ident": 0.0031214161992913292, "rse": 0.006118077565326893, "raw": 0.02432879549831679, "cert": 0.09680877959579212, "factor": 0.017486338797814208, "lam": 0.0043051387527826305, "lamx": 0.0032491806057344773, "rho": 0.2462001224247567, "rhox": 0.18581251589044043, "rho6": 0.2462001224247567, "rhox6": 0.18581251589044043, "tau": 0.2033283526201833, "trC": 0.877919810969115, "j": null, "piL": 1.0, "dL": 2, "prot": 1.249000902703301e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9848197733873233, "cert_q95": 0.8750530921343971, "frac_cert_le_102": 1.0}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 50.348347425460815, "res": {"32": {"value": 1.2217834233637769e-05, "held": 9.931238531592941e-06, "ident": 1.0960241105934683e-06, "rse": 0.00812350529529137, "raw": 1.2798493778418827e-05, "cert": 2.0974247983734912e-05, "factor": 0.00033598633762280334, "lam": 0.00028761573085964105, "lamx": 0.00020385086210207882, "rho": 0.856034006902192, "rhox": 0.6067236648501254, "rho6": 0.856034006902192, "rhox6": 0.6067236648501254, "tau": 0.5837574923847387, "trC": 0.005588123845139735, "j": 18, "piL": 0.00600575578500761, "dL": 1, "prot": 9.75781955236954e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.8743748424664107, "cert_q95": 0.7858293697944667, "frac_cert_le_102": 1.0}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 78.81871747970581, "res": {"16": {"value": 0.051183268132424686, "held": 0.05671639890858893, "ident": 0.009160349496240455, "rse": 0.006452687649949849, "raw": 0.05093368707131796, "cert": 0.06261745920921968, "factor": 0.04784483212187976, "lam": 0.09963238542063219, "lamx": 0.012213338072375911, "rho": 2.0824064167855996, "rhox": 0.25526974452044676, "rho6": 2.0824064167855996, "rhox6": 0.25526974452044676, "tau": 0.8183557430183468, "trC": 0.233956369857051, "j": 10, "piL": 0.25915950732684867, "dL": 1, "prot": 9.71445146547012e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.954205495131916, "cert_q95": 0.8977510009900133, "frac_cert_le_102": 1.0}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 81.26828336715698, "res": {"16": {"value": 0.00033156230918962874, "held": 0.0002720772008125976, "ident": 3.490371381880372e-05, "rse": 0.022351927836902517, "raw": 0.0003368846425079462, "cert": 0.0004703123755532705, "factor": 0.003217368843543295, "lam": 0.009928892604831246, "lamx": 8.457851997647377e-05, "rho": 3.08602870471529, "rhox": 0.026288101889905564, "rho6": 3.08602870471529, "rhox6": 0.026288101889905564, "tau": 0.7204349087841172, "trC": 0.015058303247505886, "j": 10, "piL": 0.017427414569192848, "dL": 1, "prot": 4.336808689942018e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.991957823707059, "cert_q95": 0.8837028480198926, "frac_cert_le_102": 1.0}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 116.93957781791687, "res": {"8": {"value": 0.5785189866884015, "held": 0.5447648972992629, "ident": 0.09170352411127215, "rse": 0.011651594586398785, "raw": 0.5405584075327887, "cert": 0.8470768214631811, "factor": 0.15300546448087432, "lam": 0.21566905580508794, "lamx": 0.04582232529444866, "rho": 1.4095513290118247, "rhox": 0.29948162603157513, "rho6": 1.4095513290118247, "rhox6": 0.29948162603157513, "tau": 0.68269108988756, "trC": 0.877919810969115, "j": 0, "piL": 1.0, "dL": 2, "prot": 2.498001805406602e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9807810569836323, "cert_q95": 0.8702403782973572, "frac_cert_le_102": 1.0}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 46.892810583114624, "res": {"32": {"value": 6.9369846535662e-05, "held": 0.00010191785380709457, "ident": 6.1298668660408704e-06, "rse": 0.0049593753798603275, "raw": 6.459892529089499e-05, "cert": 9.398078802215444e-05, "factor": 0.0006951130315601247, "lam": 0.0008249125732723849, "lamx": 0.0004522803835488238, "rho": 1.1867315613705813, "rhox": 0.6506573219231946, "rho6": 1.1867315613705813, "rhox6": 0.6506573219231946, "tau": 0.7419526494252477, "trC": 0.011885553787551895, "j": 19, "piL": 0.012425145439137229, "dL": 0, "prot": 3.0357660829594124e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9586470620187381, "cert_q95": 0.8997077295733308, "frac_cert_le_102": 1.0}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 107.3524272441864, "res": {"8": {"value": 0.005919623432532648, "held": 0.004418450986911709, "ident": 0.000606917229896481, "rse": 0.022241991460741063, "raw": 0.00645793848949237, "cert": 0.008302489820458496, "factor": 0.01794496143067397, "lam": 0.08375185956908077, "lamx": 0.009353507255271133, "rho": 4.667151829366469, "rhox": 0.5212330654153898, "rho6": 4.667151829366469, "rhox6": 0.5212330654153898, "tau": 0.7218465754268751, "trC": 0.04685349985163122, "j": 4, "piL": 0.05575755873102269, "dL": 1, "prot": 2.42861286636753e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9866431062836376, "cert_q95": 0.8309307047250833, "frac_cert_le_102": 1.0}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 114.01551604270935, "res": {"8": {"value": 0.012703225825662065, "held": 0.011799710389072352, "ident": 0.0016539707375479232, "rse": 0.019311738588393763, "raw": 0.008450846442141153, "cert": 0.17827597487791047, "factor": 0.15300546448087432, "lam": 0.0189276249992889, "lamx": 0.00745168189778042, "rho": 0.1237055491024953, "rhox": 0.04870206383192203, "rho6": 0.1237055491024953, "rhox6": 0.04870206383192203, "tau": 0.06891344103632199, "trC": 0.1568617096314756, "j": null, "piL": 1.0, "dL": 2, "prot": 2.1510571102112408e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4040790133942445, "cert_q95": 0.37476615577043326, "frac_cert_le_102": 1.0}, "16": {"value": 0.0030266955522271167, "held": 0.002425083817870993, "ident": 0.0003394690664716746, "rse": 0.008787960618826378, "raw": 0.00344852380506941, "cert": 0.06548913362862017, "factor": 0.05620608899297424, "lam": 0.004977711096516775, "lamx": 0.00443716647784393, "rho": 0.08856177659219429, "rhox": 0.0789445869183066, "rho6": 0.08856177659219429, "rhox6": 0.0789445869183066, "tau": 0.03850347218896194, "trC": 0.1568617096314756, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5742615544489524e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4040790133942445, "cert_q95": 0.37476615577043326, "frac_cert_le_102": 1.0}, "32": {"value": 0.0014485766657248128, "held": 0.0011023652752283502, "ident": 0.00015594794630989213, "rse": 0.009157361647302754, "raw": 0.0012930786776600791, "cert": 0.020374397128904053, "factor": 0.017486338797814208, "lam": 0.002954493911726675, "lamx": 0.0029255435626683876, "rho": 0.1689601205768692, "rhox": 0.16730452249009842, "rho6": 0.1689601205768692, "rhox6": 0.16730452249009842, "tau": 0.05685436682125407, "trC": 0.1568617096314756, "j": null, "piL": 1.0, "dL": 2, "prot": 1.474514954580286e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4040790133942445, "cert_q95": 0.37476615577043326, "frac_cert_le_102": 1.0}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 83.03593897819519, "res": {"16": {"value": 0.0013854208788480604, "held": 0.0018111970006199078, "ident": 0.00011758845554016154, "rse": 0.007051625798041524, "raw": 0.0013955049660364723, "cert": 0.0017589159271083636, "factor": 0.0050823063440627965, "lam": 0.013998623992956087, "lamx": 0.01394812569404345, "rho": 2.7543841408358682, "rhox": 2.7444480418497, "rho6": 2.7543841408358682, "rhox6": 2.7444480418497, "tau": 0.778316366252162, "trC": 0.029726767341351865, "j": 9, "piL": 0.03367027952941603, "dL": 1, "prot": 1.0842021724855044e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.922340310862406, "cert_q95": 0.8745296265341924, "frac_cert_le_102": 1.0}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 107.1103196144104, "res": {"8": {"value": 0.02694185753708073, "held": 0.04344530792009721, "ident": 0.0027854964454664378, "rse": 0.017308675769855536, "raw": 0.029711596075974928, "cert": 0.04490340346870522, "factor": 0.03654403715245855, "lam": 0.07778497334595877, "lamx": 0.000565517890555046, "rho": 2.128527097907837, "rhox": 0.015474970326780113, "rho6": 2.128527097907837, "rhox6": 0.015474970326780113, "tau": 0.6038781371349494, "trC": 0.12622250014637426, "j": 3, "piL": 0.15400701371393244, "dL": 1, "prot": 6.418476861114186e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9867990233968793, "cert_q95": 0.7235124529262523, "frac_cert_le_102": 1.0}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 116.64981508255005, "res": {"8": {"value": 0.05447755749616471, "held": 0.10271641789946882, "ident": 0.0054913871238023056, "rse": 0.016085818192594727, "raw": 0.05491985426367405, "cert": 0.4048255800328077, "factor": 0.15300546448087432, "lam": 0.03848166535870016, "lamx": 0.00113812272454558, "rho": 0.25150517002293316, "rhox": 0.007438444949708613, "rho6": 0.25150517002293316, "rhox6": 0.007438444949708613, "tau": 0.13543454999119148, "trC": 0.2649998635928311, "j": null, "piL": 1.0, "dL": 2, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.26500280199113424, "cert_q95": 0.15999198796973876, "frac_cert_le_102": 1.0}, "16": {"value": 0.010400013614343196, "held": 0.01937089880547263, "ident": 0.0010453213894806928, "rse": 0.008554478109696539, "raw": 0.00738458237618335, "cert": 0.14871143756307223, "factor": 0.05620608899297424, "lam": 0.004351253392606554, "lamx": 0.0038889372027801107, "rho": 0.07741604994345828, "rhox": 0.0691906743994628, "rho6": 0.07741604994345828, "rhox6": 0.0691906743994628, "tau": 0.0701812048845162, "trC": 0.2649998635928311, "j": null, "piL": 1.0, "dL": 2, "prot": 3.469446951953614e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.26500280199113424, "cert_q95": 0.15999198796973876, "frac_cert_le_102": 1.0}, "32": {"value": 0.0022591247565611258, "held": 0.004179904948739129, "ident": 0.00022678067607737187, "rse": 0.0025898283200804437, "raw": 0.002330354664956924, "cert": 0.04626578057517802, "factor": 0.017486338797814208, "lam": 0.0009825017265985118, "lamx": 0.0009442278407107521, "rho": 0.056186817489852395, "rhox": 0.053998029640646136, "rho6": 0.056186817489852395, "rhox6": 0.053998029640646136, "tau": 0.04893972297699532, "trC": 0.2649998635928311, "j": null, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.26500280199113424, "cert_q95": 0.15999198796973876, "frac_cert_le_102": 1.0}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 74.62254357337952, "res": {"32": {"value": 0.012895793650802144, "held": 0.020416572619157157, "ident": 0.0010825350415231824, "rse": 0.005646341615800097, "raw": 0.012423240758686158, "cert": 0.016857782248394036, "factor": 0.0060385967974623065, "lam": 0.005478133609331568, "lamx": 0.0037666494456057935, "rho": 0.9071865191651362, "rhox": 0.6237623692955806, "rho6": 0.9071865191651362, "rhox6": 0.6237623692955806, "tau": 0.7674467024256937, "trC": 0.23359186097833412, "j": 7, "piL": 0.24909211789532015, "dL": 1, "prot": 4.85722573273506e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9500213654192853, "cert_q95": 0.8950316068759329, "frac_cert_le_102": 1.0}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 116.45834755897522, "res": {"8": {"value": 0.2448549758965831, "held": 0.4051543698645157, "ident": 0.02186522550045332, "rse": 0.014281647442869782, "raw": 0.24226520234756987, "cert": 0.7002587994652667, "factor": 0.15300546448087432, "lam": 0.1329734785619825, "lamx": 0.015559071177778758, "rho": 0.8690766634586713, "rhox": 0.10168964376905403, "rho6": 0.8690766634586713, "rhox6": 0.10168964376905403, "tau": 0.35365067466579153, "trC": 0.40408481278517455, "j": null, "piL": 1.0, "dL": 2, "prot": 5.412337245047638e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4479442470575495, "cert_q95": 0.414337383668543, "frac_cert_le_102": 1.0}, "16": {"value": 0.08005677198767175, "held": 0.13226290670686527, "ident": 0.007125407726759566, "rse": 0.008279504583821503, "raw": 0.08372822307925058, "cert": 0.2572379263341796, "factor": 0.05620608899297424, "lam": 0.035288837418876715, "lamx": 0.014844989378130845, "rho": 0.6278472324108482, "rhox": 0.2641171026859113, "rho6": 0.6278472324108482, "rhox6": 0.2641171026859113, "tau": 0.3137283934647505, "trC": 0.40408481278517455, "j": null, "piL": 1.0, "dL": 2, "prot": 4.475586568020162e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4479442470575495, "cert_q95": 0.414337383668543, "frac_cert_le_102": 1.0}, "32": {"value": 0.019858688326455265, "held": 0.03278556886271403, "ident": 0.0017565726686199804, "rse": 0.004451644844355044, "raw": 0.01852081087233299, "cert": 0.08002957708174475, "factor": 0.017486338797814208, "lam": 0.005737071041317529, "lamx": 0.002275204426503401, "rho": 0.3280887501753462, "rhox": 0.13011325314066324, "rho6": 0.3280887501753462, "rhox6": 0.13011325314066324, "tau": 0.2485963250989835, "trC": 0.40408481278517455, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8604909279851256e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4479442470575495, "cert_q95": 0.414337383668543, "frac_cert_le_102": 1.0}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 98.17077898979187, "res": {"16": {"value": 0.06568879362369595, "held": 0.10681403275851956, "ident": 0.005583962480128076, "rse": 0.009838234306105434, "raw": 0.06502073607952663, "cert": 0.07984289751734135, "factor": 0.023458739737886383, "lam": 0.03767111489111843, "lamx": 0.004255740569083261, "rho": 1.605845638428681, "rhox": 0.18141386181160216, "rho6": 1.605845638428681, "rhox6": 0.18141386181160216, "tau": 0.8298194425797843, "trC": 0.2868495734384004, "j": 4, "piL": 0.31180574901607316, "dL": 1, "prot": 7.45931094670027e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9745873994324423, "cert_q95": 0.9320420274682465, "frac_cert_le_102": 1.0}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 113.82017135620117, "res": {"8": {"value": 0.24712817659318492, "held": 0.4077334286462002, "ident": 0.021974972417405952, "rse": 0.01106151668292054, "raw": 0.2395231428954595, "cert": 0.3170968169206457, "factor": 0.06928516399279702, "lam": 0.15839158317345792, "lamx": 0.08153470559285074, "rho": 2.286082243955207, "rhox": 1.1767989118323685, "rho6": 2.286082243955207, "rhox6": 1.1767989118323685, "tau": 0.7849022269039881, "trC": 0.4040848127851746, "j": 1, "piL": 0.45282803609578054, "dL": 1, "prot": 2.914335439641036e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9805237717210474, "cert_q95": 0.9009495578538383, "frac_cert_le_102": 1.0}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 50.16517376899719, "res": {"32": {"value": 6.835623140318142e-06, "held": 8.674120315540717e-06, "ident": 7.308812599794266e-07, "rse": 0.005401998158684986, "raw": 6.749094218597291e-06, "cert": 1.0644555567845272e-05, "factor": 0.0002464048479230294, "lam": 0.00027226113801478676, "lamx": 0.00013944052222570667, "rho": 1.104934177674273, "rhox": 0.5659000762406442, "rho6": 1.104934177674273, "rhox6": 0.5659000762406442, "tau": 0.6421790552112336, "trC": 0.004618930648824662, "j": 18, "piL": 0.004851095443484642, "dL": 0, "prot": 9.215718466126788e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.9482553537691146, "cert_q95": 0.8681936749008438, "frac_cert_le_102": 1.0}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 115.87032222747803, "res": {"8": {"value": 0.15618879628084203, "held": 0.28336946998951973, "ident": 0.01691347557237751, "rse": 0.024553983370447254, "raw": 0.16404412453333497, "cert": 0.8047284835382602, "factor": 0.15300546448087432, "lam": 0.11718402017997837, "lamx": 0.038189741537556665, "rho": 0.7658812747477157, "rhox": 0.24959723933474534, "rho6": 0.765870936721884, "rhox6": 0.24959419124051693, "tau": 0.19464936039981928, "trC": 0.5679013981469518, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1102230246251565e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.5379035445310267, "cert_q95": 0.2228471634717956, "frac_cert_le_102": 1.0}, "16": {"value": 0.01428600993060807, "held": 0.025934071766259732, "ident": 0.0015881215288376738, "rse": 0.00622463988873557, "raw": 0.01167444874370903, "cert": 0.29561454497323847, "factor": 0.05620608899297424, "lam": 0.0031995880215968035, "lamx": 0.0031979577711691402, "rho": 0.05692600355090979, "rhox": 0.05689699867871762, "rho6": 0.056926003550909814, "rhox6": 0.056896998678717566, "tau": 0.04975393432633443, "trC": 0.5679013981469518, "j": null, "piL": 1.0, "dL": 2, "prot": 1.0408340855860843e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.5379035445310267, "cert_q95": 0.2228471634717956, "frac_cert_le_102": 1.0}, "32": {"value": 0.002870929268930566, "held": 0.005224480805075278, "ident": 0.0003501386525061374, "rse": 0.0013817280747694092, "raw": 0.0005471226355034291, "cert": 0.09196896954722973, "factor": 0.017486338797814208, "lam": 0.0008625843714032856, "lamx": 0.000856702950251912, "rho": 0.0493290437396254, "rhox": 0.048992699967531216, "rho6": 0.04932904373962542, "rhox6": 0.04899269996753121, "tau": 0.03525885700498554, "trC": 0.5679013981469518, "j": null, "piL": 1.0, "dL": 2, "prot": 1.0755285551056204e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.5379035445310267, "cert_q95": 0.2228471634717956, "frac_cert_le_102": 1.0}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 76.41525387763977, "res": {"16": {"value": 0.00024991030492713026, "held": 0.0003439596286036964, "ident": 2.3737373899949525e-05, "rse": 0.00666277812850793, "raw": 0.00026326842637035416, "cert": 0.000315485594629521, "factor": 0.0024450914646290734, "lam": 0.010430314033744472, "lamx": 0.0003824456596939109, "rho": 4.265817530603821, "rhox": 0.15641364146348158, "rho6": 4.265817530603821, "rhox6": 0.15641364146348158, "tau": 0.792541436802138, "trC": 0.012249421620108617, "j": 11, "piL": 0.01324424543340748, "dL": 0, "prot": 4.336808689942018e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9966473739218702, "cert_q95": 0.8969349563298766, "frac_cert_le_102": 1.0}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 27.25383996963501, "res": {"32": {"value": 3.3203122646530655e-08, "held": 3.2337463917054923e-08, "ident": 1.7240056911717065e-09, "rse": 0.015179075470159327, "raw": 3.500420743309803e-08, "cert": 3.8647405676984454e-08, "factor": 2.6203433685963626e-05, "lam": 6.68018128044223e-05, "lamx": 1.7603930306086013e-05, "rho": 2.5493534017339865, "rhox": 0.6718176906531107, "rho6": 2.5493534017339865, "rhox6": 0.6718176906531107, "tau": 0.8734209787975958, "trC": 7.532807535491206e-05, "j": 29, "piL": 8.352344487400906e-05, "dL": 0, "prot": 3.3881317890172014e-20, "n_paths": 64, "n_fail": 0, "cert_max": 0.9996842171875807, "cert_q95": 0.9435780007517953, "frac_cert_le_102": 1.0}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 102.2946708202362, "res": {"8": {"value": 0.04830847380875166, "held": 0.09135824094390566, "ident": 0.006734033062518558, "rse": 0.028178993549322236, "raw": 0.04704251453468207, "cert": 0.09834700114989395, "factor": 0.0758932436637606, "lam": 0.1219251598508525, "lamx": 0.013499123886404247, "rho": 1.6065351006873931, "rhox": 0.17786990296805755, "rho6": 1.6065351006873931, "rhox6": 0.17786990296805755, "tau": 0.48660244919287826, "trC": 0.18234667095019533, "j": 4, "piL": 0.23581114995525615, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8921349769949027, "cert_q95": 0.4614563939889001, "frac_cert_le_102": 1.0}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 29.260271787643433, "res": {"32": {"value": 3.4227724467718696e-06, "held": 7.202663671149303e-06, "ident": 3.605853192327277e-07, "rse": 0.014574442723089637, "raw": 3.2920740963307213e-06, "cert": 3.818028226394933e-06, "factor": 0.0003141833334503486, "lam": 0.0007247854238895668, "lamx": 0.0003575080896021846, "rho": 2.3068869246818497, "rhox": 1.1378964175981114, "rho6": 2.3068869246818497, "rhox6": 1.1378964175981114, "tau": 0.8924342710333167, "trC": 0.0012860227701092168, "j": 28, "piL": 0.0013745520838452751, "dL": 0, "prot": 4.0657581468206416e-19, "n_paths": 64, "n_fail": 0, "cert_max": 1.0000797339827414, "cert_q95": 0.9611517736253967, "frac_cert_le_102": 1.0}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 78.7908148765564, "res": {"16": {"value": 0.0001785711877161486, "held": 0.00019994835419697696, "ident": 1.1082882798402108e-05, "rse": 0.009392260972980952, "raw": 0.00016891426520627772, "cert": 0.0003167172364660706, "factor": 0.0018660935949138414, "lam": 0.004485655729894777, "lamx": 0.0002681997716624387, "rho": 2.403767818570688, "rhox": 0.1437225723261869, "rho6": 2.403767818570688, "rhox6": 0.1437225723261869, "tau": 0.5557160340653076, "trC": 0.010687260385303458, "j": 9, "piL": 0.0123628700663042, "dL": 1, "prot": 3.469446951953614e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9160840770726048, "cert_q95": 0.7491451537210918, "frac_cert_le_102": 1.0}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 110.40816736221313, "res": {"8": {"value": 0.027873773949548597, "held": 0.01491915212472832, "ident": 0.0030676170294974344, "rse": 0.02390692655281424, "raw": 0.04650553679857148, "cert": 0.4448360372067037, "factor": 0.15300546448087432, "lam": 0.069451198057969, "lamx": 0.006698340899202528, "rho": 0.45391318730744024, "rhox": 0.043778442305502235, "rho6": 0.4537794217788175, "rhox6": 0.043778944756373374, "tau": 0.061055353944709526, "trC": 0.32837527174017905, "j": null, "piL": 1.0, "dL": 2, "prot": 2.185751579730777e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.2892097287950362, "cert_q95": 0.22703206621469096, "frac_cert_le_102": 1.0}, "16": {"value": 0.003770390970303769, "held": 0.0027516604028627583, "ident": 0.00035877905590824823, "rse": 0.006604270983379036, "raw": 0.03399036455708659, "cert": 0.16340915652491156, "factor": 0.05620608899297424, "lam": 0.003684978562553968, "lamx": 0.002958101160505957, "rho": 0.06556191025877268, "rhox": 0.052629549814001815, "rho6": 0.06556191025877273, "rhox6": 0.05262949994033081, "tau": 0.019438970955010182, "trC": 0.32837527174017905, "j": null, "piL": 1.0, "dL": 2, "prot": 1.726049858596923e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.2892097287950362, "cert_q95": 0.22703206621469096, "frac_cert_le_102": 1.0}, "32": {"value": 0.0009400798899197207, "held": 0.0009116527700412537, "ident": 6.893172772189493e-05, "rse": 0.00807834173773594, "raw": 0.0006902715991507505, "cert": 0.050838404252194706, "factor": 0.017486338797814208, "lam": 0.00186370300518555, "lamx": 0.001856596990346053, "rho": 0.10658051560904865, "rhox": 0.10617414038541491, "rho6": 0.10658051560904881, "rhox6": 0.10617414038541494, "tau": 0.012004659054275342, "trC": 0.32837527174017905, "j": null, "piL": 1.0, "dL": 2, "prot": 6.028164079019405e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.2892097287950362, "cert_q95": 0.22703206621469096, "frac_cert_le_102": 1.0}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 100.78814435005188, "res": {"8": {"value": 0.004714030676014788, "held": 0.004953235501752648, "ident": 0.0003213905013119821, "rse": 0.020578402790970573, "raw": 0.004430725851428249, "cert": 0.007395552189512767, "factor": 0.014804801365125554, "lam": 0.16380979386581196, "lamx": 0.004103580607980057, "rho": 11.064639762859983, "rhox": 0.2771790385277659, "rho6": 11.064639762859983, "rhox6": 0.2771790385277659, "tau": 0.6292740750466282, "trC": 0.034497737419258934, "j": 4, "piL": 0.04600063281306869, "dL": 1, "prot": 2.949029909160572e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9640164033741828, "cert_q95": 0.7426645647417759, "frac_cert_le_102": 1.0}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 82.08818364143372, "res": {"16": {"value": 0.020696749856972334, "held": 0.0540270764879023, "ident": 0.0028780162624007675, "rse": 0.010753346893076157, "raw": 0.01972500476310448, "cert": 0.045602362482737184, "factor": 0.03089166821550334, "lam": 0.07567683199272529, "lamx": 0.029841447647004284, "rho": 2.44974895705846, "rhox": 0.9660031125165331, "rho6": 2.44974895705846, "rhox6": 0.9660031125165331, "tau": 0.4586507701963373, "trC": 0.20312798234207502, "j": 8, "piL": 0.24327188719708884, "dL": 1, "prot": 8.673617379884035e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9431269857155558, "cert_q95": 0.6999919523015796, "frac_cert_le_102": 1.0}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 116.50845503807068, "res": {"8": {"value": 0.36815757411671113, "held": 0.8879651367908108, "ident": 0.04757760170324889, "rse": 0.012995874419847083, "raw": 0.36543651917148257, "cert": 0.7806931940835713, "factor": 0.15300546448087432, "lam": 6.774921463820455, "lamx": 0.01439437062116755, "rho": 44.27895099568369, "rhox": 0.09407749370263077, "rho6": 44.27895099568369, "rhox6": 0.09407749370263077, "tau": 0.4740718460323787, "trC": 0.6559208561621908, "j": null, "piL": 1.0, "dL": 2, "prot": 3.3306690738754696e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7894874878370794, "cert_q95": 0.6408511182907546, "frac_cert_le_102": 1.0}, "16": {"value": 0.04933556225478461, "held": 0.1191760201611453, "ident": 0.00642468970235781, "rse": 0.011679149407498311, "raw": 0.04120028956177893, "cert": 0.28678525496947516, "factor": 0.05620608899297424, "lam": 0.07617633593233977, "lamx": 0.014281465598159935, "rho": 1.3553039767962118, "rhox": 0.25409107543392884, "rho6": 1.3553039767962118, "rhox6": 0.25409107543392884, "tau": 0.17426788086892514, "trC": 0.6559208561621908, "j": null, "piL": 1.0, "dL": 2, "prot": 2.252972114424878e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7894874878370794, "cert_q95": 0.6408511182907546, "frac_cert_le_102": 1.0}, "32": {"value": 0.0037160970401983857, "held": 0.008992633082062149, "ident": 0.0004863559610496344, "rse": 0.002543017323668214, "raw": 0.0025233768781126736, "cert": 0.08922207932383672, "factor": 0.017486338797814208, "lam": 0.0008284776410506188, "lamx": 0.000742587121132591, "rho": 0.047378565097582266, "rhox": 0.04246670098977005, "rho6": 0.047378565097582266, "rhox6": 0.04246670098977005, "tau": 0.042403715724581986, "trC": 0.6559208561621908, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1557595158695477e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7894874878370794, "cert_q95": 0.6408511182907546, "frac_cert_le_102": 1.0}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 38.43154525756836, "res": {"32": {"value": 7.56088089008727e-05, "held": 8.289777792048702e-05, "ident": 4.6078170250987475e-06, "rse": 0.00867386593246688, "raw": 7.522385974173009e-05, "cert": 9.935275769530855e-05, "factor": 0.0007359993077065658, "lam": 0.0009899046257945765, "lamx": 0.000616603139092265, "rho": 1.3449803762441035, "rhox": 0.8377767922277685, "rho6": 1.3449803762441035, "rhox6": 0.8377767922277685, "tau": 0.7480634864807505, "trC": 0.008369111659645188, "j": 21, "piL": 0.009429991129990375, "dL": 1, "prot": 1.951563910473908e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9658426592675622, "cert_q95": 0.8905529887362303, "frac_cert_le_102": 1.0}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 111.62448906898499, "res": {"8": {"value": 0.3036162340016391, "held": 0.7665298583710064, "ident": 0.04244791152465618, "rse": 0.017444536500478523, "raw": 0.28459077967277857, "cert": 0.4842250378704089, "factor": 0.12487036748253721, "lam": 1.8702373170764859, "lamx": 0.0031500596148688574, "rho": 14.977431033331696, "rhox": 0.025226638460156568, "rho6": 14.977431033331696, "rhox6": 0.025226638460156568, "tau": 0.6318104898583108, "trC": 0.5380344763962062, "j": 2, "piL": 0.6689483972278779, "dL": 1, "prot": 2.7755575615628914e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9835081344476333, "cert_q95": 0.8216255382302905, "frac_cert_le_102": 1.0}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 115.99136996269226, "res": {"8": {"value": 0.6945528895371567, "held": 0.5267587102926983, "ident": 0.03649687968678432, "rse": 0.010566947988197834, "raw": 0.6094159572561864, "cert": 1.7029751919052623, "factor": 0.15300546448087432, "lam": 0.24010683831550161, "lamx": 0.010250744506006274, "rho": 1.5692696932763142, "rhox": 0.06699593730711244, "rho6": 1.5692696932763142, "rhox6": 0.06699593730711244, "tau": 0.4042516596598346, "trC": 0.5900610974699032, "j": null, "piL": 1.0, "dL": 2, "prot": 2.2898349882893854e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6685753618426674, "cert_q95": 0.5345246948712337, "frac_cert_le_102": 1.0}, "16": {"value": 0.10537418444152985, "held": 0.08055926148549494, "ident": 0.005577309550577013, "rse": 0.010044490761912973, "raw": 0.1178857128149772, "cert": 0.6255827235570351, "factor": 0.05620608899297424, "lam": 0.02016488270970823, "lamx": 0.0010668047911940172, "rho": 0.35876687154355896, "rhox": 0.018980235243326888, "rho6": 0.35876687154355896, "rhox6": 0.018980235243326888, "tau": 0.16816840297753066, "trC": 0.5900610974699032, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5439038936193583e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6685753618426674, "cert_q95": 0.5345246948712337, "frac_cert_le_102": 1.0}, "32": {"value": 0.010198976148054222, "held": 0.007879171961628567, "ident": 0.0005470419102973596, "rse": 0.004446666744592862, "raw": 0.005634803303857459, "cert": 0.19462573621774426, "factor": 0.017486338797814208, "lam": 0.0009742283786094636, "lamx": 0.0009328986936651773, "rho": 0.0557136854017287, "rhox": 0.05335014404397733, "rho6": 0.0557136854017287, "rhox6": 0.05335014404397733, "tau": 0.053018169439184096, "trC": 0.5900610974699032, "j": null, "piL": 1.0, "dL": 2, "prot": 1.465841337200402e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6685753618426674, "cert_q95": 0.5345246948712337, "frac_cert_le_102": 1.0}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 80.18938064575195, "res": {"16": {"value": 0.024359446713126592, "held": 0.02908372355215453, "ident": 0.0015468248791996072, "rse": 0.013018035021076365, "raw": 0.02745565228386737, "cert": 0.04554808844986018, "factor": 0.02326938290468446, "lam": 0.035037855350233946, "lamx": 0.001156575127181654, "rho": 1.5057492282350264, "rhox": 0.049703730086835214, "rho6": 1.5057492282350264, "rhox6": 0.049703730086835214, "tau": 0.5323508671150605, "trC": 0.12487005895338207, "j": 9, "piL": 0.15415966174353457, "dL": 1, "prot": 7.112366251504909e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9820805118714063, "cert_q95": 0.7203054037701618, "frac_cert_le_102": 1.0}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 110.73098182678223, "res": {"8": {"value": 0.4889428447934895, "held": 0.4689517119849504, "ident": 0.03123927921308831, "rse": 0.013569225079625775, "raw": 0.4659895934181709, "cert": 0.7629081198613776, "factor": 0.10251466185012136, "lam": 0.3419886327102141, "lamx": 0.0064813026148255164, "rho": 3.335997276274577, "rhox": 0.06322317703492326, "rho6": 3.335997276274577, "rhox6": 0.06322317703492326, "tau": 0.6447507388785932, "trC": 0.4726320546196824, "j": 2, "piL": 0.5491856884827929, "dL": 1, "prot": 2.0122792321330962e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9904509599249305, "cert_q95": 0.8266016481645816, "frac_cert_le_102": 1.0}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 52.18822932243347, "res": {"32": {"value": 0.010037714860702774, "held": 0.009997823243344143, "ident": 0.0005056465102268326, "rse": 0.006666019136796354, "raw": 0.00975521793729212, "cert": 0.013273270837600543, "factor": 0.005520530277961998, "lam": 0.006322031342968166, "lamx": 0.006223737432955798, "rho": 1.1451855210731778, "rhox": 1.1273803637670476, "rho6": 1.1451855210731778, "rhox6": 1.1273803637670476, "tau": 0.7552998786028778, "trC": 0.12126816422420322, "j": 15, "piL": 0.12973246153210696, "dL": 1, "prot": 2.688821387764051e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9551192228656196, "cert_q95": 0.9054946756149902, "frac_cert_le_102": 1.0}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 113.79285168647766, "res": {"8": {"value": 0.5381105077308375, "held": 0.590371449665164, "ident": 0.029974800788087234, "rse": 0.014948990673839865, "raw": 0.44132415040378326, "cert": 1.3500989491444522, "factor": 0.15300546448087432, "lam": 0.13981247332475974, "lamx": 0.02364636596089649, "rho": 0.9137743792296797, "rhox": 0.1545458918158592, "rho6": 0.9137743792296797, "rhox6": 0.1545458918158592, "tau": 0.395479033289186, "trC": 0.4953656634911635, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1102230246251565e-15, "n_paths": 64, "n_fail": 0, "cert_max": 0.5470948694984011, "cert_q95": 0.46815067701243285, "frac_cert_le_102": 1.0}, "16": {"value": 0.14827283830912114, "held": 0.16213954441437115, "ident": 0.008261058140096561, "rse": 0.008952114186991888, "raw": 0.1138914038815936, "cert": 0.4959547160122477, "factor": 0.05620608899297424, "lam": 0.029844653119184557, "lamx": 0.010965433966346496, "rho": 0.5309861200788253, "rhox": 0.19509334598458142, "rho6": 0.5309861200788253, "rhox6": 0.19509334598458142, "tau": 0.2967060569089548, "trC": 0.4953656634911635, "j": null, "piL": 1.0, "dL": 2, "prot": 4.440892098500626e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.5470948694984011, "cert_q95": 0.46815067701243285, "frac_cert_le_102": 1.0}, "32": {"value": 0.027657906710593892, "held": 0.030211782515159775, "ident": 0.0015487390772675434, "rse": 0.006683509274659706, "raw": 0.024148092540512978, "cert": 0.15429702275936596, "factor": 0.017486338797814208, "lam": 0.003948872326779389, "lamx": 0.0030200709902894105, "rho": 0.2258261361876963, "rhox": 0.17271030975717566, "rho6": 0.2258261361876963, "rhox6": 0.17271030975717566, "tau": 0.17879421709820942, "trC": 0.4953656634911635, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8388068845354155e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.5470948694984011, "cert_q95": 0.46815067701243285, "frac_cert_le_102": 1.0}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 110.83999633789062, "res": {"8": {"value": 0.4349017346731886, "held": 0.454356920308267, "ident": 0.024368289845034648, "rse": 0.012987170914035, "raw": 0.45149236810607374, "cert": 0.5510364986677043, "factor": 0.08214685521994615, "lam": 0.11621038362859283, "lamx": 0.040657354110110594, "rho": 1.4146662500645026, "rhox": 0.49493500391769774, "rho6": 1.4146662500645026, "rhox6": 0.49493500391769774, "tau": 0.7803943898434349, "trC": 0.38011934372176964, "j": 2, "piL": 0.44007243867828294, "dL": 1, "prot": 1.8041124150158794e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.998613535150937, "cert_q95": 0.9093011565941704, "frac_cert_le_102": 1.0}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 101.92490458488464, "res": {"16": {"value": 0.1094933103483921, "held": 0.10790762917286711, "ident": 0.005865414063383883, "rse": 0.00939785658955331, "raw": 0.10646378376992802, "cert": 0.15571983960790653, "factor": 0.02510552839900435, "lam": 0.028553089951887038, "lamx": 0.015165016445653344, "rho": 1.137322803889657, "rhox": 0.6040508769476753, "rho6": 1.137322803889657, "rhox6": 0.6040508769476753, "tau": 0.6982005460150159, "trC": 0.33461786628966467, "j": 3, "piL": 0.37030654388531414, "dL": 1, "prot": 9.584347204771859e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9388312523705512, "cert_q95": 0.8564989138928139, "frac_cert_le_102": 1.0}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 77.49142098426819, "res": {"32": {"value": 0.06566931823710084, "held": 0.07553075017387169, "ident": 0.0032647475593987844, "rse": 0.005236676360052998, "raw": 0.06965947534364583, "cert": 0.10552481711363873, "factor": 0.011667026749331004, "lam": 0.011908979088755404, "lamx": 0.01163005233084483, "rho": 1.0207381318842244, "rhox": 0.9968308619427573, "rho6": 1.0207381318842244, "rhox6": 0.9968308619427573, "tau": 0.6209598658657348, "trC": 0.4506359973213738, "j": 7, "piL": 0.48126485340990394, "dL": 1, "prot": 7.979727989493313e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9210955511329264, "cert_q95": 0.8440569557239064, "frac_cert_le_102": 1.0}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 114.72773742675781, "res": {"8": {"value": 1.2677667770554226, "held": 1.4803240877419737, "ident": 0.06808597749389449, "rse": 0.010273510854643288, "raw": 1.2994577963496496, "cert": 2.0306663977152652, "factor": 0.15300546448087432, "lam": 0.25296626497401453, "lamx": 0.015111363334731738, "rho": 1.6533152317944522, "rhox": 0.09876355322342528, "rho6": 1.6533152317944522, "rhox6": 0.09876355322342528, "tau": 0.6297079758434599, "trC": 0.7066616794358158, "j": null, "piL": 1.0, "dL": 2, "prot": 5.273559366969494e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7614864500854173, "cert_q95": 0.7196694296772825, "frac_cert_le_102": 1.0}, "16": {"value": 0.41256621780711555, "held": 0.4771684059049133, "ident": 0.022065650063098723, "rse": 0.00720721025392969, "raw": 0.42239806908617084, "cert": 0.7459590848749954, "factor": 0.05620608899297424, "lam": 0.12138425165111832, "lamx": 0.007702705098791261, "rho": 2.15962814395948, "rhox": 0.13704396154932785, "rho6": 2.15962814395948, "rhox6": 0.13704396154932785, "tau": 0.5555482943682419, "trC": 0.7066616794358158, "j": null, "piL": 1.0, "dL": 2, "prot": 3.608224830031759e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7614864500854173, "cert_q95": 0.7196694296772825, "frac_cert_le_102": 1.0}, "32": {"value": 0.08824271675618443, "held": 0.10179585859998486, "ident": 0.0046866663760016265, "rse": 0.006044019364738735, "raw": 0.0839281100491647, "cert": 0.23207615973888746, "factor": 0.017486338797814208, "lam": 0.010599457754603539, "lamx": 0.004081511217614942, "rho": 0.6061564903413899, "rhox": 0.2334114227573545, "rho6": 0.6061564903413899, "rhox6": 0.2334114227573545, "tau": 0.37927446920791524, "trC": 0.7066616794358158, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8735013540549517e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7614864500854173, "cert_q95": 0.7196694296772825, "frac_cert_le_102": 1.0}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 107.55917692184448, "res": {"16": {"value": 0.3929380425190067, "held": 0.44397304225859946, "ident": 0.02017877764861498, "rse": 0.0050271353135138775, "raw": 0.39325909408309695, "cert": 0.5132060554463678, "factor": 0.04201750569678694, "lam": 0.049450843764581566, "lamx": 0.0056357175678624655, "rho": 1.1769105030040623, "rhox": 0.13412784682012732, "rho6": 1.1769105030040623, "rhox6": 0.13412784682012732, "tau": 0.7617660728740976, "trC": 0.6304388393635866, "j": 2, "piL": 0.6827844675727877, "dL": 1, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9655022980336304, "cert_q95": 0.9144501651907946, "frac_cert_le_102": 1.0}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 116.01984119415283, "res": {"8": {"value": 1.2725501496166713, "held": 1.4684337326011168, "ident": 0.06787037488606149, "rse": 0.009402586634718157, "raw": 1.3895548381735294, "cert": 1.5603504014084066, "factor": 0.11756836976719785, "lam": 0.2541772807081441, "lamx": 0.009050986541069915, "rho": 2.161952923319864, "rhox": 0.07698487747165467, "rho6": 2.161952923319864, "rhox6": 0.07698487747165467, "tau": 0.8169175207434863, "trC": 0.7066616794358158, "j": 1, "piL": 0.7683932738356145, "dL": 1, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9922908710505219, "cert_q95": 0.9419677716632191, "frac_cert_le_102": 1.0}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 54.36718201637268, "res": {"32": {"value": 0.02860569795851642, "held": 0.034341615838362066, "ident": 0.0015711328455246842, "rse": 0.005200133434379347, "raw": 0.02850827242047793, "cert": 0.035627849677005184, "factor": 0.009279264832031047, "lam": 0.011366214018371531, "lamx": 0.008014371766738864, "rho": 1.2249045828648575, "rhox": 0.8636860690810435, "rho6": 1.2249045828648575, "rhox6": 0.8636860690810435, "tau": 0.8030318402850548, "trC": 0.2108465856906805, "j": 16, "piL": 0.21806272355272963, "dL": 0, "prot": 4.85722573273506e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9734880583181422, "cert_q95": 0.9379575440694399, "frac_cert_le_102": 1.0}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 120.20513153076172, "res": {"8": {"value": 1.2122621241407856, "held": 1.5889241488311652, "ident": 0.06313354563343544, "rse": 0.011724831740173226, "raw": 1.1092569354067323, "cert": 2.053252983870235, "factor": 0.15300546448087432, "lam": 0.2805489334652055, "lamx": 0.04381467004559927, "rho": 1.83358767229045, "rhox": 0.2863601649408809, "rho6": 1.83358767229045, "rhox6": 0.2863601649408809, "tau": 0.5881058817452931, "trC": 0.701613142993432, "j": null, "piL": 1.0, "dL": 2, "prot": 7.216449660063518e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.8576636057442696, "cert_q95": 0.6868000908819054, "frac_cert_le_102": 1.0}, "16": {"value": 0.3664539128939538, "held": 0.481028775949641, "ident": 0.01903338837489944, "rse": 0.007672803251728252, "raw": 0.31953693880953893, "cert": 0.7542561981564129, "factor": 0.05620608899297424, "lam": 0.049333469265438766, "lamx": 0.01156267652451283, "rho": 0.8777246406809314, "rhox": 0.2057192864986241, "rho6": 0.8777246406809314, "rhox6": 0.2057192864986241, "tau": 0.4826530188112358, "trC": 0.701613142993432, "j": null, "piL": 1.0, "dL": 2, "prot": 4.544975507059235e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.8576636057442696, "cert_q95": 0.6868000908819054, "frac_cert_le_102": 1.0}, "32": {"value": 0.0757061201251634, "held": 0.09942781481429469, "ident": 0.00393786009673348, "rse": 0.00555900633226191, "raw": 0.060359831443872296, "cert": 0.234657483870884, "factor": 0.017486338797814208, "lam": 0.007503243384374042, "lamx": 0.0033614277217588868, "rho": 0.42909173104389053, "rhox": 0.19223164783808633, "rho6": 0.42909173104389053, "rhox6": 0.19223164783808633, "tau": 0.32096943526620053, "trC": 0.701613142993432, "j": null, "piL": 1.0, "dL": 2, "prot": 3.3306690738754696e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.8576636057442696, "cert_q95": 0.6868000908819054, "frac_cert_le_102": 1.0}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 105.5825092792511, "res": {"16": {"value": 0.2562978694393906, "held": 0.3141603616101589, "ident": 0.013930468763476353, "rse": 0.0108161462737819, "raw": 0.2825412797387807, "cert": 0.34485487216786553, "factor": 0.037358998365360926, "lam": 0.08528009143587964, "lamx": 0.03212924979809339, "rho": 2.28271889417011, "rhox": 0.8600136835543071, "rho6": 2.28271889417011, "rhox6": 0.8600136835543071, "tau": 0.7400456387403268, "trC": 0.503862460819838, "j": 3, "piL": 0.5510452258890737, "dL": 1, "prot": 4.2327252813834093e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9708084689978026, "cert_q95": 0.9000886920120572, "frac_cert_le_102": 1.0}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 113.2421441078186, "res": {"8": {"value": 1.0484962383572702, "held": 1.3657885006180006, "ident": 0.05335682116043767, "rse": 0.012407273738517308, "raw": 1.0374454444647756, "cert": 1.3155355220123193, "factor": 0.11764847117210929, "lam": 0.1741715722414881, "lamx": 0.010104127321696809, "rho": 1.4804405914182304, "rhox": 0.08588405119957204, "rho6": 1.4804405914182304, "rhox6": 0.08588405119957204, "tau": 0.795333617585241, "trC": 0.5702355907693848, "j": 2, "piL": 0.6302596669934426, "dL": 1, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9986388698769539, "cert_q95": 0.9304032952421859, "frac_cert_le_102": 1.0}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 74.30670499801636, "res": {"32": {"value": 0.005418217224756262, "held": 0.0031193136786835307, "ident": 0.00025726788159186086, "rse": 0.004338347135582559, "raw": 0.005463108002131173, "cert": 0.007993944204444962, "factor": 0.003231135256111434, "lam": 0.0038580195561033715, "lamx": 0.002842485312924859, "rho": 1.1940136361689706, "rhox": 0.8797172162782493, "rho6": 1.1940136361689706, "rhox6": 0.8797172162782493, "tau": 0.6778317341451955, "trC": 0.11746501404833852, "j": 8, "piL": 0.12540843712782504, "dL": 1, "prot": 1.5612511283791264e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8947841983026539, "cert_q95": 0.8380415028745632, "frac_cert_le_102": 1.0}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 104.38245940208435, "res": {"8": {"value": 0.14044129845734848, "held": 0.07691452825092474, "ident": 0.006417410855236696, "rse": 0.014845448196331608, "raw": 0.141203007282038, "cert": 0.1662630058988717, "factor": 0.04458199083656752, "lam": 0.11866994014412177, "lamx": 0.017867194519189715, "rho": 2.6618358201891925, "rhox": 0.40077157129857227, "rho6": 2.6618358201891925, "rhox6": 0.40077157129857227, "tau": 0.8205539534643136, "trC": 0.175425710446067, "j": 3, "piL": 0.1878812470969631, "dL": 1, "prot": 6.938893903907228e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.988321138443562, "cert_q95": 0.930621801957678, "frac_cert_le_102": 1.0}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 112.87267565727234, "res": {"8": {"value": 0.24545168497333875, "held": 0.1355762787638337, "ident": 0.014931604347345669, "rse": 0.0213045677970351, "raw": 0.23881815532679612, "cert": 1.0344946138175455, "factor": 0.15300546448087432, "lam": 0.07930906529561511, "lamx": 0.004882278937756098, "rho": 0.5183413910391987, "rhox": 0.031909180200334494, "rho6": 0.5183413910391987, "rhox6": 0.031909180200334494, "tau": 0.23589982176034452, "trC": 0.41368704356514086, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8908485888147197e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.525556031326453, "cert_q95": 0.2676266541300327, "frac_cert_le_102": 1.0}, "16": {"value": 0.06409726849792866, "held": 0.03575993846075794, "ident": 0.0038616792943312354, "rse": 0.017793039667322895, "raw": 0.0588142583511452, "cert": 0.3800184295656289, "factor": 0.05620608899297424, "lam": 0.05060488238595533, "lamx": 0.009296727367698801, "rho": 0.9003451991167886, "rhox": 0.1654042744169745, "rho6": 0.9003451991167886, "rhox6": 0.1654042744169745, "tau": 0.16608136959331968, "trC": 0.41368704356514086, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8648277366750676e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.525556031326453, "cert_q95": 0.2676266541300327, "frac_cert_le_102": 1.0}, "32": {"value": 0.011935364210870276, "held": 0.006724798731856425, "ident": 0.000685522128849971, "rse": 0.016440436728736952, "raw": 0.019782900056703252, "cert": 0.11822795586486234, "factor": 0.017486338797814208, "lam": 0.002524413391944405, "lamx": 0.0014870560600870925, "rho": 0.14436489085182067, "rhox": 0.0850410184362306, "rho6": 0.14436489085182067, "rhox6": 0.0850410184362306, "tau": 0.09476558996326073, "trC": 0.41368704356514086, "j": null, "piL": 1.0, "dL": 2, "prot": 1.491862189340054e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.525556031326453, "cert_q95": 0.2676266541300327, "frac_cert_le_102": 1.0}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 102.31620717048645, "res": {"16": {"value": 0.03330979070840997, "held": 0.01894931330384707, "ident": 0.0014910921160724766, "rse": 0.006879551865429614, "raw": 0.03167551636831609, "cert": 0.04123159503952693, "factor": 0.012158728901317365, "lam": 0.03302616195004046, "lamx": 0.00673577509021731, "rho": 2.7162511984671496, "rhox": 0.5539867814214944, "rho6": 2.7162511984671496, "rhox6": 0.5539867814214944, "tau": 0.8046946194352753, "trC": 0.15240008219698997, "j": 4, "piL": 0.16160977164667664, "dL": 1, "prot": 2.862293735361732e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9790037187047329, "cert_q95": 0.9320371669704767, "frac_cert_le_102": 1.0}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 47.0255811214447, "res": {"32": {"value": 8.656772535211056e-06, "held": 1.0383612132649836e-05, "ident": 4.5928062711175215e-07, "rse": 0.007277843452151141, "raw": 8.319850438852903e-06, "cert": 1.4230727146483245e-05, "factor": 0.00020512721524503847, "lam": 0.00017110222587555853, "lamx": 8.145197827460423e-05, "rho": 0.8341273763755104, "rhox": 0.397080310271381, "rho6": 0.8341273763755104, "rhox6": 0.397080310271381, "tau": 0.6079947167515665, "trC": 0.0036826041414465276, "j": 17, "piL": 0.004038442050136695, "dL": 1, "prot": 6.505213034913027e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.901170159516346, "cert_q95": 0.8183609894820949, "frac_cert_le_102": 1.0}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 160.93533992767334, "res": {"8": {"value": 0.00927764072517173, "held": 0.010440966873774575, "ident": 0.0006790319473766106, "rse": 0.018802990277793585, "raw": 0.0064895636578097176, "cert": 0.18220885471214168, "factor": 0.15300546448087432, "lam": 0.0127089399674424, "lamx": 0.002737244685946679, "rho": 0.08306200050149853, "rhox": 0.017889849197437222, "rho6": 0.08306200050149853, "rhox6": 0.017889849197437222, "tau": 0.0481186983275191, "trC": 0.09222940256444209, "j": null, "piL": 1.0, "dL": 2, "prot": 1.682681771697503e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4135025378226225, "cert_q95": 0.3469583119418341, "frac_cert_le_102": 1.0}, "16": {"value": 0.0029465630442041435, "held": 0.004033261737240189, "ident": 0.00019212650509514348, "rse": 0.010974140744623523, "raw": 0.0026891441473908344, "cert": 0.06693386499629694, "factor": 0.05620608899297424, "lam": 0.005573631825611686, "lamx": 0.005362198459350976, "rho": 0.0991641995640079, "rhox": 0.09540244758928611, "rho6": 0.0991641995640079, "rhox6": 0.09540244758928611, "tau": 0.037062483778923364, "trC": 0.09222940256444209, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5699247457590104e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4135025378226225, "cert_q95": 0.3469583119418341, "frac_cert_le_102": 1.0}, "32": {"value": 0.0015181988774128072, "held": 0.0021232906863453216, "ident": 9.870338003940845e-05, "rse": 0.010084398788758341, "raw": 0.0015962458062805294, "cert": 0.020823869109959047, "factor": 0.017486338797814208, "lam": 0.0036099819494056972, "lamx": 0.0035687666357638245, "rho": 0.20644584273163832, "rhox": 0.2040888419827437, "rho6": 0.20644584273163832, "rhox6": 0.2040888419827437, "tau": 0.061201735987172885, "trC": 0.09222940256444209, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3509159069169385e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4135025378226225, "cert_q95": 0.3469583119418341, "frac_cert_le_102": 1.0}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 147.18230962753296, "res": {"8": {"value": 0.0029576665267567175, "held": 0.003215371387031708, "ident": 0.00017169750859031174, "rse": 0.024716945415612642, "raw": 0.0027503040482847714, "cert": 0.003631323110309988, "factor": 0.011066329933325469, "lam": 0.04207202162948384, "lamx": 0.003421403113924055, "rho": 3.8018043816664933, "rhox": 0.3091723393878527, "rho6": 3.8018043816664933, "rhox6": 0.3091723393878527, "tau": 0.7909398046207723, "trC": 0.019616293323755342, "j": 5, "piL": 0.022527885935698277, "dL": 1, "prot": 1.0408340855860843e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9199698851543334, "cert_q95": 0.8509901721738706, "frac_cert_le_102": 1.0}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 128.17230820655823, "res": {"16": {"value": 0.00020026823174427473, "held": 0.00024096822989482305, "ident": 1.0524131337734585e-05, "rse": 0.012567698486618538, "raw": 0.00020354406432819447, "cert": 0.00026738448592470007, "factor": 0.001570368298828691, "lam": 0.002463080914882461, "lamx": 0.0010332795618527035, "rho": 1.5684734063465418, "rhox": 0.6579854946278576, "rho6": 1.5684734063465418, "rhox6": 0.6579854946278576, "tau": 0.7361851841227772, "trC": 0.009103275090951978, "j": 9, "piL": 0.010403689979740078, "dL": 1, "prot": 2.6020852139652106e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9907305554002734, "cert_q95": 0.8915229443996903, "frac_cert_le_102": 1.0}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 97.40250062942505, "res": {"32": {"value": 3.267637438075444e-05, "held": 3.881331829635888e-05, "ident": 1.59173346856269e-06, "rse": 0.0038125434292910054, "raw": 3.4923237824406616e-05, "cert": 4.393924298171007e-05, "factor": 0.00033675228144224885, "lam": 0.0009401362158951024, "lamx": 2.5626606360867002e-05, "rho": 2.7917738578300635, "rhox": 0.07609928060802706, "rho6": 2.7917738578300635, "rhox6": 0.07609928060802706, "tau": 0.7437219027880657, "trC": 0.006355492779133928, "j": 18, "piL": 0.0066298105408942746, "dL": 0, "prot": 1.4094628242311558e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9614989129938325, "cert_q95": 0.9103243465789744, "frac_cert_le_102": 1.0}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 122.28724122047424, "res": {"16": {"value": 0.0007607557139338345, "held": 0.0009371531056474639, "ident": 3.7939176721556934e-05, "rse": 0.006704288495706339, "raw": 0.0007248845034245194, "cert": 0.0008987775201253431, "factor": 0.002990560443295706, "lam": 0.025261411481853374, "lamx": 0.0021393100953429746, "rho": 8.4470492942167, "rhox": 0.7153542407540766, "rho6": 8.4470492942167, "rhox6": 0.7153542407540766, "tau": 0.8352159992605854, "trC": 0.015189256390935567, "j": 11, "piL": 0.01619886906785174, "dL": 0, "prot": 6.071532165918825e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9988566197105462, "cert_q95": 0.9286669803242503, "frac_cert_le_102": 1.0}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 34.56353306770325, "res": {"32": {"value": 5.849998047207768e-10, "held": 7.242825369261677e-10, "ident": 1.5984039423262854e-11, "rse": 0.008287320880540275, "raw": 6.180653943860969e-10, "cert": 1.1251549162713417e-09, "factor": 1.945878198706727e-06, "lam": 8.49343807943937e-06, "lamx": 4.6836023490837666e-07, "rho": 4.364835417285777, "rhox": 0.24069350035354686, "rho6": 4.364835417285777, "rhox6": 0.24069350035354686, "tau": 0.5218286773917625, "trC": 1.5741385233249066e-05, "j": 23, "piL": 1.8972312437390586e-05, "dL": 1, "prot": 3.8116482626443515e-21, "n_paths": 64, "n_fail": 0, "cert_max": 0.8972686894185152, "cert_q95": 0.7537570447913952, "frac_cert_le_102": 1.0}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 159.0226390361786, "res": {"8": {"value": 0.07624996877286251, "held": 0.096596266791809, "ident": 0.006283099740063041, "rse": 0.01894095699949637, "raw": 0.04119063643963451, "cert": 0.801538192371886, "factor": 0.15300546448087432, "lam": 0.054459044538137186, "lamx": 0.0007160351409274766, "rho": 0.3559287553742537, "rhox": 0.004679801099633151, "rho6": 0.3559287553742537, "rhox6": 0.004679801099633151, "tau": 0.09196386438740611, "trC": 0.4465291340597608, "j": null, "piL": 1.0, "dL": 2, "prot": 2.489328188026718e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.3601747037747717, "cert_q95": 0.31003195222498975, "frac_cert_le_102": 1.0}, "16": {"value": 0.011099906034183584, "held": 0.012549502528393533, "ident": 0.0007001596018303355, "rse": 0.009003001339334267, "raw": 0.004809297349948458, "cert": 0.2944426012794683, "factor": 0.05620608899297424, "lam": 0.005230531927561581, "lamx": 0.005216811662152712, "rho": 0.09305988054453314, "rhox": 0.09281577415580033, "rho6": 0.09305988054453314, "rhox6": 0.09281577415580033, "tau": 0.027897409819544302, "trC": 0.4465291340597608, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3660947373317356e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.3601747037747717, "cert_q95": 0.31003195222498975, "frac_cert_le_102": 1.0}, "32": {"value": 0.0038685181858580534, "held": 0.004153528922392274, "ident": 0.0002193268711239257, "rse": 0.015471938833357632, "raw": 0.0016591175320455715, "cert": 0.09160436484250124, "factor": 0.017486338797814208, "lam": 0.002904111986872466, "lamx": 0.002901549058365516, "rho": 0.16607890424926916, "rhox": 0.16593233677527797, "rho6": 0.16607890424926916, "rhox6": 0.16593233677527797, "tau": 0.028089444754395024, "trC": 0.4465291340597608, "j": null, "piL": 1.0, "dL": 2, "prot": 8.803721640582296e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.3601747037747717, "cert_q95": 0.31003195222498975, "frac_cert_le_102": 1.0}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 150.46120882034302, "res": {"8": {"value": 0.018804392117699787, "held": 0.01848789550192093, "ident": 0.0009837645760376248, "rse": 0.021462251067609336, "raw": 0.019348158697596797, "cert": 0.030946549190602936, "factor": 0.02615873585079867, "lam": 0.09900269398181535, "lamx": 0.0117218398296981, "rho": 3.7846895410579497, "rhox": 0.44810421637176373, "rho6": 3.7846895410579497, "rhox6": 0.44810421637176373, "tau": 0.6079597477579141, "trC": 0.06185853090762618, "j": 4, "piL": 0.08127892925069587, "dL": 1, "prot": 3.642919299551295e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9731651574290755, "cert_q95": 0.6767888455068669, "frac_cert_le_102": 1.0}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 70.6231164932251, "res": {"16": {"value": 8.400807630279631e-08, "held": 1.3546329168302058e-07, "ident": 2.423488423195623e-09, "rse": 0.012291998818628287, "raw": 9.017973517902104e-08, "cert": 1.1453815438495485e-07, "factor": 2.9811942133825673e-05, "lam": 9.655180597265169e-05, "lamx": 5.304383082163803e-05, "rho": 3.2386956052454106, "rhox": 1.7792812888044836, "rho6": 3.238695215940986, "rhox6": 1.779281038428143, "tau": 0.7332989684379845, "trC": 0.00011085865516873039, "j": 11, "piL": 0.0001267007540687591, "dL": 1, "prot": 3.7269449679189215e-20, "n_paths": 64, "n_fail": 0, "cert_max": 0.9328385859276764, "cert_q95": 0.8557811233308258, "frac_cert_le_102": 1.0}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 151.5802662372589, "res": {"8": {"value": 0.0008971895453023607, "held": 0.0023474130512386904, "ident": 2.3522281218241483e-05, "rse": 0.04112950353455246, "raw": 0.0008863231709892757, "cert": 0.028987908506228677, "factor": 0.15300546448087432, "lam": 0.0076419384592372784, "lamx": 0.0034017846165274824, "rho": 0.0499455263585865, "rhox": 0.02223309231516176, "rho6": 0.04994268859663836, "rhox6": 0.022231782017233446, "tau": 0.031104129586408655, "trC": 0.004942588377648288, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5937771935536915e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.05723526264370141, "cert_q95": 0.0561246490380986, "frac_cert_le_102": 1.0}, "16": {"value": 0.0004002440350872536, "held": 0.0010607242432864117, "ident": 1.0558910786261978e-05, "rse": 0.02840844842829594, "raw": 0.00040996117558137857, "cert": 0.010648619451267678, "factor": 0.05620608899297424, "lam": 0.0025855317174651306, "lamx": 0.002323504762687895, "rho": 0.04600091847323378, "rhox": 0.041339022236155466, "rho6": 0.04600091692337168, "rhox6": 0.041339115857522785, "tau": 0.038008550726538456, "trC": 0.004942588377648288, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1600963245594897e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.05723526264370141, "cert_q95": 0.0561246490380986, "frac_cert_le_102": 1.0}, "32": {"value": 0.00013941226793891238, "held": 0.0003713306207168943, "ident": 3.6761697899103745e-06, "rse": 0.017736104195425463, "raw": 0.0001645535377185448, "cert": 0.0033129038292832773, "factor": 0.017486338797814208, "lam": 0.0009062419291866442, "lamx": 0.0008969469805438062, "rho": 0.051825710325361214, "rhox": 0.051294155449848916, "rho6": 0.05182570953311848, "rhox6": 0.05129415722977118, "tau": 0.042534587911714515, "trC": 0.004942588377648288, "j": null, "piL": 1.0, "dL": 2, "prot": 8.131516293641283e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.05723526264370141, "cert_q95": 0.0561246490380986, "frac_cert_le_102": 1.0}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 98.71816682815552, "res": {"8": {"value": 5.520293501280047e-06, "held": 8.386861792553463e-06, "ident": 1.4312259686321521e-07, "rse": 0.013744634315211333, "raw": 5.579424471952638e-06, "cert": 8.139488359254713e-06, "factor": 0.0002858940466910225, "lam": 0.000743001310032727, "lamx": 9.736151029053723e-05, "rho": 2.598869471513407, "rhox": 0.34055102377056434, "rho6": 2.598869133653063, "rhox6": 0.34055098086715413, "tau": 0.6844512018513116, "trC": 0.0007314095140390922, "j": 4, "piL": 0.0008883136450756771, "dL": 1, "prot": 3.7947076036992655e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.9318721711295076, "cert_q95": 0.7164665200718009, "frac_cert_le_102": 1.0}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 34.613811016082764, "res": {"32": {"value": 3.9681020229921256e-06, "held": 2.8471616621073924e-06, "ident": 1.1633136159656461e-07, "rse": 0.008346638593507262, "raw": 4.091595938865569e-06, "cert": 5.186170744898285e-06, "factor": 0.00011934530604743379, "lam": 0.0001913713261225499, "lamx": 1.7751698877207963e-05, "rho": 1.6035094505224141, "rhox": 0.14874232984205135, "rho6": 1.6035094505224141, "rhox6": 0.14874232984205135, "tau": 0.768575728416976, "trC": 0.0012682498027817434, "j": 23, "piL": 0.0013426346930336302, "dL": 0, "prot": 3.7947076036992655e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.9668721518951875, "cert_q95": 0.8994492036366573, "frac_cert_le_102": 1.0}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 119.65870976448059, "res": {"16": {"value": 0.0005081010474005838, "held": 0.00033335767825832163, "ident": 1.681521105520779e-05, "rse": 0.019532169552388127, "raw": 0.0005070192780691006, "cert": 0.0008938658786946941, "factor": 0.0021313200413441693, "lam": 0.011020369479497118, "lamx": 0.0003398080267287955, "rho": 5.170677920593686, "rhox": 0.15943547667035834, "rho6": 5.170677920593686, "rhox6": 0.15943547667035834, "tau": 0.568094627396992, "trC": 0.013887784597708295, "j": 8, "piL": 0.016784145325585333, "dL": 1, "prot": 5.421010862427522e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9173372748714894, "cert_q95": 0.7518933975674289, "frac_cert_le_102": 1.0}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 147.1164927482605, "res": {"8": {"value": 0.04341921552534392, "held": 0.015136593418534312, "ident": 0.0009399493151276727, "rse": 0.012017693019537388, "raw": 0.03040833707779996, "cert": 0.705676281160606, "factor": 0.15300546448087432, "lam": 0.011656854766022984, "lamx": 0.005625273535612704, "rho": 0.07618587222079308, "rhox": 0.03676518060775445, "rho6": 0.07618587222079308, "rhox6": 0.03676518060775445, "tau": 0.05995675513665684, "trC": 0.10246118477768298, "j": null, "piL": 1.0, "dL": 2, "prot": 4.5102810375396984e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.10133899451891437, "cert_q95": 0.06652939669262481, "frac_cert_le_102": 1.0}, "16": {"value": 0.012372784215275597, "held": 0.004364246076086584, "ident": 0.0002683342782193395, "rse": 0.004243939747253341, "raw": 0.00687567179131242, "cert": 0.2592280216508348, "factor": 0.05620608899297424, "lam": 0.0028740662408630185, "lamx": 0.0027629943051098475, "rho": 0.05113442853535454, "rhox": 0.0491582736784127, "rho6": 0.05113442853535454, "rhox6": 0.0491582736784127, "tau": 0.04659436686856396, "trC": 0.10246118477768298, "j": null, "piL": 1.0, "dL": 2, "prot": 3.209238430557093e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.10133899451891437, "cert_q95": 0.06652939669262481, "frac_cert_le_102": 1.0}, "32": {"value": 0.0035863617513541483, "held": 0.001282399619239887, "ident": 7.836964509863072e-05, "rse": 0.0018895588515379703, "raw": 0.0027157403304409484, "cert": 0.0806487178469264, "factor": 0.017486338797814208, "lam": 0.0008192571436840263, "lamx": 0.0007970779941223966, "rho": 0.046851267904430255, "rhox": 0.04558289778887455, "rho6": 0.046851267904430255, "rhox6": 0.04558289778887455, "tau": 0.04374109170026028, "trC": 0.10246118477768298, "j": null, "piL": 1.0, "dL": 2, "prot": 3.122502256758253e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.10133899451891437, "cert_q95": 0.06652939669262481, "frac_cert_le_102": 1.0}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 140.6334216594696, "res": {"8": {"value": 0.011637511432710348, "held": 0.006317257815018521, "ident": 0.0003466376847045026, "rse": 0.016242037703807628, "raw": 0.011980494881283946, "cert": 0.018125334137776866, "factor": 0.012857752289128655, "lam": 0.05825980004018778, "lamx": 0.0007501498275361354, "rho": 4.531103005417748, "rhox": 0.05834222114936791, "rho6": 4.531103005417748, "rhox6": 0.05834222114936791, "tau": 0.6382364437508447, "trC": 0.04224050693145525, "j": 3, "piL": 0.05418624178989933, "dL": 1, "prot": 2.6020852139652106e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9937194274539535, "cert_q95": 0.7506327522809082, "frac_cert_le_102": 1.0}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 95.75084376335144, "res": {"32": {"value": 0.004577198349765536, "held": 0.004786911918227783, "ident": 0.00018942317519342848, "rse": 0.00991235420057623, "raw": 0.004510874150908881, "cert": 0.006487663647972563, "factor": 0.003236324002692441, "lam": 0.0031217175124821474, "lamx": 0.0027006641235552973, "rho": 0.9645874485635717, "rhox": 0.8344850890419178, "rho6": 0.9645874485635717, "rhox6": 0.8344850890419178, "tau": 0.7061545599979471, "trC": 0.08288603215751267, "j": 13, "piL": 0.0892011803242104, "dL": 1, "prot": 1.691355389077387e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9103301335542121, "cert_q95": 0.8503290189434811, "frac_cert_le_102": 1.0}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 120.62202739715576, "res": {"16": {"value": 0.034765936600762326, "held": 0.03922933803201633, "ident": 0.0015544187504525418, "rse": 0.013902894594035445, "raw": 0.03352920053194649, "cert": 0.04245823697624915, "factor": 0.014975667444279627, "lam": 0.0204672469347598, "lamx": 0.0033428304509737017, "rho": 1.3667001494866817, "rhox": 0.22321746015070526, "rho6": 1.3667001494866817, "rhox6": 0.22321746015070526, "tau": 0.8161899633695435, "trC": 0.12717173283882308, "j": 7, "piL": 0.13727695157256325, "dL": 1, "prot": 2.7755575615628914e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9932259198832547, "cert_q95": 0.9415876997692769, "frac_cert_le_102": 1.0}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 149.33532190322876, "res": {"8": {"value": 0.3545351677404849, "held": 0.45411165038579826, "ident": 0.02447018423599834, "rse": 0.020134704160120722, "raw": 0.3239919222250571, "cert": 1.1907079770889444, "factor": 0.15300546448087432, "lam": 0.14918393145326514, "lamx": 0.11721451251290363, "rho": 0.9750235519981257, "rhox": 0.7660805639236201, "rho6": 0.9750235519981257, "rhox6": 0.7660805639236201, "tau": 0.3006448440469965, "trC": 0.5319570112443863, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1171619185290638e-15, "n_paths": 64, "n_fail": 0, "cert_max": 0.5208569736632397, "cert_q95": 0.36279758546898583, "frac_cert_le_102": 1.0}, "16": {"value": 0.08108329449837776, "held": 0.10390184456846517, "ident": 0.005172033135596615, "rse": 0.011007903153890915, "raw": 0.07388168226973371, "cert": 0.4374029303592041, "factor": 0.05620608899297424, "lam": 0.0178183447057544, "lamx": 0.009568834101480427, "rho": 0.317018049556547, "rhox": 0.1702455067221726, "rho6": 0.317018049556547, "rhox6": 0.1702455067221726, "tau": 0.17298219140346152, "trC": 0.5319570112443863, "j": null, "piL": 1.0, "dL": 2, "prot": 3.608224830031759e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.5208569736632397, "cert_q95": 0.36279758546898583, "frac_cert_le_102": 1.0}, "32": {"value": 0.01320869329445351, "held": 0.016481051261672697, "ident": 0.0006467484912659835, "rse": 0.007764435563995664, "raw": 0.009986157239387627, "cert": 0.13608091166730793, "factor": 0.017486338797814208, "lam": 0.0024955909081269736, "lamx": 0.0018283207492509382, "rho": 0.1427166050585113, "rhox": 0.10455709284778802, "rho6": 0.1427166050585113, "rhox6": 0.10455709284778802, "tau": 0.06952804185765629, "trC": 0.5319570112443863, "j": null, "piL": 1.0, "dL": 2, "prot": 1.739060284666749e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.5208569736632397, "cert_q95": 0.36279758546898583, "frac_cert_le_102": 1.0}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 138.8491849899292, "res": {"8": {"value": 0.2490950833224975, "held": 0.3428811659616803, "ident": 0.01180349906895462, "rse": 0.019735286090857614, "raw": 0.2814581849974608, "cert": 0.33898094050883265, "factor": 0.06902050338056856, "lam": 0.25952050336718335, "lamx": 0.05404567166627511, "rho": 3.7600494151169364, "rhox": 0.7830379237931009, "rho6": 3.7600494151169364, "rhox6": 0.7830379237931009, "tau": 0.7213445047079525, "trC": 0.2370772713743777, "j": 3, "piL": 0.29087212138953894, "dL": 1, "prot": 1.249000902703301e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9577548752543685, "cert_q95": 0.8429028886766256, "frac_cert_le_102": 1.0}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 48.81930708885193, "res": {"32": {"value": 2.211049376630954e-05, "held": 4.236333304670259e-05, "ident": 1.1294434503906908e-06, "rse": 0.005871345645270939, "raw": 2.263544750683943e-05, "cert": 3.378913468111695e-05, "factor": 0.00028424581546692454, "lam": 0.00038869302596718995, "lamx": 0.00019590358175278197, "rho": 1.3674538192539165, "rhox": 0.6892048047601874, "rho6": 1.3674538192539165, "rhox6": 0.6892048047601874, "tau": 0.656471538146877, "trC": 0.006052774715081795, "j": 15, "piL": 0.0066797766634727265, "dL": 1, "prot": 1.3010426069826053e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9296514347250553, "cert_q95": 0.8557870681467745, "frac_cert_le_102": 1.0}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 147.89871621131897, "res": {"8": {"value": 0.029641110174884376, "held": 0.04669601897851716, "ident": 0.002311699230994435, "rse": 0.008313464718574276, "raw": 0.036349731710654684, "cert": 0.4727804754227588, "factor": 0.15300546448087432, "lam": 0.01273089396339702, "lamx": 0.0035425449080547797, "rho": 0.08320548554648767, "rhox": 0.023153061363358023, "rho6": 0.08320548554648767, "rhox6": 0.023153061363358023, "tau": 0.06235212995186391, "trC": 0.24231097959201967, "j": null, "piL": 1.0, "dL": 2, "prot": 6.938893903907228e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.08880962974098557, "cert_q95": 0.06472213665174807, "frac_cert_le_102": 1.0}, "16": {"value": 0.008224605018723564, "held": 0.01301548299219574, "ident": 0.0006489145850622596, "rse": 0.0034751492763579897, "raw": 0.01613949445581162, "cert": 0.17367446035938078, "factor": 0.05620608899297424, "lam": 0.00301003407701204, "lamx": 0.00192655473212638, "rho": 0.05355352295350588, "rhox": 0.03427661960908184, "rho6": 0.05355352295350588, "rhox6": 0.03427661960908184, "tau": 0.04764650785533893, "trC": 0.24231097959201967, "j": null, "piL": 1.0, "dL": 2, "prot": 5.551115123125783e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.08880962974098557, "cert_q95": 0.06472213665174807, "frac_cert_le_102": 1.0}, "32": {"value": 0.002076949725482721, "held": 0.003324807033948537, "ident": 0.0001633198417864927, "rse": 0.0014520688754475323, "raw": 0.001619641072730101, "cert": 0.05403205433402958, "factor": 0.017486338797814208, "lam": 0.0008673200036767791, "lamx": 0.0008673146233669617, "rho": 0.049599862710265806, "rhox": 0.04959955502379812, "rho6": 0.049599862710265806, "rhox6": 0.04959955502379812, "tau": 0.038544904023295246, "trC": 0.24231097959201967, "j": null, "piL": 1.0, "dL": 2, "prot": 3.165870343657673e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.08880962974098557, "cert_q95": 0.06472213665174807, "frac_cert_le_102": 1.0}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 83.16153883934021, "res": {"16": {"value": 0.0004271205212926755, "held": 0.0007912278455260485, "ident": 2.1805107401793668e-05, "rse": 0.009125465115361778, "raw": 0.0004228048338521754, "cert": 0.0006459335083550452, "factor": 0.0018998361575558373, "lam": 0.0024082237214905194, "lamx": 0.00014530065134564144, "rho": 1.2675954775956728, "rhox": 0.07648062216721495, "rho6": 1.2675954775956728, "rhox6": 0.07648062216721495, "tau": 0.6574852329145088, "trC": 0.017456456005364697, "j": 6, "piL": 0.019948279654336293, "dL": 1, "prot": 5.421010862427522e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9488355985906597, "cert_q95": 0.8160658460615138, "frac_cert_le_102": 1.0}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 93.11294031143188, "res": {"8": {"value": 0.0026788069348528953, "held": 0.005096913215451609, "ident": 0.0001427613498424405, "rse": 0.013771812972501348, "raw": 0.0027571088946318958, "cert": 0.0035376847768726306, "factor": 0.008302542423697127, "lam": 0.02972674685375707, "lamx": 0.0007325372601252767, "rho": 3.580439019367242, "rhox": 0.0882304748042561, "rho6": 3.580439019367242, "rhox6": 0.0882304748042561, "tau": 0.753626117230315, "trC": 0.022816215050145458, "j": 4, "piL": 0.025797185387916075, "dL": 1, "prot": 9.540979117872439e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9961721041297934, "cert_q95": 0.8913140952180884, "frac_cert_le_102": 1.0}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 49.6900053024292, "res": {"32": {"value": 0.006180472822888297, "held": 0.015328625826518932, "ident": 0.00022856138842248036, "rse": 0.009030227145254957, "raw": 0.006230940592626877, "cert": 0.009944190895406215, "factor": 0.004151216830898989, "lam": 0.004410640867633013, "lamx": 0.0007177821015099534, "rho": 1.062493492222097, "rhox": 0.17290884353889804, "rho6": 1.062493492222097, "rhox6": 0.17290884353889804, "tau": 0.6280328240909074, "trC": 0.08766880854173585, "j": 15, "piL": 0.09755359552612623, "dL": 1, "prot": 1.9081958235744878e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8987770113119591, "cert_q95": 0.8315753183937141, "frac_cert_le_102": 1.0}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 82.18580889701843, "res": {"16": {"value": 0.08263308008492429, "held": 0.20295004739501601, "ident": 0.0036434672107369843, "rse": 0.010931515712507379, "raw": 0.07509921912775844, "cert": 0.1171189819068226, "factor": 0.023300716280212776, "lam": 0.039994354353390375, "lamx": 0.0017670777371978459, "rho": 1.7164431287184945, "rhox": 0.07583791484978802, "rho6": 1.7164431287184945, "rhox6": 0.07583791484978802, "tau": 0.7131807109306257, "trC": 0.21925323261469448, "j": 6, "piL": 0.24465752094223414, "dL": 1, "prot": 6.245004513516506e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9678673680416557, "cert_q95": 0.8861275988951884, "frac_cert_le_102": 1.0}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 106.2890977859497, "res": {"8": {"value": 0.623835358844917, "held": 1.2405723454493087, "ident": 0.022161366053327164, "rse": 0.012214691986104023, "raw": 0.667258935230857, "cert": 1.8251292048184224, "factor": 0.15300546448087432, "lam": 0.3258628112709703, "lamx": 0.016581872685743425, "rho": 2.1297462308066986, "rhox": 0.10837438219610881, "rho6": 2.1297462308066986, "rhox6": 0.10837438219610881, "tau": 0.34035372123552043, "trC": 0.42555831674144173, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5005358067199381e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4618278057507687, "cert_q95": 0.41050396956628515, "frac_cert_le_102": 1.0}, "16": {"value": 0.16761586130739398, "held": 0.3374517592159765, "ident": 0.0059660406297424974, "rse": 0.006281255437727689, "raw": 0.1736078744482587, "cert": 0.6704556262598286, "factor": 0.05620608899297424, "lam": 0.03965253694068638, "lamx": 0.009467835151487736, "rho": 0.7054847197363785, "rhox": 0.16844856707021932, "rho6": 0.7054847197363785, "rhox6": 0.16844856707021932, "tau": 0.24942716903511972, "trC": 0.42555831674144173, "j": null, "piL": 1.0, "dL": 2, "prot": 1.457167719820518e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.4618278057507687, "cert_q95": 0.41050396956628515, "frac_cert_le_102": 1.0}, "32": {"value": 0.027514351413973813, "held": 0.0551669346074659, "ident": 0.0009832946153629642, "rse": 0.007225015176335253, "raw": 0.027641964865439992, "cert": 0.20858619483639113, "factor": 0.017486338797814208, "lam": 0.0027853730778538734, "lamx": 0.0018366114994014524, "rho": 0.15928852288976839, "rhox": 0.10503122012202055, "rho6": 0.15928852288976839, "rhox6": 0.10503122012202055, "tau": 0.13213737954094484, "trC": 0.42555831674144173, "j": null, "piL": 1.0, "dL": 2, "prot": 8.673617379884035e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.4618278057507687, "cert_q95": 0.41050396956628515, "frac_cert_le_102": 1.0}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 39.374494791030884, "res": {"32": {"value": 0.003007981521852657, "held": 0.0032479094333275173, "ident": 3.0410151586904513e-05, "rse": 0.013218534974093366, "raw": 0.0030636279178047985, "cert": 0.005496428421434588, "factor": 0.002021119669979511, "lam": 0.0034029250839156273, "lamx": 0.0034010956709293796, "rho": 1.683683125972508, "rhox": 1.6827779776958274, "rho6": 1.683683125972508, "rhox6": 1.6827779776958274, "tau": 0.5350795721905326, "trC": 0.02811953826400724, "j": 19, "piL": 0.03259055467841962, "dL": 1, "prot": 6.5052130349130266e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.8754508609598296, "cert_q95": 0.7735222978445504, "frac_cert_le_102": 1.0}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 104.43959474563599, "res": {"8": {"value": 0.6158349867628021, "held": 1.2275222459464883, "ident": 0.02199591174252235, "rse": 0.010679784874434453, "raw": 0.6391488301696644, "cert": 0.8629592459197698, "factor": 0.0723441824838672, "lam": 0.15837377094141258, "lamx": 0.004644754311691611, "rho": 2.1891707875298754, "rhox": 0.06420356346866445, "rho6": 2.1891707875298754, "rhox6": 0.06420356346866445, "tau": 0.7144622265792734, "trC": 0.42555831674144173, "j": 1, "piL": 0.47282090694813206, "dL": 1, "prot": 1.5439038936193583e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9843188748605406, "cert_q95": 0.8592316143960709, "frac_cert_le_102": 1.0}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 102.80204701423645, "res": {"8": {"value": 0.3181407261575851, "held": 0.3423312503048637, "ident": 0.004168016384539924, "rse": 0.016967888234444162, "raw": 0.34738585026530566, "cert": 2.1879589697330384, "factor": 0.15300546448087432, "lam": 0.19602799180162878, "lamx": 0.0048230438950999455, "rho": 1.281182946417788, "rhox": 0.031522036885831786, "rho6": 1.281182946417788, "rhox6": 0.031522036885831786, "tau": 0.14978634559096157, "trC": 0.1818654705811353, "j": null, "piL": 1.0, "dL": 2, "prot": 5.898059818321144e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.2033362925707703, "cert_q95": 0.18533606135733538, "frac_cert_le_102": 1.0}, "16": {"value": 0.08842514356325404, "held": 0.09421431322351106, "ident": 0.0011398029677435985, "rse": 0.009436055387749477, "raw": 0.10152565755587678, "cert": 0.8037400296978507, "factor": 0.05620608899297424, "lam": 0.01554176097186306, "lamx": 0.0010413101546757706, "rho": 0.27651383062439694, "rhox": 0.01852664316860642, "rho6": 0.27651383062439694, "rhox6": 0.01852664316860642, "tau": 0.11150546831661753, "trC": 0.1818654705811353, "j": null, "piL": 1.0, "dL": 2, "prot": 3.469446951953614e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.2033362925707703, "cert_q95": 0.18533606135733538, "frac_cert_le_102": 1.0}, "32": {"value": 0.01443011740827354, "held": 0.015359887104923125, "ident": 0.00018600982349854843, "rse": 0.006895679249990596, "raw": 0.01570162024880729, "cert": 0.2500524536837758, "factor": 0.017486338797814208, "lam": 0.0010798892156294014, "lamx": 0.001030278175906351, "rho": 0.06175616451880639, "rhox": 0.05891903318464445, "rho6": 0.06175616451880639, "rhox6": 0.05891903318464445, "tau": 0.058490689559333245, "trC": 0.1818654705811353, "j": null, "piL": 1.0, "dL": 2, "prot": 3.382710778154774e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.2033362925707703, "cert_q95": 0.18533606135733538, "frac_cert_le_102": 1.0}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 86.97131538391113, "res": {"16": {"value": 0.06519767502762595, "held": 0.07661674803515989, "ident": 0.0008200931073296126, "rse": 0.010690026864517668, "raw": 0.0640048215082873, "cert": 0.10278639990438264, "factor": 0.010367631414182203, "lam": 0.016200066536972542, "lamx": 0.003820020600116249, "rho": 1.5625619671251016, "rhox": 0.36845644366665325, "rho6": 1.5625619671251016, "rhox6": 0.36845644366665325, "tau": 0.6382411083906127, "trC": 0.12393638935128073, "j": 4, "piL": 0.13780310088017178, "dL": 1, "prot": 3.5561831257524545e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.933464848145554, "cert_q95": 0.8499383388398501, "frac_cert_le_102": 1.0}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 100.72142791748047, "res": {"8": {"value": 0.3167435434541279, "held": 0.3436058233056408, "ident": 0.004108744264139701, "rse": 0.015612633361599902, "raw": 0.31801160507432374, "cert": 0.43990925108664597, "factor": 0.03076315425611407, "lam": 0.08354886213039014, "lamx": 0.026231479880003985, "rho": 2.7158743682398923, "rhox": 0.8526914913086512, "rho6": 2.7158743682398923, "rhox6": 0.8526914913086512, "tau": 0.734392100874498, "trC": 0.18186547058113534, "j": 1, "piL": 0.20105918674531695, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9965527275227697, "cert_q95": 0.8875926363379312, "frac_cert_le_102": 1.0}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 49.16897630691528, "res": {"32": {"value": 0.23567498082780508, "held": 0.23990259146721593, "ident": 0.0013639054329771334, "rse": 0.010442579426210918, "raw": 0.22884347998757953, "cert": 0.3473837903724704, "factor": 0.009319922133141291, "lam": 0.008588006831588257, "lamx": 0.006576393802165926, "rho": 0.9214676591609741, "rhox": 0.7056275479792389, "rho6": 0.9214676591609741, "rhox6": 0.7056275479792389, "tau": 0.6748590755585202, "trC": 0.21684972851786616, "j": 13, "piL": 0.23765801439510292, "dL": 2, "prot": 3.469446951953614e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9026324776478141, "cert_q95": 0.8375204927939497, "frac_cert_le_102": 1.0}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 103.10477423667908, "res": {"8": {"value": 6.632858592428189, "held": 6.801362159527553, "ident": 0.09685199449010992, "rse": 0.047002731784475435, "raw": 7.58027089123242, "cert": 8.799870298918371, "factor": 0.15300546448087432, "lam": 0.3773252846997157, "lamx": 0.19368275150256464, "rho": 2.466090253573142, "rhox": 1.2658551258917619, "rho6": 2.466090253573142, "rhox6": 1.2658551258917619, "tau": 0.7234718607332317, "trC": 0.8749434474858448, "j": null, "piL": 1.0, "dL": 2, "prot": 3.469446951953614e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9583884400258051, "cert_q95": 0.8710876073062864, "frac_cert_le_102": 1.0}, "16": {"value": 1.784555918305343, "held": 1.8221487587268714, "ident": 0.02687966105436064, "rse": 0.02392041973681866, "raw": 1.808270457883661, "cert": 3.2326054159291977, "factor": 0.05620608899297424, "lam": 0.06342356444820002, "lamx": 0.03359044863757195, "rho": 1.1284109174742254, "rhox": 0.5976300653434676, "rho6": 1.1284109174742254, "rhox6": 0.5976300653434676, "tau": 0.546588434905564, "trC": 0.8749434474858448, "j": null, "piL": 1.0, "dL": 2, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9583884400258051, "cert_q95": 0.8710876073062864, "frac_cert_le_102": 1.0}, "32": {"value": 0.31029576313331697, "held": 0.31718710816223417, "ident": 0.004714584349687722, "rse": 0.013680105097879203, "raw": 0.29655998146238466, "cert": 1.005699462733528, "factor": 0.017486338797814208, "lam": 0.0070075922498466225, "lamx": 0.004874818493744289, "rho": 0.40074668178810374, "rhox": 0.2787786826110015, "rho6": 0.40074668178810374, "rhox6": 0.2787786826110015, "tau": 0.30815167914281516, "trC": 0.8749434474858448, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5612511283791264e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9583884400258051, "cert_q95": 0.8710876073062864, "frac_cert_le_102": 1.0}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 82.4530074596405, "res": {"16": {"value": 1.6710202422486786, "held": 1.7172284093831645, "ident": 0.01867554084457165, "rse": 0.027174008210671355, "raw": 1.7697769574754627, "cert": 2.31270012224253, "factor": 0.053046927534599324, "lam": 0.11718750705966224, "lamx": 0.006707246308763299, "rho": 2.2091290203985494, "rhox": 0.12643986410689978, "rho6": 2.2091290203985494, "rhox6": 0.12643986410689978, "tau": 0.709642626053593, "trC": 0.4961046055357645, "j": 5, "piL": 0.556992739113293, "dL": 2, "prot": 1.457167719820518e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.946139172184453, "cert_q95": 0.8582786606035785, "frac_cert_le_102": 1.0}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 51.23351454734802, "res": {"32": {"value": 0.2592233145069448, "held": 0.20568125162669032, "ident": 0.0018465101198758423, "rse": 0.011398477556987306, "raw": 0.2712773263599515, "cert": 0.48190058420501974, "factor": 0.013046565830154537, "lam": 0.020126821904899846, "lamx": 0.00859721259060471, "rho": 1.542691169992084, "rhox": 0.658963646259613, "rho6": 1.542691169992084, "rhox6": 0.658963646259613, "tau": 0.5362758161840467, "trC": 0.263916941554318, "j": 14, "piL": 0.3065942970086316, "dL": 2, "prot": 4.85722573273506e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8450442527165108, "cert_q95": 0.7760389272542152, "frac_cert_le_102": 1.0}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 106.68118071556091, "res": {"8": {"value": 6.3321280711432895, "held": 6.453603025407708, "ident": 0.09708663517982505, "rse": 0.03648256756037681, "raw": 6.113579873866792, "cert": 8.799870298918371, "factor": 0.15300546448087432, "lam": 0.9353152522747148, "lamx": 0.143050650902631, "rho": 6.112953255938314, "rhox": 0.9349381826850526, "rho6": 6.112953255938314, "rhox6": 0.9349381826850526, "tau": 0.7252245963096711, "trC": 0.8749434474858448, "j": 0, "piL": 1.0, "dL": 2, "prot": 2.498001805406602e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9740863647014314, "cert_q95": 0.8707952191475452, "frac_cert_le_102": 1.0}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 107.30837965011597, "res": {"8": {"value": 6.309505938303712, "held": 5.240509080582326, "ident": 0.10134932836822336, "rse": 0.03564927529002615, "raw": 6.637144408670277, "cert": 8.750946479303385, "factor": 0.15300546448087432, "lam": 0.32927125121839007, "lamx": 0.09506645110475667, "rho": 2.152022820463049, "rhox": 0.6213271625775169, "rho6": 2.152022820463049, "rhox6": 0.6213271625775169, "tau": 0.7375169097692724, "trC": 0.8981356827072212, "j": null, "piL": 1.0, "dL": 2, "prot": 2.914335439641036e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.97269932009527, "cert_q95": 0.8732887239138452, "frac_cert_le_102": 1.0}, "16": {"value": 1.832143091440873, "held": 1.517826976941355, "ident": 0.02963885260558459, "rse": 0.02061498781542658, "raw": 1.9667852303595375, "cert": 3.214633400560427, "factor": 0.05620608899297424, "lam": 0.054683424303920126, "lamx": 0.005825660033606529, "rho": 0.9729092574072455, "rhox": 0.10364820143124949, "rho6": 0.9729092574072455, "rhox6": 0.10364820143124949, "tau": 0.587132430092888, "trC": 0.8981356827072212, "j": null, "piL": 1.0, "dL": 2, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.97269932009527, "cert_q95": 0.8732887239138452, "frac_cert_le_102": 1.0}, "32": {"value": 0.30523608578807504, "held": 0.25211976307076345, "ident": 0.004755765340768704, "rse": 0.012388011599535662, "raw": 0.3012623805972966, "cert": 1.000108169063244, "factor": 0.017486338797814208, "lam": 0.009536788667150367, "lamx": 0.006350136512095344, "rho": 0.5453851019026617, "rhox": 0.3631484317854525, "rho6": 0.5453851019026617, "rhox6": 0.3631484317854525, "tau": 0.3028165294640326, "trC": 0.8981356827072212, "j": null, "piL": 1.0, "dL": 2, "prot": 1.457167719820518e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.97269932009527, "cert_q95": 0.8732887239138452, "frac_cert_le_102": 1.0}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 97.63595843315125, "res": {"16": {"value": 1.9025875842679194, "held": 1.5020982618572227, "ident": 0.02417671154756789, "rse": 0.01931960551924168, "raw": 1.848578819145568, "cert": 2.707857959153307, "factor": 0.05110220280904756, "lam": 0.23167678100029399, "lamx": 0.13172909077003125, "rho": 4.533596758362753, "rhox": 2.577757582432608, "rho6": 4.533596758362753, "rhox6": 2.577757582432608, "tau": 0.6937838460807766, "trC": 0.6819199938820527, "j": 2, "piL": 0.7537574914334515, "dL": 2, "prot": 2.0556473190325164e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9395742115275129, "cert_q95": 0.8816549737109632, "frac_cert_le_102": 1.0}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 108.61768507957458, "res": {"8": {"value": 6.366179090009757, "held": 5.3998578491082725, "ident": 0.10149532165330064, "rse": 0.03830325564225819, "raw": 6.9404137811399025, "cert": 8.750946479303384, "factor": 0.1530054644808743, "lam": 0.8531538913994221, "lamx": 0.06315585520988598, "rho": 5.575970075931938, "rhox": 0.4127686251217549, "rho6": 5.575970075931938, "rhox6": 0.4127686251217549, "tau": 0.7385792998037289, "trC": 0.8981356827072212, "j": 0, "piL": 0.9999999999999999, "dL": 2, "prot": 3.0184188481996443e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9724905997282937, "cert_q95": 0.8733488838991601, "frac_cert_le_102": 1.0}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 49.81870675086975, "res": {"32": {"value": 1.5169810684601538e-05, "held": 1.232989482956145e-05, "ident": 0.00041164982060308325, "rse": 0.00691493061658616, "raw": 1.5458195827236642e-05, "cert": 2.437882881526213e-05, "factor": 0.005691103872691187, "lam": 0.004586430339598417, "lamx": 0.002184378435174769, "rho": 0.8058946809258647, "rhox": 0.38382332918865325, "rho6": 0.8058946809258647, "rhox6": 0.38382332918865325, "tau": 0.6240382413279478, "trC": 0.11590981533262322, "j": 16, "piL": 0.12271442725490372, "dL": 1, "prot": 2.42861286636753e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8702200862970096, "cert_q95": 0.8029134876500049, "frac_cert_le_102": 1.0}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 109.64571619033813, "res": {"8": {"value": 0.0022906682730435913, "held": 0.001511055764953145, "ident": 0.05947312475640767, "rse": 0.01318047377189952, "raw": 0.002393595104371407, "cert": 0.0045271205024004346, "factor": 0.15300546448087432, "lam": 0.3252491579919358, "lamx": 0.11749687796272626, "rho": 2.1257355683044374, "rhox": 0.767926023827818, "rho6": 2.1257355683044374, "rhox6": 0.767926023827818, "tau": 0.508046478755445, "trC": 0.7650862024252454, "j": null, "piL": 1.0, "dL": 2, "prot": 4.128641872824801e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.796825971479055, "cert_q95": 0.615799273702522, "frac_cert_le_102": 1.0}, "16": {"value": 0.0005313838990455964, "held": 0.00034631428262117594, "ident": 0.013659769820475499, "rse": 0.010783487657650907, "raw": 0.000546885225756823, "cert": 0.0016630238580246492, "factor": 0.05620608899297424, "lam": 0.04882190003292322, "lamx": 0.01483358165231628, "rho": 0.8686229714190923, "rhox": 0.2639141402307938, "rho6": 0.8686229714190923, "rhox6": 0.2639141402307938, "tau": 0.3176505740384713, "trC": 0.7650862024252454, "j": null, "piL": 1.0, "dL": 2, "prot": 3.226585665316861e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.796825971479055, "cert_q95": 0.615799273702522, "frac_cert_le_102": 1.0}, "32": {"value": 6.709407927238924e-05, "held": 4.232695114420279e-05, "ident": 0.00169869278500438, "rse": 0.008645473516501006, "raw": 3.599115986770872e-05, "cert": 0.0005173852002743353, "factor": 0.017486338797814208, "lam": 0.004003740841284333, "lamx": 0.0027372721640602496, "rho": 0.2289639293609478, "rhox": 0.1565377518821955, "rho6": 0.2289639293609478, "rhox6": 0.1565377518821955, "tau": 0.1269713051084981, "trC": 0.7650862024252454, "j": null, "piL": 1.0, "dL": 2, "prot": 2.5500435096859064e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.796825971479055, "cert_q95": 0.615799273702522, "frac_cert_le_102": 1.0}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 88.55303430557251, "res": {"16": {"value": 0.0002482763789457761, "held": 0.00015808937466523353, "ident": 0.005951955259303205, "rse": 0.010228132803299164, "raw": 0.0002573309749558982, "cert": 0.00033873908216108144, "factor": 0.029027651640576718, "lam": 0.036342235145368676, "lamx": 0.025347802544398418, "rho": 1.2519867468220254, "rhox": 0.8732295281153791, "rho6": 1.2519867468220254, "rhox6": 0.8732295281153791, "tau": 0.7390220835412954, "trC": 0.2774535840479677, "j": 5, "piL": 0.30479034222605556, "dL": 2, "prot": 6.245004513516506e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9730195001580063, "cert_q95": 0.9124989614442948, "frac_cert_le_102": 1.0}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 103.71758437156677, "res": {"8": {"value": 0.0014796840080978741, "held": 0.000989691779527376, "ident": 0.0375228478416615, "rse": 0.018736501648571664, "raw": 0.0015750067082377524, "cert": 0.0019399631015582903, "factor": 0.11787620410680753, "lam": 0.25038082317293714, "lamx": 0.055245175752647584, "rho": 2.1240998136152, "rhox": 0.4686711467446812, "rho6": 2.1240998136152, "rhox6": 0.4686711467446812, "tau": 0.75469900823151, "trC": 0.42178960358308626, "j": 2, "piL": 0.496764003021546, "dL": 2, "prot": 1.3877787807814457e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9868749592168289, "cert_q95": 0.889792760113786, "frac_cert_le_102": 1.0}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 29.999942541122437, "res": {"32": {"value": 1.4559761650572613e-06, "held": 1.692869440977471e-06, "ident": 2.4148134656415245e-07, "rse": 0.006668656566494255, "raw": 1.4005027678356077e-06, "cert": 1.697118247531179e-06, "factor": 0.0002640933575892047, "lam": 0.0017480640795475544, "lamx": 3.807860467786645e-05, "rho": 6.619114147757762, "rhox": 0.14418615078194222, "rho6": 6.619114147757762, "rhox6": 0.14418615078194222, "tau": 0.8568327655804687, "trC": 0.0010671612452674032, "j": 28, "piL": 0.0011554084394527705, "dL": 0, "prot": 3.2526065174565133e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.9956532868983551, "cert_q95": 0.9512591094416218, "frac_cert_le_102": 1.0}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 64.16454911231995, "res": {"32": {"value": 0.0004650526055824345, "held": 0.0006320752171666634, "ident": 0.00015560202014251756, "rse": 0.0040620592489465125, "raw": 0.00043517355854125433, "cert": 0.0006749718424044221, "factor": 0.0028277038145325967, "lam": 0.0028013850793017162, "lamx": 0.0012213671200150982, "rho": 0.9906925417380635, "rhox": 0.43192894310148366, "rho6": 0.9906925417380635, "rhox6": 0.43192894310148366, "tau": 0.6868402503662545, "trC": 0.08011716544009666, "j": 10, "piL": 0.09013305908822652, "dL": 2, "prot": 1.474514954580286e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8789457673321595, "cert_q95": 0.8145582640741266, "frac_cert_le_102": 1.0}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 114.72284841537476, "res": {"8": {"value": 0.07192301552532565, "held": 0.07635207292993094, "ident": 0.02042502777467699, "rse": 0.016222510959875792, "raw": 0.11250953442407331, "cert": 0.25822547832263043, "factor": 0.15300546448087432, "lam": 0.16092256804783114, "lamx": 0.02617200286349676, "rho": 1.0517439268840392, "rhox": 0.17105273300071097, "rho6": 1.0517439268840392, "rhox6": 0.17105273300071097, "tau": 0.2814220721069406, "trC": 0.474348528577177, "j": null, "piL": 1.0, "dL": 2, "prot": 4.440892098500626e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6015984252726074, "cert_q95": 0.3632167216036093, "frac_cert_le_102": 1.0}, "16": {"value": 0.011952470977594543, "held": 0.014274688725877801, "ident": 0.00357539171705397, "rse": 0.011521236466212096, "raw": 0.007883251312363476, "cert": 0.09485833897566016, "factor": 0.05620608899297424, "lam": 0.014837224821004679, "lamx": 0.009747587101942439, "rho": 0.26397895827370826, "rhox": 0.17342582052205924, "rho6": 0.26397895827370826, "rhox6": 0.17342582052205924, "tau": 0.13410430053064967, "trC": 0.474348528577177, "j": null, "piL": 1.0, "dL": 2, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6015984252726074, "cert_q95": 0.3632167216036093, "frac_cert_le_102": 1.0}, "32": {"value": 0.0015656149197799119, "held": 0.00234607398026749, "ident": 0.0005234446964051986, "rse": 0.006802534698965989, "raw": 0.0012502959534000766, "cert": 0.02951148323687205, "factor": 0.017486338797814208, "lam": 0.002845258535517333, "lamx": 0.002709833625624462, "rho": 0.16271322249989748, "rhox": 0.15496861046539892, "rho6": 0.16271322249989748, "rhox6": 0.15496861046539892, "tau": 0.06310653827779698, "trC": 0.474348528577177, "j": null, "piL": 1.0, "dL": 2, "prot": 1.448494102440634e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6015984252726074, "cert_q95": 0.3632167216036093, "frac_cert_le_102": 1.0}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 108.85835862159729, "res": {"8": {"value": 0.037538043666723135, "held": 0.05808609949606203, "ident": 0.012443333189887894, "rse": 0.015175505019566896, "raw": 0.03378306531719532, "cert": 0.05969021824638636, "factor": 0.06845918164212311, "lam": 0.12807718587598638, "lamx": 0.002748363785486809, "rho": 1.8708547605129442, "rhox": 0.04014602160823573, "rho6": 1.8708547605129442, "rhox6": 0.04014602160823573, "tau": 0.6252510205509213, "trC": 0.29070373898564494, "j": 1, "piL": 0.3667456159399452, "dL": 2, "prot": 1.3183898417423734e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9403332724982504, "cert_q95": 0.7376028975947656, "frac_cert_le_102": 1.0}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 84.30420804023743, "res": {"16": {"value": 0.0037197612644121808, "held": 0.005150938499131001, "ident": 0.001253789728569199, "rse": 0.009024699551349004, "raw": 0.003721338933689865, "cert": 0.004882832427046223, "factor": 0.014414813310099278, "lam": 0.016685192456269333, "lamx": 0.007667317635848299, "rho": 1.15750319461851, "rhox": 0.5319054413612445, "rho6": 1.15750319461851, "rhox6": 0.5319054413612445, "tau": 0.7715029328106279, "trC": 0.11274001913631504, "j": 6, "piL": 0.13213578867591005, "dL": 2, "prot": 2.949029909160572e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9601031151322156, "cert_q95": 0.888033520440134, "frac_cert_le_102": 1.0}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 101.92261981964111, "res": {"8": {"value": 0.007343697279445572, "held": 0.006616049304591391, "ident": 0.0011317127292502518, "rse": 0.0155773786762842, "raw": 0.007261172897285855, "cert": 0.010185070013592704, "factor": 0.025164089996624246, "lam": 0.10732427024138826, "lamx": 0.00012263085938646185, "rho": 4.2649772058431585, "rhox": 0.004873248323420904, "rho6": 4.2649772058431585, "rhox6": 0.004873248323420904, "tau": 0.7100843153077232, "trC": 0.06333518612995892, "j": 3, "piL": 0.07818842248951105, "dL": 2, "prot": 2.6020852139652106e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9723788596231109, "cert_q95": 0.8777209339153386, "frac_cert_le_102": 1.0}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 112.75140619277954, "res": {"8": {"value": 0.029299939206278817, "held": 0.02798961874281608, "ident": 0.0052054119625227465, "rse": 0.02008099267357995, "raw": 0.016211571751075245, "cert": 0.3034510227619474, "factor": 0.15300546448087432, "lam": 0.09148818574656321, "lamx": 0.001426776532013411, "rho": 0.5979406425578953, "rhox": 0.009325003762801936, "rho6": 0.5979286646522193, "rhox6": 0.009324807847503473, "tau": 0.09610580689843853, "trC": 0.3539961467930894, "j": null, "piL": 1.0, "dL": 2, "prot": 3.2612801348363973e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.48972588790288646, "cert_q95": 0.4365510324333216, "frac_cert_le_102": 1.0}, "16": {"value": 0.003972525178296329, "held": 0.0026250248306372505, "ident": 0.0007043105490753439, "rse": 0.009012649194226025, "raw": 0.00491525720807031, "cert": 0.11147180427989906, "factor": 0.05620608899297424, "lam": 0.0058999650830287315, "lamx": 0.004541506750839794, "rho": 0.10497021210221952, "rhox": 0.080800974275358, "rho6": 0.10497021210221945, "rhox6": 0.08080097974108617, "tau": 0.03539829072289246, "trC": 0.3539961467930894, "j": null, "piL": 1.0, "dL": 2, "prot": 2.7907363919776884e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.48972588790288646, "cert_q95": 0.4365510324333216, "frac_cert_le_102": 1.0}, "32": {"value": 0.0020796343867067685, "held": 0.0012934734978094626, "ident": 0.00036533891535528673, "rse": 0.011192543252784145, "raw": 0.0020235745315396853, "cert": 0.034680116887079705, "factor": 0.017486338797814208, "lam": 0.003680337707160515, "lamx": 0.0030486340073037853, "rho": 0.21046931262824195, "rhox": 0.17434375729268523, "rho6": 0.21046931262824162, "rhox6": 0.1743437608614261, "tau": 0.05901990575646663, "trC": 0.3539961467930894, "j": null, "piL": 1.0, "dL": 2, "prot": 1.4203048459560108e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.48972588790288646, "cert_q95": 0.4365510324333216, "frac_cert_le_102": 1.0}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 93.22886085510254, "res": {"16": {"value": 0.0007277142080358681, "held": 0.000692021127854889, "ident": 0.00012053973161661578, "rse": 0.010430310842454575, "raw": 0.00069756711642226, "cert": 0.0013655269419881155, "factor": 0.005058875708132371, "lam": 0.014000282980827151, "lamx": 0.002390424924366007, "rho": 2.7674692537555456, "rhox": 0.4725209833725092, "rho6": 2.7674692537555456, "rhox6": 0.4725209833725092, "tau": 0.5309206133079737, "trC": 0.044879356732024506, "j": 5, "piL": 0.0531181949353899, "dL": 2, "prot": 1.0408340855860843e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9490315998506957, "cert_q95": 0.7848334320230512, "frac_cert_le_102": 1.0}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 37.90964102745056, "res": {"32": {"value": 3.43323382285585e-05, "held": 2.258357377498378e-05, "ident": 2.7067267553495388e-06, "rse": 0.011834808641902684, "raw": 3.431141337243077e-05, "cert": 4.5487776143010586e-05, "factor": 0.0005953578798787319, "lam": 0.0007064579985802103, "lamx": 0.0002936360880916348, "rho": 1.186610646228632, "rhox": 0.49320937542885196, "rho6": 1.186610646228632, "rhox6": 0.49320937542885196, "tau": 0.7570652112860704, "trC": 0.006005276658713834, "j": 22, "piL": 0.006697776148635733, "dL": 1, "prot": 1.8973538018496328e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9743666861350204, "cert_q95": 0.9216111766430423, "frac_cert_le_102": 1.0}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 96.03106665611267, "res": {"8": {"value": 0.005746659975537664, "held": 0.0055161276325445055, "ident": 0.0007200823963772914, "rse": 0.040647717733739104, "raw": 0.005703696002010399, "cert": 0.008470326324174987, "factor": 0.029290943898502654, "lam": 0.09143609091076466, "lamx": 0.0005535540396611255, "rho": 3.1216505424886236, "rhox": 0.018898470516323068, "rho6": 3.1216505424886236, "rhox6": 0.018898470516323068, "tau": 0.693688015380581, "trC": 0.035439259239649995, "j": 5, "piL": 0.05962799293623755, "dL": 1, "prot": 4.098284211995207e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9874423045899052, "cert_q95": 0.8118741636868255, "frac_cert_le_102": 1.0}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 86.2745213508606, "res": {"16": {"value": 0.0006081306279439499, "held": 0.0005835542767095084, "ident": 6.760478802540803e-05, "rse": 0.010060867194952946, "raw": 0.000599293464299184, "cert": 0.0008099927891682997, "factor": 0.003219027592807675, "lam": 0.006280507922730702, "lamx": 0.00260382456968465, "rho": 1.9510574984704516, "rhox": 0.8088854458726656, "rho6": 1.9510574984704516, "rhox6": 0.8088854458726656, "tau": 0.7570474290889212, "trC": 0.02774148257030224, "j": 7, "piL": 0.029507752934070357, "dL": 1, "prot": 8.673617379884035e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9537951074901652, "cert_q95": 0.8949808758695871, "frac_cert_le_102": 1.0}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 114.74679803848267, "res": {"8": {"value": 0.04774570681145329, "held": 0.0421789752467434, "ident": 0.005157689721670787, "rse": 0.014557958626928566, "raw": 0.03408286971705716, "cert": 0.44978698926813676, "factor": 0.15300546448087432, "lam": 0.044360548923069086, "lamx": 0.002109329846591149, "rho": 0.28992787331863007, "rhox": 0.013785977211649293, "rho6": 0.28992787331863007, "rhox6": 0.013785977211649293, "tau": 0.10516721029409389, "trC": 0.32052943404070294, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1514227071796057e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.21821739123732156, "cert_q95": 0.11260549238241802, "frac_cert_le_102": 1.0}, "16": {"value": 0.008902112664377536, "held": 0.007973984033178616, "ident": 0.0009703966209075423, "rse": 0.006259222922328561, "raw": 0.004705419884035476, "cert": 0.1652278736087033, "factor": 0.05620608899297424, "lam": 0.00447206683552045, "lamx": 0.0043558352926214555, "rho": 0.07956552244863467, "rhox": 0.07749756958122339, "rho6": 0.07956552244863467, "rhox6": 0.07749756958122339, "tau": 0.05386392443276916, "trC": 0.32052943404070294, "j": null, "piL": 1.0, "dL": 2, "prot": 1.214306433183765e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.21821739123732156, "cert_q95": 0.11260549238241802, "frac_cert_le_102": 1.0}, "32": {"value": 0.001746611683963585, "held": 0.0016299592729090383, "ident": 0.0001935005087971139, "rse": 0.0021252930935050113, "raw": 0.0009314972469023906, "cert": 0.051404227344929915, "factor": 0.017486338797814208, "lam": 0.000949796840906728, "lamx": 0.0009360649657832612, "rho": 0.054316506839353504, "rhox": 0.05353121523073025, "rho6": 0.054316506839353504, "rhox6": 0.05353121523073025, "tau": 0.03452353878186969, "trC": 0.32052943404070294, "j": null, "piL": 1.0, "dL": 2, "prot": 7.697835424647081e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.21821739123732156, "cert_q95": 0.11260549238241802, "frac_cert_le_102": 1.0}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 117.2227373123169, "res": {"8": {"value": 1.2602647203541189, "held": 0.7835780699359998, "ident": 0.06813658226572519, "rse": 0.011609062585423864, "raw": 1.288916505007541, "cert": 1.9512918560070973, "factor": 0.15300546448087432, "lam": 0.15381871581041495, "lamx": 0.023344349088909595, "rho": 1.0053151783323548, "rhox": 0.15257199583108771, "rho6": 1.0053151783323548, "rhox6": 0.15257199583108771, "tau": 0.6412043060723042, "trC": 0.6945075537961702, "j": null, "piL": 1.0, "dL": 2, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7322451930530456, "cert_q95": 0.7151608633897533, "frac_cert_le_102": 1.0}, "16": {"value": 0.4529357060623179, "held": 0.2832971341066166, "ident": 0.024353843306526117, "rse": 0.007635244227052501, "raw": 0.47678097410552955, "cert": 0.7168010899617908, "factor": 0.05620608899297424, "lam": 0.04893689596631966, "lamx": 0.03519970398630118, "rho": 0.870668940734104, "rhox": 0.6262614000896085, "rho6": 0.870668940734104, "rhox6": 0.6262614000896085, "tau": 0.6238887680825872, "trC": 0.6945075537961702, "j": null, "piL": 1.0, "dL": 2, "prot": 1.960237527853792e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7322451930530456, "cert_q95": 0.7151608633897533, "frac_cert_le_102": 1.0}, "32": {"value": 0.12283940541360924, "held": 0.07790308354364861, "ident": 0.006636332202878924, "rse": 0.005665359178560463, "raw": 0.11712101888972505, "cert": 0.22300478354366826, "factor": 0.017486338797814208, "lam": 0.010790490988437897, "lamx": 0.008265764905337732, "rho": 0.6170812034012922, "rhox": 0.47269843052400157, "rho6": 0.6170812034012922, "rhox6": 0.47269843052400157, "tau": 0.5464522967067996, "trC": 0.6945075537961702, "j": null, "piL": 1.0, "dL": 2, "prot": 1.2750217548429532e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7322451930530456, "cert_q95": 0.7151608633897533, "frac_cert_le_102": 1.0}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 96.10587191581726, "res": {"32": {"value": 0.11792474612108264, "held": 0.07388204261252429, "ident": 0.006177194235968086, "rse": 0.005216904193035042, "raw": 0.11923281901973418, "cert": 0.15190217934654895, "factor": 0.012408677450857436, "lam": 0.011407062276334604, "lamx": 0.009695613422928136, "rho": 0.9192810693573454, "rhox": 0.7813575186659535, "rho6": 0.9192810693573454, "rhox6": 0.7813575186659535, "tau": 0.7761234186716945, "trC": 0.6414088882283904, "j": 2, "piL": 0.6747218363903731, "dL": 1, "prot": 7.632783294297951e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9378315407016803, "cert_q95": 0.8916227638334111, "frac_cert_le_102": 1.0}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 114.54769825935364, "res": {"16": {"value": 0.45116113052861617, "held": 0.28847772929492865, "ident": 0.024392604662759422, "rse": 0.0071753922994244115, "raw": 0.46093824007204676, "cert": 0.5245235463550609, "factor": 0.04112914661850544, "lam": 0.04621737557941412, "lamx": 0.026966070749959707, "rho": 1.1237134581980193, "rhox": 0.6556438187274892, "rho6": 1.1237134581980193, "rhox6": 0.6556438187274892, "tau": 0.8539481557283861, "trC": 0.6945075537961702, "j": 1, "piL": 0.7317560669209092, "dL": 1, "prot": 1.457167719820518e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9843111930112117, "cert_q95": 0.9496567087615397, "frac_cert_le_102": 1.0}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 118.62124466896057, "res": {"8": {"value": 1.2662204024349555, "held": 0.8086322958943168, "ident": 0.06801838014316203, "rse": 0.010981780099501138, "raw": 1.2695520073146083, "cert": 1.4278696539665547, "factor": 0.11196267690593147, "lam": 0.31937611926342263, "lamx": 0.31031926695418544, "rho": 2.8525230736645866, "rhox": 2.771631364395733, "rho6": 2.8525230736645866, "rhox6": 2.771631364395733, "tau": 0.8747340613378473, "trC": 0.6945075537961702, "j": 1, "piL": 0.7317560669209092, "dL": 1, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": 1.0003905523951888, "cert_q95": 0.9771709061160225, "frac_cert_le_102": 1.0}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 120.28097772598267, "res": {"8": {"value": 0.03723952747293226, "held": 0.03297091121097148, "ident": 0.0020545604343525873, "rse": 0.011975761299225772, "raw": 0.04020935743675294, "cert": 0.33472803366773274, "factor": 0.15300546448087432, "lam": 0.0378034601767514, "lamx": 0.02389179709864324, "rho": 0.24707261472662523, "rhox": 0.15614995960898972, "rho6": 0.24707261472662523, "rhox6": 0.15614995960898972, "tau": 0.10995765608269097, "trC": 0.12211991833986838, "j": null, "piL": 1.0, "dL": 2, "prot": 5.2909066017292616e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.14074336735448387, "cert_q95": 0.13354349219729267, "frac_cert_le_102": 1.0}, "16": {"value": 0.011879990423803503, "held": 0.01062254180458545, "ident": 0.0006582731801606282, "rse": 0.007887341610677234, "raw": 0.011574855175660042, "cert": 0.12296131849018753, "factor": 0.05620608899297424, "lam": 0.007230999445336595, "lamx": 0.00458528357570791, "rho": 0.12865153179828026, "rhox": 0.08157983695113656, "rho6": 0.12865153179828026, "rhox6": 0.08157983695113656, "tau": 0.09590390459015707, "trC": 0.12211991833986838, "j": null, "piL": 1.0, "dL": 2, "prot": 3.469446951953614e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.14074336735448387, "cert_q95": 0.13354349219729267, "frac_cert_le_102": 1.0}, "32": {"value": 0.0028838534947315747, "held": 0.002611683797957561, "ident": 0.0001608868735996233, "rse": 0.005636091833287193, "raw": 0.002736229129928417, "cert": 0.03825463241916945, "factor": 0.017486338797814208, "lam": 0.001483841024529, "lamx": 0.0012792087225161166, "rho": 0.08485715859025218, "rhox": 0.07315474881889042, "rho6": 0.08485715859025218, "rhox6": 0.07315474881889042, "tau": 0.07534166587282026, "trC": 0.12211991833986838, "j": null, "piL": 1.0, "dL": 2, "prot": 2.0816681711721685e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.14074336735448387, "cert_q95": 0.13354349219729267, "frac_cert_le_102": 1.0}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 70.60560870170593, "res": {"32": {"value": 0.0012496615925856565, "held": 0.0008832123421332485, "ident": 7.471440208370661e-05, "rse": 0.00437773762824123, "raw": 0.0012594970892910152, "cert": 0.0017181251430839297, "factor": 0.0017767565444104989, "lam": 0.0020334468139434395, "lamx": 0.0011131594843709581, "rho": 1.1444712672315533, "rhox": 0.62651210593418, "rho6": 1.1444712672315533, "rhox6": 0.62651210593418, "tau": 0.7245388642137431, "trC": 0.05803830434511902, "j": 10, "piL": 0.06063181707800828, "dL": 1, "prot": 1.3444106938820255e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9160206842371511, "cert_q95": 0.8697315854061783, "frac_cert_le_102": 1.0}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 105.41952133178711, "res": {"16": {"value": 0.008952558778574793, "held": 0.0072167489850299, "ident": 0.0005164980442275242, "rse": 0.007408260037020471, "raw": 0.0099710078414471, "cert": 0.011681056473039256, "factor": 0.007501294465030375, "lam": 0.01904495809967658, "lamx": 0.0016930987497146839, "rho": 2.5388895461257515, "rhox": 0.2257075438922698, "rho6": 2.5388895461257515, "rhox6": 0.2257075438922698, "tau": 0.7651793033725176, "trC": 0.08998482005993286, "j": 4, "piL": 0.0997047055976954, "dL": 1, "prot": 2.0816681711721685e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.946162221020494, "cert_q95": 0.9003464775279155, "frac_cert_le_102": 1.0}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 46.90105199813843, "res": {"32": {"value": 9.754043355667875e-05, "held": 0.00010582931957386213, "ident": 8.892423309206812e-06, "rse": 0.004092447596515413, "raw": 0.00010019223715924399, "cert": 0.00013537608715027762, "factor": 0.0008955544430494954, "lam": 0.0013657190618307999, "lamx": 0.0005657553966440291, "rho": 1.5249983654598644, "rhox": 0.6317375800376225, "rho6": 1.5249983654598644, "rhox6": 0.6317375800376225, "tau": 0.7201256827991287, "trC": 0.01378858928098459, "j": 20, "piL": 0.014440815394173113, "dL": 0, "prot": 3.469446951953614e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9757288010265528, "cert_q95": 0.9063945454290612, "frac_cert_le_102": 1.0}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 123.55519247055054, "res": {"8": {"value": 0.03601522175426783, "held": 0.032078248902099066, "ident": 0.0020085541439862032, "rse": 0.011362651405586718, "raw": 0.03400655998996917, "cert": 0.04561798938074284, "factor": 0.020852157428835606, "lam": 0.1206098809838766, "lamx": 0.12030459730329005, "rho": 5.7840480725073595, "rhox": 5.769407684258401, "rho6": 5.7840480725073595, "rhox6": 5.769407684258401, "tau": 0.7887621153806665, "trC": 0.12211991833986838, "j": 1, "piL": 0.13628374319560413, "dL": 1, "prot": 3.8163916471489756e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9884588864160098, "cert_q95": 0.9167903587906198, "frac_cert_le_102": 1.0}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 88.00222635269165, "res": {"16": {"value": 0.002738831946816389, "held": 0.0037928496824981687, "ident": 0.0002497337619101975, "rse": 0.004224196327827022, "raw": 0.0026903649150782716, "cert": 0.004097446471377997, "factor": 0.008569831824266119, "lam": 0.0208217498773811, "lamx": 0.002079365961295938, "rho": 2.429656766241638, "rhox": 0.24263789581121742, "rho6": 2.429656766241638, "rhox6": 0.24263789581121742, "tau": 0.6657210124205531, "trC": 0.04377364333294323, "j": 10, "piL": 0.04641992238144147, "dL": 1, "prot": 1.214306433183765e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9817789655817093, "cert_q95": 0.9322805670680068, "frac_cert_le_102": 1.0}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 123.5498321056366, "res": {"8": {"value": 0.15465158611501909, "held": 0.1665348267252915, "ident": 0.017320111921919696, "rse": 0.020711993515912304, "raw": 0.17986120605256406, "cert": 0.6446316446292957, "factor": 0.15300546448087432, "lam": 0.10639437372964133, "lamx": 0.0007575692408151351, "rho": 0.6953632283044415, "rhox": 0.004951256109613204, "rho6": 0.6953632283044415, "rhox6": 0.004951256109613204, "tau": 0.23926878645719035, "trC": 0.47310518264577034, "j": null, "piL": 1.0, "dL": 2, "prot": 1.0061396160665481e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.49971273127133475, "cert_q95": 0.3002791231040467, "frac_cert_le_102": 1.0}, "16": {"value": 0.022447688547048674, "held": 0.024503759911801534, "ident": 0.0025240008031902285, "rse": 0.009861999400451835, "raw": 0.032477153405771175, "cert": 0.23680346129239432, "factor": 0.05620608899297424, "lam": 0.020671601717923482, "lamx": 0.00048003050920955755, "rho": 0.36778224723138864, "rhox": 0.008540542809686712, "rho6": 0.36778224723138864, "rhox6": 0.008540542809686712, "tau": 0.09491796455415759, "trC": 0.47310518264577034, "j": null, "piL": 1.0, "dL": 2, "prot": 9.71445146547012e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.49971273127133475, "cert_q95": 0.3002791231040467, "frac_cert_le_102": 1.0}, "32": {"value": 0.0037670581825907427, "held": 0.004195588445920724, "ident": 0.0004232837892663428, "rse": 0.0035835779652495527, "raw": 0.007295944499892454, "cert": 0.07367218795763379, "factor": 0.017486338797814208, "lam": 0.001008432417910525, "lamx": 0.000990843916927666, "rho": 0.05766972889925815, "rhox": 0.0566638864993009, "rho6": 0.05766972889925815, "rhox6": 0.0566638864993009, "tau": 0.05116524313535839, "trC": 0.47310518264577034, "j": null, "piL": 1.0, "dL": 2, "prot": 5.204170427930421e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.49971273127133475, "cert_q95": 0.3002791231040467, "frac_cert_le_102": 1.0}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 110.31720232963562, "res": {"8": {"value": 0.06167964178029785, "held": 0.09705215365260707, "ident": 0.007983908306773415, "rse": 0.023676770343249772, "raw": 0.0601140891491123, "cert": 0.10022860669446906, "factor": 0.06964154189703606, "lam": 0.565197785474344, "lamx": 0.006451673100539348, "rho": 8.11581378123391, "rhox": 0.09264115820522824, "rho6": 8.11581378123391, "rhox6": 0.09264115820522824, "tau": 0.6458850271135568, "trC": 0.17749737948171646, "j": 4, "piL": 0.2163862194657906, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9789808623027207, "cert_q95": 0.7574894983706681, "frac_cert_le_102": 1.0}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 54.836769342422485, "res": {"32": {"value": 0.0003912523781878359, "held": 0.0003731233424202095, "ident": 2.1565193078432434e-05, "rse": 0.006327905141733411, "raw": 0.0003859711726600923, "cert": 0.0005477808221168761, "factor": 0.0012090302493613257, "lam": 0.0012106545671519864, "lamx": 0.00046954221787854364, "rho": 1.001343488131516, "rhox": 0.38836267175827976, "rho6": 1.001343488131516, "rhox6": 0.38836267175827976, "tau": 0.714177627670944, "trC": 0.02497525566318072, "j": 17, "piL": 0.026069714751853584, "dL": 0, "prot": 5.854691731421724e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9479697482240894, "cert_q95": 0.8952152240526425, "frac_cert_le_102": 1.0}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 94.30105662345886, "res": {"16": {"value": 0.006853121264483973, "held": 0.004706362663151702, "ident": 0.0003564478261216386, "rse": 0.012394450796740043, "raw": 0.006697698037823811, "cert": 0.00940156745225363, "factor": 0.00786280286533559, "lam": 0.009223800387752822, "lamx": 0.0038216502609229575, "rho": 1.1730931762790855, "rhox": 0.4860417240995965, "rho6": 1.1730931762790855, "rhox6": 0.4860417240995965, "tau": 0.7246994624603283, "trC": 0.06255480058591267, "j": 7, "piL": 0.07207569293224292, "dL": 1, "prot": 1.8214596497756474e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9841338943797333, "cert_q95": 0.8782327290394782, "frac_cert_le_102": 1.0}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 124.64436554908752, "res": {"8": {"value": 0.09732222049793768, "held": 0.08715949437669486, "ident": 0.006548784746821499, "rse": 0.013958610178153967, "raw": 0.06317245441722169, "cert": 0.6275409314391652, "factor": 0.15300546448087432, "lam": 0.30419062601344826, "lamx": 0.03274415980759153, "rho": 1.9881030200164653, "rhox": 0.21400647302818748, "rho6": 1.9881030200164653, "rhox6": 0.21400647302818748, "tau": 0.15518583342803965, "trC": 0.27580472442876747, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5959455978986625e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.2579458684308239, "cert_q95": 0.19281703014868481, "frac_cert_le_102": 1.0}, "16": {"value": 0.019832705016845954, "held": 0.01747254485751901, "ident": 0.001290588572787625, "rse": 0.010987288509399918, "raw": 0.01697113684594675, "cert": 0.23052524012050965, "factor": 0.05620608899297424, "lam": 0.025435034734312155, "lamx": 0.025402617492451714, "rho": 0.45253165964797043, "rhox": 0.4519549028865367, "rho6": 0.45253165964797043, "rhox6": 0.4519549028865367, "tau": 0.08325354737270592, "trC": 0.27580472442876747, "j": null, "piL": 1.0, "dL": 2, "prot": 1.4224732503009818e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.2579458684308239, "cert_q95": 0.19281703014868481, "frac_cert_le_102": 1.0}, "32": {"value": 0.0030867792457166033, "held": 0.0025689204901786357, "ident": 0.0001775711190142563, "rse": 0.004938442358201813, "raw": 0.0032533421058962794, "cert": 0.07171896359304746, "factor": 0.017486338797814208, "lam": 0.0011292716461145148, "lamx": 0.0010753181715084765, "rho": 0.06458022226217382, "rhox": 0.061494757933141, "rho6": 0.06458022226217382, "rhox6": 0.061494757933141, "tau": 0.03681897904272663, "trC": 0.27580472442876747, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1709383462843448e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.2579458684308239, "cert_q95": 0.19281703014868481, "frac_cert_le_102": 1.0}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 118.40601181983948, "res": {"8": {"value": 0.0638164723018862, "held": 0.0538777900401244, "ident": 0.003585014824171846, "rse": 0.018370533238087055, "raw": 0.0673156699928204, "cert": 0.10151513622988784, "factor": 0.0354176758462822, "lam": 0.1771094175817629, "lamx": 0.17639029347312976, "rho": 5.000594007084011, "rhox": 4.980289904924563, "rho6": 5.000594007084011, "rhox6": 4.980289904924563, "tau": 0.6294973786705151, "trC": 0.16079664056502851, "j": 2, "piL": 0.18973754917651178, "dL": 1, "prot": 7.632783294297951e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.958144324541725, "cert_q95": 0.7547548964944083, "frac_cert_le_102": 1.0}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 45.20811676979065, "res": {"32": {"value": 4.706851083057915e-07, "held": 9.268301654798174e-07, "ident": 4.6301000849748726e-08, "rse": 0.008846855865574632, "raw": 4.82138246682889e-07, "cert": 6.466058043307951e-07, "factor": 6.794386071372972e-05, "lam": 0.00013186563159301964, "lamx": 4.402651247159738e-06, "rho": 1.940802748148413, "rhox": 0.06479836737140364, "rho6": 1.940802748148413, "rhox6": 0.06479836737140364, "tau": 0.731240595358108, "trC": 0.0009319226443100439, "j": 21, "piL": 0.0009809394890544728, "dL": 0, "prot": 1.8973538018496328e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.9517558636587125, "cert_q95": 0.9002490898962807, "frac_cert_le_102": 1.0}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 119.51988887786865, "res": {"8": {"value": 0.017482786188625764, "held": 0.026135468938694874, "ident": 0.001945568903912248, "rse": 0.016272275017098697, "raw": 0.015230598824639273, "cert": 0.3890826991192299, "factor": 0.15300546448087432, "lam": 0.012096323433687814, "lamx": 0.009729126598805694, "rho": 0.07905811387017392, "rhox": 0.06358679169933722, "rho6": 0.07905811387017402, "rhox6": 0.06358679169933722, "tau": 0.04313293864083994, "trC": 0.2948021368314809, "j": null, "piL": 1.0, "dL": 2, "prot": 1.7911019889460533e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.30511815840408285, "cert_q95": 0.21052383921572432, "frac_cert_le_102": 1.0}, "16": {"value": 0.003613594603255931, "held": 0.005637508422169214, "ident": 0.00035486072003479115, "rse": 0.005478319369772096, "raw": 0.002897255295649741, "cert": 0.14292833845196198, "factor": 0.05620608899297424, "lam": 0.004085503723381321, "lamx": 0.003710737822494509, "rho": 0.07268792041182601, "rhox": 0.0660202104252148, "rho6": 0.07268792041182597, "rhox6": 0.06602021042521475, "tau": 0.021416275037251097, "trC": 0.2948021368314809, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8084492237058214e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.30511815840408285, "cert_q95": 0.21052383921572432, "frac_cert_le_102": 1.0}, "32": {"value": 0.000953544833970105, "held": 0.001581063881170095, "ident": 8.957892384712429e-05, "rse": 0.011109553697731958, "raw": 0.0003625114770349561, "cert": 0.04446659418505484, "factor": 0.017486338797814208, "lam": 0.0021358729991277905, "lamx": 0.002109536730056426, "rho": 0.12214523713762052, "rhox": 0.12063913175010185, "rho6": 0.12214523713762086, "rhox6": 0.12063913175010194, "tau": 0.017377060975768258, "trC": 0.2948021368314809, "j": null, "piL": 1.0, "dL": 2, "prot": 1.126486057212439e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.30511815840408285, "cert_q95": 0.21052383921572432, "frac_cert_le_102": 1.0}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 89.98537135124207, "res": {"16": {"value": 3.126724528783125e-05, "held": 4.630490956211134e-05, "ident": 2.6898809457623878e-06, "rse": 0.017046919156816033, "raw": 2.7837490747779536e-05, "cert": 5.0940940744606526e-05, "factor": 0.0008444902562490239, "lam": 0.0018096548296741995, "lamx": 0.00040407351066598196, "rho": 2.142896044428211, "rhox": 0.478482146686638, "rho6": 2.142896044428211, "rhox6": 0.478482146686638, "tau": 0.6011828424942816, "trC": 0.005298242572754217, "j": 8, "piL": 0.006650360767961064, "dL": 1, "prot": 1.951563910473908e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9419467225280678, "cert_q95": 0.7644720558457845, "frac_cert_le_102": 1.0}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 59.08127450942993, "res": {"32": {"value": 3.028988071458942e-05, "held": 3.556140286378208e-05, "ident": 1.6354924789012506e-06, "rse": 0.0049170472550456755, "raw": 3.31626643184265e-05, "cert": 4.013325789595568e-05, "factor": 0.00030885553677671154, "lam": 0.00038607341378794067, "lamx": 0.0002511697075774851, "rho": 1.2500129277820076, "rhox": 0.813227148843601, "rho6": 1.2500129277820076, "rhox6": 0.813227148843601, "tau": 0.7575793016492219, "trC": 0.006989804991823556, "j": 16, "piL": 0.007258105114252721, "dL": 0, "prot": 1.2468324983583301e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9437434690623896, "cert_q95": 0.9019884371885434, "frac_cert_le_102": 1.0}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 106.06084632873535, "res": {"8": {"value": 0.0007803327607599859, "held": 0.0017309033097277816, "ident": 7.67229082078209e-05, "rse": 0.025161004035685573, "raw": 0.0006868133136445345, "cert": 0.0012166147572446081, "factor": 0.008929866894338423, "lam": 0.1784774656280972, "lamx": 9.947512585752528e-05, "rho": 19.986576254709096, "rhox": 0.011139597827666723, "rho6": 19.986576254709096, "rhox6": 0.011139597827666723, "tau": 0.6665676565350014, "trC": 0.012889492977803455, "j": 5, "piL": 0.01817865760633179, "dL": 1, "prot": 1.1275702593849246e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9141403059578201, "cert_q95": 0.6934846972895746, "frac_cert_le_102": 1.0}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 120.22895050048828, "res": {"8": {"value": 0.047230102092531284, "held": 0.03708955300080219, "ident": 0.0026074240714646156, "rse": 0.019093768777521645, "raw": 0.020071267418590086, "cert": 0.7890785090895717, "factor": 0.15300546448087432, "lam": 0.015201040148872198, "lamx": 0.015196694502094966, "rho": 0.09934965525870043, "rhox": 0.09932125335297781, "rho6": 0.09934965525870043, "rhox6": 0.09932125335297781, "tau": 0.05804508435131739, "trC": 0.2935886637642525, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8041124150158794e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.2603412253261037, "cert_q95": 0.2298416415569856, "frac_cert_le_102": 1.0}, "16": {"value": 0.008044937354817861, "held": 0.005850449704139751, "ident": 0.0004121296270983941, "rse": 0.0047577047202529265, "raw": 0.001583341313393447, "cert": 0.2898655747675977, "factor": 0.05620608899297424, "lam": 0.0038721618286288962, "lamx": 0.0033270013782835586, "rho": 0.06889221253435578, "rhox": 0.05919289952196165, "rho6": 0.06889221253435578, "rhox6": 0.05919289952196165, "tau": 0.02497532723089108, "trC": 0.2935886637642525, "j": null, "piL": 1.0, "dL": 2, "prot": 1.7520707107365752e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.2603412253261037, "cert_q95": 0.2298416415569856, "frac_cert_le_102": 1.0}, "32": {"value": 0.0017480225475092232, "held": 0.001253825006788257, "ident": 8.67924937630088e-05, "rse": 0.005300911663900521, "raw": 0.0003841314637769886, "cert": 0.09018040103880819, "factor": 0.017486338797814208, "lam": 0.0018439755458829435, "lamx": 0.001675703684872543, "rho": 0.10545235153018083, "rhox": 0.09582930447864856, "rho6": 0.10545235153018083, "rhox6": 0.09582930447864856, "tau": 0.016906121896646666, "trC": 0.2935886637642525, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3747683547116196e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.2603412253261037, "cert_q95": 0.2298416415569856, "frac_cert_le_102": 1.0}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 95.19289016723633, "res": {"16": {"value": 0.00039243859599284405, "held": 0.0004670952512525049, "ident": 2.2090698886389838e-05, "rse": 0.009313527223244597, "raw": 0.00041854613686092055, "cert": 0.0005475142788532275, "factor": 0.0018333030378029165, "lam": 0.0035921791790651057, "lamx": 0.0012343003031164415, "rho": 1.9594028401164258, "rhox": 0.6732658363974909, "rho6": 1.9594028401164258, "rhox6": 0.6732658363974909, "tau": 0.7137302443907668, "trC": 0.016882668674018112, "j": 6, "piL": 0.019249681896930625, "dL": 1, "prot": 4.7704895589362195e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9679454676675193, "cert_q95": 0.8584725075333607, "frac_cert_le_102": 1.0}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 36.28499674797058, "res": {"32": {"value": 0.0002311189215444659, "held": 0.0002742709193750321, "ident": 1.2246764756054722e-05, "rse": 0.009865195596557188, "raw": 0.000247176371720876, "cert": 0.0004261664941559817, "factor": 0.0016013513633773332, "lam": 0.0019712008226126804, "lamx": 0.0002304233073355178, "rho": 1.2309608420074127, "rhox": 0.14389303472383666, "rho6": 1.2309608420074127, "rhox6": 0.14389303472383666, "tau": 0.5410090915906682, "trC": 0.014136118541931591, "j": 24, "piL": 0.015613175792928998, "dL": 0, "prot": 4.553649124439119e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.8819713212692876, "cert_q95": 0.7370273965332673, "frac_cert_le_102": 1.0}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 100.27225351333618, "res": {"8": {"value": 0.0029246270053738367, "held": 0.003487259211327617, "ident": 0.00017441433601844382, "rse": 0.02681293332317525, "raw": 0.0025472561367690543, "cert": 0.004035908056312521, "factor": 0.0120127574010379, "lam": 0.04319204490338305, "lamx": 0.02224741675917423, "rho": 3.595514623449506, "rhox": 1.8519825229511466, "rho6": 3.595514623449506, "rhox6": 1.8519825229511466, "tau": 0.7216973948683479, "trC": 0.02011797827494778, "j": 5, "piL": 0.02445454185211287, "dL": 1, "prot": 2.2551405187698492e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.988842425516268, "cert_q95": 0.9118858619090348, "frac_cert_le_102": 1.0}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 122.44937324523926, "res": {"8": {"value": 0.3829594606157648, "held": 0.6331101287642213, "ident": 0.033427971874767155, "rse": 0.01831115882148976, "raw": 0.3473831449912207, "cert": 1.034201856039011, "factor": 0.15300546448087432, "lam": 0.4803329900763962, "lamx": 0.007834789402378792, "rho": 3.1393191851421607, "rhox": 0.05120594502268996, "rho6": 3.1393191851421607, "rhox6": 0.05120594502268996, "tau": 0.3735632503271547, "trC": 0.584842521669455, "j": null, "piL": 1.0, "dL": 2, "prot": 4.926614671774132e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6818592828372427, "cert_q95": 0.4868614591846227, "frac_cert_le_102": 1.0}, "16": {"value": 0.07061251109113173, "held": 0.11520807442425682, "ident": 0.006052652722871667, "rse": 0.012673851591909625, "raw": 0.07585681634389757, "cert": 0.37991088589188154, "factor": 0.05620608899297424, "lam": 0.06502661412048462, "lamx": 0.01879019916896774, "rho": 1.1569318428936222, "rhox": 0.33430896021455103, "rho6": 1.1569318428936222, "rhox6": 0.33430896021455103, "tau": 0.18412953180461145, "trC": 0.584842521669455, "j": null, "piL": 1.0, "dL": 2, "prot": 3.122502256758253e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6818592828372427, "cert_q95": 0.4868614591846227, "frac_cert_le_102": 1.0}, "32": {"value": 0.0058497502577656985, "held": 0.008594911072067973, "ident": 0.0004569535724122694, "rse": 0.0064254039691612795, "raw": 0.0051161847932524335, "cert": 0.11819449783302981, "factor": 0.017486338797814208, "lam": 0.0010235548713275634, "lamx": 0.000967737964907983, "rho": 0.05853454420404503, "rhox": 0.05534251486817528, "rho6": 0.05853454420404503, "rhox6": 0.05534251486817528, "tau": 0.04468216905250286, "trC": 0.584842521669455, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3877787807814457e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.6818592828372427, "cert_q95": 0.4868614591846227, "frac_cert_le_102": 1.0}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 91.37810230255127, "res": {"16": {"value": 0.03250596482020176, "held": 0.050172002097432895, "ident": 0.002361093738750025, "rse": 0.015581769303128691, "raw": 0.035752907716526366, "cert": 0.05711054525663079, "factor": 0.02358460861157118, "lam": 0.0582694026099726, "lamx": 0.0019395293633659842, "rho": 2.470653788224589, "rhox": 0.0822370807720084, "rho6": 2.470653788224589, "rhox6": 0.0822370807720084, "tau": 0.564766705431392, "trC": 0.17726192860378231, "j": 7, "piL": 0.21619224560606914, "dL": 1, "prot": 6.245004513516506e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9429160277246108, "cert_q95": 0.7794481581021349, "frac_cert_le_102": 1.0}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 116.20926141738892, "res": {"8": {"value": 0.33107716030406226, "held": 0.45859335893208, "ident": 0.024517198190073964, "rse": 0.014462680397078933, "raw": 0.3097933857865078, "cert": 0.5028538648975468, "factor": 0.08990430883446707, "lam": 0.133307243188324, "lamx": 0.011382565835216494, "rho": 1.4827681222016948, "rhox": 0.12660756734334297, "rho6": 1.4827681222016948, "rhox6": 0.12660756734334297, "tau": 0.6627871935083954, "trC": 0.4114492005770495, "j": 2, "piL": 0.48163022589893073, "dL": 1, "prot": 2.914335439641036e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9918860751148223, "cert_q95": 0.8308291728215864, "frac_cert_le_102": 1.0}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 69.53715205192566, "res": {"32": {"value": 0.024993968987505014, "held": 0.035535263723032604, "ident": 0.0016082395367546807, "rse": 0.005695558499536656, "raw": 0.025580396746716437, "cert": 0.03589097542654562, "factor": 0.00885039258646654, "lam": 0.010899426167864212, "lamx": 0.003410281795263734, "rho": 1.231518948044285, "rhox": 0.3853254826772906, "rho6": 1.231518948044285, "rhox6": 0.3853254826772906, "tau": 0.6924919575418593, "trC": 0.2624058210872649, "j": 11, "piL": 0.28210626369362096, "dL": 1, "prot": 7.19910242530375e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9265821376641269, "cert_q95": 0.8594245621064638, "frac_cert_le_102": 1.0}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 125.39025473594666, "res": {"8": {"value": 0.8801578777578536, "held": 1.1748919043118298, "ident": 0.05796633015933996, "rse": 0.01204490760314326, "raw": 0.8031253093300461, "cert": 1.539765457941857, "factor": 0.15300546448087432, "lam": 0.2628447527617825, "lamx": 0.03300441590182638, "rho": 1.7178782055502213, "rhox": 0.2157074325012224, "rho6": 1.7178782055502213, "rhox6": 0.2157074325012224, "tau": 0.5656985061789268, "trC": 0.6697054490594692, "j": null, "piL": 1.0, "dL": 2, "prot": 6.106226635438361e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7284502864821031, "cert_q95": 0.6654820096851485, "frac_cert_le_102": 1.0}, "16": {"value": 0.26468855208777897, "held": 0.35444347581959823, "ident": 0.017501393721259285, "rse": 0.007395572119642839, "raw": 0.24147071465616046, "cert": 0.5656281274072127, "factor": 0.05620608899297424, "lam": 0.03964201460220357, "lamx": 0.01821168658556017, "rho": 0.7052975097975385, "rhox": 0.3240162571680914, "rho6": 0.7052975097975385, "rhox6": 0.3240162571680914, "tau": 0.46494912610915307, "trC": 0.6697054490594692, "j": null, "piL": 1.0, "dL": 2, "prot": 3.608224830031759e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7284502864821031, "cert_q95": 0.6654820096851485, "frac_cert_le_102": 1.0}, "32": {"value": 0.05418661269959413, "held": 0.07274968792478549, "ident": 0.0035911387284836343, "rse": 0.007601649723541913, "raw": 0.048716225624142476, "cert": 0.17597319519335508, "factor": 0.017486338797814208, "lam": 0.009999552197361806, "lamx": 0.004863179679442213, "rho": 0.5718493912866283, "rhox": 0.2781130879181016, "rho6": 0.5718493912866283, "rhox6": 0.2781130879181016, "tau": 0.30665458422590997, "trC": 0.6697054490594692, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8648277366750676e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.7284502864821031, "cert_q95": 0.6654820096851485, "frac_cert_le_102": 1.0}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 39.75602078437805, "res": {"32": {"value": 9.101549034917317e-10, "held": 1.0039856915508958e-09, "ident": 5.184138988327587e-11, "rse": 0.01289011038342243, "raw": 9.63951044503269e-10, "cert": 1.4136554297945676e-09, "factor": 3.4754490283686234e-06, "lam": 4.828214195210917e-05, "lamx": 1.9620461429103448e-08, "rho": 13.892346444445717, "rhox": 0.0056454464643129285, "rho6": 13.892346444445717, "rhox6": 0.0056454464643129285, "tau": 0.6275457033958654, "trC": 2.376951677027847e-05, "j": 24, "piL": 2.8889670048314183e-05, "dL": 1, "prot": 5.717472393966527e-21, "n_paths": 64, "n_fail": 0, "cert_max": 0.940409108085352, "cert_q95": 0.8483723024973628, "frac_cert_le_102": 1.0}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 110.49841165542603, "res": {"16": {"value": 0.21842698273132083, "held": 0.28405589059323894, "ident": 0.013439500836895867, "rse": 0.008008143004858595, "raw": 0.21704109272033797, "cert": 0.2897305670943276, "factor": 0.038517108911957004, "lam": 0.06440760083456222, "lamx": 0.02866949628817523, "rho": 1.6721816006955792, "rhox": 0.744331469781608, "rho6": 1.6721816006955792, "rhox6": 0.744331469781608, "tau": 0.7416177468748045, "trC": 0.47048885814559527, "j": 4, "piL": 0.5119565726214285, "dL": 1, "prot": 1.3183898417423734e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9692464552771662, "cert_q95": 0.8911884903665933, "frac_cert_le_102": 1.0}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 119.15231275558472, "res": {"8": {"value": 0.00042435977984046387, "held": 0.0006601167303300934, "ident": 6.094416461718424e-05, "rse": 0.05229816662777381, "raw": 0.00017731326259669118, "cert": 0.015255132664692726, "factor": 0.15300546448087432, "lam": 0.006807630281562543, "lamx": 0.0015855982401432492, "rho": 0.04449272648306948, "rhox": 0.010363017069507664, "rho6": 0.04449272648306951, "rhox6": 0.010362946871919689, "tau": 0.028866990816045903, "trC": 0.013798239305845795, "j": null, "piL": 1.0, "dL": 2, "prot": 1.4902358860813258e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.47461085470697484, "cert_q95": 0.4380861257451571, "frac_cert_le_102": 1.0}, "16": {"value": 0.0001602511896464224, "held": 0.00023589070034273725, "ident": 1.887609913278053e-05, "rse": 0.055575093191826484, "raw": 0.00013237133052218996, "cert": 0.005603926284989165, "factor": 0.05620608899297424, "lam": 0.004644556648319417, "lamx": 0.004364888754533227, "rho": 0.08263440370134963, "rhox": 0.077658645757737, "rho6": 0.08263440145428787, "rhox6": 0.07765864965661201, "tau": 0.024339138950511263, "trC": 0.013798239305845795, "j": null, "piL": 1.0, "dL": 2, "prot": 1.489693784995083e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.47461085470697484, "cert_q95": 0.4380861257451571, "frac_cert_le_102": 1.0}, "32": {"value": 9.255012803718369e-05, "held": 0.0001422499451782361, "ident": 1.1864422488480954e-05, "rse": 0.041356610279839494, "raw": 9.610165328033886e-05, "cert": 0.00174344373310774, "factor": 0.017486338797814208, "lam": 0.0033707235626446726, "lamx": 0.0032382334306726465, "rho": 0.1927632537387422, "rhox": 0.18518647431659196, "rho6": 0.19276325119078183, "rhox6": 0.1851864817427647, "tau": 0.04917269848860724, "trC": 0.013798239305845795, "j": null, "piL": 1.0, "dL": 2, "prot": 1.2858637765678083e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.47461085470697484, "cert_q95": 0.4380861257451571, "frac_cert_le_102": 1.0}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 127.14595603942871, "res": {"8": {"value": 0.8755021543628791, "held": 1.184150820437925, "ident": 0.05793845981290857, "rse": 0.012184860058004019, "raw": 0.9081233544150469, "cert": 1.1561124385386785, "factor": 0.11488212035043997, "lam": 0.2671454119163809, "lamx": 0.0287065489291876, "rho": 2.325387197776924, "rhox": 0.249878299961911, "rho6": 2.325387197776924, "rhox6": 0.249878299961911, "tau": 0.753061891638656, "trC": 0.6697054490594693, "j": 1, "piL": 0.7508367151475184, "dL": 1, "prot": 2.0122792321330962e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9739381262790613, "cert_q95": 0.8862665107254346, "frac_cert_le_102": 1.0}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 87.46567463874817, "res": {"16": {"value": 3.8460877963251917e-07, "held": 4.692965893822049e-07, "ident": 2.639674583235468e-08, "rse": 0.014671767798411289, "raw": 4.393478514551338e-07, "cert": 7.186200442466005e-07, "factor": 0.00011130138128022847, "lam": 0.00011409151144457039, "lamx": 1.0821643624085923e-05, "rho": 1.0250682438281433, "rhox": 0.09722829581817845, "rho6": 1.025053642150769, "rhox6": 0.09722828857245155, "tau": 0.539636697900501, "trC": 0.00043948935516003684, "j": 10, "piL": 0.0006028824819345708, "dL": 1, "prot": 2.966732897758187e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.8763939607896428, "cert_q95": 0.6801541787386235, "frac_cert_le_102": 1.0}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 110.07080888748169, "res": {"8": {"value": 1.434332905823909e-05, "held": 1.4994858005638632e-05, "ident": 8.410016009168829e-07, "rse": 0.026094534150677428, "raw": 1.3531116482521121e-05, "cert": 2.013070930312549e-05, "factor": 0.0008689341312243885, "lam": 0.0032474860815523377, "lamx": 0.0006649499985924632, "rho": 3.737321351362277, "rhox": 0.7652478763327003, "rho6": 3.737320982369527, "rhox6": 0.7652478624647194, "tau": 0.7083075261718663, "trC": 0.0013664322693787158, "j": 5, "piL": 0.0017689016242782194, "dL": 1, "prot": 1.0570971181733668e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9979217002619578, "cert_q95": 0.8557679870347231, "frac_cert_le_102": 1.0}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 37.19705605506897, "res": {"32": {"value": 2.1866623481513388e-07, "held": 3.2905226008118805e-07, "ident": 1.5886635424720443e-08, "rse": 0.010135052596363795, "raw": 2.145885124384024e-07, "cert": 2.94020137398235e-07, "factor": 5.256973224200569e-05, "lam": 5.582749456365742e-05, "lamx": 7.273780524484427e-06, "rho": 1.0619703046356517, "rhox": 0.1383644202523127, "rho6": 1.0619703046356517, "rhox6": 0.1383644202523127, "tau": 0.7425425604677709, "trC": 0.00040698163575388053, "j": 25, "piL": 0.0004369858992616723, "dL": 0, "prot": 1.2197274440461925e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.9578676197299967, "cert_q95": 0.9080828992112795, "frac_cert_le_102": 1.0}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 36.16871500015259, "res": {"32": {"value": 5.151028047391436e-05, "held": 6.728476715691571e-05, "ident": 2.9467022787655197e-06, "rse": 0.009554494861539973, "raw": 5.093879069612099e-05, "cert": 6.291995506784705e-05, "factor": 0.0006822102872094724, "lam": 0.0009337892834000743, "lamx": 0.00032286226687403913, "rho": 1.3687704523185455, "rhox": 0.4732591591291915, "rho6": 1.3687704523185455, "rhox6": 0.4732591591291915, "tau": 0.8128370282524292, "trC": 0.005313913927479189, "j": 25, "piL": 0.005670873012428739, "dL": 0, "prot": 1.6263032587282567e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9790714950204832, "cert_q95": 0.9154601667669195, "frac_cert_le_102": 1.0}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 86.04168176651001, "res": {"16": {"value": 1.8112460541834895e-05, "held": 3.3285662144077446e-05, "ident": 1.3423964739662641e-06, "rse": 0.006758340985275009, "raw": 1.695557146831454e-05, "cert": 2.3787548920683306e-05, "factor": 0.0005366356512497357, "lam": 0.0013058976896941172, "lamx": 5.496690533949146e-05, "rho": 2.433490370333945, "rhox": 0.10242872461321313, "rho6": 2.433490370333945, "rhox6": 0.10242872461321313, "tau": 0.7561159812915053, "trC": 0.003308360780588124, "j": 10, "piL": 0.0035552111895294993, "dL": 0, "prot": 1.0842021724855044e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9845799371565235, "cert_q95": 0.9080633506688951, "frac_cert_le_102": 1.0}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 98.53572297096252, "res": {"8": {"value": 0.014102811349355628, "held": 0.01875217205474646, "ident": 0.0017096555885038674, "rse": 0.07840477282810852, "raw": 0.016636558600844488, "cert": 0.01680861700744752, "factor": 0.05757666227600365, "lam": 0.0613801650319659, "lamx": 0.05144713068837458, "rho": 1.0660597993285805, "rhox": 0.893541387337701, "rho6": 1.0660597993285805, "rhox6": 0.893541387337701, "tau": 0.8242897362791063, "trC": 0.03602319697562272, "j": 6, "piL": 0.05757666227600365, "dL": 1, "prot": 2.42861286636753e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9186014430969401, "cert_q95": 0.5376954896654339, "frac_cert_le_102": 1.0}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 119.77189183235168, "res": {"8": {"value": 0.15107241324849768, "held": 0.25775378497445134, "ident": 0.013790884352424876, "rse": 0.03489996893580207, "raw": 0.14122312368593676, "cert": 1.1395021565723982, "factor": 0.15300546448087432, "lam": 0.04465756691892793, "lamx": 0.01293991560862326, "rho": 0.29186909807727895, "rhox": 0.0845715912992163, "rho6": 0.2918637461428768, "rhox6": 0.08589796261483706, "tau": 0.1328458388074215, "trC": 0.6784802646730814, "j": null, "piL": 1.0, "dL": 2, "prot": 9.71445146547012e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.5160860974938746, "cert_q95": 0.07584310089327925, "frac_cert_le_102": 1.0}, "16": {"value": 0.016242170606240672, "held": 0.027386913640046653, "ident": 0.0014878137784973653, "rse": 0.0027262589724352648, "raw": 0.015361265033168082, "cert": 0.4185926289449626, "factor": 0.05620608899297424, "lam": 0.0026128519751292293, "lamx": 0.002591268865841245, "rho": 0.04648699139084087, "rhox": 0.04610299190475882, "rho6": 0.046486991390840796, "rhox6": 0.04610299190475884, "tau": 0.039014674688958834, "trC": 0.6784802646730814, "j": null, "piL": 1.0, "dL": 2, "prot": 6.938893903907228e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.5160860974938746, "cert_q95": 0.07584310089327925, "frac_cert_le_102": 1.0}, "32": {"value": 0.0037017773062205973, "held": 0.005986378758405818, "ident": 0.0003410861309401841, "rse": 0.0007107754871040941, "raw": 0.00017062725105862435, "cert": 0.13022881789398835, "factor": 0.017486338797814208, "lam": 0.000841566154353734, "lamx": 0.0008376715125453027, "rho": 0.048127064452104164, "rhox": 0.0479043396236845, "rho6": 0.04812706445210415, "rhox6": 0.047904339623684455, "tau": 0.028749344864939397, "trC": 0.6784802646730814, "j": null, "piL": 1.0, "dL": 2, "prot": 5.4643789493269423e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.5160860974938746, "cert_q95": 0.07584310089327925, "frac_cert_le_102": 1.0}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 92.67019748687744, "res": {"16": {"value": 0.06515434381730024, "held": 0.09434373189511358, "ident": 0.0046054971131549586, "rse": 0.010565399983998525, "raw": 0.07341631569344469, "cert": 0.14170825034684548, "factor": 0.03565555433666823, "lam": 0.2821005271618242, "lamx": 0.0030397145928727906, "rho": 7.911825588186455, "rhox": 0.08525220402328014, "rho6": 7.911825588186455, "rhox6": 0.08525220402328014, "tau": 0.4637118234720216, "trC": 0.2785487104124198, "j": 7, "piL": 0.32684258141945877, "dL": 1, "prot": 9.367506770274758e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8951848625630704, "cert_q95": 0.6930191308340877, "frac_cert_le_102": 1.0}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 51.98654532432556, "res": {"32": {"value": 0.0017393067296685339, "held": 0.0017935419463081105, "ident": 7.811609626834549e-05, "rse": 0.006864716955146797, "raw": 0.001704232979072851, "cert": 0.0026403930404954668, "factor": 0.002491944206288957, "lam": 0.0020235764464317397, "lamx": 0.0008945139875357733, "rho": 0.8120472526330282, "rhox": 0.3589622854630031, "rho6": 0.8120472526330282, "rhox6": 0.3589622854630031, "tau": 0.655050542069573, "trC": 0.047855009545283655, "j": 16, "piL": 0.053732546948105635, "dL": 1, "prot": 1.0842021724855044e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8998907993791793, "cert_q95": 0.8199241913543223, "frac_cert_le_102": 1.0}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 121.70560836791992, "res": {"8": {"value": 0.8852237035121302, "held": 0.8378320968595836, "ident": 0.05070880879872778, "rse": 0.016261712332506784, "raw": 0.8274049697316284, "cert": 1.3503370490855624, "factor": 0.13303737622826844, "lam": 0.5748392786403491, "lamx": 0.009033807879787359, "rho": 4.320885565677628, "rhox": 0.06790428476495923, "rho6": 4.320885565677628, "rhox6": 0.06790428476495923, "tau": 0.6526989476780901, "trC": 0.5839784553593208, "j": 2, "piL": 0.7127002297942953, "dL": 1, "prot": 4.163336342344337e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9559863671493786, "cert_q95": 0.8445539069566739, "frac_cert_le_102": 1.0}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 125.59333658218384, "res": {"8": {"value": 0.993250394002966, "held": 1.0294169209661923, "ident": 0.05793282510721634, "rse": 0.01371597589406306, "raw": 0.9814007147659713, "cert": 1.8952062644976866, "factor": 0.15300546448087432, "lam": 0.5053314861647398, "lamx": 0.005392097793301404, "rho": 3.3027022131481205, "rhox": 0.03524121057764846, "rho6": 3.3027022131481205, "rhox6": 0.03524121057764846, "tau": 0.5284887928838089, "trC": 0.716443560891679, "j": null, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.8450158567458931, "cert_q95": 0.7032926878079703, "frac_cert_le_102": 1.0}, "16": {"value": 0.1629763741634615, "held": 0.16649408257143083, "ident": 0.009444597717014967, "rse": 0.010883935741546098, "raw": 0.2239731371448372, "cert": 0.696198219611395, "factor": 0.05620608899297424, "lam": 0.04965054979990367, "lamx": 0.0008107009797015661, "rho": 0.8833660318566195, "rhox": 0.014423721597190364, "rho6": 0.8833660318566195, "rhox6": 0.014423721597190364, "tau": 0.23454064430805455, "trC": 0.716443560891679, "j": null, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.8450158567458931, "cert_q95": 0.7032926878079703, "frac_cert_le_102": 1.0}, "32": {"value": 0.010911372858796255, "held": 0.011108245865345633, "ident": 0.0006290797210862439, "rse": 0.005047238072226083, "raw": 0.009389881749344046, "cert": 0.21659500165687848, "factor": 0.017486338797814208, "lam": 0.0009506977104995582, "lamx": 0.0008909138367766414, "rho": 0.054368025319193485, "rhox": 0.05094913504066418, "rho6": 0.054368025319193485, "rhox6": 0.05094913504066418, "tau": 0.05021399941796505, "trC": 0.716443560891679, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6577451217303363e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.8450158567458931, "cert_q95": 0.7032926878079703, "frac_cert_le_102": 1.0}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 120.60833787918091, "res": {"8": {"value": 0.17072740555961613, "held": 0.23570567387087815, "ident": 0.010002590752706823, "rse": 0.010267300186180222, "raw": 0.13163464074111408, "cert": 0.7892602338816259, "factor": 0.15300546448087432, "lam": 0.2781755934021971, "lamx": 0.2775793640621288, "rho": 1.8180761997357882, "rhox": 1.8141794151203416, "rho6": 1.8180761997357882, "rhox6": 1.8141794151203416, "tau": 0.21405593675006032, "trC": 0.3054065038754463, "j": null, "piL": 1.0, "dL": 2, "prot": 4.40619762898109e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.3232967602754066, "cert_q95": 0.29243184963213925, "frac_cert_le_102": 1.0}, "16": {"value": 0.03934527732412303, "held": 0.05031297218681493, "ident": 0.0021209716493047646, "rse": 0.00873963307280539, "raw": 0.03075934760309837, "cert": 0.2899323308136585, "factor": 0.05620608899297424, "lam": 0.020406916978586764, "lamx": 0.008976552154321266, "rho": 0.36307306457735616, "rhox": 0.15970782374563253, "rho6": 0.36307306457735616, "rhox6": 0.15970782374563253, "tau": 0.12355866726816757, "trC": 0.3054065038754463, "j": null, "piL": 1.0, "dL": 2, "prot": 2.7712207528729493e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.3232967602754066, "cert_q95": 0.29243184963213925, "frac_cert_le_102": 1.0}, "32": {"value": 0.0063021294614088105, "held": 0.007018156490831394, "ident": 0.00029573461533867983, "rse": 0.006739493276250266, "raw": 0.005399673932716877, "cert": 0.09020116958647154, "factor": 0.017486338797814208, "lam": 0.0025422153006388762, "lamx": 0.002238916324769016, "rho": 0.14538293750528575, "rhox": 0.1280380273227281, "rho6": 0.14538293750528575, "rhox6": 0.1280380273227281, "tau": 0.05537643468646657, "trC": 0.3054065038754463, "j": null, "piL": 1.0, "dL": 2, "prot": 9.75781955236954e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.3232967602754066, "cert_q95": 0.29243184963213925, "frac_cert_le_102": 1.0}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 101.80213332176208, "res": {"16": {"value": 0.028974578129392393, "held": 0.029637474364670617, "ident": 0.0013472279208747513, "rse": 0.009580312917061684, "raw": 0.028628789424878773, "cert": 0.042468523502366996, "factor": 0.01289967158309073, "lam": 0.018250841932487365, "lamx": 0.01022865761603186, "rho": 1.414829967951363, "rhox": 0.792939382227365, "rho6": 1.414829967951363, "rhox6": 0.792939382227365, "tau": 0.6724137020680483, "trC": 0.15531945808310538, "j": 4, "piL": 0.17145813479191427, "dL": 1, "prot": 5.551115123125783e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.954453955604969, "cert_q95": 0.8445992967937055, "frac_cert_le_102": 1.0}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 112.86410880088806, "res": {"8": {"value": 0.1385783222585062, "held": 0.1538510216470585, "ident": 0.006451216485588454, "rse": 0.015153043873906534, "raw": 0.15339140512295407, "cert": 0.1887339215558394, "factor": 0.04417777294784837, "lam": 0.1177168812032753, "lamx": 0.03638784150650582, "rho": 2.6646178235883338, "rhox": 0.8236685346149403, "rho6": 2.6646178235883338, "rhox6": 0.8236685346149403, "tau": 0.7250042904968341, "trC": 0.20141750891426435, "j": 2, "piL": 0.23666664079204486, "dL": 1, "prot": 1.3877787807814457e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.985559043302417, "cert_q95": 0.8617339786198027, "frac_cert_le_102": 1.0}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 53.629231691360474, "res": {"32": {"value": 0.00019305799703338603, "held": 0.0003244460634057197, "ident": 6.126525009011031e-06, "rse": 0.005504107246755605, "raw": 0.0001721986568482367, "cert": 0.0002897129614797214, "factor": 0.0006488038049744929, "lam": 0.0005441278337959619, "lamx": 0.0001902125855705603, "rho": 0.8386631361037622, "rhox": 0.2931742756626378, "rho6": 0.8386631361037622, "rhox6": 0.2931742756626378, "tau": 0.66765281416357, "trC": 0.014143279975645648, "j": 15, "piL": 0.015246889416900583, "dL": 1, "prot": 3.0086610286472748e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9148065907152354, "cert_q95": 0.8369103733131839, "frac_cert_le_102": 1.0}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 117.93005657196045, "res": {"8": {"value": 0.04949960196104258, "held": 0.08300132571297136, "ident": 0.0013716844892960615, "rse": 0.010898763633006726, "raw": 0.0605544013178796, "cert": 0.6078477378262492, "factor": 0.15300546448087432, "lam": 0.03360143594842849, "lamx": 0.0013363029068257362, "rho": 0.21960938494865762, "rhox": 0.00873369399818249, "rho6": 0.21960938494865762, "rhox6": 0.00873369399818249, "tau": 0.08192284523602246, "trC": 0.10943147648689065, "j": null, "piL": 1.0, "dL": 2, "prot": 4.85722573273506e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.1311511007288272, "cert_q95": 0.09918530980934999, "frac_cert_le_102": 1.0}, "16": {"value": 0.013573444331762847, "held": 0.02270445592615781, "ident": 0.0003723923826938053, "rse": 0.005473863750078555, "raw": 0.018903635162180965, "cert": 0.22329100573209154, "factor": 0.05620608899297424, "lam": 0.0037722927026527923, "lamx": 0.0029454837663393666, "rho": 0.0671153743346976, "rhox": 0.052405065342787896, "rho6": 0.0671153743346976, "rhox6": 0.052405065342787896, "tau": 0.06054456500810945, "trC": 0.10943147648689065, "j": null, "piL": 1.0, "dL": 2, "prot": 3.382710778154774e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.1311511007288272, "cert_q95": 0.09918530980934999, "frac_cert_le_102": 1.0}, "32": {"value": 0.0035152302347730186, "held": 0.005882939078374429, "ident": 9.600464221447119e-05, "rse": 0.002246292844686298, "raw": 0.004853944300216565, "cert": 0.06946831289442848, "factor": 0.017486338797814208, "lam": 0.0009753572034493852, "lamx": 0.0009389200848059208, "rho": 0.05577824007226172, "rhox": 0.0536944923498386, "rho6": 0.05577824007226172, "rhox6": 0.0536944923498386, "tau": 0.0501708069094524, "trC": 0.10943147648689065, "j": null, "piL": 1.0, "dL": 2, "prot": 3.642919299551295e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.1311511007288272, "cert_q95": 0.09918530980934999, "frac_cert_le_102": 1.0}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 86.97913384437561, "res": {"16": {"value": 0.003448090561085073, "held": 0.005504398298264695, "ident": 9.569569982237567e-05, "rse": 0.008661063969682307, "raw": 0.003236407608688106, "cert": 0.004868567041081212, "factor": 0.004139144670815446, "lam": 0.00585408921289469, "lamx": 0.001121057390042971, "rho": 1.4143234118321808, "rhox": 0.2708427656436839, "rho6": 1.4143234118321808, "rhox6": 0.2708427656436839, "tau": 0.7096049931768887, "trC": 0.03258105582100072, "j": 7, "piL": 0.037942159482474924, "dL": 1, "prot": 1.3010426069826053e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9754172055262249, "cert_q95": 0.8533683494774151, "frac_cert_le_102": 1.0}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 105.7454764842987, "res": {"8": {"value": 0.024545918118875035, "held": 0.036693003394294016, "ident": 0.0007497255846684206, "rse": 0.015947410150007037, "raw": 0.02432082965938085, "cert": 0.03293014612045425, "factor": 0.016606030200372185, "lam": 0.0599419096573002, "lamx": 0.0021622668703803307, "rho": 3.6096471543184805, "rhox": 0.13020973973248998, "rho6": 3.6096471543184805, "rhox6": 0.13020973973248998, "tau": 0.740602514431528, "trC": 0.06096089380149636, "j": 3, "piL": 0.06998255584442563, "dL": 1, "prot": 3.122502256758253e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9616836253201414, "cert_q95": 0.8510753738566289, "frac_cert_le_102": 1.0}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 59.42392587661743, "res": {"32": {"value": 1.6321795028885792e-05, "held": 1.5921772378031906e-05, "ident": 5.585025518791869e-07, "rse": 0.007342670993165637, "raw": 1.6876001130344346e-05, "cert": 2.462179671821564e-05, "factor": 0.0001827885665030928, "lam": 0.000187400240125842, "lamx": 0.0001633570575280754, "rho": 1.0252295518859555, "rhox": 0.8936940677047838, "rho6": 1.0252295518859555, "rhox6": 0.8936940677047838, "tau": 0.65672246226611, "trC": 0.004652584439725721, "j": 13, "piL": 0.005038109864241495, "dL": 1, "prot": 1.1655173354219173e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.8651121386199697, "cert_q95": 0.8049583854941833, "frac_cert_le_102": 1.0}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 113.17429637908936, "res": {"8": {"value": 0.006890925072098021, "held": 0.002659115335784162, "ident": 0.0001611961251398394, "rse": 0.008244812714054897, "raw": 0.006833161084998622, "cert": 0.18905359798161497, "factor": 0.15300546448087432, "lam": 0.007324528524912447, "lamx": 0.006053351752287016, "rho": 0.04787102571639206, "rhox": 0.03956297752387585, "rho6": 0.04787102571639206, "rhox6": 0.03956297752387585, "tau": 0.036087040680208494, "trC": 0.029194187110389267, "j": null, "piL": 1.0, "dL": 2, "prot": 1.0842021724855044e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.05420772248792643, "cert_q95": 0.05336668526101533, "frac_cert_le_102": 1.0}, "16": {"value": 0.002678869605497925, "held": 0.001022276389790663, "ident": 6.218041906887004e-05, "rse": 0.004360234760883551, "raw": 0.0025288940570506848, "cert": 0.06944826048304223, "factor": 0.05620608899297424, "lam": 0.0028518326013376814, "lamx": 0.0028023330027816757, "rho": 0.050738855032132914, "rhox": 0.04985817467449065, "rho6": 0.050738855032132914, "rhox6": 0.04985817467449065, "tau": 0.0378943001592699, "trC": 0.029194187110389267, "j": null, "piL": 1.0, "dL": 2, "prot": 6.938893903907228e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.05420772248792643, "cert_q95": 0.05336668526101533, "frac_cert_le_102": 1.0}, "32": {"value": 0.0008732514372622604, "held": 0.00033266045449991484, "ident": 2.006908023374494e-05, "rse": 0.002288230418482885, "raw": 0.0010502110637876773, "cert": 0.02160612548361314, "factor": 0.017486338797814208, "lam": 0.00090113531829768, "lamx": 0.0008809694227933924, "rho": 0.05153367601514858, "rhox": 0.05038043886599713, "rho6": 0.05153367601514858, "rhox6": 0.05038043886599713, "tau": 0.039312638558066215, "trC": 0.029194187110389267, "j": null, "piL": 1.0, "dL": 2, "prot": 3.469446951953614e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.05420772248792643, "cert_q95": 0.05336668526101533, "frac_cert_le_102": 1.0}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 103.4944519996643, "res": {"8": {"value": 0.001543473514129639, "held": 0.0010576672736688042, "ident": 3.8326742431669865e-05, "rse": 0.01955854075725689, "raw": 0.0015294925375112988, "cert": 0.0019599546566323785, "factor": 0.004284461285591144, "lam": 0.012983476236119815, "lamx": 0.00010678515397834809, "rho": 3.0303637658680427, "rhox": 0.024923822823996997, "rho6": 3.0303637658680427, "rhox6": 0.024923822823996997, "tau": 0.7791050518095592, "trC": 0.011481791729242286, "j": 4, "piL": 0.013312433280229626, "dL": 1, "prot": 6.5052130349130266e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9965111537721681, "cert_q95": 0.9255326179266578, "frac_cert_le_102": 1.0}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 90.50181484222412, "res": {"16": {"value": 0.00022359811045726533, "held": 0.00016423663308036982, "ident": 5.872781440590917e-06, "rse": 0.009495149615159184, "raw": 0.00021537423242561863, "cert": 0.0002978992266746559, "factor": 0.0009181689582756371, "lam": 0.0016037096865850245, "lamx": 0.00158507558540631, "rho": 1.7466389732853351, "rhox": 1.7263441233987629, "rho6": 1.7466389732853351, "rhox6": 1.7263441233987629, "tau": 0.7465755475529315, "trC": 0.008567368973718027, "j": 6, "piL": 0.00964077406189419, "dL": 1, "prot": 2.168404344971009e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9736352358997039, "cert_q95": 0.886038349383359, "frac_cert_le_102": 1.0}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 65.59532427787781, "res": {"32": {"value": 7.2519970510546495e-06, "held": 9.932288631690291e-06, "ident": 3.1487936800122074e-07, "rse": 0.006339707390964295, "raw": 7.851216542639112e-06, "cert": 1.1204651909633999e-05, "factor": 0.00012380860075926877, "lam": 0.0001276824350062947, "lamx": 0.0001275411328135818, "rho": 1.0312888944973877, "rhox": 1.030147599047424, "rho6": 1.0312888944973877, "rhox6": 1.030147599047424, "tau": 0.6499451591587373, "trC": 0.003913061523988158, "j": 10, "piL": 0.004224968500910047, "dL": 1, "prot": 6.911788849595091e-19, "n_paths": 64, "n_fail": 0, "cert_max": 0.8821321496764194, "cert_q95": 0.8233120362550752, "frac_cert_le_102": 1.0}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 100.63912081718445, "res": {"8": {"value": 0.00022011869655779711, "held": 0.00030650102746784607, "ident": 1.1015015606732314e-05, "rse": 0.024378271794119964, "raw": 0.00021119463818330497, "cert": 0.00028121891115830507, "factor": 0.002225232899214337, "lam": 0.004015092325492236, "lamx": 0.000590132980797114, "rho": 1.804347008760227, "rhox": 0.26520054642616164, "rho6": 1.804347008760227, "rhox6": 0.26520054642616164, "tau": 0.7945319013444059, "trC": 0.006230147163385056, "j": 4, "piL": 0.006914116508273118, "dL": 1, "prot": 2.3852447794681098e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9974573533660002, "cert_q95": 0.9495841084158085, "frac_cert_le_102": 1.0}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 111.58700108528137, "res": {"8": {"value": 0.004814176629155632, "held": 0.00820878937780701, "ident": 0.0004787734429082981, "rse": 0.013546212969488094, "raw": 0.0056137478400154, "cert": 0.11343831674750163, "factor": 0.15300546448087432, "lam": 0.0077053758510355775, "lamx": 0.006726918484492304, "rho": 0.050360135026411096, "rhox": 0.04396521723793184, "rho6": 0.050360135026411096, "rhox6": 0.04396521723793184, "tau": 0.04593768693868176, "trC": 0.06811676074620772, "j": null, "piL": 1.0, "dL": 2, "prot": 1.431146867680866e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.052492759389004315, "cert_q95": 0.05228374043310152, "frac_cert_le_102": 1.0}, "16": {"value": 0.0017852726483629032, "held": 0.0030711395002372337, "ident": 0.0001768838082162348, "rse": 0.0060982762262601405, "raw": 0.0016982937911799816, "cert": 0.04167121839704141, "factor": 0.05620608899297424, "lam": 0.0028089959622802185, "lamx": 0.0027623022509381543, "rho": 0.04997671982890222, "rhox": 0.04914596088127466, "rho6": 0.04997671982890222, "rhox6": 0.04914596088127466, "tau": 0.04620093087278891, "trC": 0.06811676074620772, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3010426069826053e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.052492759389004315, "cert_q95": 0.05228374043310152, "frac_cert_le_102": 1.0}, "32": {"value": 0.0005723115784919719, "held": 0.000985534771140466, "ident": 5.63740175427939e-05, "rse": 0.0013105787493039509, "raw": 0.00045936004231801446, "cert": 0.012964379056857328, "factor": 0.017486338797814208, "lam": 0.0008942580757866001, "lamx": 0.0008828943375235374, "rho": 0.051140383709046194, "rhox": 0.050490519927127296, "rho6": 0.051140383709046194, "rhox6": 0.050490519927127296, "tau": 0.04732886727013087, "trC": 0.06811676074620772, "j": null, "piL": 1.0, "dL": 2, "prot": 1.0299920638612292e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.052492759389004315, "cert_q95": 0.05228374043310152, "frac_cert_le_102": 1.0}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 97.50452089309692, "res": {"16": {"value": 4.9449872623543174e-05, "held": 6.71807479620213e-05, "ident": 2.4358923460643663e-06, "rse": 0.014072570009289652, "raw": 4.55864347470909e-05, "cert": 6.573948572531807e-05, "factor": 0.0005201843141020528, "lam": 0.0007079337491359772, "lamx": 0.00047200619149888757, "rho": 1.3609286745949256, "rhox": 0.9073825924829534, "rho6": 1.3609286745949256, "rhox6": 0.9073825924829534, "tau": 0.7516272784360462, "trC": 0.006230147163385056, "j": 4, "piL": 0.006914116508273118, "dL": 1, "prot": 1.3823577699190182e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9773641520938722, "cert_q95": 0.894974402370169, "frac_cert_le_102": 1.0}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 50.1271653175354, "res": {"32": {"value": 0.0013171781366476433, "held": 0.0008835531116316045, "ident": 4.500741406764558e-05, "rse": 0.0064954415525560714, "raw": 0.001261324041787823, "cert": 0.0021316139654460596, "factor": 0.0019232138578514032, "lam": 0.0016148825211415993, "lamx": 0.00011017576266345592, "rho": 0.8396791207326944, "rhox": 0.057287317379536386, "rho6": 0.8396791207326944, "rhox6": 0.057287317379536386, "tau": 0.615619108173398, "trC": 0.03801407173083171, "j": 16, "piL": 0.04146929880992088, "dL": 1, "prot": 7.806255641895632e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.90452569205751, "cert_q95": 0.8114603472457335, "frac_cert_le_102": 1.0}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 84.85012984275818, "res": {"16": {"value": 0.039954646661263374, "held": 0.02517556594700976, "ident": 0.0013684900451569892, "rse": 0.006387046789655276, "raw": 0.03874967270494448, "cert": 0.06267865393977447, "factor": 0.016082721248473403, "lam": 0.020671138854859647, "lamx": 0.0013803158774649657, "rho": 1.2853010715970585, "rhox": 0.08582601514628549, "rho6": 1.2853010715970585, "rhox6": 0.08582601514628549, "tau": 0.6301461082780029, "trC": 0.13503329011203946, "j": 7, "piL": 0.14742494477767287, "dL": 1, "prot": 2.949029909160572e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9300809583185623, "cert_q95": 0.7800424807005018, "frac_cert_le_102": 1.0}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 104.90608429908752, "res": {"8": {"value": 0.3300688089227112, "held": 0.17142758403234046, "ident": 0.009729504806758781, "rse": 0.010870848075455958, "raw": 0.32075915432199664, "cert": 0.42801019548762576, "factor": 0.06015660835667051, "lam": 0.13575434152011917, "lamx": 0.05451039425633086, "rho": 2.2566821040712135, "rhox": 0.9061414156386102, "rho6": 2.2566821040712135, "rhox6": 0.9061414156386102, "tau": 0.767355420856665, "trC": 0.21077098680349954, "j": 3, "piL": 0.25351713521739716, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9829849890647538, "cert_q95": 0.8783230559238885, "frac_cert_le_102": 1.0}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 114.87080717086792, "res": {"8": {"value": 0.4101658091630267, "held": 0.20547747404993613, "ident": 0.016029004546262833, "rse": 0.009362174477081594, "raw": 0.4086979883426803, "cert": 1.5636875293029433, "factor": 0.15300546448087432, "lam": 0.2383072643076136, "lamx": 0.0075977167142675245, "rho": 1.5575081917247602, "rhox": 0.04965650566824846, "rho6": 1.5575081917247602, "rhox6": 0.04965650566824846, "tau": 0.258821249149066, "trC": 0.4047619519000659, "j": null, "piL": 1.0, "dL": 2, "prot": 3.855422925358454e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.42573452823485236, "cert_q95": 0.3166367288332082, "frac_cert_le_102": 1.0}, "16": {"value": 0.07489071141898924, "held": 0.03900445695973162, "ident": 0.002731093389958434, "rse": 0.008730047569051198, "raw": 0.06293530678121537, "cert": 0.5744158270908771, "factor": 0.05620608899297424, "lam": 0.01951931162430811, "lamx": 0.019508556094936402, "rho": 0.3472810859824818, "rhox": 0.3470897271890768, "rho6": 0.3472810859824818, "rhox6": 0.3470897271890768, "tau": 0.12004760576328574, "trC": 0.4047619519000659, "j": null, "piL": 1.0, "dL": 2, "prot": 4.193694003173931e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.42573452823485236, "cert_q95": 0.3166367288332082, "frac_cert_le_102": 1.0}, "32": {"value": 0.009982429900437757, "held": 0.005674881143373527, "ident": 0.00031282727343027403, "rse": 0.0029662270240579007, "raw": 0.01086687166621014, "cert": 0.17870714620605066, "factor": 0.017486338797814208, "lam": 0.0023082615281736257, "lamx": 0.0020950348848581663, "rho": 0.13200370614242923, "rhox": 0.11980980747782638, "rho6": 0.13200370614242923, "rhox6": 0.11980980747782638, "tau": 0.04419834822743101, "trC": 0.4047619519000659, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8084492237058214e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.42573452823485236, "cert_q95": 0.3166367288332082, "frac_cert_le_102": 1.0}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 60.679999113082886, "res": {"32": {"value": 4.155829208105441e-05, "held": 8.86982027869183e-05, "ident": 1.1705131150633147e-06, "rse": 0.007039598454712201, "raw": 4.161116406695576e-05, "cert": 6.63658933719184e-05, "factor": 0.0002628444574024276, "lam": 0.0002334909539739885, "lamx": 0.0001588100013718384, "rho": 0.8883236735576376, "rhox": 0.6041976419867686, "rho6": 0.8883236735576376, "rhox6": 0.6041976419867686, "tau": 0.6264141332367372, "trC": 0.00710912111001857, "j": 12, "piL": 0.0078031948291345694, "dL": 1, "prot": 1.6805133673525319e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.8671283823277648, "cert_q95": 0.8021496754922016, "frac_cert_le_102": 1.0}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 98.5765061378479, "res": {"16": {"value": 0.00035824795464878907, "held": 0.0009108698367035869, "ident": 1.2228358516591339e-05, "rse": 0.014963550165635425, "raw": 0.00033793152050295365, "cert": 0.0004963770818535482, "factor": 0.0011830641921189548, "lam": 0.0019837615529615512, "lamx": 0.000696328430840227, "rho": 1.6767995905686983, "rhox": 0.5885804299368166, "rho6": 1.6767995905686983, "rhox6": 0.5885804299368166, "tau": 0.7172197641510211, "trC": 0.014411447520974608, "j": 4, "piL": 0.01572489488691444, "dL": 1, "prot": 3.469446951953614e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9477540032148742, "cert_q95": 0.8855453364618253, "frac_cert_le_102": 1.0}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 114.4147162437439, "res": {"8": {"value": 0.0018580079652594133, "held": 0.004780239117414813, "ident": 7.55184753956425e-05, "rse": 0.02369555148750094, "raw": 0.001782086872873916, "cert": 0.08379554585010085, "factor": 0.15300546448087432, "lam": 0.006578753401652509, "lamx": 0.006157358424229541, "rho": 0.042996852589371755, "rhox": 0.04024273541550021, "rho6": 0.042996852589371755, "rhox6": 0.04024273541550021, "tau": 0.024364714934382036, "trC": 0.020257457549079337, "j": null, "piL": 1.0, "dL": 2, "prot": 8.673617379884035e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.05290514219586827, "cert_q95": 0.05153453604402441, "frac_cert_le_102": 1.0}, "16": {"value": 0.0007668142479529405, "held": 0.0019634557475391367, "ident": 3.15274923706117e-05, "rse": 0.014017287936213861, "raw": 0.0007072124785002392, "cert": 0.030782037251057454, "factor": 0.05620608899297424, "lam": 0.002602493093819308, "lamx": 0.0024470281792946173, "rho": 0.046302689627535185, "rhox": 0.04353670968995007, "rho6": 0.046302689627535185, "rhox6": 0.04353670968995007, "tau": 0.0276898832805054, "trC": 0.020257457549079337, "j": null, "piL": 1.0, "dL": 2, "prot": 5.854691731421724e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.05290514219586827, "cert_q95": 0.05153453604402441, "frac_cert_le_102": 1.0}, "32": {"value": 0.0002583584602778486, "held": 0.0006687921150927736, "ident": 1.0664994863371424e-05, "rse": 0.008232650745924601, "raw": 0.00023394733204611172, "cert": 0.009576633811440097, "factor": 0.017486338797814208, "lam": 0.0008510276400925452, "lamx": 0.0008241831649120613, "rho": 0.04866814316779243, "rhox": 0.0471329747434085, "rho6": 0.04866814316779243, "rhox6": 0.0471329747434085, "tau": 0.030107647629096096, "trC": 0.020257457549079337, "j": null, "piL": 1.0, "dL": 2, "prot": 4.7704895589362195e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.05290514219586827, "cert_q95": 0.05153453604402441, "frac_cert_le_102": 1.0}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 52.04182004928589, "res": {"32": {"value": 0.015990143852915556, "held": 0.013921505674648237, "ident": 0.00010930924042707313, "rse": 0.0077476288707840155, "raw": 0.015554975339870655, "cert": 0.022918284303039896, "factor": 0.0027993181624704436, "lam": 0.0028623769901082834, "lamx": 0.0017135772334880685, "rho": 1.0225264953742126, "rhox": 0.612140933624997, "rho6": 1.0225264953742126, "rhox6": 0.612140933624997, "tau": 0.6920972423935927, "trC": 0.05642057341825836, "j": 16, "piL": 0.06036029787826894, "dL": 1, "prot": 1.1058862159352145e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9123998775967372, "cert_q95": 0.8429141995939453, "frac_cert_le_102": 1.0}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 114.56530284881592, "res": {"8": {"value": 0.0014090908195637558, "held": 0.003609375063205264, "ident": 5.316187017918006e-05, "rse": 0.020557139678559374, "raw": 0.0013891349604567586, "cert": 0.0018954990537123218, "factor": 0.003461063594658386, "lam": 0.0052198822119819185, "lamx": 0.0006803372017175934, "rho": 1.5081728691833332, "rhox": 0.19656882432544384, "rho6": 1.5081728691833332, "rhox6": 0.19656882432544384, "tau": 0.7582383282847592, "trC": 0.020257457549079323, "j": 1, "piL": 0.02262052277937445, "dL": 1, "prot": 8.673617379884035e-18, "n_paths": 64, "n_fail": 0, "cert_max": 0.9742195244689725, "cert_q95": 0.896514246963947, "frac_cert_le_102": 1.0}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 118.4585485458374, "res": {"8": {"value": 1.2394829637044067, "held": 1.171957148681932, "ident": 0.01445336061402577, "rse": 0.01816458717864618, "raw": 1.3223574455752067, "cert": 4.61147917564054, "factor": 0.15300546448087432, "lam": 0.11102668213716502, "lamx": 0.003985982546207885, "rho": 0.7256386725393285, "rhox": 0.02605124306985868, "rho6": 0.7256386725393285, "rhox6": 0.02605124306985868, "tau": 0.26911583218057233, "trC": 0.35101255350255745, "j": null, "piL": 1.0, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.42525510564782437, "cert_q95": 0.32543505537272427, "frac_cert_le_102": 1.0}, "16": {"value": 0.30101522336464387, "held": 0.28603954428338163, "ident": 0.003527651606787257, "rse": 0.009677675655834272, "raw": 0.3026482301827955, "cert": 1.6940127583985658, "factor": 0.05620608899297424, "lam": 0.020562142095796918, "lamx": 0.004662358376031671, "rho": 0.36583477812105347, "rhox": 0.08295112610689681, "rho6": 0.36583477812105347, "rhox6": 0.08295112610689681, "tau": 0.17880500534187493, "trC": 0.35101255350255745, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3227266504323154e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.42525510564782437, "cert_q95": 0.32543505537272427, "frac_cert_le_102": 1.0}, "32": {"value": 0.05188524468669598, "held": 0.049324110078119404, "ident": 0.0006110988464733114, "rse": 0.00511237267374364, "raw": 0.05307434841195323, "cert": 0.5270261915017761, "factor": 0.017486338797814208, "lam": 0.001882266686932151, "lamx": 0.0013474089082082686, "rho": 0.10764212615893239, "rhox": 0.07705494693816035, "rho6": 0.10764212615893239, "rhox6": 0.07705494693816035, "tau": 0.09956115510392385, "trC": 0.35101255350255745, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1015494072452725e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.42525510564782437, "cert_q95": 0.32543505537272427, "frac_cert_le_102": 1.0}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 87.84101462364197, "res": {"16": {"value": 0.17165628644895747, "held": 0.13813156245454036, "ident": 0.0015525437663785253, "rse": 0.0163095389527156, "raw": 0.165531409025102, "cert": 0.21796697325526554, "factor": 0.01687422198439246, "lam": 0.03236707135570997, "lamx": 0.015016541639148711, "rho": 1.9181371079299165, "rhox": 0.8899101631493302, "rho6": 1.9181371079299165, "rhox6": 0.8899101631493302, "tau": 0.7835684813485496, "trC": 0.11742028641300617, "j": 8, "piL": 0.13288449812709063, "dL": 1, "prot": 3.469446951953614e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9894745006728115, "cert_q95": 0.9256598350762582, "frac_cert_le_102": 1.0}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 112.58992981910706, "res": {"8": {"value": 1.1220475820137124, "held": 0.9933871820410851, "ident": 0.013007617458544996, "rse": 0.023198833783404194, "raw": 1.1189948555879743, "cert": 1.654232370773734, "factor": 0.06566705027909049, "lam": 0.1391403613376112, "lamx": 0.0018588341288179378, "rho": 2.11887637325345, "rhox": 0.02830695334901958, "rho6": 2.11887637325345, "rhox6": 0.02830695334901958, "tau": 0.6852437798055434, "trC": 0.2890714132978095, "j": 2, "piL": 0.35178776935227046, "dL": 1, "prot": 2.463307335887066e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9770452467996228, "cert_q95": 0.8124148945150653, "frac_cert_le_102": 1.0}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 57.09162473678589, "res": {"32": {"value": 0.25674736125754205, "held": 0.24331470173371997, "ident": 0.0013615226174801308, "rse": 0.015009871580215437, "raw": 0.2508740500340883, "cert": 0.41154121687286016, "factor": 0.010287129714793482, "lam": 0.010829010985486406, "lamx": 0.0052465338686454, "rho": 1.0526756525596899, "rhox": 0.5100094986748912, "rho6": 1.0526756525596899, "rhox6": 0.5100094986748912, "tau": 0.6244100594423935, "trC": 0.2119633394077989, "j": 14, "piL": 0.24174754829764683, "dL": 2, "prot": 2.7755575615628914e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.8980241573218588, "cert_q95": 0.825082003196808, "frac_cert_le_102": 1.0}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.694892406463623, "res": {"8": {"value": 0.00017818651799392937, "held": 0.00010640348336048845, "ident": 0.003954197514236189, "rse": 0.10367285388275588, "raw": 0.00018255690267135387, "cert": 0.002728697901202079, "factor": 0.15300546448087432, "lam": 0.04719394919753461, "lamx": 0.004496030732941174, "rho": 0.3084461679696012, "rhox": 0.029384772290294098, "rho6": 0.3083220486144188, "rhox6": 0.029384339106556533, "tau": 0.06505658685383733, "trC": 0.3972465576835746, "j": null, "piL": 1.0, "dL": 2, "prot": 4.718447854656915e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 1.719347182196641e-05, "held": 1.1204414878757845e-05, "ident": 0.0003859801491518774, "rse": 0.06699265827430007, "raw": 1.790539810863912e-05, "cert": 0.0010023788208497434, "factor": 0.05620608899297424, "lam": 0.010498803408542388, "lamx": 0.000676194129749698, "rho": 0.18679121064365, "rhox": 0.012030620558463379, "rho6": 0.18671593903340603, "rhox6": 0.01204347019549679, "tau": 0.017287072778439414, "trC": 0.3972465576835746, "j": null, "piL": 1.0, "dL": 2, "prot": 5.386316392907986e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 8.487579116094175e-07, "held": 5.513948679271867e-07, "ident": 1.891711975971489e-05, "rse": 0.057063590249920436, "raw": 8.68208357580262e-07, "cert": 0.00031185118870880903, "factor": 0.017486338797814208, "lam": 0.0001518254214929727, "lamx": 2.1355956515238497e-05, "rho": 0.008682516291629376, "rhox": 0.0012212937632152016, "rho6": 0.007467191414652694, "rhox6": 0.0008283854795521632, "tau": 0.002723303110710446, "trC": 0.3972465576835746, "j": null, "piL": 1.0, "dL": 2, "prot": 5.421010862427522e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.607863187789917, "res": {"8": {"value": 4.6995225315862105e-06, "held": 4.965346037932201e-06, "ident": 0.00012606211572144444, "rse": 0.042222113650916854, "raw": 4.978247701762678e-06, "cert": 4.790529899805276e-06, "factor": 0.007451967332467918, "lam": 0.07343983317441533, "lamx": 0.002216825220931364, "rho": 9.855093279118517, "rhox": 0.29748187586286734, "rho6": 9.855091850197491, "rhox6": 0.29748186938789956, "tau": 1.0254445039539883, "trC": 0.016496867549668347, "j": 3, "piL": 0.023154327068739603, "dL": 2, "prot": 8.673617379884035e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5268518924713135, "res": {"16": {"value": 1.8318011892383e-07, "held": 1.9825175076119327e-07, "ident": 4.93552572975125e-06, "rse": 0.041214777285944276, "raw": 1.6770723018582947e-07, "cert": 1.5640547556870955e-07, "factor": 0.0008061190628698001, "lam": 0.1642018497850119, "lamx": 4.8351559694741405e-05, "rho": 203.69428952647516, "rhox": 0.05998066777208925, "rho6": 203.69381736317453, "rhox6": 0.05998064776895832, "tau": 1.1383515390661954, "trC": 0.0053784585982193135, "j": 7, "piL": 0.0063481876200996755, "dL": 2, "prot": 1.734723475976807e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.27021360397338867, "res": {"32": {"value": 3.9782230536819206e-10, "held": 2.3323806940278547e-10, "ident": 8.717773839269529e-09, "rse": 0.032201463892368505, "raw": 4.0777561219569655e-10, "cert": 3.2242848665533545e-10, "factor": 3.5095590050672556e-05, "lam": 0.00030806459483975095, "lamx": 1.5431032519469565e-05, "rho": 8.777871931913774, "rhox": 0.4396857980501129, "rho6": 8.777871931913774, "rhox6": 0.4396857980501129, "tau": 1.2393997585374055, "trC": 0.00020042026982520784, "j": 24, "piL": 0.00024347565597654088, "dL": 2, "prot": 1.4230153513872246e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.5174407958984375, "res": {"8": {"value": 1.0231302095589746e-06, "value_se": 7.422803064064298e-09, "held": 8.939207368802116e-07, "ident": 2.5310409110946e-05, "drift_rms": 0.002818863501045164, "prot": 0.007094670794688569, "alloc": null, "max_support_budget": 0}, "16": {"value": 4.8294602513699994e-08, "value_se": 4.2509884267331044e-10, "held": 4.868753986351115e-08, "ident": 1.1717469592930208e-06, "drift_rms": 0.0006708525818827839, "prot": 0.001186377718128228, "alloc": null, "max_support_budget": 0}, "32": {"value": 1.4547057163544502e-10, "value_se": 7.459638358788523e-13, "held": 8.906617219615731e-11, "ident": 3.36394993120256e-09, "drift_rms": 3.3815613543479443e-05, "prot": 5.381043033268514e-05, "alloc": null, "max_support_budget": 0}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7490289211273193, "res": {"8": {"value": 1.1031611682097e-05, "value_se": 1.1258723536255323e-07, "held": 1.122378156166928e-05, "ident": 0.0002878967142199522, "drift_rms": 2.261026435882711e-18, "prot": 5.204170427930421e-18, "alloc": [1.0, 1.0, 6.0], "max_support_budget": 8}, "16": {"value": 1.5029253879783036e-07, "value_se": 1.2442772891523e-09, "held": 1.817931029685095e-07, "ident": 4.352394558667303e-06, "drift_rms": 9.518743373811837e-19, "prot": 1.734723475976807e-18, "alloc": [1.0, 7.119990167729794, 7.880009832270207], "max_support_budget": 16}, "32": {"value": 2.1600077957398897e-10, "value_se": 1.3504455680787357e-12, "held": 1.3580197652658984e-10, "ident": 4.998633690141204e-09, "drift_rms": 5.711852234695475e-20, "prot": 8.131516293641283e-20, "alloc": [1.0, 23.024727690143358, 7.975272309856645], "max_support_budget": 32}}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.0022816707550923567, "held": 0.001468738474112579, "ident": 0.05161151966171471}, "trunc": {"value": 8.425627030816275e-07, "held": 8.316343886876007e-07, "ident": 2.090412239710727e-05, "drift": 0.006497595838756008}}, "16": {"iid": {"value": 0.0011408353775461783, "held": 0.0007343692370562895, "ident": 0.025805759830857356}, "trunc": {"value": 4.135293582313193e-08, "held": 2.16224118441429e-08, "ident": 9.583445440424914e-07, "drift": 0.0016055645702700676}}, "32": {"iid": {"value": 0.0005704176887730892, "held": 0.00036718461852814477, "ident": 0.012902879915428678}, "trunc": {"value": 1.9236932600132632e-10, "held": 1.0470895861272995e-10, "ident": 5.637362123375232e-09, "drift": 9.783343876157466e-05}}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.8695917129516602, "res": {"8": {"value": 0.5637855745487694, "held": 0.9845578334176859, "ident": 0.19765201690705303, "rse": 0.029508474477035324, "raw": 0.5775503931380053, "cert": 0.40037539945517425, "factor": 0.15300546448087432, "lam": 0.6315041255303335, "lamx": 0.24593745678569193, "rho": 4.1273305347161084, "rhox": 1.6073769497064865, "rho6": 4.1273305347161084, "rhox6": 1.6073769497064865, "tau": 1.4041065902807597, "trC": 0.9200135655238006, "j": null, "piL": 1.0, "dL": 2, "prot": 3.3306690738754696e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.23975113986676824, "held": 0.4216400088577831, "ident": 0.08357129858733016, "rse": 0.02572166047749231, "raw": 0.2352135505780858, "cert": 0.14707667735088034, "factor": 0.05620608899297424, "lam": 0.18407249616337312, "lamx": 0.03347505070476672, "rho": 3.2749564942400133, "rhox": 0.5955769437889746, "rho6": 3.2749564942400133, "rhox6": 0.5955769437889746, "tau": 1.6161421342952837, "trC": 0.9200135655238006, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.08373881469486466, "held": 0.14865416676315213, "ident": 0.029477693355939596, "rse": 0.026138564497317815, "raw": 0.08420541419793756, "cert": 0.04575718850916277, "factor": 0.017486338797814208, "lam": 0.05205626366067371, "lamx": 0.025566233723770954, "rho": 2.9769675780947775, "rhox": 1.4620689910781515, "rho6": 2.9769675780947775, "rhox6": 1.4620689910781515, "tau": 1.8323160135503298, "trC": 0.9200135655238006, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3877787807814457e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6364047527313232, "res": {"8": {"value": 0.5539303619026574, "held": 0.9658245483746047, "ident": 0.19319761279452102, "rse": 0.03099572704291946, "raw": 0.5869075212313469, "cert": 0.40037539945517414, "factor": 0.1530054644808743, "lam": 0.48219478041912855, "lamx": 0.22419966433800748, "rho": 3.151487314882162, "rhox": 1.4653049490662633, "rho6": 3.151487314882162, "rhox6": 1.4653049490662633, "tau": 1.372462804054581, "trC": 0.9200135655238006, "j": 0, "piL": 0.9999999999999999, "dL": 2, "prot": 3.3306690738754696e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5885641574859619, "res": {"16": {"value": 0.23635055547318373, "held": 0.41240112870946466, "ident": 0.08134358811143802, "rse": 0.023805834107644967, "raw": 0.2712385933968624, "cert": 0.14707667735088029, "factor": 0.05620608899297423, "lam": 0.19928930813885282, "lamx": 0.0578428068287626, "rho": 3.54568894063709, "rhox": 1.0291199381617346, "rho6": 3.54568894063709, "rhox6": 1.0291199381617346, "tau": 1.5730615932009266, "trC": 0.9200135655238006, "j": 0, "piL": 0.9999999999999999, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4841489791870117, "res": {"32": {"value": 0.07688861141335884, "held": 0.13469218639260178, "ident": 0.0268624674506531, "rse": 0.01929787150683804, "raw": 0.08466805466739274, "cert": 0.039244134682821584, "factor": 0.016937677050041428, "lam": 0.055678028929300634, "lamx": 0.031238718344349714, "rho": 3.2872293387577876, "rhox": 1.8443330955039852, "rho6": 3.2872293387577876, "rhox6": 1.8443330955039852, "tau": 1.9478449130321276, "trC": 0.814212337533353, "j": 2, "piL": 0.8744075777083886, "dL": 2, "prot": 1.3183898417423734e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.5077934265136719, "res": {"8": {"value": 0.28693287384016236, "value_se": 0.0015833481002032058, "held": 0.49232647554889797, "ident": 0.09836333477116346, "drift_rms": 0.18821198373983888, "prot": 0.49219500606321254, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.10740812346715463, "value_se": 0.0005828336560098093, "held": 0.17551539489036935, "ident": 0.03593052285518885, "drift_rms": 0.10253335280474966, "prot": 0.23511911705202365, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.02341345078657245, "value_se": 0.0001350794499718461, "held": 0.03117357143455909, "ident": 0.007294456230023021, "drift_rms": 0.03700873550856784, "prot": 0.08542207639966604, "alloc": null, "max_support_budget": 0}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8357758522033691, "res": {"8": {"value": 0.32913913535472933, "value_se": 0.001896680796633931, "held": 0.5728819121500748, "ident": 0.11464079286425378, "drift_rms": 6.783223530701095e-17, "prot": 2.220446049250313e-16, "alloc": [1.0, 5.1410384323340885, 1.8589615676659113], "max_support_budget": 8}, "16": {"value": 0.11390690394055036, "value_se": 0.0006634568602780939, "held": 0.19346228056302278, "ident": 0.03925660411035615, "drift_rms": 1.1618335571979193e-16, "prot": 2.498001805406602e-16, "alloc": [1.0, 11.565858765837964, 3.4341412341620354], "max_support_budget": 16}, "32": {"value": 0.02345252342517579, "value_se": 0.0001353546857599352, "held": 0.033348639857493256, "ident": 0.0077957968248938145, "drift_rms": 5.588495882527879e-17, "prot": 9.71445146547012e-17, "alloc": [1.0, 25.35520382099065, 5.644796179009352], "max_support_budget": 32}}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.35014599560883225, "held": 0.6167141756646701, "ident": 0.12166184974092754}, "trunc": {"value": 0.4131007311131901, "held": 0.5332429669008325, "ident": 0.07433845370693361, "drift": 0.30276601965011996}}, "16": {"iid": {"value": 0.17507299780441613, "held": 0.30835708783233506, "ident": 0.06083092487046377}, "trunc": {"value": 0.20900467102142756, "held": 0.16481407366733497, "ident": 0.02033142551275805, "drift": 0.1819356451824862}}, "32": {"iid": {"value": 0.08753649890220806, "held": 0.15417854391616753, "ident": 0.030415462435231886}, "trunc": {"value": 0.02394264039506601, "held": 0.017275323326081664, "ident": 0.0032476155784690363, "drift": 0.07705399387501399}}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.698091983795166, "res": {"8": {"value": 1.0555028527579688, "held": 0.9632105767296345, "ident": 0.16398240931487715, "rse": 0.03048766796168883, "raw": 1.0637348512273141, "cert": 0.8470768214631811, "factor": 0.15300546448087432, "lam": 0.98391900210987, "lamx": 0.21514009211228408, "rho": 6.430613478075222, "rhox": 1.4060941734481422, "rho6": 6.430613478075222, "rhox6": 1.4060941734481422, "tau": 1.2207745647999662, "trC": 0.877919810969115, "j": null, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.32192545619791546, "held": 0.3034768916140983, "ident": 0.05090879525092361, "rse": 0.030055267758034934, "raw": 0.3013041099839985, "cert": 0.31117107727218896, "factor": 0.05620608899297424, "lam": 0.21792670227844235, "lamx": 0.047568221727256166, "rho": 3.8772792447039537, "rhox": 0.8463179448974326, "rho6": 3.8772792447039537, "rhox6": 0.8463179448974326, "tau": 1.0317027867342203, "trC": 0.877919810969115, "j": null, "piL": 1.0, "dL": 2, "prot": 2.636779683484747e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0557077905593726, "held": 0.05251800913526361, "ident": 0.008752916274838145, "rse": 0.02809864702194044, "raw": 0.05832231816561277, "cert": 0.09680877959579212, "factor": 0.017486338797814208, "lam": 0.02095448814603726, "lamx": 0.009751120405314515, "rho": 1.1983347908515058, "rhox": 0.5576421981789238, "rho6": 1.1983347908515058, "rhox6": 0.5576421981789238, "tau": 0.5701630071597916, "trC": 0.877919810969115, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7403662204742432, "res": {"8": {"value": 1.0543994679231272, "held": 0.9859690567253636, "ident": 0.16861945363585373, "rse": 0.029898557470437157, "raw": 1.047071437003199, "cert": 0.8470768214631811, "factor": 0.15300546448087432, "lam": 0.3664759624108132, "lamx": 0.06730315545930418, "rho": 2.3951821828992435, "rhox": 0.43987419460902377, "rho6": 2.3951821828992435, "rhox6": 0.43987419460902377, "tau": 1.2552952538577087, "trC": 0.877919810969115, "j": 0, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4994008541107178, "res": {"16": {"value": 0.09569617123571794, "held": 0.1126180291108316, "ident": 0.017189161880822125, "rse": 0.0363443840460821, "raw": 0.09393122956521874, "cert": 0.06261745920921968, "factor": 0.04784483212187976, "lam": 0.21096044330657068, "lamx": 0.07369538334557835, "rho": 4.409262901564181, "rhox": 1.5402997581399593, "rho6": 4.409262901564181, "rhox6": 1.5402997581399593, "tau": 1.5356236515447452, "trC": 0.233956369857051, "j": 10, "piL": 0.25915950732684867, "dL": 1, "prot": 7.632783294297951e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.307201623916626, "res": {"32": {"value": 0.004629399384972716, "held": 0.004582101591041811, "ident": 0.0009145700136672227, "rse": 0.029181166149559058, "raw": 0.003952013378844369, "cert": 0.0026945123569664248, "factor": 0.005834056894228733, "lam": 0.019307052622792573, "lamx": 0.006002032852807713, "rho": 3.3093699586460716, "rhox": 1.0287923072442349, "rho6": 3.3093699586460716, "rhox6": 1.0287923072442349, "tau": 1.7446147871009714, "trC": 0.0898559310764186, "j": 20, "piL": 0.09407416741943833, "dL": 0, "prot": 3.469446951953614e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4352240562438965, "res": {"8": {"value": 0.3609715239786509, "value_se": 0.002548714977316703, "held": 0.3792517723332096, "ident": 0.059201492953226915, "drift_rms": 0.19762745593430026, "prot": 0.5337484357067308, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.043327233001945416, "value_se": 0.0002564978416641469, "held": 0.047829092029806904, "ident": 0.007357770870013151, "drift_rms": 0.027548843255254113, "prot": 0.05233703578288345, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.0018854015638765985, "value_se": 1.2015145076098833e-05, "held": 0.0019579607849537816, "ident": 0.0003420402070553208, "drift_rms": 1.3984088207147486e-17, "prot": 2.7755575615628914e-17, "alloc": null, "max_support_budget": 0}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8070287704467773, "res": {"8": {"value": 0.5219622597369071, "value_se": 0.0026689123966408897, "held": 0.5228135739300808, "ident": 0.08329155689962851, "drift_rms": 5.838667943225389e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 3.1864969296618213, 3.8135030703381787], "max_support_budget": 8}, "16": {"value": 0.11068273765968055, "value_se": 0.0006894313914098382, "held": 0.13452283544964824, "ident": 0.018762565226094714, "drift_rms": 5.24623802790221e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 9.049933397920961, 5.950066602079038], "max_support_budget": 16}, "32": {"value": 0.016026420813419897, "value_se": 0.00026198463442001646, "held": 0.020311698928285472, "ident": 0.0029800613777266312, "drift_rms": 2.6419338123117333e-17, "prot": 2.7755575615628914e-17, "alloc": [1.0, 23.6343148036436, 7.365685196356396], "max_support_budget": 32}}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.7449999667184031, "held": 0.6904907938085855, "ident": 0.11683471354748007}, "trunc": {"value": 0.14343354044618145, "held": 0.07921963812507395, "ident": 0.023218657982130554, "drift": 0.38228246781871084}}, "16": {"iid": {"value": 0.37249998335920154, "held": 0.34524539690429273, "ident": 0.058417356773740034}, "trunc": {"value": 0.019734261003096977, "held": 0.010055050491020574, "ident": 0.0024282680264601482, "drift": 0.13740932062406297}}, "32": {"iid": {"value": 0.18624999167960077, "held": 0.17262269845214637, "ident": 0.029208678386870017}, "trunc": {"value": 0.0006882183684266613, "held": 0.0003950930902615474, "ident": 0.00013238141208779725, "drift": 0.03293972024650808}}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7571430206298828, "res": {"8": {"value": 0.029427650163727524, "held": 0.029490132489983792, "ident": 0.0041573309347598475, "rse": 0.0937118201042968, "raw": 0.022334204435475215, "cert": 0.17827597487791047, "factor": 0.15300546448087432, "lam": 0.06330155726734724, "lamx": 0.0030005964896978547, "rho": 0.4137208921401623, "rhox": 0.01961104134338241, "rho6": 0.4137208921401623, "rhox6": 0.01961104134338241, "tau": 0.17321707920044083, "trC": 0.1568617096314756, "j": null, "piL": 1.0, "dL": 2, "prot": 5.811323644522304e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.004845874432095094, "held": 0.004666539440863318, "ident": 0.0006746650811881436, "rse": 0.04763491346988604, "raw": 0.004453983599080677, "cert": 0.06548913362862017, "factor": 0.05620608899297424, "lam": 0.014683710429636173, "lamx": 0.0012940828322793342, "rho": 0.26124768139394355, "rhox": 0.02302389039096982, "rho6": 0.26124768139394355, "rhox6": 0.02302389039096982, "tau": 0.07652228363658273, "trC": 0.1568617096314756, "j": null, "piL": 1.0, "dL": 2, "prot": 4.9439619065339e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.000531076965058268, "held": 0.0005030744564901735, "ident": 7.04482991720033e-05, "rse": 0.047042571530726635, "raw": 0.0005597637690083427, "cert": 0.020374397128904053, "factor": 0.017486338797814208, "lam": 0.0015732015373034012, "lamx": 0.00021553848564814232, "rho": 0.08996746291453825, "rhox": 0.012326107148003139, "rho6": 0.08996746291453825, "rhox6": 0.012326107148003139, "tau": 0.025683527983750436, "trC": 0.1568617096314756, "j": null, "piL": 1.0, "dL": 2, "prot": 4.100452616340178e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6531109809875488, "res": {"8": {"value": 0.008685559438103924, "held": 0.006528871147230197, "ident": 0.0009118501705758722, "rse": 0.041256054852817935, "raw": 0.009170787867404717, "cert": 0.008302489820458496, "factor": 0.01794496143067397, "lam": 0.3602833158198504, "lamx": 0.007730788759483501, "rho": 20.077129572650133, "rhox": 0.43080553777446323, "rho6": 20.077129572650133, "rhox6": 0.43080553777446323, "tau": 1.0845233756914003, "trC": 0.04685349985163122, "j": 4, "piL": 0.05575755873102269, "dL": 1, "prot": 3.122502256758253e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5124952793121338, "res": {"16": {"value": 0.000579404066600678, "held": 0.00047663977669398284, "ident": 6.0816009952894434e-05, "rse": 0.03810880343367322, "raw": 0.0005663747913421805, "cert": 0.0004703123755532705, "factor": 0.003217368843543295, "lam": 0.019020051008438177, "lamx": 0.005745273776168227, "rho": 5.911678745384802, "rhox": 1.7857056668208875, "rho6": 5.911678745384802, "rhox6": 1.7857056668208875, "tau": 1.2552812233815505, "trC": 0.015058303247505886, "j": 10, "piL": 0.017427414569192848, "dL": 1, "prot": 6.938893903907228e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.31398630142211914, "res": {"32": {"value": 3.0043479633925564e-05, "held": 2.3849267845857752e-05, "ident": 2.6599421665930133e-06, "rse": 0.03481801329381755, "raw": 2.9512219269234983e-05, "cert": 2.0974247983734912e-05, "factor": 0.00033598633762280334, "lam": 0.005904457040763526, "lamx": 0.0003481188340542495, "rho": 17.57350338272443, "rhox": 1.0361100886342194, "rho6": 17.57350338272443, "rhox6": 1.0361100886342194, "tau": 1.4167217254171416, "trC": 0.005588123845139735, "j": 18, "piL": 0.00600575578500761, "dL": 1, "prot": 1.5178830414797062e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.41102051734924316, "res": {"8": {"value": 0.005204856493964046, "value_se": 4.0619020181934085e-05, "held": 0.003753865231189682, "ident": 0.0004971072136751227, "drift_rms": 0.012592394033243165, "prot": 0.0330507177627935, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0003503104990374701, "value_se": 1.9493076463783126e-06, "held": 0.0002597891205957103, "ident": 2.9793113463618757e-05, "drift_rms": 0.0031614552145999126, "prot": 0.005174771934707365, "alloc": null, "max_support_budget": 0}, "32": {"value": 7.565181048637327e-06, "value_se": 5.5766941017237964e-08, "held": 6.006175526809629e-06, "ident": 6.195723919956913e-07, "drift_rms": 0.00023099879510227143, "prot": 0.00031878806841591846, "alloc": null, "max_support_budget": 0}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8771765232086182, "res": {"8": {"value": 0.016069700448076044, "value_se": 0.0001582074136199181, "held": 0.012274891476098629, "ident": 0.001732857939698192, "drift_rms": 6.0604964296635104e-18, "prot": 1.3877787807814457e-17, "alloc": [1.0, 1.2007484191533708, 5.799251580846629], "max_support_budget": 8}, "16": {"value": 0.000581422379890338, "value_se": 6.919217505751789e-06, "held": 0.0005150986504493276, "ident": 6.624741726640612e-05, "drift_rms": 7.31567228576792e-18, "prot": 1.214306433183765e-17, "alloc": [1.0, 7.363118848785347, 7.63688115121465], "max_support_budget": 16}, "32": {"value": 8.741182507337005e-06, "value_se": 7.494952798770832e-08, "held": 7.102585465086284e-06, "ident": 7.264796780417431e-07, "drift_rms": 3.703581950313857e-18, "prot": 3.5101045334218206e-18, "alloc": [1.0, 23.077288190257082, 7.92271180974292], "max_support_budget": 32}}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.26536246239455696, "held": 0.4329479339167005, "ident": 0.058628482453154385}, "trunc": {"value": 0.003308277504803556, "held": 0.003885909445100896, "ident": 0.000495148546220587, "drift": 0.022522484938277697}}, "16": {"iid": {"value": 0.13268123119727848, "held": 0.21647396695835025, "ident": 0.029314241226577192}, "trunc": {"value": 0.0002946462464528797, "held": 0.00033317648805036403, "ident": 3.3847964165432263e-05, "drift": 0.008035573051107693}}, "32": {"iid": {"value": 0.06634061559863924, "held": 0.10823698347917513, "ident": 0.014657120613288596}, "trunc": {"value": 6.106156822333337e-06, "held": 7.718087412495195e-06, "ident": 6.632148493808246e-07, "drift": 0.0011989126202434552}}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7234463691711426, "res": {"8": {"value": 0.11160446715927483, "held": 0.20921620168595764, "ident": 0.011282337833803122, "rse": 0.06126429093120678, "raw": 0.11121404574785194, "cert": 0.4048255800328077, "factor": 0.15300546448087432, "lam": 0.16438239073875344, "lamx": 0.001212246601390591, "rho": 1.0743563394711384, "rhox": 0.007922897430517077, "rho6": 1.0743563394711384, "rhox6": 0.007922897430517077, "tau": 0.2782572623129328, "trC": 0.2649998635928311, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8561541192951836e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.01979220595483036, "held": 0.03717914276572388, "ident": 0.0020057279065329, "rse": 0.037640574654619986, "raw": 0.019786791507304346, "cert": 0.14871143756307223, "factor": 0.05620608899297424, "lam": 0.026370643559328978, "lamx": 0.0057815740186853894, "rho": 0.4691776999930614, "rhox": 0.10286383774911088, "rho6": 0.4691776999930614, "rhox6": 0.10286383774911088, "tau": 0.13466136115411148, "trC": 0.2649998635928311, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0030677997362159913, "held": 0.00570687022372955, "ident": 0.0003080727662419914, "rse": 0.03208449074070001, "raw": 0.0028981544455442603, "cert": 0.04626578057517802, "factor": 0.017486338797814208, "lam": 0.002081522221989161, "lamx": 0.0009232028707142455, "rho": 0.11903705207000516, "rhox": 0.05279566416897091, "rho6": 0.11903705207000516, "rhox6": 0.05279566416897091, "tau": 0.06648271844597467, "trC": 0.2649998635928311, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3704315460216776e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5961623191833496, "res": {"8": {"value": 0.042982775073862875, "held": 0.06915882286280303, "ident": 0.004596319932263291, "rse": 0.03991993626258374, "raw": 0.03900350478055718, "cert": 0.04490340346870522, "factor": 0.03654403715245855, "lam": 0.1951435056482539, "lamx": 0.007826921595619183, "rho": 5.339954773856324, "rhox": 0.21417780315201482, "rho6": 5.339954773856324, "rhox6": 0.21417780315201482, "tau": 0.9964532975401479, "trC": 0.12622250014637426, "j": 3, "piL": 0.15400701371393244, "dL": 1, "prot": 5.377642775528102e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4852256774902344, "res": {"16": {"value": 0.002647538615245749, "held": 0.0034184196983881197, "ident": 0.00022684313914832395, "rse": 0.02839857491258589, "raw": 0.002914758606772143, "cert": 0.0017589159271083636, "factor": 0.0050823063440627965, "lam": 0.022074677096969853, "lamx": 0.0032047249171490164, "rho": 4.343436936413273, "rhox": 0.6305650821093871, "rho6": 4.343436936413273, "rhox6": 0.6305650821093871, "tau": 1.5014716109682693, "trC": 0.029726767341351865, "j": 9, "piL": 0.03367027952941603, "dL": 1, "prot": 1.1275702593849246e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.2975752353668213, "res": {"32": {"value": 0.00016195824351340998, "held": 0.00024172397613972596, "ident": 1.4473761351330225e-05, "rse": 0.028442322989789284, "raw": 0.00017375349365719944, "cert": 9.398078802215444e-05, "factor": 0.0006951130315601247, "lam": 0.0027300459761148074, "lamx": 0.0014121685477217452, "rho": 3.9274849587950342, "rhox": 2.0315667864149343, "rho6": 3.9274849587950342, "rhox6": 2.0315667864149343, "tau": 1.7518888772708647, "trC": 0.011885553787551895, "j": 19, "piL": 0.012425145439137229, "dL": 0, "prot": 3.903127820947816e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4603440761566162, "res": {"8": {"value": 0.021114963717599758, "value_se": 0.0001967437401177367, "held": 0.028828585884982317, "ident": 0.0018525567320168705, "drift_rms": 0.03742257391940173, "prot": 0.07973205055160816, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0012348039917934803, "value_se": 6.178312879637575e-06, "held": 0.001777716057338886, "ident": 0.00010440671376101637, "drift_rms": 0.0033947090797827265, "prot": 0.0025423842586135177, "alloc": null, "max_support_budget": 0}, "32": {"value": 6.175600458819839e-05, "value_se": 3.778023291290128e-07, "held": 9.139865431239376e-05, "ident": 5.1510648220661586e-06, "drift_rms": 2.4726881989058537e-19, "prot": 1.3010426069826053e-18, "alloc": null, "max_support_budget": 0}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.6990561485290527, "res": {"8": {"value": 0.022293400481404865, "value_se": 0.00013569944835188584, "held": 0.03384175572614441, "ident": 0.002120783908941367, "drift_rms": 9.842086110133595e-18, "prot": 1.3877787807814457e-17, "alloc": [1.0, 1.7471183874600011, 5.2528816125399995], "max_support_budget": 8}, "16": {"value": 0.0015108282047108425, "value_se": 1.416085292151566e-05, "held": 0.00214494765268382, "ident": 0.00012643201572758893, "drift_rms": 7.333718529381997e-18, "prot": 7.37257477290143e-18, "alloc": [1.0, 7.688742631709624, 7.311257368290379], "max_support_budget": 16}, "32": {"value": 0.00013559382132370635, "value_se": 6.080134605842288e-06, "held": 0.00019883376448375417, "ident": 1.0868405776910957e-05, "drift_rms": 7.233842628364107e-18, "prot": 7.37257477290143e-18, "alloc": [1.0, 23.153336685763094, 7.846663314236907], "max_support_budget": 32}}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.5818411874507374, "held": 0.9159012705186733, "ident": 0.07008068851585819}, "trunc": {"value": 0.004422590059904611, "held": 0.0034137150292388972, "ident": 0.000949724868450322, "drift": 0.04955538118001368}}, "16": {"iid": {"value": 0.2909205937253687, "held": 0.45795063525933666, "ident": 0.035040344257929096}, "trunc": {"value": 0.000647863323142837, "held": 0.000704972656433993, "ident": 0.00013450629079473123, "drift": 0.020001525824270828}}, "32": {"iid": {"value": 0.14546029686268436, "held": 0.22897531762966833, "ident": 0.017520172128964548}, "trunc": {"value": 4.934974852267118e-05, "held": 7.273773966408944e-05, "ident": 8.632102159594653e-06, "drift": 0.00499729635180619}}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7052943706512451, "res": {"8": {"value": 0.39691934464329703, "held": 0.6723762139351235, "ident": 0.03571412015823052, "rse": 0.030789254867780714, "raw": 0.3847186568635087, "cert": 0.7002587994652667, "factor": 0.15300546448087432, "lam": 0.2572271402515466, "lamx": 0.10574515729746439, "rho": 1.681163095215465, "rhox": 0.6911201351941423, "rho6": 1.681163095215465, "rhox6": 0.6911201351941423, "tau": 0.5776442913333555, "trC": 0.40408481278517455, "j": null, "piL": 1.0, "dL": 2, "prot": 6.38378239159465e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.1674951578910156, "held": 0.2756142228593057, "ident": 0.014877780178314138, "rse": 0.02330351425923527, "raw": 0.15657509644704043, "cert": 0.2572379263341796, "factor": 0.05620608899297424, "lam": 0.07546763388701987, "lamx": 0.0355046476181681, "rho": 1.3426949862398951, "rhox": 0.6316868555399074, "rho6": 1.3426949862398951, "rhox6": 0.6316868555399074, "tau": 0.655061752625753, "trC": 0.40408481278517455, "j": null, "piL": 1.0, "dL": 2, "prot": 4.163336342344337e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.051321248981137005, "held": 0.08398340077125449, "ident": 0.004521515076901903, "rse": 0.024110041975567837, "raw": 0.04853895236395189, "cert": 0.08002957708174475, "factor": 0.017486338797814208, "lam": 0.01751954388186436, "lamx": 0.009766298349375608, "rho": 1.0018989157441183, "rhox": 0.5585101868549176, "rho6": 1.0018989157441183, "rhox6": 0.5585101868549176, "tau": 0.6399006725298397, "trC": 0.40408481278517455, "j": null, "piL": 1.0, "dL": 2, "prot": 2.5326962749261384e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.600588321685791, "res": {"8": {"value": 0.42385541764075885, "held": 0.696535702120014, "ident": 0.037241843003626415, "rse": 0.034540936643856504, "raw": 0.38828364635175305, "cert": 0.3170968169206457, "factor": 0.06928516399279702, "lam": 0.24707745045621504, "lamx": 0.08922937346345, "rho": 3.5660946184943945, "rhox": 1.2878568559457606, "rho6": 3.5660946184943945, "rhox6": 1.2878568559457606, "tau": 1.3302044231191668, "trC": 0.4040848127851746, "j": 1, "piL": 0.45282803609578054, "dL": 1, "prot": 4.718447854656915e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5461826324462891, "res": {"16": {"value": 0.1292065227681349, "held": 0.20204697174762798, "ident": 0.010705861093659471, "rse": 0.023090779081706293, "raw": 0.14218975250188381, "cert": 0.07984289751734135, "factor": 0.023458739737886383, "lam": 0.07464023481985885, "lamx": 0.02043104166172087, "rho": 3.181766610390976, "rhox": 0.8709351776781208, "rho6": 3.181766610390976, "rhox6": 0.8709351776781208, "tau": 1.5909726680100003, "trC": 0.2868495734384004, "j": 4, "piL": 0.31180574901607316, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4771769046783447, "res": {"32": {"value": 0.03254069793935052, "held": 0.05260715812657879, "ident": 0.0027367286761506944, "rse": 0.021941497961883636, "raw": 0.028768370479684946, "cert": 0.016857782248394036, "factor": 0.0060385967974623065, "lam": 0.018406766139255987, "lamx": 0.012553978861432957, "rho": 3.048185987014624, "rhox": 2.0789563010248857, "rho6": 3.048185987014624, "rhox6": 2.0789563010248857, "tau": 1.940162043152399, "trC": 0.23359186097833412, "j": 7, "piL": 0.24909211789532015, "dL": 1, "prot": 6.245004513516506e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.3412783145904541, "res": {"8": {"value": 0.22972540800746033, "value_se": 0.001351573415272624, "held": 0.3760589297215855, "ident": 0.01944586565017531, "drift_rms": 0.0890553034376306, "prot": 0.2631150529591322, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.05950600807871907, "value_se": 0.00031871731334884057, "held": 0.09389968875147331, "ident": 0.005055607229659415, "drift_rms": 0.03001674897157975, "prot": 0.08122836603308954, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.009983583454212196, "value_se": 5.127967231975169e-05, "held": 0.014686226377606764, "ident": 0.0008478214467572809, "drift_rms": 0.010970102982600753, "prot": 0.016979128128498923, "alloc": null, "max_support_budget": 0}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7633092403411865, "res": {"8": {"value": 0.2330453071905444, "value_se": 0.001217152682545893, "held": 0.3839629138390768, "ident": 0.020343880444198464, "drift_rms": 3.003229214884566e-17, "prot": 8.326672684688674e-17, "alloc": [1.0, 4.342274485104812, 2.657725514895189], "max_support_budget": 8}, "16": {"value": 0.06064018478169005, "value_se": 0.00035145883335326207, "held": 0.09768628364941143, "ident": 0.005293188906050919, "drift_rms": 2.28550229421499e-17, "prot": 5.551115123125783e-17, "alloc": [1.0, 10.426688620942244, 4.573311379057755], "max_support_budget": 16}, "32": {"value": 0.010140285642766422, "value_se": 5.319809843972363e-05, "held": 0.014749535875182265, "ident": 0.0008657049767019393, "drift_rms": 3.353789412582503e-17, "prot": 4.85722573273506e-17, "alloc": [1.0, 24.43180514057169, 6.568194859428309], "max_support_budget": 32}}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.8192317682626098, "held": 1.1902970649388267, "ident": 0.08634120749976319}, "trunc": {"value": 0.2072986370035832, "held": 0.14957616815838656, "ident": 0.030394688166011322, "drift": 0.2575237756516617}}, "16": {"iid": {"value": 0.4096158841313049, "held": 0.5951485324694133, "ident": 0.043170603749881596}, "trunc": {"value": 0.06965590852768186, "held": 0.052747112669566054, "ident": 0.011412987133578648, "drift": 0.16207313979640697}}, "32": {"iid": {"value": 0.20480794206565245, "held": 0.2975742662347067, "ident": 0.021585301874940798}, "trunc": {"value": 0.009531255307760913, "held": 0.008710725886438429, "ident": 0.001983691656166811, "drift": 0.060338929155784704}}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.897498369216919, "res": {"8": {"value": 0.4028741963327198, "held": 0.715489049034358, "ident": 0.043864380768349, "rse": 0.08020427769962979, "raw": 0.41535599514001276, "cert": 0.8047284835382602, "factor": 0.15300546448087432, "lam": 0.1561348965306877, "lamx": 0.04793805462008538, "rho": 1.0204530737541375, "rhox": 0.3133094284098437, "rho6": 1.0204520649044866, "rhox6": 0.31330894699871065, "tau": 0.504814851587187, "trC": 0.5679013981469518, "j": null, "piL": 1.0, "dL": 2, "prot": 3.885780586188048e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.02181182214224471, "held": 0.04090433224035438, "ident": 0.0023640879412687166, "rse": 0.0597200030421966, "raw": 0.019874212292256055, "cert": 0.29561454497323847, "factor": 0.05620608899297424, "lam": 0.029945316582713356, "lamx": 0.001600630581881888, "rho": 0.5327770908674418, "rhox": 0.028477885769315255, "rho6": 0.5327668141687235, "rhox6": 0.028477974363731697, "tau": 0.07406402723955859, "trC": 0.5679013981469518, "j": null, "piL": 1.0, "dL": 2, "prot": 3.95516952522712e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0023197929678554223, "held": 0.004217917598659355, "ident": 0.000251019003648, "rse": 0.04193563683668993, "raw": 0.002168708314624123, "cert": 0.09196896954722973, "factor": 0.017486338797814208, "lam": 0.0021381238384505777, "lamx": 0.00010935629034906287, "rho": 0.1222739570113924, "rhox": 0.006253812854337033, "rho6": 0.12226389955693963, "rhox6": 0.006253510535602713, "tau": 0.025277538174691055, "trC": 0.5679013981469518, "j": null, "piL": 1.0, "dL": 2, "prot": 2.914335439641036e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.609452486038208, "res": {"8": {"value": 0.08735354838532886, "held": 0.15949866107407373, "ident": 0.01281355664195222, "rse": 0.049910822203648515, "raw": 0.10134310340908995, "cert": 0.09834700114989395, "factor": 0.0758932436637606, "lam": 0.2026841485548742, "lamx": 0.002561002403502947, "rho": 2.670648120573833, "rhox": 0.033744800984515544, "rho6": 2.670648120573833, "rhox6": 0.033744800984515544, "tau": 0.9259099245517611, "trC": 0.18234667095019533, "j": 4, "piL": 0.23581114995525615, "dL": 1, "prot": 1.249000902703301e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4554100036621094, "res": {"16": {"value": 0.00047012350788647823, "held": 0.0006239647869995127, "ident": 4.4798199001648195e-05, "rse": 0.033879875771546816, "raw": 0.0005207416624281155, "cert": 0.000315485594629521, "factor": 0.0024450914646290734, "lam": 0.014057270504874566, "lamx": 0.00355808106478312, "rho": 5.749179819335343, "rhox": 1.455193442149163, "rho6": 5.749179819335343, "rhox6": 1.455193442149163, "tau": 1.4957184881765653, "trC": 0.012249421620108617, "j": 11, "piL": 0.01324424543340748, "dL": 0, "prot": 6.938893903907228e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.34635424613952637, "res": {"32": {"value": 1.6798399158345233e-05, "held": 2.1460513013897e-05, "ident": 1.8068265277893866e-06, "rse": 0.03198101298139407, "raw": 1.7272549081710397e-05, "cert": 1.0644555567845272e-05, "factor": 0.0002464048479230294, "lam": 0.0007544293940417465, "lamx": 0.00018353633866493294, "rho": 3.0617473657718417, "rhox": 0.7448568492543013, "rho6": 3.0617473657718417, "rhox6": 0.7448568492543013, "tau": 1.5875439911799671, "trC": 0.004618930648824662, "j": 18, "piL": 0.004851095443484642, "dL": 0, "prot": 1.0842021724855044e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.43802905082702637, "res": {"8": {"value": 0.02964873480043309, "value_se": 0.00030788416206218124, "held": 0.0477931666234676, "ident": 0.003501420863902813, "drift_rms": 0.041748940534786234, "prot": 0.08351666178485755, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0002222294247997594, "value_se": 1.648674981007397e-06, "held": 0.0003157352644323315, "ident": 2.196198743314814e-05, "drift_rms": 1.0291900126090464e-18, "prot": 2.6020852139652106e-18, "alloc": null, "max_support_budget": 0}, "32": {"value": 4.6736864126222584e-06, "value_se": 3.2370868371896675e-08, "held": 6.355629537752262e-06, "ident": 5.525895633217322e-07, "drift_rms": 6.461830167556012e-19, "prot": 1.0842021724855044e-18, "alloc": null, "max_support_budget": 0}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7339093685150146, "res": {"8": {"value": 0.03428625466498467, "value_se": 0.00018909704464940415, "held": 0.060404695575232696, "ident": 0.0048775934384599155, "drift_rms": 2.4912119848408943e-17, "prot": 2.7755575615628914e-17, "alloc": [1.0, 1.0, 6.0], "max_support_budget": 8}, "16": {"value": 0.002712485806667817, "value_se": 7.730617131833131e-05, "held": 0.005670416546159556, "ident": 0.0003016732527327074, "drift_rms": 2.5728178290947087e-17, "prot": 3.122502256758253e-17, "alloc": [1.0, 7.197991165052373, 7.802008834947628], "max_support_budget": 16}, "32": {"value": 0.000573148652604625, "value_se": 4.062936230061806e-05, "held": 0.0012053006726505916, "ident": 6.509635774892333e-05, "drift_rms": 2.4595148293171916e-17, "prot": 3.122502256758253e-17, "alloc": [1.0, 23.041222519500437, 7.958777480499563], "max_support_budget": 32}}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.896697083528256, "held": 1.5790837444880095, "ident": 0.10266058572646045}, "trunc": {"value": 0.006042363870034397, "held": 0.01220259106856951, "ident": 0.0011357767529765132, "drift": 0.027831444722218032}}, "16": {"iid": {"value": 0.448348541764128, "held": 0.7895418722440047, "ident": 0.05133029286323022}, "trunc": {"value": 0.00011475244488684723, "held": 0.00018034355924028306, "ident": 8.90644199523831e-06, "drift": 0.007632918944710767}}, "32": {"iid": {"value": 0.224174270882064, "held": 0.39477093612200237, "ident": 0.02566514643161511}, "trunc": {"value": 3.812240271772104e-06, "held": 7.759160213993015e-06, "ident": 3.6041263831898024e-07, "drift": 0.001480351194895382}}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7186875343322754, "res": {"8": {"value": 0.06545981156877924, "held": 0.032626645416203914, "ident": 0.007836807775650777, "rse": 0.08760314505442116, "raw": 0.06323985619975456, "cert": 0.4448360372067037, "factor": 0.15300546448087432, "lam": 0.06310452497851729, "lamx": 0.021884625937701217, "rho": 0.4124331453953094, "rhox": 0.14303166237854723, "rho6": 0.4124300336292976, "rhox6": 0.14303156890984556, "tau": 0.15597744696879548, "trC": 0.32837527174017905, "j": null, "piL": 1.0, "dL": 2, "prot": 3.86843335142828e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.005964749911413511, "held": 0.003246408065643587, "ident": 0.0007054584111497588, "rse": 0.06578680809154892, "raw": 0.007808556587391716, "cert": 0.16340915652491156, "factor": 0.05620608899297424, "lam": 0.006203477071227356, "lamx": 0.005756502713403517, "rho": 0.11037019622558672, "rhox": 0.10241777744263757, "rho6": 0.11036174821901085, "rhox6": 0.10240761417431417, "tau": 0.03822236927847528, "trC": 0.32837527174017905, "j": null, "piL": 1.0, "dL": 2, "prot": 3.679782173415802e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.00012833479421909573, "held": 6.550874838465484e-05, "ident": 1.4105694602500586e-05, "rse": 0.07442561940953596, "raw": 0.00013282316755797545, "cert": 0.050838404252194706, "factor": 0.017486338797814208, "lam": 0.00010631451381337546, "lamx": 3.870494738920509e-05, "rho": 0.006079861258702409, "rhox": 0.0022134391788201663, "rho6": 0.006071422255707007, "rhox6": 0.0022018450806994463, "tau": 0.0024565473697385006, "trC": 0.32837527174017905, "j": null, "piL": 1.0, "dL": 2, "prot": 2.977219165645195e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6238996982574463, "res": {"8": {"value": 0.0069801429150281044, "held": 0.0070266865629609555, "ident": 0.00046035702756376886, "rse": 0.039642862714082565, "raw": 0.0070319713470282635, "cert": 0.007395552189512767, "factor": 0.014804801365125554, "lam": 1.7974446771451653, "lamx": 0.01954234234357196, "rho": 121.40957739421327, "rhox": 1.3200003067657657, "rho6": 121.40957739421327, "rhox6": 1.3200003067657657, "tau": 0.901366846651748, "trC": 0.034497737419258934, "j": 4, "piL": 0.04600063281306869, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5367963314056396, "res": {"16": {"value": 0.00036969293179331755, "held": 0.00042408218691649053, "ident": 2.345257207597619e-05, "rse": 0.036146122402377766, "raw": 0.0003782348723536309, "cert": 0.0003167172364660706, "factor": 0.0018660935949138414, "lam": 0.0064133619382031205, "lamx": 0.001988787968600467, "rho": 3.4367847120225656, "rhox": 1.065749313979233, "rho6": 3.4367847120225656, "rhox6": 1.065749313979233, "tau": 1.1759549008829466, "trC": 0.010687260385303458, "j": 9, "piL": 0.0123628700663042, "dL": 1, "prot": 4.336808689942018e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.23253083229064941, "res": {"32": {"value": 5.6106582067770034e-08, "held": 5.1147351047057396e-08, "ident": 2.7970580312797807e-09, "rse": 0.041496637936243044, "raw": 5.7334171718305486e-08, "cert": 3.8647405676984454e-08, "factor": 2.6203433685963626e-05, "lam": 0.0001470815104081639, "lamx": 6.556560324846462e-05, "rho": 5.613062477645856, "rhox": 2.502176013809446, "rho6": 5.613062477645856, "rhox6": 2.502176013809446, "tau": 1.4170540015872517, "trC": 7.532807535491206e-05, "j": 29, "piL": 8.352344487400906e-05, "dL": 0, "prot": 4.743384504624082e-20, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.6643674373626709, "res": {"8": {"value": 0.004179377840253246, "value_se": 3.3476706075846455e-05, "held": 0.004281303019026854, "ident": 0.00023707070744801917, "drift_rms": 0.011403989768088936, "prot": 0.017796058752380592, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.00010313868882759425, "value_se": 6.769313990553576e-07, "held": 0.00012281583891810043, "ident": 6.608538226649602e-06, "drift_rms": 0.0012325730285043584, "prot": 0.002646278380196057, "alloc": null, "max_support_budget": 0}, "32": {"value": 3.0001491958133534e-08, "value_se": 2.292995151446944e-10, "held": 3.079878434097658e-08, "ident": 1.6434564704469212e-09, "drift_rms": 6.490478046401256e-21, "prot": 2.0328790734103208e-20, "alloc": null, "max_support_budget": 0}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7178859710693359, "res": {"8": {"value": 0.013153443030342769, "value_se": 0.00040447638456934666, "held": 0.016060691690695676, "ident": 0.001012066319626152, "drift_rms": 4.3478084554897404e-18, "prot": 1.0408340855860843e-17, "alloc": [1.0, 1.4689391811724544, 5.531060818827546], "max_support_budget": 8}, "16": {"value": 0.00014671910252770477, "value_se": 1.5015594786756645e-06, "held": 0.00018890100129913146, "ident": 9.945256220947801e-06, "drift_rms": 1.3801286413577914e-18, "prot": 2.6020852139652106e-18, "alloc": [1.0, 7.497167385133434, 7.502832614866566], "max_support_budget": 16}, "32": {"value": 4.348962468402737e-07, "value_se": 2.5429403402998426e-08, "held": 3.4032229353367403e-07, "ident": 1.931183421617802e-08, "drift_rms": 8.638728671406685e-19, "prot": 8.673617379884035e-19, "alloc": [1.0, 23.107770194074206, 7.892229805925796], "max_support_budget": 32}}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.9366514261791931, "held": 0.53603334723864, "ident": 0.08498330690569103}, "trunc": {"value": 0.001478734727582629, "held": 0.0010243912235884476, "ident": 9.498065575725826e-05, "drift": 0.013645308479691004}}, "16": {"iid": {"value": 0.46832571308959653, "held": 0.26801667361932, "ident": 0.042491653452845515}, "trunc": {"value": 6.230241838681905e-05, "held": 5.826333687891676e-05, "ident": 4.029881614305648e-06, "drift": 0.002825662814726942}}, "32": {"iid": {"value": 0.23416285654479826, "held": 0.13400833680966, "ident": 0.021245826726422758}, "trunc": {"value": 1.758335818174902e-08, "held": 1.2607892612295003e-08, "ident": 7.951771945364654e-10, "drift": 5.33465441826223e-05}}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6525735855102539, "res": {"8": {"value": 0.6655149667545296, "held": 1.534403227831262, "ident": 0.08359086872537147, "rse": 0.03759097857247553, "raw": 0.7071652393050536, "cert": 0.7806931940835713, "factor": 0.15300546448087432, "lam": 0.8420392454168073, "lamx": 0.013139858369654884, "rho": 5.503327925402704, "rhox": 0.08587836005881584, "rho6": 5.503327925402704, "rhox6": 0.08587836005881584, "tau": 0.8329145654557244, "trC": 0.6559208561621908, "j": null, "piL": 1.0, "dL": 2, "prot": 4.0939474033052647e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.1560025731113256, "held": 0.36861671004595853, "ident": 0.0198799623272991, "rse": 0.0627709901448127, "raw": 0.16908923401423798, "cert": 0.28678525496947516, "factor": 0.05620608899297424, "lam": 0.5181884752013831, "lamx": 0.005506154422603023, "rho": 9.219436621291274, "rhox": 0.09796366410214545, "rho6": 9.219436621291274, "rhox6": 0.09796366410214545, "tau": 0.539238323877503, "trC": 0.6559208561621908, "j": null, "piL": 1.0, "dL": 2, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0025033297276632663, "held": 0.006038480493580478, "ident": 0.0003271254348549894, "rse": 0.05998657359597321, "raw": 0.002856440242305929, "cert": 0.08922207932383672, "factor": 0.017486338797814208, "lam": 0.001784348891809151, "lamx": 0.0009181779181297541, "rho": 0.10204245225033583, "rhox": 0.05250829969304532, "rho6": 0.10204245225033583, "rhox6": 0.05250829969304532, "tau": 0.028520949791454524, "trC": 0.6559208561621908, "j": null, "piL": 1.0, "dL": 2, "prot": 1.4094628242311558e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6031367778778076, "res": {"8": {"value": 0.5398114727099992, "held": 1.3652140674553093, "ident": 0.07606151550824353, "rse": 0.03881053109728131, "raw": 0.583391515963812, "cert": 0.4842250378704089, "factor": 0.12487036748253721, "lam": 0.7439238009395822, "lamx": 0.1512703469716435, "rho": 5.957568764611972, "rhox": 1.2114190902240938, "rho6": 5.957568764611972, "rhox6": 1.2114190902240938, "tau": 1.1321278632216074, "trC": 0.5380344763962062, "j": 2, "piL": 0.6689483972278779, "dL": 1, "prot": 3.5388358909926865e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4881250858306885, "res": {"16": {"value": 0.04349151326059041, "held": 0.11501251251864085, "ident": 0.006186560387073279, "rse": 0.03561573379673679, "raw": 0.04639954211421399, "cert": 0.045602362482737184, "factor": 0.03089166821550334, "lam": 0.2802957519685433, "lamx": 0.0034020270612512395, "rho": 9.07350648767727, "rhox": 0.11012765764277803, "rho6": 9.07350648767727, "rhox6": 0.11012765764277803, "tau": 0.9859119711958697, "trC": 0.20312798234207502, "j": 8, "piL": 0.24327188719708884, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 118.9552960395813, "res": {"8": {"value": 7.605596238395659, "held": 7.264257401032708, "ident": 0.10242105588554291, "rse": 0.0544438386702288, "raw": 7.130989255763734, "cert": 10.110988757344082, "factor": 0.15300546448087432, "lam": 0.7420918520088391, "lamx": 0.02156504364371337, "rho": 4.850100318486341, "rhox": 0.14094296381426952, "rho6": 4.850100318486341, "rhox6": 0.14094296381426952, "tau": 0.7535515736323161, "trC": 0.8883197667313278, "j": null, "piL": 1.0, "dL": 2, "prot": 2.0122792321330962e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9751828410216117, "cert_q95": 0.9019068459352114, "frac_cert_le_102": 1.0}, "16": {"value": 2.069848216408993, "held": 1.971987143799245, "ident": 0.028599915037112202, "rse": 0.02472964173786798, "raw": 2.0503215073552696, "cert": 3.7142407680039478, "factor": 0.05620608899297424, "lam": 0.12205903126950912, "lamx": 0.019681221927383398, "rho": 2.17163359800335, "rhox": 0.3501617401246963, "rho6": 2.17163359800335, "rhox6": 0.3501617401246963, "tau": 0.5728119243677559, "trC": 0.8883197667313278, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8735013540549517e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9751828410216117, "cert_q95": 0.9019068459352114, "frac_cert_le_102": 1.0}, "32": {"value": 0.35005767811462474, "held": 0.332701590651289, "ident": 0.00475860365087784, "rse": 0.011694484407717165, "raw": 0.35767120356141796, "cert": 1.155541572267895, "factor": 0.017486338797814208, "lam": 0.009468264824465611, "lamx": 0.002221041997437951, "rho": 0.5414663946491272, "rhox": 0.1270158392284828, "rho6": 0.5414663946491272, "rhox6": 0.1270158392284828, "tau": 0.3063453684993626, "trC": 0.8883197667313278, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1796119636642288e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9751828410216117, "cert_q95": 0.9019068459352114, "frac_cert_le_102": 1.0}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.294525146484375, "res": {"32": {"value": 6.062112434346227e-06, "held": 1.2902750812678664e-05, "ident": 6.361829135222007e-07, "rse": 0.03716719434973472, "raw": 5.484083562562048e-06, "cert": 3.818028226394933e-06, "factor": 0.0003141833334503486, "lam": 0.0013382430103506004, "lamx": 0.00030779338921319135, "rho": 4.259433483164336, "rhox": 0.9796617339087241, "rho6": 4.259433483164336, "rhox6": 0.9796617339087241, "tau": 1.5745273154246213, "trC": 0.0012860227701092168, "j": 28, "piL": 0.0013745520838452751, "dL": 0, "prot": 4.87890977618477e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.5852565765380859, "res": {"8": {"value": 0.29180223284396833, "value_se": 0.0019482539321885454, "held": 0.6730289025560282, "ident": 0.033330918367009035, "drift_rms": 0.10260984752558262, "prot": 0.28050152020473285, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.013319292934106318, "value_se": 0.0001545192202105409, "held": 0.02997372570468498, "ident": 0.0014157862605116596, "drift_rms": 0.02272711830670295, "prot": 0.09257707015718213, "alloc": null, "max_support_budget": 0}, "32": {"value": 3.390264634119477e-06, "value_se": 2.2233515486133057e-08, "held": 7.077159849305163e-06, "ident": 3.508413932819431e-07, "drift_rms": 0.00010437533068819684, "prot": 0.0003226631813667198, "alloc": null, "max_support_budget": 0}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.8792747765913436, "held": 1.8695897601964333, "ident": 0.1130042674448938}, "trunc": {"value": 0.15546530963745953, "held": 0.23166316081746405, "ident": 0.015327538448884188, "drift": 0.1593867526391555}}, "16": {"iid": {"value": 0.4396373882956718, "held": 0.9347948800982167, "ident": 0.0565021337224469}, "trunc": {"value": 0.0022110560006664724, "held": 0.008357269920199428, "ident": 0.0002565023142877354, "drift": 0.015181849645500088}}, "32": {"iid": {"value": 0.2198186941478359, "held": 0.4673974400491083, "ident": 0.02825106686122345}, "trunc": {"value": 1.0491012613912331e-06, "held": 2.5462650638056584e-06, "ident": 8.922631058177467e-08, "drift": 0.0004806132540095392}}}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8678634166717529, "res": {"8": {"value": 0.28400382129798285, "value_se": 0.002682277958526581, "held": 0.706921833992412, "ident": 0.03712353155564893, "drift_rms": 2.530913397256102e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 4.4867207132377676, 2.513279286762233], "max_support_budget": 8}, "16": {"value": 0.013104463795012532, "value_se": 0.00017527630171324484, "held": 0.03912306315778619, "ident": 0.001840757675600266, "drift_rms": 3.3157041697150066e-17, "prot": 7.28583859910259e-17, "alloc": [1.0, 10.624458326693613, 4.3755416733063885], "max_support_budget": 16}, "32": {"value": 7.250997027689507e-06, "value_se": 7.534139131908839e-08, "held": 1.8007640915963963e-05, "ident": 1.0966653967891347e-06, "drift_rms": 2.348766738312765e-19, "prot": 4.336808689942018e-19, "alloc": [1.0, 24.570354494925866, 6.429645505074133], "max_support_budget": 32}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7100434303283691, "res": {"8": {"value": 1.2539429047803774, "held": 0.9825453094829917, "ident": 0.06821139312254978, "rse": 0.03593354263043563, "raw": 1.302637787275102, "cert": 1.7029751919052623, "factor": 0.15300546448087432, "lam": 0.4497199284826319, "lamx": 0.013948195783596191, "rho": 2.9392409611543444, "rhox": 0.0911614224427894, "rho6": 2.9392409611543444, "rhox6": 0.0911614224427894, "tau": 0.7555322294438516, "trC": 0.5900610974699032, "j": null, "piL": 1.0, "dL": 2, "prot": 2.3592239273284576e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.27745444571682476, "held": 0.2250652735494562, "ident": 0.015257084405004838, "rse": 0.041215300851306966, "raw": 0.26914717407997557, "cert": 0.6255827235570351, "factor": 0.05620608899297424, "lam": 0.27114504067696377, "lamx": 0.003999084063604102, "rho": 4.824122182044314, "rhox": 0.07115037063162298, "rho6": 4.824122182044314, "rhox6": 0.07115037063162298, "tau": 0.46003534414144287, "trC": 0.5900610974699032, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8735013540549517e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.01465738284455989, "held": 0.011113167234170352, "ident": 0.0007795296546303811, "rse": 0.06590771505467681, "raw": 0.016212446660969035, "cert": 0.19462573621774426, "factor": 0.017486338797814208, "lam": 0.004019400706393307, "lamx": 0.0012520027545185803, "rho": 0.22985947789686725, "rhox": 0.07159890752403131, "rho6": 0.22985947789686725, "rhox6": 0.07159890752403131, "tau": 0.07555040031502626, "trC": 0.5900610974699032, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5265566588595902e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5999889373779297, "res": {"8": {"value": 0.8708264574896147, "held": 0.8392806570150503, "ident": 0.05597840737776957, "rse": 0.0358087693842333, "raw": 0.8810380902684415, "cert": 0.7629081198613776, "factor": 0.10251466185012136, "lam": 0.3642319892280947, "lamx": 0.07006217667664864, "rho": 3.5529745955813588, "rhox": 0.6834356706856338, "rho6": 3.5529745955813588, "rhox6": 0.6834356706856338, "tau": 1.1553441829394813, "trC": 0.4726320546196824, "j": 2, "piL": 0.5491856884827929, "dL": 1, "prot": 1.8041124150158794e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.47713303565979004, "res": {"16": {"value": 0.05011615930741055, "held": 0.06024895773172993, "ident": 0.0032285526323493565, "rse": 0.039834538352005316, "raw": 0.0500465609643302, "cert": 0.04554808844986018, "factor": 0.02326938290468446, "lam": 0.11933466091615622, "lamx": 0.002915339540604116, "rho": 5.128398179056671, "rhox": 0.12528649997062088, "rho6": 5.128398179056671, "rhox6": 0.12528649997062088, "tau": 1.111129525048195, "trC": 0.12487005895338207, "j": 9, "piL": 0.15415966174353457, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.29821133613586426, "res": {"32": {"value": 0.00014793263030255657, "held": 0.0001574953129130504, "ident": 8.722754794541223e-06, "rse": 0.031232959059324463, "raw": 0.00014435223957824043, "cert": 9.935275769530855e-05, "factor": 0.0007359993077065658, "lam": 0.0024040524508179683, "lamx": 0.002212016018125042, "rho": 3.2663786849327248, "rhox": 3.0054593733489576, "rho6": 3.2663786849327248, "rhox6": 3.0054593733489576, "tau": 1.4161096952805656, "trC": 0.008369111659645188, "j": 21, "piL": 0.009429991129990375, "dL": 1, "prot": 2.9815559743351372e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.40572381019592285, "res": {"8": {"value": 0.3953868205206003, "value_se": 0.0035878156755842837, "held": 0.40298509914284897, "ident": 0.024502557190191135, "drift_rms": 0.10124348502372214, "prot": 0.2716839010920903, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.019895063954286297, "value_se": 0.00020871739398854326, "held": 0.022644003371149576, "ident": 0.0011849179406811213, "drift_rms": 0.02321141244678313, "prot": 0.0552345593848264, "alloc": null, "max_support_budget": 0}, "32": {"value": 7.267204914290264e-05, "value_se": 5.264576822030516e-07, "held": 7.537742676806902e-05, "ident": 3.7816289639198685e-06, "drift_rms": 0.0008163030330743601, "prot": 0.0009349299527979327, "alloc": null, "max_support_budget": 0}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.9891161354260303, "held": 1.7660854813892655, "ident": 0.10716839511058338}, "trunc": {"value": 0.19464937807459065, "held": 0.17406471550207708, "ident": 0.011800181812363754, "drift": 0.1222784965570123}}, "16": {"iid": {"value": 0.9945580677130151, "held": 0.8830427406946327, "ident": 0.05358419755529169}, "trunc": {"value": 0.004915216059684697, "held": 0.005508822552803227, "ident": 0.0004275402508559039, "drift": 0.015852788094444}}, "32": {"iid": {"value": 0.49727903385650757, "held": 0.44152137034731637, "ident": 0.026792098777645844}, "trunc": {"value": 4.7830702659982494e-05, "held": 4.9613189592335417e-05, "ident": 2.237429367975211e-06, "drift": 0.0017990307426706906}}}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7987995147705078, "res": {"8": {"value": 0.3851102096944876, "value_se": 0.003353442117057418, "held": 0.39280823631956985, "ident": 0.025036417168006496, "drift_rms": 2.970771565130575e-17, "prot": 6.938893903907228e-17, "alloc": [1.0, 5.934293020916762, 1.0657069790832376], "max_support_budget": 8}, "16": {"value": 0.03323977809879367, "value_se": 0.0003759116973980715, "held": 0.035069298172348246, "ident": 0.0020791038486563, "drift_rms": 1.1553904620612266e-17, "prot": 2.0816681711721685e-17, "alloc": [1.0, 12.769445936471188, 2.230554063528814], "max_support_budget": 16}, "32": {"value": 0.002519330019334415, "value_se": 6.956128923457629e-05, "held": 0.0020420759717269216, "ident": 0.00010594620372170834, "drift_rms": 1.5059178621003587e-17, "prot": 1.5612511283791264e-17, "alloc": [1.0, 26.661583030964305, 4.338416969035693], "max_support_budget": 32}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7233800888061523, "res": {"8": {"value": 1.0338246887953688, "held": 1.1643702197567873, "ident": 0.057365568520735044, "rse": 0.040276474076398, "raw": 0.9158036637244751, "cert": 1.3500989491444522, "factor": 0.15300546448087432, "lam": 0.8623722396793148, "lamx": 0.26758260085292923, "rho": 5.636218566475521, "rhox": 1.748843427003073, "rho6": 5.636218566475521, "rhox6": 1.748843427003073, "tau": 0.7568650661952426, "trC": 0.4953656634911635, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5543122344752192e-15, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.33322110321320664, "held": 0.356238111051246, "ident": 0.018053428673855933, "rse": 0.034095030812395476, "raw": 0.3168815582439448, "cert": 0.4959547160122477, "factor": 0.05620608899297424, "lam": 0.23977004424292075, "lamx": 0.20589810953080134, "rho": 4.265908703821965, "rhox": 3.6632705320688403, "rho6": 4.265908703821965, "rhox6": 3.6632705320688403, "tau": 0.648411080598477, "trC": 0.4953656634911635, "j": null, "piL": 1.0, "dL": 2, "prot": 4.996003610813204e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.08015900947489887, "held": 0.08918337699266853, "ident": 0.0045341779176086856, "rse": 0.024979003975960853, "raw": 0.08335713218333617, "cert": 0.15429702275936596, "factor": 0.017486338797814208, "lam": 0.025666015171448384, "lamx": 0.00931101100947274, "rho": 1.4677752426172044, "rhox": 0.5324734421042223, "rho6": 1.4677752426172044, "rhox6": 0.5324734421042223, "tau": 0.5234482701845, "trC": 0.4953656634911635, "j": null, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6197328567504883, "res": {"8": {"value": 0.6882827911542773, "held": 0.7231769045929586, "ident": 0.03876938382712826, "rse": 0.027881833959954996, "raw": 0.7039444792265223, "cert": 0.5510364986677043, "factor": 0.08214685521994615, "lam": 0.6955813657313341, "lamx": 0.11560590789814577, "rho": 8.467534927161026, "rhox": 1.407307773238718, "rho6": 8.467534927161026, "rhox6": 1.407307773238718, "tau": 1.2415893699878418, "trC": 0.38011934372176964, "j": 2, "piL": 0.44007243867828294, "dL": 1, "prot": 3.365363543395006e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5653457641601562, "res": {"16": {"value": 0.23214268448181535, "held": 0.22992154891447714, "ident": 0.0120631441910165, "rse": 0.029594793045351928, "raw": 0.24303505502049616, "cert": 0.15571983960790653, "factor": 0.02510552839900435, "lam": 0.12025724734434627, "lamx": 0.02051957542703143, "rho": 4.7900703555443, "rhox": 0.8173329436015857, "rho6": 4.7900703555443, "rhox6": 0.8173329436015857, "tau": 1.4359589569992728, "trC": 0.33461786628966467, "j": 3, "piL": 0.37030654388531414, "dL": 1, "prot": 9.71445146547012e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3332669734954834, "res": {"32": {"value": 0.02306345883395704, "held": 0.02302254698690579, "ident": 0.0011524741303770188, "rse": 0.028673121075940517, "raw": 0.023384301209577997, "cert": 0.013273270837600543, "factor": 0.005520530277961998, "lam": 0.12031478778367749, "lamx": 0.00420782428910792, "rho": 21.794063563780295, "rhox": 0.7622137869446326, "rho6": 21.794063563780295, "rhox6": 0.7622137869446326, "tau": 1.7214863608496582, "trC": 0.12126816422420322, "j": 15, "piL": 0.12973246153210696, "dL": 1, "prot": 2.42861286636753e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.37300753593444824, "res": {"8": {"value": 0.3938626933163037, "value_se": 0.0023202899615971744, "held": 0.4133646468385846, "ident": 0.021291013006197474, "drift_rms": 0.08468053838068178, "prot": 0.22358458277343835, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.08932812573957788, "value_se": 0.0004975472092364719, "held": 0.090550997579709, "ident": 0.00452501861306993, "drift_rms": 0.03177881744140917, "prot": 0.07337655466549547, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.008056566144873706, "value_se": 4.471615713829082e-05, "held": 0.007919505727843635, "ident": 0.0004020013827945387, "drift_rms": 0.007430649625499103, "prot": 0.01455387347213802, "alloc": null, "max_support_budget": 0}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 2.035159273162224, "held": 2.4652342872962247, "ident": 0.10337261692614055}, "trunc": {"value": 0.4241745524527033, "held": 0.40463163495243515, "ident": 0.01789792849289782, "drift": 0.21912418790014848}}, "16": {"iid": {"value": 1.017579636581112, "held": 1.2326171436481124, "ident": 0.05168630846307028}, "trunc": {"value": 0.07922118543546294, "held": 0.09457249552571192, "ident": 0.003815066935946059, "drift": 0.10770915637235179}}, "32": {"iid": {"value": 0.508789818290556, "held": 0.6163085718240562, "ident": 0.02584315423153514}, "trunc": {"value": 0.007844454604370922, "held": 0.008869134341830117, "ident": 0.00038717487763177466, "drift": 0.032622244208944245}}}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7917885780334473, "res": {"8": {"value": 0.4230534142958312, "value_se": 0.0025632168726206993, "held": 0.41898482266544135, "ident": 0.02260667508164335, "drift_rms": 1.7151286101553577e-17, "prot": 6.938893903907228e-17, "alloc": [1.0, 3.696134777093987, 3.3038652229060137], "max_support_budget": 8}, "16": {"value": 0.09817179153074486, "value_se": 0.0005602078753055095, "held": 0.0948983403636758, "ident": 0.00483111991304229, "drift_rms": 3.6307692031799233e-17, "prot": 6.245004513516506e-17, "alloc": [1.0, 9.59340348749719, 5.406596512502811], "max_support_budget": 16}, "32": {"value": 0.008708417160837043, "value_se": 4.588358518005007e-05, "held": 0.008563847435880753, "ident": 0.0004342620503667961, "drift_rms": 5.242498418450736e-18, "prot": 1.3877787807814457e-17, "alloc": [1.0, 23.940325030483738, 7.059674969516262], "max_support_budget": 32}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.663982629776001, "res": {"8": {"value": 2.1977473354014996, "held": 2.643964131065033, "ident": 0.11565426076637575, "rse": 0.034590820935526595, "raw": 2.580573182821813, "cert": 2.0306663977152652, "factor": 0.15300546448087432, "lam": 1.8750384400515347, "lamx": 0.00919300089015808, "rho": 12.254715518908245, "rhox": 0.06008282724639031, "rho6": 12.254715518908245, "rhox6": 0.06008282724639031, "tau": 1.0696535927885729, "trC": 0.7066616794358158, "j": null, "piL": 1.0, "dL": 2, "prot": 8.881784197001252e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.8555923639506411, "held": 1.0130328844436782, "ident": 0.046048150635639315, "rse": 0.02987802714764048, "raw": 0.9355016470498145, "cert": 0.7459590848749954, "factor": 0.05620608899297424, "lam": 0.27673319608378916, "lamx": 0.08306495422177432, "rho": 4.923544780324082, "rhox": 1.4778639771957347, "rho6": 4.923544780324082, "rhox6": 1.4778639771957347, "tau": 1.1593572576057054, "trC": 0.7066616794358158, "j": null, "piL": 1.0, "dL": 2, "prot": 6.38378239159465e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.25468202170375753, "held": 0.2991271228739092, "ident": 0.013780725292908694, "rse": 0.026895024314904727, "raw": 0.26793538808532763, "cert": 0.23207615973888746, "factor": 0.017486338797814208, "lam": 0.07046334493578629, "lamx": 0.0019157529869731295, "rho": 4.029622538515278, "rhox": 0.10955712394252584, "rho6": 4.029622538515278, "rhox6": 0.10955712394252584, "tau": 1.1152228154177075, "trC": 0.7066616794358158, "j": null, "piL": 1.0, "dL": 2, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5521581172943115, "res": {"16": {"value": 0.8055817192155835, "held": 0.905398136734657, "ident": 0.04152715996118286, "rse": 0.023049082276122776, "raw": 0.7651116552104673, "cert": 0.5132060554463678, "factor": 0.04201750569678694, "lam": 0.20196887058198887, "lamx": 0.017942492970451737, "rho": 4.806779156275175, "rhox": 0.4270242288995225, "rho6": 4.806779156275175, "rhox6": 0.4270242288995225, "tau": 1.5676857197252485, "trC": 0.6304388393635866, "j": 2, "piL": 0.6827844675727877, "dL": 1, "prot": 2.3592239273284576e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6606080532073975, "res": {"8": {"value": 2.2884597639269124, "held": 2.666055429689454, "ident": 0.12014722671406396, "rse": 0.02645248435712482, "raw": 2.5850643138738167, "cert": 1.5603504014084066, "factor": 0.11756836976719785, "lam": 0.4910863494754615, "lamx": 0.06750058679280133, "rho": 4.177027804739341, "rhox": 0.5741390046188624, "rho6": 4.177027804739341, "rhox6": 0.5741390046188624, "tau": 1.4461445768677463, "trC": 0.7066616794358158, "j": 1, "piL": 0.7683932738356145, "dL": 1, "prot": 3.885780586188048e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4162440299987793, "res": {"32": {"value": 0.17751712691294577, "held": 0.20857839962303357, "ident": 0.009018589104035671, "rse": 0.026033642901730495, "raw": 0.16758175450777868, "cert": 0.10552481711363873, "factor": 0.011667026749331004, "lam": 0.03751845995587197, "lamx": 0.01419170327937797, "rho": 3.215768743996692, "rhox": 1.216394166593621, "rho6": 3.215768743996692, "rhox6": 1.216394166593621, "tau": 1.715349128363071, "trC": 0.4506359973213738, "j": 7, "piL": 0.48126485340990394, "dL": 1, "prot": 9.194034422677078e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.39677858352661133, "res": {"8": {"value": 1.291594175629155, "value_se": 0.008452284704644257, "held": 1.446523249698449, "ident": 0.06118722470608599, "drift_rms": 0.14767491850228676, "prot": 0.37805100800801833, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.37715887791182023, "value_se": 0.0025668065240254012, "held": 0.42653170736376217, "ident": 0.017479273334310187, "drift_rms": 0.07083164695406369, "prot": 0.1708013304459923, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.04318476066946025, "value_se": 0.0002845773925024426, "held": 0.05159974847760967, "ident": 0.002147292731793976, "drift_rms": 0.021678280618208735, "prot": 0.03819287998647673, "alloc": null, "max_support_budget": 0}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 2.3723604499467235, "held": 2.674652988078038, "ident": 0.11540429691478712}, "trunc": {"value": 1.7136921212176364, "held": 1.8640499329815605, "ident": 0.05508932403473127, "drift": 0.27160328508231685}}, "16": {"iid": {"value": 1.1861802249733617, "held": 1.337326494039019, "ident": 0.05770214845739356}, "trunc": {"value": 0.339332880390394, "held": 0.40356631138128385, "ident": 0.014491889112009807, "drift": 0.14109631560215982}}, "32": {"iid": {"value": 0.5930901124866809, "held": 0.6686632470195095, "ident": 0.02885107422869678}, "trunc": {"value": 0.042727318825906024, "held": 0.05609377303070984, "ident": 0.0013491237005695, "drift": 0.03532249574327414}}}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8047289848327637, "res": {"8": {"value": 1.2258350659679735, "value_se": 0.007773593917891291, "held": 1.3932746747805353, "ident": 0.06380160296908689, "drift_rms": 5.3912264114018505e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 5.317794578979857, 1.6822054210201434], "max_support_budget": 8}, "16": {"value": 0.33859121212318294, "value_se": 0.0023257674478672614, "held": 0.38394353420431926, "ident": 0.01772436530574349, "drift_rms": 4.4489756002449874e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 11.951529353764915, 3.0484706462350855], "max_support_budget": 16}, "32": {"value": 0.046405805277111224, "value_se": 0.0003569500926780346, "held": 0.051791572788093654, "ident": 0.002313080065898113, "drift_rms": 6.923263788917575e-18, "prot": 2.0816681711721685e-17, "alloc": [1.0, 25.691434202955556, 5.308565797044442], "max_support_budget": 32}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7689321041107178, "res": {"8": {"value": 2.116554416324967, "held": 2.747591413401568, "ident": 0.110464258198086, "rse": 0.041356938227747574, "raw": 1.890454897929998, "cert": 2.053252983870235, "factor": 0.15300546448087432, "lam": 1.1682917009725604, "lamx": 0.1862266626281952, "rho": 7.635620759927805, "rhox": 1.21712425931999, "rho6": 7.635620759927805, "rhox6": 1.21712425931999, "tau": 1.029004142205501, "trC": 0.701613142993432, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1657341758564144e-15, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.7628877516803124, "held": 1.022208105732648, "ident": 0.04098666847920003, "rse": 0.030077779746856076, "raw": 0.7448336071153662, "cert": 0.7542561981564129, "factor": 0.05620608899297424, "lam": 0.23022546510739528, "lamx": 0.19730008106044855, "rho": 4.096094733369075, "rhox": 3.510297275533814, "rho6": 4.096094733369075, "rhox6": 3.510297275533814, "tau": 1.0393493204073674, "trC": 0.701613142993432, "j": null, "piL": 1.0, "dL": 2, "prot": 5.759281940243e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.21922171811438435, "held": 0.2889022081761017, "ident": 0.011553793424079674, "rse": 0.01992540309797816, "raw": 0.21104366734111568, "cert": 0.234657483870884, "factor": 0.017486338797814208, "lam": 0.06053234095850281, "lamx": 0.05763572616351334, "rho": 3.461693248564379, "rhox": 3.296043089975919, "rho6": 3.461693248564379, "rhox6": 3.296043089975919, "tau": 0.9417334439040598, "trC": 0.701613142993432, "j": null, "piL": 1.0, "dL": 2, "prot": 4.440892098500626e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6442816257476807, "res": {"16": {"value": 0.5386957938348975, "held": 0.6680580522484603, "ident": 0.029187990832650477, "rse": 0.0234641461718037, "raw": 0.5391331066195455, "cert": 0.34485487216786553, "factor": 0.037358998365360926, "lam": 0.11599049768825016, "lamx": 0.02249389952150927, "rho": 3.1047539485372275, "rhox": 0.6021012475100377, "rho6": 3.1047539485372275, "rhox6": 0.6021012475100377, "tau": 1.5505899827239717, "trC": 0.503862460819838, "j": 3, "piL": 0.5510452258890737, "dL": 1, "prot": 3.191891195797325e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6876201629638672, "res": {"8": {"value": 1.5753202834556, "held": 2.1040441653713673, "ident": 0.08102823452039608, "rse": 0.028595550006933285, "raw": 1.485486572088873, "cert": 1.3155355220123193, "factor": 0.11764847117210929, "lam": 0.49407619809322967, "lamx": 0.0780720340563674, "rho": 4.199597267782936, "rhox": 0.6636043229338265, "rho6": 4.199597267782936, "rhox6": 0.6636043229338265, "tau": 1.2078020670285994, "trC": 0.5702355907693848, "j": 2, "piL": 0.6302596669934426, "dL": 1, "prot": 3.7470027081099033e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.32983851432800293, "res": {"32": {"value": 0.06775510313054023, "held": 0.0797206685507608, "ident": 0.0036343270219375877, "rse": 0.02626678175787669, "raw": 0.06472097657085163, "cert": 0.035627849677005184, "factor": 0.009279264832031047, "lam": 0.028303243260869845, "lamx": 0.012993569513834744, "rho": 3.050160090610845, "rhox": 1.4002800597933478, "rho6": 3.050160090610845, "rhox6": 1.4002800597933478, "tau": 1.8575643205076076, "trC": 0.2108465856906805, "j": 16, "piL": 0.21806272355272963, "dL": 0, "prot": 5.724587470723463e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.37589192390441895, "res": {"8": {"value": 0.935442500101306, "value_se": 0.006436782499460153, "held": 1.1363314966190652, "ident": 0.04823607545398325, "drift_rms": 0.1466041693999385, "prot": 0.3098988737497105, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.23233355855587537, "value_se": 0.0015020927564314314, "held": 0.25851221088153215, "ident": 0.011864229662780296, "drift_rms": 0.058731552360729446, "prot": 0.12409009240265119, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.02601759998397967, "value_se": 0.00016183256727801833, "held": 0.031960879896394796, "ident": 0.001396776393769474, "drift_rms": 1.15528546160161e-17, "prot": 2.7755575615628914e-17, "alloc": null, "max_support_budget": 0}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 2.1758418658170107, "held": 2.7152625111953532, "ident": 0.11353266370629816}, "trunc": {"value": 0.7667164661256745, "held": 1.0135429019494884, "ident": 0.03400071834365116, "drift": 0.307664430135474}}, "16": {"iid": {"value": 1.0879209329085053, "held": 1.3576312555976766, "ident": 0.05676633185314908}, "trunc": {"value": 0.3671884091386599, "held": 0.3492661611036421, "ident": 0.008585823934531603, "drift": 0.20957196409624468}}, "32": {"iid": {"value": 0.5439604664542527, "held": 0.6788156277988383, "ident": 0.02838316592657454}, "trunc": {"value": 0.04381540614023605, "held": 0.046649463130273836, "ident": 0.0010075636057942493, "drift": 0.06598056475490496}}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7339346408843994, "res": {"8": {"value": 0.5141301720454844, "held": 0.29101599310470283, "ident": 0.030842935556314444, "rse": 0.05463852148177484, "raw": 0.5705186794285002, "cert": 1.0344946138175455, "factor": 0.15300546448087432, "lam": 0.3985517136664325, "lamx": 0.01458907690476156, "rho": 2.6048201286056125, "rhox": 0.09535003834183448, "rho6": 2.6048201286056125, "rhox6": 0.09535003834183448, "tau": 0.48727804668851726, "trC": 0.41368704356514086, "j": null, "piL": 1.0, "dL": 2, "prot": 2.914335439641036e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.14420414992101294, "held": 0.0808460986261493, "ident": 0.008781224678960605, "rse": 0.03490379110864555, "raw": 0.15333102313214647, "cert": 0.3800184295656289, "factor": 0.05620608899297424, "lam": 0.19950910069895494, "lamx": 0.013506439526806873, "rho": 3.54959941660224, "rhox": 0.24030206991443895, "rho6": 3.54959941660224, "rhox6": 0.24030206991443895, "tau": 0.37765896912498564, "trC": 0.41368704356514086, "j": null, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.03623259344596276, "held": 0.02010174749445657, "ident": 0.0022146816898849014, "rse": 0.032802333138455014, "raw": 0.03616597341881525, "cert": 0.11822795586486234, "factor": 0.017486338797814208, "lam": 0.06921240357814447, "lamx": 0.005112787347856768, "rho": 3.958084329625137, "rhox": 0.29238752645555893, "rho6": 3.958084329625137, "rhox6": 0.29238752645555893, "tau": 0.3061544012807586, "trC": 0.41368704356514086, "j": null, "piL": 1.0, "dL": 2, "prot": 1.9255430583342559e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8642680644989014, "res": {"8": {"value": 0.945845435908713, "value_se": 0.006257402813188863, "held": 1.1683532568193864, "ident": 0.049285107421919654, "drift_rms": 3.0770090110471454e-17, "prot": 1.3877787807814457e-16, "alloc": [1.0, 3.8747697610443614, 3.1252302389556386], "max_support_budget": 8}, "16": {"value": 0.23496724466712643, "value_se": 0.001473198964670429, "held": 0.2690744993810399, "ident": 0.01235643386267392, "drift_rms": 3.102624589687496e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 9.80752953999396, 5.192470460006041], "max_support_budget": 16}, "32": {"value": 0.030149570325776393, "value_se": 0.0002278019092564806, "held": 0.03423183136429415, "ident": 0.0017930499920967354, "drift_rms": 3.61712672066556e-17, "prot": 5.204170427930421e-17, "alloc": [1.0, 24.052744982741356, 6.9472550172586445], "max_support_budget": 32}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5867407321929932, "res": {"8": {"value": 0.2186704392850367, "held": 0.11697283874194284, "ident": 0.009958279552675513, "rse": 0.04175211655279528, "raw": 0.21038793408150752, "cert": 0.1662630058988717, "factor": 0.04458199083656752, "lam": 0.20676214468189588, "lamx": 0.06491126618570917, "rho": 4.637795235297191, "rhox": 1.4559974771801116, "rho6": 4.637795235297191, "rhox6": 1.4559974771801116, "tau": 1.273302557834961, "trC": 0.175425710446067, "j": 3, "piL": 0.1878812470969631, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.586317777633667, "res": {"16": {"value": 0.06419560653852611, "held": 0.036826314792575136, "ident": 0.0028520842518660015, "rse": 0.020608143738745456, "raw": 0.0656118054313081, "cert": 0.04123159503952693, "factor": 0.012158728901317365, "lam": 0.04925481590073835, "lamx": 0.016543396609712213, "rho": 4.050983972132295, "rhox": 1.3606189219269278, "rho6": 4.050983972132295, "rhox6": 1.3606189219269278, "tau": 1.539178449751189, "trC": 0.15240008219698997, "j": 4, "piL": 0.16160977164667664, "dL": 1, "prot": 5.898059818321144e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.3809487819671631, "res": {"8": {"value": 0.12317402368469857, "value_se": 0.0006241428722905749, "held": 0.06946845384495104, "ident": 0.005512896087339067, "drift_rms": 0.033843887616344666, "prot": 0.0937834798217157, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.03031090912285881, "value_se": 0.00016039255336740805, "held": 0.017433568945087494, "ident": 0.0013381006375395529, "drift_rms": 0.0183072987850803, "prot": 0.061859617386876155, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.00366948917766372, "value_se": 2.0582759403078355e-05, "held": 0.0021231061897119853, "ident": 0.00016124192362270917, "drift_rms": 0.006223440043138866, "prot": 0.014621400034980142, "alloc": null, "max_support_budget": 0}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.464444637298584, "res": {"32": {"value": 0.01359323082848053, "held": 0.00775359557651297, "ident": 0.0006416583722809069, "rse": 0.02161690365724621, "raw": 0.013202922314585221, "cert": 0.007993944204444962, "factor": 0.003231135256111434, "lam": 0.012631432604893114, "lamx": 0.005557513434348787, "rho": 3.909286242660925, "rhox": 1.7199878661337975, "rho6": 3.909286242660925, "rhox6": 1.7199878661337975, "tau": 1.690597382466691, "trC": 0.11746501404833852, "j": 8, "piL": 0.12540843712782504, "dL": 1, "prot": 3.122502256758253e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.1676199498322422, "held": 0.8994901374092854, "ident": 0.09108608359246037}, "trunc": {"value": 0.07674404424105304, "held": 0.054382011792778504, "ident": 0.006080097090002621, "drift": 0.07981639592181893}}, "16": {"iid": {"value": 0.5838099749161211, "held": 0.4497450687046427, "ident": 0.045543041796230185}, "trunc": {"value": 0.02840512494736622, "held": 0.020111236354066808, "ident": 0.0019616886370240334, "drift": 0.04442117096103801}}, "32": {"iid": {"value": 0.29190498745806054, "held": 0.22487253435232135, "ident": 0.022771520898115093}, "trunc": {"value": 0.003790824509143085, "held": 0.0029582423365811673, "ident": 0.0002503504618453817, "drift": 0.016235473926761484}}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6425516605377197, "res": {"8": {"value": 0.01503437835638951, "held": 0.015301971018283173, "ident": 0.0012091847926634254, "rse": 0.07153081365738444, "raw": 0.013447654409837409, "cert": 0.18220885471214168, "factor": 0.15300546448087432, "lam": 0.04731706558083605, "lamx": 0.0015698905028300632, "rho": 0.3092508214747499, "rhox": 0.010260355786353627, "rho6": 0.3092508214747499, "rhox6": 0.010260355786353627, "tau": 0.08568727654889609, "trC": 0.09222940256444209, "j": null, "piL": 1.0, "dL": 2, "prot": 8.144526719711109e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.002584080389029934, "held": 0.002627963809525039, "ident": 0.00020425027247315852, "rse": 0.05941266054977125, "raw": 0.0026292755391084345, "cert": 0.06693386499629694, "factor": 0.05620608899297424, "lam": 0.013759601125937961, "lamx": 0.00020045976908356116, "rho": 0.24480623669897955, "rhox": 0.003566513391611692, "rho6": 0.24480623669897955, "rhox6": 0.003566513391611692, "tau": 0.03940123933773918, "trC": 0.09222940256444209, "j": null, "piL": 1.0, "dL": 2, "prot": 6.132247487578013e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0003683371966180699, "held": 0.00037568096067730884, "ident": 2.8847575601132313e-05, "rse": 0.04745700717481186, "raw": 0.0004399744059157021, "cert": 0.020823869109959047, "factor": 0.017486338797814208, "lam": 0.0007376407978754663, "lamx": 0.00018016200733900485, "rho": 0.04218383312850323, "rhox": 0.01030301479469934, "rho6": 0.04218383312850323, "rhox6": 0.01030301479469934, "tau": 0.01788714535516013, "trC": 0.09222940256444209, "j": null, "piL": 1.0, "dL": 2, "prot": 4.117799851099946e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8207883834838867, "res": {"8": {"value": 0.1305101683939816, "value_se": 0.0006659974959502729, "held": 0.07322641313723342, "ident": 0.005980243104528712, "drift_rms": 1.1055417686619421e-17, "prot": 5.551115123125783e-17, "alloc": [1.0, 6.0, 1.0], "max_support_budget": 8}, "16": {"value": 0.02944927711068538, "value_se": 0.0001545383973711063, "held": 0.0168226855051022, "ident": 0.0013625341661129377, "drift_rms": 1.8864185613590087e-17, "prot": 3.469446951953614e-17, "alloc": [1.0, 14.000000000000002, 1.0], "max_support_budget": 16}, "32": {"value": 0.004468689202456498, "value_se": 2.7108017036329286e-05, "held": 0.0025417772267215134, "ident": 0.00022358865523832265, "drift_rms": 5.329764087172055e-18, "prot": 1.0408340855860843e-17, "alloc": [1.0, 29.071525404104012, 1.9284745958959908], "max_support_budget": 32}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4816880226135254, "res": {"16": {"value": 0.00035483197958339455, "held": 0.0004337979566605953, "ident": 1.8914937808202767e-05, "rse": 0.03976489030643689, "raw": 0.000384844831042671, "cert": 0.00026738448592470007, "factor": 0.001570368298828691, "lam": 0.005985664427864231, "lamx": 0.0041489974084294515, "rho": 3.811630960920969, "rhox": 2.6420537217442006, "rho6": 3.811630960920969, "rhox6": 2.6420537217442006, "tau": 1.3231397942625918, "trC": 0.009103275090951978, "j": 9, "piL": 0.010403689979740078, "dL": 1, "prot": 3.63207727782644e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.8802993297576904, "res": {"8": {"value": 0.0040568084114637444, "held": 0.004694002422641734, "ident": 0.00024333965003660969, "rse": 0.03861750963115935, "raw": 0.0037400583207307697, "cert": 0.003631323110309988, "factor": 0.011066329933325469, "lam": 0.12413898006202201, "lamx": 0.0007682925120319085, "rho": 11.217719045967197, "rhox": 0.06942613464995744, "rho6": 11.217719045967197, "rhox6": 0.06942613464995744, "tau": 1.1209656845731504, "trC": 0.019616293323755342, "j": 5, "piL": 0.022527885935698277, "dL": 1, "prot": 1.214306433183765e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3119497299194336, "res": {"32": {"value": 1.933020734860543e-05, "held": 2.4582211835818014e-05, "ident": 1.0560835438753142e-06, "rse": 0.035759538634706226, "raw": 1.9929241553541036e-05, "cert": 1.4230727146483245e-05, "factor": 0.00020512721524503847, "lam": 0.0007654773882046026, "lamx": 0.00025326410196538525, "rho": 3.7317202755869694, "rhox": 1.234668455196664, "rho6": 3.7317202755869694, "rhox6": 1.234668455196664, "tau": 1.3980411478758674, "trC": 0.0036826041414465276, "j": 17, "piL": 0.004038442050136695, "dL": 1, "prot": 1.1926223897340549e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4007890224456787, "res": {"8": {"value": 0.0023114155862951954, "value_se": 1.748376581133033e-05, "held": 0.0025233475904747364, "ident": 0.00012323780183373726, "drift_rms": 0.005150952747279561, "prot": 0.012968488976974397, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.00019507569014844608, "value_se": 1.2320656302845532e-06, "held": 0.00020657996920045319, "ident": 9.04572968271479e-06, "drift_rms": 0.0016640113908595168, "prot": 0.0038948640558841598, "alloc": null, "max_support_budget": 0}, "32": {"value": 5.783107076112308e-06, "value_se": 3.6406138716568704e-08, "held": 7.084458219054953e-06, "ident": 2.975751237393606e-07, "drift_rms": 0.00026141289468516887, "prot": 0.0006212632661115897, "alloc": null, "max_support_budget": 0}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.641261031650445, "held": 0.4756911924337323, "ident": 0.03378906025311236}, "trunc": {"value": 0.004320709256257988, "held": 0.0023178140633282104, "ident": 0.00012778050873382522, "drift": 0.013389717668160305}}, "16": {"iid": {"value": 0.3206305158252225, "held": 0.23784559621686616, "ident": 0.01689453012655618}, "trunc": {"value": 0.0005053884733743315, "held": 0.00027960231929240707, "ident": 1.5435687301305035e-05, "drift": 0.005194003282449878}}, "32": {"iid": {"value": 0.16031525791261125, "held": 0.11892279810843308, "ident": 0.00844726506327809}, "trunc": {"value": 2.1015759283384618e-05, "held": 1.0590691380028717e-05, "ident": 6.056022834644825e-07, "drift": 0.0010423230855267042}}}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.702392578125, "res": {"8": {"value": 0.030125580539875428, "value_se": 0.0003876823388514573, "held": 0.04401391630234255, "ident": 0.002050010570837034, "drift_rms": 5.7293755349148004e-18, "prot": 1.3877787807814457e-17, "alloc": [1.0, 1.2434999124275539, 5.756500087572447], "max_support_budget": 8}, "16": {"value": 0.0006232246547348237, "value_se": 5.238655393998708e-06, "held": 0.0007553423730777562, "ident": 3.400836918020439e-05, "drift_rms": 3.1611258447552716e-18, "prot": 6.938893903907228e-18, "alloc": [1.0, 7.382016340773982, 7.617983659226018], "max_support_budget": 16}, "32": {"value": 8.595033309425115e-06, "value_se": 5.608133468400236e-08, "held": 1.1216987478226556e-05, "ident": 4.5621764527679605e-07, "drift_rms": 1.74644070459933e-19, "prot": 6.505213034913027e-19, "alloc": [1.0, 23.081518414158065, 7.918481585841935], "max_support_budget": 32}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7011964321136475, "res": {"8": {"value": 0.21412318725416896, "held": 0.2616421313374364, "ident": 0.01789178856563449, "rse": 0.08661790539184623, "raw": 0.2705991861577289, "cert": 0.801538192371886, "factor": 0.15300546448087432, "lam": 0.14903545257089207, "lamx": 0.02115082028310145, "rho": 0.9740531364454731, "rhox": 0.13823571827884162, "rho6": 0.9740531364454731, "rhox6": 0.13823571827884162, "tau": 0.2618767941572808, "trC": 0.4465291340597608, "j": null, "piL": 1.0, "dL": 2, "prot": 6.696032617270475e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.021174406749223017, "held": 0.0268565054494341, "ident": 0.0017993857831211275, "rse": 0.03971491061532267, "raw": 0.019808296267159305, "cert": 0.2944426012794683, "factor": 0.05620608899297424, "lam": 0.026602765147119865, "lamx": 0.0015574064593704908, "rho": 0.4733075299091743, "rhox": 0.027708856589633315, "rho6": 0.4733075299091743, "rhox6": 0.027708856589633315, "tau": 0.07169537128958194, "trC": 0.4465291340597608, "j": null, "piL": 1.0, "dL": 2, "prot": 6.600622826091751e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0031003905901670096, "held": 0.0040752377758107305, "ident": 0.00027111347717152963, "rse": 0.040737436017703056, "raw": 0.0030616655628287444, "cert": 0.09160436484250124, "factor": 0.017486338797814208, "lam": 0.002785714792371753, "lamx": 0.0003066552639996175, "rho": 0.15930806468875963, "rhox": 0.017536847909978125, "rho6": 0.15930806468875963, "rhox6": 0.017536847909978125, "tau": 0.03472181497942718, "trC": 0.4465291340597608, "j": null, "piL": 1.0, "dL": 2, "prot": 4.991666802123262e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.585458517074585, "res": {"8": {"value": 0.02731123491302797, "held": 0.026108752496774128, "ident": 0.0014001808412821533, "rse": 0.04543098269367471, "raw": 0.02860609358709708, "cert": 0.030946549190602936, "factor": 0.02615873585079867, "lam": 0.17427693879983613, "lamx": 0.014988164615229213, "rho": 6.662284438891001, "rhox": 0.5729697604929024, "rho6": 6.662284438891001, "rhox6": 0.5729697604929024, "tau": 0.8653021381497733, "trC": 0.06185853090762618, "j": 4, "piL": 0.08127892925069587, "dL": 1, "prot": 6.245004513516506e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5046060085296631, "res": {"16": {"value": 0.001417931270090024, "held": 0.0017414782039230576, "ident": 7.055534883213611e-05, "rse": 0.03808007553019057, "raw": 0.0013999270653575037, "cert": 0.0008987775201253431, "factor": 0.002990560443295706, "lam": 0.020388465538360614, "lamx": 0.003586081486228443, "rho": 6.8176069084535165, "rhox": 1.1991335919218042, "rho6": 6.8176069084535165, "rhox6": 1.1991335919218042, "tau": 1.5532481532349245, "trC": 0.015189256390935567, "j": 11, "piL": 0.01619886906785174, "dL": 0, "prot": 6.938893903907228e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.318493127822876, "res": {"32": {"value": 7.492360119206243e-05, "held": 8.95611318626354e-05, "ident": 3.711264044004814e-06, "rse": 0.024090742227551212, "raw": 7.273247300830422e-05, "cert": 4.393924298171007e-05, "factor": 0.00033675228144224885, "lam": 0.0010405221166209426, "lamx": 0.0005837512392676866, "rho": 3.0898739933240402, "rhox": 1.7334737474311563, "rho6": 3.0898739933240402, "rhox6": 1.7334737474311563, "tau": 1.734051844149864, "trC": 0.006355492779133928, "j": 18, "piL": 0.0066298105408942746, "dL": 0, "prot": 1.4907779871675686e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.43256306648254395, "res": {"8": {"value": 0.011472635766369543, "value_se": 7.047081354140774e-05, "held": 0.014296319745232433, "ident": 0.0006114010335046333, "drift_rms": 0.01725384881243929, "prot": 0.02393118465684732, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0007257554002777047, "value_se": 5.060364498868357e-06, "held": 0.000899711287314516, "ident": 3.5796336805457744e-05, "drift_rms": 0.0016468200601642104, "prot": 0.002634779833929916, "alloc": null, "max_support_budget": 0}, "32": {"value": 2.6822711895812463e-05, "value_se": 1.5467105132329045e-07, "held": 3.365654514371075e-05, "ident": 1.3278911233318566e-06, "drift_rms": 1.6278159207798083e-19, "prot": 7.589415207398531e-19, "alloc": null, "max_support_budget": 0}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.9084059267604374, "held": 1.1111188784405024, "ident": 0.06846122631800476}, "trunc": {"value": 0.011596735443611728, "held": 0.01082240221885204, "ident": 0.00038114042896496086, "drift": 0.027018953270123942}}, "16": {"iid": {"value": 0.4542029633802187, "held": 0.5555594392202512, "ident": 0.03423061315900238}, "trunc": {"value": 0.00122466258140475, "held": 0.0010475777338599048, "ident": 3.191279195945532e-05, "drift": 0.01075788319765106}}, "32": {"iid": {"value": 0.22710148169010935, "held": 0.2777797196101256, "ident": 0.01711530657950119}, "trunc": {"value": 0.00011881657576978581, "held": 0.00010847253848076406, "ident": 2.5857250203905946e-06, "drift": 0.00302521216081865}}}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.9564778804779053, "res": {"8": {"value": 0.011371339773327892, "value_se": 6.159451791831489e-05, "held": 0.012527875432842964, "ident": 0.0006486020946235516, "drift_rms": 2.4649235648912535e-18, "prot": 5.204170427930421e-18, "alloc": [1.0, 1.0, 6.0], "max_support_budget": 8}, "16": {"value": 0.0007487964045553032, "value_se": 4.715775084214326e-06, "held": 0.0008981811082914093, "ident": 3.784631982943365e-05, "drift_rms": 1.1834629784127016e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 7.159063426573649, 7.840936573426351], "max_support_budget": 16}, "32": {"value": 3.723997626368964e-05, "value_se": 9.3081795136189e-07, "held": 4.4244940754821264e-05, "ident": 2.004691125549352e-06, "drift_rms": 8.727427637709365e-19, "prot": 1.3010426069826053e-18, "alloc": [1.0, 23.032948230029838, 7.967051769970165], "max_support_budget": 32}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 1.179229736328125, "res": {"8": {"value": 0.00011004600382498113, "held": 0.00029534525370339805, "ident": 2.98960600702541e-06, "rse": 0.1157803902159906, "raw": 7.090156954430446e-05, "cert": 0.028987908506228677, "factor": 0.15300546448087432, "lam": 0.009611767724661449, "lamx": 0.0016542673168870358, "rho": 0.06281976762903732, "rhox": 0.01081181853536884, "rho6": 0.06281967980042193, "rhox6": 0.01081168120059015, "tau": 0.003953234458514646, "trC": 0.004942588377648288, "j": null, "piL": 1.0, "dL": 2, "prot": 8.673617379884035e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 7.910403764853963e-06, "held": 2.0110494497857215e-05, "ident": 2.0799603193350306e-07, "rse": 0.09557733294850643, "raw": 1.1353451826591857e-05, "cert": 0.010648619451267678, "factor": 0.05620608899297424, "lam": 0.00039585103155745697, "lamx": 3.3249861366865702e-06, "rho": 0.0070428496031264215, "rhox": 5.9157045015215225e-05, "rho6": 0.007042613914393865, "rhox6": 5.916874499957061e-05, "tau": 0.0007487162161602069, "trC": 0.004942588377648288, "j": null, "piL": 1.0, "dL": 2, "prot": 8.226383983733765e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 4.0400004218362797e-07, "held": 1.0147382488681406e-06, "ident": 1.0494531104173067e-08, "rse": 0.0633510997304963, "raw": 4.641436091205863e-07, "cert": 0.0033129038292832773, "factor": 0.017486338797814208, "lam": 1.3725727636932747e-05, "lamx": 2.1104507632938384e-06, "rho": 0.0007849400492370914, "rhox": 0.00012069140302586638, "rho6": 0.0007848985390544529, "rhox6": 0.00012069270408470376, "tau": 0.00012142544587244283, "trC": 0.004942588377648288, "j": null, "piL": 1.0, "dL": 2, "prot": 6.993104012531504e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6441397666931152, "res": {"8": {"value": 1.0055694379925827e-05, "held": 1.4667240029993764e-05, "ident": 2.507887823926446e-07, "rse": 0.03590335904319279, "raw": 9.409365114050035e-06, "cert": 8.139488359254713e-06, "factor": 0.0002858940466910225, "lam": 0.012066697562620847, "lamx": 0.00020386880622301408, "rho": 42.20688644021268, "rhox": 0.7130921702729387, "rho6": 42.20675751946769, "rhox6": 0.7130903252318485, "tau": 1.1993401970167168, "trC": 0.0007314095140390922, "j": 4, "piL": 0.0008883136450756771, "dL": 1, "prot": 3.7947076036992655e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.2666912078857422, "res": {"32": {"value": 1.2149510765851388e-09, "held": 1.5355894563100763e-09, "ident": 3.291835357972217e-11, "rse": 0.03766141417327255, "raw": 1.2546819292419392e-09, "cert": 1.1251549162713417e-09, "factor": 1.945878198706727e-06, "lam": 7.088572421788316e-06, "lamx": 6.485234295933807e-07, "rho": 3.642865430374592, "rhox": 0.3332805876669997, "rho6": 3.642865430374592, "rhox6": 0.3332805876669997, "tau": 1.074680839777001, "trC": 1.5741385233249066e-05, "j": 23, "piL": 1.8972312437390586e-05, "dL": 1, "prot": 5.399835038746165e-21, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5673022270202637, "res": {"16": {"value": 1.4948918063399563e-07, "held": 2.4179343041689696e-07, "ident": 4.285016873536405e-09, "rse": 0.041807391129679065, "raw": 1.516468094385667e-07, "cert": 1.1453815438495485e-07, "factor": 2.9811942133825673e-05, "lam": 9.193430191571327e-05, "lamx": 8.69465429710024e-06, "rho": 3.0838078748113964, "rhox": 0.2916500460811971, "rho6": 3.083807216086565, "rhox6": 0.2916500556229968, "tau": 1.2965601250780003, "trC": 0.00011085865516873039, "j": 11, "piL": 0.0001267007540687591, "dL": 1, "prot": 7.453889935837843e-20, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.44641971588134766, "res": {"8": {"value": 2.9756625225146207e-06, "value_se": 2.9510342208288413e-08, "held": 4.888359977316819e-06, "ident": 8.984965130821588e-08, "drift_rms": 0.00013053104727896354, "prot": 0.0003995662412731247, "alloc": null, "max_support_budget": 0}, "16": {"value": 6.71507753470255e-08, "value_se": 3.726889148901481e-10, "held": 9.57211308866118e-08, "ident": 1.8727897197603762e-09, "drift_rms": 1.7639369142564245e-05, "prot": 4.28258703526875e-05, "alloc": null, "max_support_budget": 0}, "32": {"value": 2.292022518026998e-10, "value_se": 2.081789328164271e-12, "held": 3.919384926321268e-10, "ident": 7.728141764013018e-12, "drift_rms": 1.258606595745172e-06, "prot": 3.932778396948569e-06, "alloc": null, "max_support_budget": 0}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.06753893504651089, "held": 0.21823493829360535, "ident": 0.0038812064399733454}, "trunc": {"value": 6.387171979826411e-07, "held": 6.471186140603844e-07, "ident": 9.875409145958572e-08, "drift": 0.00038884142013355383}}, "16": {"iid": {"value": 0.03376946752325544, "held": 0.10911746914680268, "ident": 0.0019406032199866727}, "trunc": {"value": 1.8094091015627833e-08, "held": 1.701499577489412e-08, "ident": 3.655347921448033e-09, "drift": 7.733002231802345e-05}}, "32": {"iid": {"value": 0.01688473376162772, "held": 0.05455873457340134, "ident": 0.0009703016099933364}, "trunc": {"value": 3.162632036309293e-11, "held": 2.9067698158804782e-11, "ident": 7.656353268441534e-12, "drift": 3.6265829066298725e-06}}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 109.82311725616455, "res": {"16": {"value": 2.1749610612434602, "held": 2.0753832439081137, "ident": 0.024773859500832916, "rse": 0.027122606828856193, "raw": 2.261946818913005, "cert": 3.339429150936173, "factor": 0.054298288234966866, "lam": 0.1243961939854574, "lamx": 0.042390896111546644, "rho": 2.290978187878657, "rhox": 0.780704097486592, "rho6": 2.290978187878657, "rhox6": 0.780704097486592, "tau": 0.6374872405795514, "trC": 0.7157082691173351, "j": 2, "piL": 0.8008997514657613, "dL": 2, "prot": 1.5265566588595902e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9133845636009276, "cert_q95": 0.8286898847903953, "frac_cert_le_102": 1.0}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6517753601074219, "res": {"8": {"value": 0.07102962328168486, "held": 0.02605086009096, "ident": 0.0015651822961774153, "rse": 0.06090252674019167, "raw": 0.06008240078032558, "cert": 0.705676281160606, "factor": 0.15300546448087432, "lam": 0.08405746426779809, "lamx": 0.0031007099526309274, "rho": 0.549375570035966, "rhox": 0.020265354333266417, "rho6": 0.549375570035966, "rhox6": 0.020265354333266417, "tau": 0.09983862977057749, "trC": 0.10246118477768298, "j": null, "piL": 1.0, "dL": 2, "prot": 5.551115123125783e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.011252251854972209, "held": 0.004091334522325404, "ident": 0.000244479852425943, "rse": 0.07133863889884294, "raw": 0.010102815843634712, "cert": 0.2592280216508348, "factor": 0.05620608899297424, "lam": 0.030406265420286585, "lamx": 0.0026441683914437777, "rho": 0.5409781389359322, "rhox": 0.04704416263110388, "rho6": 0.5409781389359322, "rhox6": 0.04704416263110388, "tau": 0.042452213006477384, "trC": 0.10246118477768298, "j": null, "piL": 1.0, "dL": 2, "prot": 5.898059818321144e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0008710718591028027, "held": 0.00032630034951377953, "ident": 1.963726069847934e-05, "rse": 0.046271286007661255, "raw": 0.0008614949453999757, "cert": 0.0806487178469264, "factor": 0.017486338797814208, "lam": 0.0004050862575085736, "lamx": 0.00018808190307789335, "rho": 0.02316587035127155, "rhox": 0.010755933832267027, "rho6": 0.02316587035127155, "rhox6": 0.010755933832267027, "tau": 0.010960305101204418, "trC": 0.10246118477768298, "j": null, "piL": 1.0, "dL": 2, "prot": 4.380176776841438e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.9036397933959961, "res": {"8": {"value": 3.6816946212194448e-06, "value_se": 6.217394810856327e-08, "held": 6.553897118136263e-06, "ident": 1.0889751248996575e-07, "drift_rms": 1.2747692248726612e-19, "prot": 3.5236570605778894e-19, "alloc": [1.0, 6.0, 1.0], "max_support_budget": 8}, "16": {"value": 1.2990852565964095e-06, "value_se": 5.483714453682464e-08, "held": 2.410162719139395e-06, "ident": 3.754596443999792e-08, "drift_rms": 3.53482633772515e-20, "prot": 1.0842021724855044e-19, "alloc": [1.0, 14.000000000000002, 1.0], "max_support_budget": 16}, "32": {"value": 3.049381761383113e-07, "value_se": 2.769309930741103e-08, "held": 5.548987282415843e-07, "ident": 8.788688751799329e-09, "drift_rms": 1.165893038709591e-20, "prot": 1.0842021724855044e-19, "alloc": [1.0, 29.220929722919248, 1.7790702770807527], "max_support_budget": 32}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.25887393951416016, "res": {"32": {"value": 8.654597935822822e-06, "held": 6.109848442190939e-06, "ident": 2.570439541170584e-07, "rse": 0.028182311685607413, "raw": 8.054815126276824e-06, "cert": 5.186170744898285e-06, "factor": 0.00011934530604743379, "lam": 0.0005329323431768857, "lamx": 0.00011675032493782214, "rho": 4.465465470129774, "rhox": 0.9782565297659861, "rho6": 4.465465470129774, "rhox6": 0.9782565297659861, "tau": 1.6982328888732958, "trC": 0.0012682498027817434, "j": 23, "piL": 0.0013426346930336302, "dL": 0, "prot": 4.336808689942018e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.48328208923339844, "res": {"16": {"value": 0.0010031017594399477, "held": 0.0006458277109023189, "ident": 3.2670873332357384e-05, "rse": 0.04588666388146118, "raw": 0.001019514915860591, "cert": 0.0008938658786946941, "factor": 0.0021313200413441693, "lam": 0.011085886601589115, "lamx": 0.0008223549572603154, "rho": 5.201418082005896, "rhox": 0.3858430180864236, "rho6": 5.201418082005896, "rhox6": 0.3858430180864236, "tau": 1.1037713146473818, "trC": 0.013887784597708295, "j": 8, "piL": 0.016784145325585333, "dL": 1, "prot": 6.071532165918825e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7259654998779297, "res": {"8": {"value": 0.01809069784981572, "held": 0.009950830383349658, "ident": 0.000556370231307517, "rse": 0.041349726406532464, "raw": 0.019690112461409698, "cert": 0.018125334137776866, "factor": 0.012857752289128655, "lam": 0.17805423889033384, "lamx": 0.00040821165001522953, "rho": 13.848006625612184, "rhox": 0.03174829012380151, "rho6": 13.848006625612184, "rhox6": 0.03174829012380151, "tau": 1.024400327798324, "trC": 0.04224050693145525, "j": 3, "piL": 0.05418624178989933, "dL": 1, "prot": 1.9081958235744878e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.3060095316244702, "held": 0.40777534590219533, "ident": 0.035065984518871544}, "trunc": {"value": 0.002388299703065099, "held": 0.002128404024585656, "ident": 0.0002345263577628425, "drift": 0.01878254335365688}}, "16": {"iid": {"value": 0.6530047658122351, "held": 0.20388767295109766, "ident": 0.017532992259435772}, "trunc": {"value": 7.543231565763892e-05, "held": 0.00010304421560491551, "ident": 1.2420096906621638e-05, "drift": 0.004201474284136105}}, "32": {"iid": {"value": 0.32650238290611755, "held": 0.10194383647554883, "ident": 0.008766496129717886}, "trunc": {"value": 1.3072425622114994e-06, "held": 1.191314692565057e-06, "ident": 1.8236245082438325e-07, "drift": 0.0006244824330008013}}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.46444129943847656, "res": {"8": {"value": 0.008727330899704374, "value_se": 6.775397266712924e-05, "held": 0.0050604540771513416, "ident": 0.000246639305954313, "drift_rms": 0.009784988618530457, "prot": 0.029539820287296993, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.000347574023763749, "value_se": 3.0276250448546205e-06, "held": 0.00023659373487504802, "ident": 1.0561692394429268e-05, "drift_rms": 0.002136508560646488, "prot": 0.0037021400345675602, "alloc": null, "max_support_budget": 0}, "32": {"value": 3.3528425671823626e-06, "value_se": 2.1387732314497497e-08, "held": 2.4355334592863557e-06, "ident": 1.0042865158401229e-07, "drift_rms": 2.935322988005397e-20, "prot": 2.168404344971009e-19, "alloc": null, "max_support_budget": 0}}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7425358295440674, "res": {"8": {"value": 0.013287248105139721, "value_se": 0.00012707031297265714, "held": 0.006339464434365242, "ident": 0.00037523456473680203, "drift_rms": 2.9495449349580216e-18, "prot": 1.0408340855860843e-17, "alloc": [1.0, 2.806981847426279, 4.193018152573722], "max_support_budget": 8}, "16": {"value": 0.000522547310093262, "value_se": 5.856586171507081e-06, "held": 0.00031505076006682153, "ident": 1.505621605246932e-05, "drift_rms": 2.248550911244646e-18, "prot": 4.336808689942018e-18, "alloc": [1.0, 8.619879398324674, 6.380120601675326], "max_support_budget": 16}, "32": {"value": 7.028591120809737e-06, "value_se": 7.532516333626458e-08, "held": 5.209195149795813e-06, "ident": 2.3916905107218133e-07, "drift_rms": 3.063281695858568e-19, "prot": 4.336808689942018e-19, "alloc": [1.0, 23.45513374849829, 7.54486625150171], "max_support_budget": 32}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7353115081787109, "res": {"8": {"value": 0.38043044251023894, "held": 0.526021278690864, "ident": 0.0182806382953303, "rse": 0.04890562136044503, "raw": 0.3713248142892116, "cert": 0.33898094050883265, "factor": 0.06902050338056856, "lam": 0.24131229413789054, "lamx": 0.01643135535650787, "rho": 3.496240715709233, "rhox": 0.23806484380312146, "rho6": 3.496240715709233, "rhox6": 0.23806484380312146, "tau": 1.1171804140327808, "trC": 0.2370772713743777, "j": 3, "piL": 0.29087212138953894, "dL": 1, "prot": 1.9949319973733282e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.9611225128173828, "res": {"8": {"value": 0.6794767269427184, "held": 0.890403119613594, "ident": 0.04988356964830272, "rse": 0.0615258981845939, "raw": 0.7226403685199881, "cert": 1.1907079770889444, "factor": 0.15300546448087432, "lam": 0.2977667263607339, "lamx": 0.16304266212012433, "rho": 1.9461182472862253, "rhox": 1.065600255999384, "rho6": 1.9461182472862253, "rhox6": 1.065600255999384, "tau": 0.6128780181131153, "trC": 0.5319570112443863, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3322676295501878e-15, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.17998345306084365, "held": 0.23485893648063755, "ident": 0.01251722966246003, "rse": 0.0426735605550579, "raw": 0.16902857333531912, "cert": 0.4374029303592041, "factor": 0.05620608899297424, "lam": 0.06590433947358262, "lamx": 0.04333358179452443, "rho": 1.1725480398008241, "rhox": 0.7709766427609138, "rho6": 1.1725480398008241, "rhox6": 0.7709766427609138, "tau": 0.4186473211879328, "trC": 0.5319570112443863, "j": null, "piL": 1.0, "dL": 2, "prot": 5.759281940243e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.04146543065430157, "held": 0.053570854544262705, "ident": 0.002770891647924944, "rse": 0.031999115802532764, "raw": 0.0401519879907687, "cert": 0.13608091166730793, "factor": 0.017486338797814208, "lam": 0.010737460631111254, "lamx": 0.0055216445912818456, "rho": 0.6140485298416749, "rhox": 0.3157690500639305, "rho6": 0.6140485298416749, "rhox6": 0.3157690500639305, "tau": 0.2978819016691359, "trC": 0.5319570112443863, "j": null, "piL": 1.0, "dL": 2, "prot": 2.5066754227864863e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5592782497406006, "res": {"16": {"value": 0.0651171597759148, "held": 0.07338236867086292, "ident": 0.0028599369604225076, "rse": 0.042856359802896475, "raw": 0.06365277746724193, "cert": 0.04245823697624915, "factor": 0.014975667444279627, "lam": 0.07652102577867964, "lamx": 0.019319075275181976, "rho": 5.109690507177293, "rhox": 1.2900310017608887, "rho6": 5.109690507177293, "rhox6": 1.2900310017608887, "tau": 1.5016879089285777, "trC": 0.12717173283882308, "j": 7, "piL": 0.13727695157256325, "dL": 1, "prot": 4.5102810375396984e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.48013782501220703, "res": {"32": {"value": 0.010800265509332798, "held": 0.011402628491088836, "ident": 0.00045354405792638803, "rse": 0.028636973968469925, "raw": 0.010865426551412297, "cert": 0.006487663647972563, "factor": 0.003236324002692441, "lam": 0.009106658649506823, "lamx": 0.004243422684614036, "rho": 2.8138896605934978, "rhox": 1.3111859878935932, "rho6": 2.8138896605934978, "rhox6": 1.3111859878935932, "tau": 1.6907762439186635, "trC": 0.08288603215751267, "j": 13, "piL": 0.0892011803242104, "dL": 1, "prot": 2.0816681711721685e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.937809421300386, "held": 1.920432280040182, "ident": 0.0999577652828286}, "trunc": {"value": 0.11518280007441241, "held": 0.08568524090237913, "ident": 0.004905641324637258, "drift": 0.12686227234390682}}, "16": {"iid": {"value": 0.968904710650193, "held": 0.960216140020091, "ident": 0.0499788826414143}, "trunc": {"value": 0.04971913996534343, "held": 0.024660703724258173, "ident": 0.0013785504025297483, "drift": 0.06731618671697304}}, "32": {"iid": {"value": 0.4844523553250965, "held": 0.4801080700100455, "ident": 0.02498944132070715}, "trunc": {"value": 0.008666735261877691, "held": 0.0038401345937309423, "ident": 0.0001317109503182761, "drift": 0.024289965908801368}}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4899296760559082, "res": {"8": {"value": 0.2256825256901984, "value_se": 0.0021846940807755473, "held": 0.30050873388405824, "ident": 0.010056681104460912, "drift_rms": 0.057393183189357294, "prot": 0.18832899177671042, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.03420743038692089, "value_se": 0.00023218996643901217, "held": 0.03709302803694142, "ident": 0.0014141986378893312, "drift_rms": 0.01743616532208645, "prot": 0.04465322642592792, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.003696959828256985, "value_se": 3.2648346991059587e-05, "held": 0.003585184900867854, "ident": 0.00013624647316790562, "drift_rms": 0.004856267975154082, "prot": 0.008706350694520661, "alloc": null, "max_support_budget": 0}}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7669906616210938, "res": {"8": {"value": 0.2659927749465911, "value_se": 0.0028424207693457768, "held": 0.340806426754923, "ident": 0.01227489718908569, "drift_rms": 2.0724934466568764e-17, "prot": 6.938893903907228e-17, "alloc": [1.0, 2.587011921807136, 4.412988078192865], "max_support_budget": 8}, "16": {"value": 0.03960829906035389, "value_se": 0.000284920480036841, "held": 0.042953569272134146, "ident": 0.0017308042166120443, "drift_rms": 2.123151454983567e-17, "prot": 4.85722573273506e-17, "alloc": [1.0, 8.405003790188768, 6.594996209811232], "max_support_budget": 16}, "32": {"value": 0.0036917085490999597, "value_se": 3.1566965334435044e-05, "held": 0.003759060857915219, "ident": 0.00014347795919725427, "drift_rms": 4.051430105205822e-18, "prot": 1.0408340855860843e-17, "alloc": [1.0, 23.37464443274723, 7.625355567252771], "max_support_budget": 32}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6836700439453125, "res": {"8": {"value": 0.04399572092902523, "held": 0.06934334947635123, "ident": 0.00351078694370377, "rse": 0.09474548310122458, "raw": 0.04191627158684634, "cert": 0.4727804754227588, "factor": 0.15300546448087432, "lam": 0.09991090155606572, "lamx": 0.003486659735452639, "rho": 0.6529891065985723, "rhox": 0.022787811842422605, "rho6": 0.6529891065985723, "rhox6": 0.022787811842422605, "tau": 0.09469443118383405, "trC": 0.24231097959201967, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.007353637228247204, "held": 0.01185910551084649, "ident": 0.0005973161911381828, "rse": 0.04524352125935381, "raw": 0.007436064937670319, "cert": 0.17367446035938078, "factor": 0.05620608899297424, "lam": 0.00532188638800446, "lamx": 0.0025074015749134357, "rho": 0.09468522865324601, "rhox": 0.04461085302033488, "rho6": 0.09468522865324601, "rhox6": 0.04461085302033488, "tau": 0.04385789940359559, "trC": 0.24231097959201967, "j": null, "piL": 1.0, "dL": 2, "prot": 1.5439038936193583e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0015113213745109554, "held": 0.002405553237318635, "ident": 0.00011946244952534525, "rse": 0.04301504506542843, "raw": 0.0013241545187250648, "cert": 0.05403205433402958, "factor": 0.017486338797814208, "lam": 0.0009465163516110295, "lamx": 0.0003843418706481771, "rho": 0.05412890385775575, "rhox": 0.02197955072769263, "rho6": 0.05412890385775575, "rhox6": 0.02197955072769263, "tau": 0.028194177761706678, "trC": 0.24231097959201967, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3704315460216776e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.8740930557250977, "res": {"8": {"value": 0.0042034904777741335, "held": 0.008099154888385094, "ident": 0.0002217016622768792, "rse": 0.03478752907427019, "raw": 0.004130053328825484, "cert": 0.0035376847768726306, "factor": 0.008302542423697127, "lam": 0.044977113685649085, "lamx": 0.0010674793750912344, "rho": 5.417269962665333, "rhox": 0.1285725890474746, "rho6": 5.417269962665333, "rhox6": 0.1285725890474746, "tau": 1.1703459172222046, "trC": 0.022816215050145458, "j": 4, "piL": 0.025797185387916075, "dL": 1, "prot": 1.1600963245594897e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3699181079864502, "res": {"32": {"value": 5.535370605533625e-05, "held": 0.00010685890076917729, "ident": 2.820306343312904e-06, "rse": 0.02337901015036224, "raw": 5.6666088178631635e-05, "cert": 3.378913468111695e-05, "factor": 0.00028424581546692454, "lam": 0.0008927431383432979, "lamx": 0.00033826173383019563, "rho": 3.1407432924801646, "rhox": 1.1900324135802678, "rho6": 3.1407432924801646, "rhox6": 1.1900324135802678, "tau": 1.6392594446402542, "trC": 0.006052774715081795, "j": 15, "piL": 0.0066797766634727265, "dL": 1, "prot": 1.6263032587282567e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6888806819915771, "res": {"16": {"value": 0.0008715748940784687, "held": 0.0016002683591422547, "ident": 4.409012465890665e-05, "rse": 0.03210734028246739, "raw": 0.0009132093004351952, "cert": 0.0006459335083550452, "factor": 0.0018998361575558373, "lam": 0.05459481902183301, "lamx": 0.00033496831535843505, "rho": 28.73659331343073, "rhox": 0.17631431743533924, "rho6": 28.73659331343073, "rhox6": 0.17631431743533924, "tau": 1.3294410959061083, "trC": 0.017456456005364697, "j": 6, "piL": 0.019948279654336293, "dL": 1, "prot": 6.830473686658678e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.8549677863127685, "held": 1.1125078733810874, "ident": 0.06886866790579828}, "trunc": {"value": 0.0031978707194525546, "held": 0.001284001007454827, "ident": 0.0001307039985164306, "drift": 0.01506819156671051}}, "16": {"iid": {"value": 0.9274838931563842, "held": 0.5562539366905437, "ident": 0.03443433395289914}, "trunc": {"value": 0.0005114517528814482, "held": 0.0002555085738525582, "ident": 1.921859352273893e-05, "drift": 0.007352291045550475}}, "32": {"iid": {"value": 0.4637419465781921, "held": 0.27812696834527184, "ident": 0.01721716697644957}, "trunc": {"value": 4.8616880537411286e-05, "held": 1.8547623946274087e-05, "ident": 1.3807241799737187e-06, "drift": 0.0020082700533483656}}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.44117045402526855, "res": {"8": {"value": 0.002424308381205519, "value_se": 1.5688207622682074e-05, "held": 0.004648564261902681, "ident": 0.0001254229985297458, "drift_rms": 0.006351217602074626, "prot": 0.01475308198484734, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.00030579749461178053, "value_se": 2.1127399197299825e-06, "held": 0.0005937670851537904, "ident": 1.559140228728912e-05, "drift_rms": 0.002265659408231981, "prot": 0.00524233717076626, "alloc": null, "max_support_budget": 0}, "32": {"value": 1.7613937142229634e-05, "value_se": 1.3323246122861574e-07, "held": 3.0313766597229292e-05, "ident": 8.793111202012964e-07, "drift_rms": 0.0002511264283721493, "prot": 0.0002654458601641648, "alloc": null, "max_support_budget": 0}}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7498528957366943, "res": {"8": {"value": 0.006938373170344418, "value_se": 4.580171736204583e-05, "held": 0.013169442355297312, "ident": 0.00036758778998863804, "drift_rms": 3.463183418633909e-18, "prot": 6.938893903907228e-18, "alloc": [1.0, 1.2141627889265605, 5.78583721107344], "max_support_budget": 8}, "16": {"value": 0.0005201072434057561, "value_se": 4.506334256597317e-06, "held": 0.0009469000520353293, "ident": 2.589565599134954e-05, "drift_rms": 1.3358233170727516e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 7.3689605177897946, 7.631039482210205], "max_support_budget": 16}, "32": {"value": 1.77223927351011e-05, "value_se": 1.30496431719303e-07, "held": 3.0112580085892494e-05, "ident": 8.996754464683427e-07, "drift_rms": 1.0448547555588723e-18, "prot": 1.5178830414797062e-18, "alloc": [1.0, 23.07859354738445, 7.9214064526155505], "max_support_budget": 32}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 1.0295217037200928, "res": {"8": {"value": 1.1072239494374512, "held": 2.1535635363334977, "ident": 0.039028285304627604, "rse": 0.035194919832402895, "raw": 1.2687596997110049, "cert": 1.8251292048184224, "factor": 0.15300546448087432, "lam": 0.5781198532601948, "lamx": 0.05990778005534119, "rho": 3.7784261838077016, "rhox": 0.39154013393312276, "rho6": 3.7784261838077016, "rhox6": 0.39154013393312276, "tau": 0.5993954571621408, "trC": 0.42555831674144173, "j": null, "piL": 1.0, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.38665568727019706, "held": 0.7721887338827076, "ident": 0.013650832810866851, "rse": 0.031467201920800505, "raw": 0.39786002290133105, "cert": 0.6704556262598286, "factor": 0.05620608899297424, "lam": 0.20536297009701587, "lamx": 0.044174459915873376, "rho": 3.653749509642741, "rhox": 0.7859372660032472, "rho6": 3.653749509642741, "rhox6": 0.7859372660032472, "tau": 0.5707115982435413, "trC": 0.42555831674144173, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1796119636642288e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.07745072163563131, "held": 0.1495976337207809, "ident": 0.0026473465800648894, "rse": 0.03623017795637507, "raw": 0.07891200118273364, "cert": 0.20858619483639113, "factor": 0.017486338797814208, "lam": 0.020445225593096333, "lamx": 0.017774726369781457, "rho": 1.1692113386051965, "rhox": 1.016492164271877, "rho6": 1.1692113386051965, "rhox6": 1.016492164271877, "tau": 0.3557564888091346, "trC": 0.42555831674144173, "j": null, "piL": 1.0, "dL": 2, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.853569507598877, "res": {"8": {"value": 1.130460340750766, "held": 2.154692596681107, "ident": 0.03941265491675586, "rse": 0.03783787950136888, "raw": 1.1919842313578317, "cert": 0.8629592459197698, "factor": 0.0723441824838672, "lam": 0.40618144789375477, "lamx": 0.0248505147748824, "rho": 5.614569602529318, "rhox": 0.3435039822369142, "rho6": 5.614569602529318, "rhox6": 0.3435039822369142, "tau": 1.2801857689212959, "trC": 0.42555831674144173, "j": 1, "piL": 0.47282090694813206, "dL": 1, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6121227741241455, "res": {"16": {"value": 0.16190414748965565, "held": 0.40085222786206554, "ident": 0.007147626610784617, "rse": 0.031236012983447952, "raw": 0.1450445937119306, "cert": 0.1171189819068226, "factor": 0.023300716280212776, "lam": 0.09686365377706704, "lamx": 0.01912172568691442, "rho": 4.157110563134264, "rhox": 0.8206496940676798, "rho6": 4.157110563134264, "rhox6": 0.8206496940676798, "tau": 1.3990929883282583, "trC": 0.21925323261469448, "j": 6, "piL": 0.24465752094223414, "dL": 1, "prot": 1.1796119636642288e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.38160252571105957, "res": {"32": {"value": 0.01553514860040895, "held": 0.03796535116706652, "ident": 0.0005658262022470976, "rse": 0.02969252431384166, "raw": 0.014455012840870026, "cert": 0.009944190895406215, "factor": 0.004151216830898989, "lam": 0.01155525415204281, "lamx": 0.0024026191946720067, "rho": 2.7835824103508466, "rhox": 0.5787746804234495, "rho6": 2.7835824103508466, "rhox6": 0.5787746804234495, "tau": 1.5547570400868556, "trC": 0.08766880854173585, "j": 15, "piL": 0.09755359552612623, "dL": 1, "prot": 2.688821387764051e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 2.0346457558567472, "held": 3.9114860115279915, "ident": 0.08847564719314108}, "trunc": {"value": 0.2596259113253498, "held": 0.2525911507271833, "ident": 0.019929372105803613, "drift": 0.1616588352583381}}, "16": {"iid": {"value": 1.0173228779283736, "held": 1.9557430057639957, "ident": 0.04423782359657054}, "trunc": {"value": 0.04373975046176957, "held": 0.054705171357088155, "ident": 0.003208240688104926, "drift": 0.06937066008743778}}, "32": {"iid": {"value": 0.5086614389641868, "held": 0.9778715028819979, "ident": 0.02211891179828527}, "trunc": {"value": 0.004090255889407433, "held": 0.003366852127713634, "ident": 0.00016933794883340096, "drift": 0.016944756708980713}}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4196348190307617, "res": {"8": {"value": 0.48598587151729633, "value_se": 0.0032075398777757576, "held": 1.1291211500598575, "ident": 0.017732176413246852, "drift_rms": 0.08195396536421595, "prot": 0.1899392345190679, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0776368594654989, "value_se": 0.0005473484583148239, "held": 0.18187770968860928, "ident": 0.0029485591894839766, "drift_rms": 0.03613314556887654, "prot": 0.09252344005117963, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.005688228616341666, "value_se": 3.790651210918517e-05, "held": 0.012754005598229262, "ident": 0.00016579061696677226, "drift_rms": 0.0032149318884705804, "prot": 0.004296740844805568, "alloc": null, "max_support_budget": 0}}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7865405082702637, "res": {"8": {"value": 0.47726352446719955, "value_se": 0.003660721746211076, "held": 1.097547692988316, "ident": 0.018474973562408143, "drift_rms": 4.000987487784425e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 5.672141923500365, 1.3278580764996348], "max_support_budget": 8}, "16": {"value": 0.07954155441618516, "value_se": 0.000514212348823361, "held": 0.19618073571425512, "ident": 0.0032149702286637114, "drift_rms": 1.468628743330398e-17, "prot": 4.163336342344337e-17, "alloc": [1.0, 12.4213766646811, 2.5786233353189005], "max_support_budget": 16}, "32": {"value": 0.010008865582959957, "value_se": 7.118086409165169e-05, "held": 0.025670597297062857, "ident": 0.00038570812365332826, "drift_rms": 3.2648350148799767e-18, "prot": 6.938893903907228e-18, "alloc": [1.0, 26.27431241178072, 4.725687588219282], "max_support_budget": 32}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7202262878417969, "res": {"8": {"value": 0.5674058946434352, "held": 0.6077380976327524, "ident": 0.007233855590291768, "rse": 0.044397658248684566, "raw": 0.5779128575049515, "cert": 2.1879589697330384, "factor": 0.15300546448087432, "lam": 0.1486799002653557, "lamx": 0.017669313320461358, "rho": 0.9717293481628605, "rhox": 0.11548158348730102, "rho6": 0.9717293481628605, "rhox6": 0.11548158348730102, "tau": 0.25996365979308766, "trC": 0.1818654705811353, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1102230246251565e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.20427255654639243, "held": 0.2178667086242096, "ident": 0.0025834904764183804, "rse": 0.030949701492161513, "raw": 0.21230982499128692, "cert": 0.8037400296978507, "factor": 0.05620608899297424, "lam": 0.032637191619421635, "lamx": 0.010064299958908656, "rho": 0.5806700342288766, "rhox": 0.17906067010224985, "rho6": 0.5806700342288766, "rhox6": 0.17906067010224985, "tau": 0.25273957308150796, "trC": 0.1818654705811353, "j": null, "piL": 1.0, "dL": 2, "prot": 5.724587470723463e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.03538300332030502, "held": 0.03765249597946474, "ident": 0.0004584856114149031, "rse": 0.032215256373266006, "raw": 0.03570405571465721, "cert": 0.2500524536837758, "factor": 0.017486338797814208, "lam": 0.009429289475422058, "lamx": 0.001627419520507348, "rho": 0.5392374918756989, "rhox": 0.09306805382901395, "rho6": 0.5392374918756989, "rhox6": 0.09306805382901395, "tau": 0.14417055540563675, "trC": 0.1818654705811353, "j": null, "piL": 1.0, "dL": 2, "prot": 2.992397996059992e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7013170719146729, "res": {"8": {"value": 0.52633909943634, "held": 0.5597503535138921, "ident": 0.0070331849224248375, "rse": 0.03857145392497116, "raw": 0.5228253000917094, "cert": 0.43990925108664597, "factor": 0.03076315425611407, "lam": 0.12709103559118307, "lamx": 0.02889899693003547, "rho": 4.131274528388914, "rhox": 0.939402919786481, "rho6": 4.131274528388914, "rhox6": 0.939402919786481, "tau": 1.25710317288387, "trC": 0.18186547058113534, "j": 1, "piL": 0.20105918674531695, "dL": 1, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3392629623413086, "res": {"32": {"value": 0.006873826145265836, "held": 0.0073876792728607725, "ident": 7.176247007611225e-05, "rse": 0.039637395989314414, "raw": 0.007087758574071014, "cert": 0.005496428421434588, "factor": 0.002021119669979511, "lam": 0.015517771056097744, "lamx": 0.0008190176092489692, "rho": 7.677809130547452, "rhox": 0.4052296464252767, "rho6": 7.677809130547452, "rhox6": 0.4052296464252767, "tau": 1.2626912324961117, "trC": 0.02811953826400724, "j": 19, "piL": 0.03259055467841962, "dL": 1, "prot": 7.37257477290143e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.642345666885376, "res": {"16": {"value": 0.13661686472545967, "held": 0.15906161070158725, "ident": 0.0016771440651374495, "rse": 0.03422036637289434, "raw": 0.14141910542410008, "cert": 0.10278639990438264, "factor": 0.010367631414182203, "lam": 0.1636656151117563, "lamx": 0.002685445281844931, "rho": 15.786210810684596, "rhox": 0.25902206343595774, "rho6": 15.786210810684596, "rhox6": 0.25902206343595774, "tau": 1.3052448282970857, "trC": 0.12393638935128073, "j": 4, "piL": 0.13780310088017178, "dL": 1, "prot": 4.683753385137379e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 2.191924602967166, "held": 2.6713221905393505, "ident": 0.0449150926426057}, "trunc": {"value": 0.11270262826887165, "held": 0.23361424333503303, "ident": 0.006167515490409323, "drift": 0.09629464578000653}}, "16": {"iid": {"value": 1.095962301483583, "held": 1.3356610952696752, "ident": 0.02245754632130285}, "trunc": {"value": 0.028722539145736775, "held": 0.057995219113417346, "ident": 0.0014453150054784523, "drift": 0.04488100452244837}}, "32": {"iid": {"value": 0.5479811507417915, "held": 0.6678305476348376, "ident": 0.011228773160651425}, "trunc": {"value": 0.0009813725900161892, "held": 0.001525724525095376, "ident": 3.362814908569787e-05, "drift": 0.007680299395902792}}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4670438766479492, "res": {"8": {"value": 0.2880893145456693, "value_se": 0.0019252320594717934, "held": 0.3210946182880922, "ident": 0.0034392428514703863, "drift_rms": 0.03502878620455668, "prot": 0.11031894002547893, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.050940479010517084, "value_se": 0.0003266947376715812, "held": 0.0574297526810455, "ident": 0.0005963130910389181, "drift_rms": 0.015357981093194136, "prot": 0.04306923193310321, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.002595530364236667, "value_se": 1.8553903677481627e-05, "held": 0.002874192249905493, "ident": 1.9566717941249354e-05, "drift_rms": 0.0009463117602444807, "prot": 0.002437961061357334, "alloc": null, "max_support_budget": 0}}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8259351253509521, "res": {"8": {"value": 0.2876993484212129, "value_se": 0.0019017461451569684, "held": 0.31807907326787593, "ident": 0.003548795041726339, "drift_rms": 9.657849975254717e-18, "prot": 2.7755575615628914e-17, "alloc": [1.0, 5.679507567912371, 1.3204924320876292], "max_support_budget": 8}, "16": {"value": 0.05548381636444627, "value_se": 0.00035688216342309514, "held": 0.060755439279927416, "ident": 0.0006341364760373729, "drift_rms": 1.0160285265271784e-17, "prot": 2.0816681711721685e-17, "alloc": [1.0, 12.430968090715465, 2.5690319092845346], "max_support_budget": 16}, "32": {"value": 0.005488342012305823, "value_se": 4.846301180159532e-05, "held": 0.0060593953057859464, "ident": 5.838807525543746e-05, "drift_rms": 2.398025071114642e-18, "prot": 4.336808689942018e-18, "alloc": [1.0, 26.28489876733235, 4.715101232667652], "max_support_budget": 32}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.787886381149292, "res": {"8": {"value": 11.654917852785156, "held": 11.92410553300171, "ident": 0.16752492508454497, "rse": 0.05486497566932713, "raw": 12.100014345862178, "cert": 8.799870298918371, "factor": 0.15300546448087432, "lam": 0.9735203835550197, "lamx": 0.20581809481891836, "rho": 6.362651078234593, "rhox": 1.345168262566502, "rho6": 6.362651078234593, "rhox6": 1.345168262566502, "tau": 1.2513895032124231, "trC": 0.8749434474858448, "j": null, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 4.284881672023191, "held": 4.404382646907992, "ident": 0.059019152908651326, "rse": 0.051883461223732726, "raw": 4.443968757135543, "cert": 3.2326054159291977, "factor": 0.05620608899297424, "lam": 0.2186010810519828, "lamx": 0.033291103692406454, "rho": 3.8892775670498607, "rhox": 0.5923042198607315, "rho6": 3.8892775670498607, "rhox6": 0.5923042198607315, "tau": 1.2001336755159173, "trC": 0.8749434474858448, "j": null, "piL": 1.0, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.9350164684046721, "held": 0.9581058598164176, "ident": 0.013634258137176404, "rse": 0.034676471154612185, "raw": 0.9959222278440137, "cert": 1.005699462733528, "factor": 0.017486338797814208, "lam": 0.049637882108851755, "lamx": 0.04248884238410705, "rho": 2.8386663830999597, "rhox": 2.429830673841122, "rho6": 2.8386663830999597, "rhox6": 2.429830673841122, "tau": 0.8911537533771746, "trC": 0.8749434474858448, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3877787807814457e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7443826198577881, "res": {"8": {"value": 11.8375770739163, "held": 12.172562715280339, "ident": 0.175451798189924, "rse": 0.0706521427892023, "raw": 10.369525980662175, "cert": 8.799870298918371, "factor": 0.15300546448087432, "lam": 0.5564716273927119, "lamx": 0.08911929613944695, "rho": 3.6369395647452243, "rhox": 0.5824582569113854, "rho6": 3.6369395647452243, "rhox6": 0.5824582569113854, "tau": 1.310602219125366, "trC": 0.8749434474858448, "j": 0, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3642611503601074, "res": {"32": {"value": 0.5647938958643333, "held": 0.572866707716891, "ident": 0.0033142252682727834, "rse": 0.03006706911206492, "raw": 0.6011594773471374, "cert": 0.3473837903724704, "factor": 0.009319922133141291, "lam": 0.02575086397636514, "lamx": 0.013743216960400487, "rho": 2.7629913220836944, "rhox": 1.4746064145246587, "rho6": 2.7629913220836944, "rhox6": 1.4746064145246587, "tau": 1.6398754243959066, "trC": 0.21684972851786616, "j": 13, "piL": 0.23765801439510292, "dL": 2, "prot": 4.85722573273506e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.3912513256072998, "res": {"8": {"value": 5.97980855498422, "value_se": 0.06700249577385843, "held": 6.175474033194372, "ident": 0.06845429956019071, "drift_rms": 0.15721191091090028, "prot": 0.35952683370782157, "alloc": null, "max_support_budget": 0}, "16": {"value": 1.714833687361634, "value_se": 0.01262738483170948, "held": 1.7540576655758602, "ident": 0.011935723457926758, "drift_rms": 0.055168803168641756, "prot": 0.15986044653386308, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.20412750617129594, "value_se": 0.0012309245263352672, "held": 0.20665912248523405, "ident": 0.0008501154657797591, "drift_rms": 0.013976408520736783, "prot": 0.030952131998510497, "alloc": null, "max_support_budget": 0}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 7.69608614522542, "held": 7.970944178920217, "ident": 0.11790170391809889}, "trunc": {"value": 1.2260122997372824, "held": 1.1069078249135325, "ident": 0.028970934214123015, "drift": 0.15598085281837593}}, "16": {"iid": {"value": 3.84804307261271, "held": 3.9854720894601083, "ident": 0.05895085195904944}, "trunc": {"value": 0.513229871734953, "held": 0.4604428232553869, "ident": 0.004478630402908144, "drift": 0.020008926659084388}}, "32": {"iid": {"value": 1.924021536306355, "held": 1.9927360447300542, "ident": 0.02947542597952472}, "trunc": {"value": 0.08849080841915613, "held": 0.07638950703879087, "ident": 0.0003085155728370431, "drift": 0.017527940844322323}}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5366091728210449, "res": {"16": {"value": 3.297052272585867, "held": 3.350734463303322, "ident": 0.038616953694509265, "rse": 0.04553273535388619, "raw": 3.185717048393104, "cert": 2.31270012224253, "factor": 0.053046927534599324, "lam": 0.19408901343865692, "lamx": 0.06360041354437168, "rho": 3.6588172484082953, "rhox": 1.1989462255450885, "rho6": 3.6588172484082953, "rhox6": 1.1989462255450885, "tau": 1.4673864954185272, "trC": 0.4961046055357645, "j": 5, "piL": 0.556992739113293, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6837174892425537, "res": {"8": {"value": 11.501186287109315, "held": 9.439793243969754, "ident": 0.18109525750701733, "rse": 0.056086519871644674, "raw": 10.837904189825096, "cert": 8.750946479303385, "factor": 0.15300546448087432, "lam": 2.9624153862244045, "lamx": 0.13811103869307506, "rho": 19.361500559966643, "rhox": 0.9026542886011691, "rho6": 19.361500559966643, "rhox6": 0.9026542886011691, "tau": 1.3178263422248997, "trC": 0.8981356827072212, "j": null, "piL": 1.0, "dL": 2, "prot": 3.608224830031759e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 4.0349970453486055, "held": 3.3047723393618513, "ident": 0.06490290081280106, "rse": 0.04217140906673271, "raw": 4.528020986291883, "cert": 3.214633400560427, "factor": 0.05620608899297424, "lam": 0.4024630166259119, "lamx": 0.046221714139987026, "rho": 7.160487837469349, "rhox": 0.8223613307406025, "rho6": 7.160487837469349, "rhox6": 0.8223613307406025, "tau": 1.2856974722131271, "trC": 0.8981356827072212, "j": null, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.9895596307174812, "held": 0.820578713722023, "ident": 0.01561255690843146, "rse": 0.030583330287709595, "raw": 0.889478945283605, "cert": 1.000108169063244, "factor": 0.017486338797814208, "lam": 0.06028083388375491, "lamx": 0.022563658425634018, "rho": 3.4473101877272336, "rhox": 1.2903592162159454, "rho6": 3.4473101877272336, "rhox6": 1.2903592162159454, "tau": 0.9941071437109102, "trC": 0.8981356827072212, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6805472373962402, "res": {"8": {"value": 9.996534452354629, "held": 8.33301901565919, "ident": 0.1740091439128452, "rse": 0.04559541094162401, "raw": 10.754592860944992, "cert": 8.750946479303384, "factor": 0.1530054644808743, "lam": 0.7486751247781698, "lamx": 0.3222484785625465, "rho": 4.893126708371611, "rhox": 2.1061239848909294, "rho6": 4.893126708371611, "rhox6": 2.1061239848909294, "tau": 1.2662608441166119, "trC": 0.8981356827072212, "j": 0, "piL": 0.9999999999999999, "dL": 2, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7949714660644531, "res": {"8": {"value": 7.158461059878181, "value_se": 0.08594713867038682, "held": 7.347602390218044, "ident": 0.08761802684814017, "drift_rms": 5.69773290183902e-17, "prot": 2.220446049250313e-16, "alloc": [1.0, 5.124008620425243, 1.8759913795747583], "max_support_budget": 8}, "16": {"value": 2.0780998106368695, "value_se": 0.019365197241077912, "held": 2.136120247993615, "ident": 0.015218327299467411, "drift_rms": 1.19998309190546e-16, "prot": 2.0816681711721685e-16, "alloc": [1.0, 11.528299352866949, 3.471700647133051], "max_support_budget": 16}, "32": {"value": 0.23656278246551352, "value_se": 0.0014013088329712948, "held": 0.2428356740878545, "ident": 0.0009832236161608165, "drift_rms": 2.1498022610758505e-17, "prot": 4.163336342344337e-17, "alloc": [1.0, 25.32313466716429, 5.676865332835711], "max_support_budget": 32}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 119.61693000793457, "res": {"8": {"value": 7.260746837214316, "held": 6.932966554082334, "ident": 0.10196724572142576, "rse": 0.0413051867384407, "raw": 6.789677662609271, "cert": 10.110988757344082, "factor": 0.15300546448087432, "lam": 0.3660712661829585, "lamx": 0.027199261209588686, "rho": 2.3925372039814787, "rhox": 0.17776660004838318, "rho6": 2.3925372039814787, "rhox6": 0.17776660004838318, "tau": 0.7502127156177788, "trC": 0.8883197667313278, "j": 0, "piL": 1.0, "dL": 2, "prot": 3.608224830031759e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9716693018321608, "cert_q95": 0.8997337329483697, "frac_cert_le_102": 1.0}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3298964500427246, "res": {"32": {"value": 0.6676733202875552, "held": 0.5322228471799126, "ident": 0.004651928937107676, "rse": 0.0313255603207715, "raw": 0.6310141469031663, "cert": 0.48190058420501974, "factor": 0.013046565830154537, "lam": 0.03497658892730174, "lamx": 0.009394517476422889, "rho": 2.6809038778971495, "rhox": 0.7200758880708158, "rho6": 2.6809038778971495, "rhox6": 0.7200758880708158, "tau": 1.3510443082463834, "trC": 0.263916941554318, "j": 14, "piL": 0.3065942970086316, "dL": 2, "prot": 5.204170427930421e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 7.714677735044465, "held": 6.424971244772377, "ident": 0.11812619785822165}, "trunc": {"value": 1.535503129341492, "held": 1.268719621984078, "ident": 0.04973521509177908, "drift": 0.13001824040105062}}, "16": {"iid": {"value": 3.8573388675222327, "held": 3.2124856223861884, "ident": 0.059063098929110824}, "trunc": {"value": 0.6073774012005724, "held": 0.45175865085715716, "ident": 0.009792764108171544, "drift": 0.04685408799668568}}, "32": {"iid": {"value": 1.9286694337611163, "held": 1.6062428111930942, "ident": 0.029531549464555412}, "trunc": {"value": 0.06835381396980295, "held": 0.047320267600090046, "ident": 0.00041029282011063726, "drift": 0.004413019190251858}}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.40275073051452637, "res": {"8": {"value": 6.0364687824793455, "value_se": 0.052082423185216234, "held": 4.839397424172464, "ident": 0.07112335296441018, "drift_rms": 0.1602604940937963, "prot": 0.5723021553819507, "alloc": null, "max_support_budget": 0}, "16": {"value": 2.025202149849756, "value_se": 0.013566555750609912, "held": 1.6160509205431517, "ident": 0.01832559468381283, "drift_rms": 0.0857066505726988, "prot": 0.2205988013657612, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.23220788344656373, "value_se": 0.0014307322574439994, "held": 0.18681320279216568, "ident": 0.0011372358481606343, "drift_rms": 0.01910263832266102, "prot": 0.03692115456300184, "alloc": null, "max_support_budget": 0}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7064292430877686, "res": {"16": {"value": 4.008783867356405, "held": 3.166509111441969, "ident": 0.05200134153377635, "rse": 0.044239785259302486, "raw": 3.9339851923629023, "cert": 2.707857959153307, "factor": 0.05110220280904756, "lam": 0.18077138082999272, "lamx": 0.034136505384689694, "rho": 3.537447916002311, "rhox": 0.6680045772634655, "rho6": 3.537447916002311, "rhox6": 0.6680045772634655, "tau": 1.4922497073135945, "trC": 0.6819199938820527, "j": 2, "piL": 0.7537574914334515, "dL": 2, "prot": 2.0469737016526324e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7478199005126953, "res": {"8": {"value": 6.8384404080179815, "value_se": 0.06457380719788369, "held": 5.445050752468185, "ident": 0.0865088698127531, "drift_rms": 5.3779209120963273e-17, "prot": 1.6653345369377348e-16, "alloc": [1.0, 5.794415256622017, 1.205584743377984], "max_support_budget": 8}, "16": {"value": 2.188116630703804, "value_se": 0.015861510165247717, "held": 1.7319304101913309, "ident": 0.02043429539739489, "drift_rms": 4.048186937106356e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 12.581993481504364, 2.418006518495637], "max_support_budget": 16}, "32": {"value": 0.36297463664507384, "value_se": 0.002956069511566689, "held": 0.2927017228521054, "ident": 0.0018647738827449229, "drift_rms": 1.5905297604533205e-17, "prot": 2.42861286636753e-17, "alloc": [1.0, 26.452224755116557, 4.547775244883443], "max_support_budget": 32}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6588234901428223, "res": {"8": {"value": 0.004422164449835801, "held": 0.0028060265445218483, "ident": 0.11442817316949142, "rse": 0.043046577642823804, "raw": 0.004759410857207893, "cert": 0.0045271205024004346, "factor": 0.15300546448087432, "lam": 1.5177807560484498, "lamx": 0.16643779401820433, "rho": 9.919781369888081, "rhox": 1.0877898680475497, "rho6": 9.919781369888081, "rhox6": 1.0877898680475497, "tau": 0.9774974946631658, "trC": 0.7650862024252454, "j": null, "piL": 1.0, "dL": 2, "prot": 3.469446951953614e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.0013427380491994813, "held": 0.0008490578912203975, "ident": 0.0342013778183956, "rse": 0.03499301814228364, "raw": 0.0013833973645277172, "cert": 0.0016630238580246492, "factor": 0.05620608899297424, "lam": 0.29885482685978526, "lamx": 0.1377882946304447, "rho": 5.31712546121368, "rhox": 2.4514834086333286, "rho6": 5.31712546121368, "rhox6": 2.4514834086333286, "tau": 0.7953345802822481, "trC": 0.7650862024252454, "j": null, "piL": 1.0, "dL": 2, "prot": 3.434752482434078e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.00024704729278732154, "held": 0.00016393506924710142, "ident": 0.00633100554926385, "rse": 0.028958701003353075, "raw": 0.0002683404410181731, "cert": 0.0005173852002743353, "factor": 0.017486338797814208, "lam": 0.019460642086439328, "lamx": 0.01070932029010724, "rho": 1.1129054693182492, "rhox": 0.6124392540905078, "rho6": 1.1129054693182492, "rhox6": 0.6124392540905078, "tau": 0.47322037530000005, "trC": 0.7650862024252454, "j": null, "piL": 1.0, "dL": 2, "prot": 2.5500435096859064e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6397604942321777, "res": {"8": {"value": 0.0020985092063620617, "held": 0.0013138731218923462, "ident": 0.05232520998947446, "rse": 0.04864332430279827, "raw": 0.002306141814773472, "cert": 0.0019399631015582903, "factor": 0.11787620410680753, "lam": 0.623476978592842, "lamx": 0.026443732984271266, "rho": 5.289252256782124, "rhox": 0.22433478567320186, "rho6": 5.289252256782124, "rhox6": 0.22433478567320186, "tau": 1.0524196950935183, "trC": 0.42178960358308626, "j": 2, "piL": 0.496764003021546, "dL": 2, "prot": 2.0816681711721685e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.38913989067077637, "res": {"32": {"value": 3.699956411861048e-05, "held": 2.9537510622057954e-05, "ident": 0.0010152659746911932, "rse": 0.030807785224502383, "raw": 3.6085827156191676e-05, "cert": 2.437882881526213e-05, "factor": 0.005691103872691187, "lam": 0.013770984338876765, "lamx": 0.003688867339300068, "rho": 2.4197387092084117, "rhox": 0.6481813408820617, "rho6": 2.4197387092084117, "rhox6": 0.6481813408820617, "tau": 1.5390867713684402, "trC": 0.11590981533262322, "j": 16, "piL": 0.12271442725490372, "dL": 1, "prot": 2.7755575615628914e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.004182687386713168, "held": 0.002870313948845947, "ident": 0.10592427665748974}, "trunc": {"value": 0.0008584831687963187, "held": 0.0005285370356454791, "ident": 0.017154027307658262, "drift": 0.2059845505147221}}, "16": {"iid": {"value": 0.002091343693356584, "held": 0.0014351569744229734, "ident": 0.05296213832874487}, "trunc": {"value": 0.00021022884474480703, "held": 0.00016239024137070575, "ident": 0.0037208241704120753, "drift": 0.13541721190485245}}, "32": {"iid": {"value": 0.001045671846678292, "held": 0.0007175784872114867, "ident": 0.026481069164372435}, "trunc": {"value": 9.200343666715733e-06, "held": 3.7953773058542343e-06, "ident": 0.000122392327696774, "drift": 0.02365120050131996}}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4081394672393799, "res": {"8": {"value": 0.00097876724262706, "value_se": 5.936315160292277e-06, "held": 0.0006536652429387968, "ident": 0.02463400651282405, "drift_rms": 0.09823178206049722, "prot": 0.2302866153707327, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.00017685982847270404, "value_se": 1.069720167678457e-06, "held": 0.00012452969272250977, "ident": 0.004473117198692066, "drift_rms": 0.036361841183472854, "prot": 0.08550533495843529, "alloc": null, "max_support_budget": 0}, "32": {"value": 8.912168499615845e-06, "value_se": 6.170977102784149e-08, "held": 6.310132823427497e-06, "ident": 0.00021860729640675103, "drift_rms": 0.002835532885503565, "prot": 0.006139217499540835, "alloc": null, "max_support_budget": 0}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7358217239379883, "res": {"16": {"value": 0.0004940972069500055, "held": 0.0003174292440858766, "ident": 0.011884893191326434, "rse": 0.02514341173379168, "raw": 0.0004456540141621807, "cert": 0.00033873908216108144, "factor": 0.029027651640576718, "lam": 0.10612118757201759, "lamx": 0.01032750725875903, "rho": 3.655865410196482, "rhox": 0.3557817003812522, "rho6": 3.655865410196482, "rhox6": 0.3557817003812522, "tau": 1.4756828884409434, "trC": 0.2774535840479677, "j": 5, "piL": 0.30479034222605556, "dL": 2, "prot": 8.326672684688674e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7778849601745605, "res": {"8": {"value": 0.0013456188018536107, "value_se": 8.69678726069498e-06, "held": 0.000893032654861493, "ident": 0.03302229217622376, "drift_rms": 3.7086180905977845e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 3.023381664935392, 3.9766183350646083], "max_support_budget": 8}, "16": {"value": 0.00021785595960542201, "value_se": 1.2763276166428827e-06, "held": 0.00015201328720069318, "ident": 0.0054469237757899785, "drift_rms": 3.246025257286251e-17, "prot": 6.938893903907228e-17, "alloc": [1.0, 8.864116891491104, 6.135883108508896], "max_support_budget": 16}, "32": {"value": 1.3376662982492824e-05, "value_se": 9.183159854746455e-08, "held": 1.0511840469080223e-05, "ident": 0.00034270021048000813, "drift_rms": 2.2348395101327974e-17, "prot": 2.2551405187698492e-17, "alloc": [1.0, 23.551503534381354, 7.448496465618647], "max_support_budget": 32}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5540211200714111, "res": {"16": {"value": 0.006711330223259515, "held": 0.009410936735747923, "ident": 0.0022584702074785737, "rse": 0.026948719857210833, "raw": 0.007118297184218813, "cert": 0.004882832427046223, "factor": 0.014414813310099278, "lam": 0.049317460429210966, "lamx": 0.019581526208209233, "rho": 3.421304138199158, "rhox": 1.3584307883120528, "rho6": 3.421304138199158, "rhox6": 1.3584307883120528, "tau": 1.3897197823781497, "trC": 0.11274001913631504, "j": 6, "piL": 0.13213578867591005, "dL": 2, "prot": 2.949029909160572e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6252861022949219, "res": {"8": {"value": 0.06281394794024192, "held": 0.09867480039107336, "ident": 0.02099173409223562, "rse": 0.03710617725570179, "raw": 0.06158137813400138, "cert": 0.05969021824638636, "factor": 0.06845918164212311, "lam": 0.4597175654185136, "lamx": 0.0399406303022672, "rho": 6.715206848684387, "rhox": 0.5834225496743541, "rho6": 6.715206848684387, "rhox6": 0.5834225496743541, "tau": 1.0547899798238978, "trC": 0.29070373898564494, "j": 1, "piL": 0.3667456159399452, "dL": 2, "prot": 2.5673907444456745e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.3927955627441406, "res": {"8": {"value": 0.02007166868309613, "value_se": 0.0001449691237054826, "held": 0.025060239187913374, "ident": 0.006687443124427295, "drift_rms": 0.04927829516961565, "prot": 0.13370895944758396, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0031532203761007295, "value_se": 1.8416731094412848e-05, "held": 0.003993366005714711, "ident": 0.0010107250900381966, "drift_rms": 0.013382100738414029, "prot": 0.0428310002816626, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.00033572045710014795, "value_se": 1.8505222176911009e-06, "held": 0.0004212785388326037, "ident": 0.0001052769659361322, "drift_rms": 0.003076022906844029, "prot": 0.005937765174684077, "alloc": null, "max_support_budget": 0}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.25931501673457935, "held": 0.22435558307665648, "ident": 0.07322857500150878}, "trunc": {"value": 0.027187810998763683, "held": 0.005000719724456373, "ident": 0.006407198781717386, "drift": 0.1268781044773533}}, "16": {"iid": {"value": 0.12965750836728968, "held": 0.11217779153832824, "ident": 0.03661428750075439}, "trunc": {"value": 0.00898676862120932, "held": 0.001712286490415178, "ident": 0.0018122097978295222, "drift": 0.06882103086771779}}, "32": {"iid": {"value": 0.06482875418364484, "held": 0.05608889576916412, "ident": 0.018307143750377196}, "trunc": {"value": 0.0009712690109636744, "held": 0.0001786766377027567, "ident": 0.00021550449689439305, "drift": 0.02288192332988996}}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5239303112030029, "res": {"32": {"value": 0.001112720011749507, "held": 0.0015200527464942605, "ident": 0.00037304634930523776, "rse": 0.02972728301515988, "raw": 0.0011187253362626012, "cert": 0.0006749718424044221, "factor": 0.0028277038145325967, "lam": 0.010151269269185501, "lamx": 0.005315626447559518, "rho": 3.589933718310398, "rhox": 1.8798384824607808, "rho6": 3.589933718310398, "rhox6": 1.8798384824607808, "tau": 1.6466575930077842, "trC": 0.08011716544009666, "j": 10, "piL": 0.09013305908822652, "dL": 2, "prot": 1.9081958235744878e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 1.0469841957092285, "res": {"8": {"value": 0.14751293749008373, "held": 0.13885303484171208, "ident": 0.03943150595668618, "rse": 0.07009086452592349, "raw": 0.1556903622290443, "cert": 0.25822547832263043, "factor": 0.15300546448087432, "lam": 0.3535918428430692, "lamx": 0.06141886784957841, "rho": 2.3109752585814882, "rhox": 0.40141617201688745, "rho6": 2.3109752585814882, "rhox6": 0.40141617201688745, "tau": 0.5432989484785797, "trC": 0.474348528577177, "j": null, "piL": 1.0, "dL": 2, "prot": 5.898059818321144e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.0375736871980078, "held": 0.03606168266600354, "ident": 0.010289383007699293, "rse": 0.04160628690537146, "raw": 0.036345106832075626, "cert": 0.09485833897566016, "factor": 0.05620608899297424, "lam": 0.053765723463614315, "lamx": 0.02093102136120165, "rho": 0.9565818299568047, "rhox": 0.37239775505137934, "rho6": 0.9565818299568047, "rhox6": 0.37239775505137934, "tau": 0.38592988414607254, "trC": 0.474348528577177, "j": null, "piL": 1.0, "dL": 2, "prot": 6.38378239159465e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.008123355257425219, "held": 0.008055658553790493, "ident": 0.002251017794157548, "rse": 0.038803691181755515, "raw": 0.007179932132673874, "cert": 0.02951148323687205, "factor": 0.017486338797814208, "lam": 0.008893888611664385, "lamx": 0.005134277620671115, "rho": 0.5086192549795571, "rhox": 0.29361650143212936, "rho6": 0.5086192549795571, "rhox6": 0.29361650143212936, "tau": 0.2713829017020768, "trC": 0.474348528577177, "j": null, "piL": 1.0, "dL": 2, "prot": 4.718447854656915e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7895987033843994, "res": {"8": {"value": 0.03454899088723676, "value_se": 0.00024846045539221205, "held": 0.04752848633360508, "ident": 0.012205197424500802, "drift_rms": 1.9618679504173615e-17, "prot": 5.551115123125783e-17, "alloc": [1.0, 2.2444276693731613, 4.75557233062684], "max_support_budget": 8}, "16": {"value": 0.004245065540653961, "value_se": 2.574026802448104e-05, "held": 0.0059511691017168225, "ident": 0.0014259940710167323, "drift_rms": 1.6807211016390952e-17, "prot": 3.469446951953614e-17, "alloc": [1.0, 8.122970854784946, 6.8770291452150545], "max_support_budget": 16}, "32": {"value": 0.0003804026234378903, "value_se": 2.1999626961852515e-06, "held": 0.0005202402802264108, "ident": 0.00012112756830730378, "drift_rms": 1.1760206076112548e-17, "prot": 1.734723475976807e-17, "alloc": [1.0, 23.274616528975095, 7.7253834710249025], "max_support_budget": 32}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5791349411010742, "res": {"16": {"value": 0.0016328663090225597, "held": 0.0015525246788457062, "ident": 0.0002751833467904914, "rse": 0.02618417318443094, "raw": 0.0017325716513330253, "cert": 0.0013655269419881155, "factor": 0.005058875708132371, "lam": 0.01585024051600762, "lamx": 0.003330633371036632, "rho": 3.133154762139667, "rhox": 0.6583742244709606, "rho6": 3.133154762139667, "rhox6": 0.6583742244709606, "tau": 1.2120527339054512, "trC": 0.044879356732024506, "j": 5, "piL": 0.0531181949353899, "dL": 2, "prot": 1.6479873021779667e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6909849643707275, "res": {"8": {"value": 0.06969273559040189, "held": 0.07259799481914189, "ident": 0.012714669668086633, "rse": 0.07044302562581284, "raw": 0.07250539954268306, "cert": 0.3034510227619474, "factor": 0.15300546448087432, "lam": 0.27584415275081187, "lamx": 0.26791876503003387, "rho": 1.8028385697642346, "rhox": 1.7510405000177214, "rho6": 1.8028331786693141, "rhox6": 1.7510353271310313, "tau": 0.2347467590838595, "trC": 0.3539961467930894, "j": null, "piL": 1.0, "dL": 2, "prot": 8.673617379884035e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.012284906245296325, "held": 0.012661686963188968, "ident": 0.0022092017793359283, "rse": 0.054383076120003745, "raw": 0.012644140522414207, "cert": 0.11147180427989906, "factor": 0.05620608899297424, "lam": 0.052222346531149974, "lamx": 0.05137144439157158, "rho": 0.9291225820333766, "rhox": 0.9139836148000444, "rho6": 0.9291199285078985, "rhox6": 0.913981000213744, "tau": 0.1110333601465038, "trC": 0.3539961467930894, "j": null, "piL": 1.0, "dL": 2, "prot": 8.083811398051921e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0007277802421975638, "held": 0.00075223889963323, "ident": 0.00013213850313532335, "rse": 0.05263832660945223, "raw": 0.0005865046578500449, "cert": 0.034680116887079705, "factor": 0.017486338797814208, "lam": 0.000936183998243713, "lamx": 0.0003614788751333886, "rho": 0.05353802239956234, "rhox": 0.02067207317169066, "rho6": 0.05353793624537231, "rhox6": 0.020675199735631877, "tau": 0.021346759608850137, "trC": 0.3539961467930894, "j": null, "piL": 1.0, "dL": 2, "prot": 4.44956571588051e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3134489059448242, "res": {"32": {"value": 2.662310935800013e-06, "held": 3.206790404313879e-06, "ident": 4.4740901038059447e-07, "rse": 0.03434350608980357, "raw": 2.527348909828586e-06, "cert": 1.697118247531179e-06, "factor": 0.0002640933575892047, "lam": 0.000989654956470667, "lamx": 0.0008328845760550648, "rho": 3.747367845616428, "rhox": 3.1537505663077323, "rho6": 3.747367845616428, "rhox6": 3.1537505663077323, "tau": 1.5875126802317319, "trC": 0.0010671612452674032, "j": 28, "piL": 0.0011554084394527705, "dL": 0, "prot": 5.421010862427522e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.27024180809249665, "held": 0.27564460739536367, "ident": 0.04797439996102486}, "trunc": {"value": 0.0048306179798540995, "held": 0.006254961832883672, "ident": 0.0010117309078879705, "drift": 0.043353712318539774}}, "16": {"iid": {"value": 0.13512090404624832, "held": 0.13782230369768184, "ident": 0.02398719998051243}, "trunc": {"value": 0.00037962098028880646, "held": 0.00041191219870534505, "ident": 7.173011788529757e-05, "drift": 0.013537011711064025}}, "32": {"iid": {"value": 0.06756045202312416, "held": 0.06891115184884092, "ident": 0.011993599990256214}, "trunc": {"value": 1.5184566480758736e-06, "held": 1.9671365799082633e-06, "ident": 2.7167212768126355e-07, "drift": 0.00085059819622111}}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.8410491943359375, "res": {"8": {"value": 0.00936085064902582, "held": 0.009207734186808422, "ident": 0.0015117800791306793, "rse": 0.0354687429386913, "raw": 0.00891175277541724, "cert": 0.010185070013592704, "factor": 0.025164089996624246, "lam": 0.4232804034467452, "lamx": 0.020498479560497208, "rho": 16.820811064637272, "rhox": 0.8145925230456207, "rho6": 16.820811064637272, "rhox6": 0.8145925230456207, "tau": 0.9485546063412587, "trC": 0.06333518612995892, "j": 3, "piL": 0.07818842248951105, "dL": 2, "prot": 2.7755575615628914e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.43091440200805664, "res": {"8": {"value": 0.00392390741680638, "value_se": 1.8837575465160278e-05, "held": 0.0036132851558201926, "ident": 0.0006676397607405378, "drift_rms": 0.01676488695379333, "prot": 0.041157274753428036, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.00040343090187687925, "value_se": 3.4483521035848456e-06, "held": 0.0004184308923135935, "ident": 6.712099510437661e-05, "drift_rms": 0.004010953274330902, "prot": 0.007745994548314238, "alloc": null, "max_support_budget": 0}, "32": {"value": 1.3826715222360212e-06, "value_se": 8.729451269048787e-09, "held": 1.5192664855278841e-06, "ident": 2.1782541438446481e-07, "drift_rms": 0.00017143913565937713, "prot": 0.00016656207540265578, "alloc": null, "max_support_budget": 0}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5712523460388184, "res": {"8": {"value": 0.006376105473973024, "held": 0.006066062959693227, "ident": 0.0008061020844020584, "rse": 0.052959312764614894, "raw": 0.005934281434140655, "cert": 0.008470326324174987, "factor": 0.029290943898502654, "lam": 0.12696847082342394, "lamx": 0.010134927580587788, "rho": 4.334734696955755, "rhox": 0.3460089103207727, "rho6": 4.334734696955755, "rhox6": 0.3460089103207727, "tau": 0.776554680320259, "trC": 0.035439259239649995, "j": 5, "piL": 0.05962799293623755, "dL": 1, "prot": 5.963111948670274e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6954176425933838, "res": {"8": {"value": 0.10104750565114248, "held": 0.09006785898159185, "ident": 0.01112141856433397, "rse": 0.08344878789519386, "raw": 0.11035112360339253, "cert": 0.44978698926813676, "factor": 0.15300546448087432, "lam": 0.0989304651764633, "lamx": 0.029403271761964413, "rho": 0.6465812545461708, "rhox": 0.19217138330141026, "rho6": 0.6465812545461708, "rhox6": 0.19217138330141026, "tau": 0.22676985783182516, "trC": 0.32052943404070294, "j": null, "piL": 1.0, "dL": 2, "prot": 3.95516952522712e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.014223278878814073, "held": 0.01270509302499144, "ident": 0.0015330016177946592, "rse": 0.062011582815755986, "raw": 0.01564013798365521, "cert": 0.1652278736087033, "factor": 0.05620608899297424, "lam": 0.01787301367179383, "lamx": 0.0037923917896832944, "rho": 0.3179907015773319, "rhox": 0.06747297059144862, "rho6": 0.3179907015773319, "rhox6": 0.06747297059144862, "tau": 0.08509250910105122, "trC": 0.32052943404070294, "j": null, "piL": 1.0, "dL": 2, "prot": 3.0791341698588326e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.002326293683140097, "held": 0.0020651055826805425, "ident": 0.0002545121417542573, "rse": 0.034160914954908125, "raw": 0.0026545281981588346, "cert": 0.051404227344929915, "factor": 0.017486338797814208, "lam": 0.0015872407976240564, "lamx": 0.0009190418908878715, "rho": 0.09077033311412573, "rhox": 0.05255770813515015, "rho6": 0.09077033311412573, "rhox6": 0.05255770813515015, "tau": 0.045408975154285866, "trC": 0.32052943404070294, "j": null, "piL": 1.0, "dL": 2, "prot": 2.749536709423239e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.854428768157959, "res": {"8": {"value": 0.00966047948442493, "value_se": 2.8419249233568103e-05, "held": 0.008711710325746599, "ident": 0.0016181625796573929, "drift_rms": 5.339008260055697e-18, "prot": 1.3877787807814457e-17, "alloc": [1.0, 1.0, 6.0], "max_support_budget": 8}, "16": {"value": 0.0005871328847896315, "value_se": 4.173605363669334e-06, "held": 0.0005802190747813256, "ident": 0.00010018615441558518, "drift_rms": 1.7250096100065782e-18, "prot": 6.938893903907228e-18, "alloc": [1.0, 7.256238735876757, 7.743761264123243], "max_support_budget": 16}, "32": {"value": 6.454208233753684e-06, "value_se": 4.30628552228856e-07, "held": 8.55987207686371e-06, "ident": 9.647404729983561e-07, "drift_rms": 6.965153851517269e-19, "prot": 8.673617379884035e-19, "alloc": [1.0, 23.053763456907404, 7.946236543092599], "max_support_budget": 32}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5516507625579834, "res": {"16": {"value": 0.0011470528532418387, "held": 0.0011041082955181023, "ident": 0.0001327199063998338, "rse": 0.0342388902349835, "raw": 0.001093257718127444, "cert": 0.0008099927891682997, "factor": 0.003219027592807675, "lam": 0.024198544959192214, "lamx": 0.0022317250912391633, "rho": 7.517346236254517, "rhox": 0.6932916934994725, "rho6": 7.517346236254517, "rhox6": 0.6932916934994725, "tau": 1.4862152055140627, "trC": 0.02774148257030224, "j": 7, "piL": 0.029507752934070357, "dL": 1, "prot": 1.0842021724855044e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.5412378264247414, "held": 0.6564298135799251, "ident": 0.08303190532999404}, "trunc": {"value": 0.001062689683208961, "held": 0.0017328481217972224, "ident": 0.0002955429422020428, "drift": 0.0317191108545492}}, "16": {"iid": {"value": 0.2706189132123707, "held": 0.32821490678996257, "ident": 0.04151595266499702}, "trunc": {"value": 0.00022363634563677654, "held": 0.0004147085219119691, "ident": 6.924357491328603e-05, "drift": 0.014578673756950999}}, "32": {"iid": {"value": 0.13530945660618535, "held": 0.16410745339498128, "ident": 0.02075797633249851}, "trunc": {"value": 1.9976426921211846e-05, "held": 2.4805057291831005e-05, "ident": 2.8666981677712343e-06, "drift": 0.002615014444887608}}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.29813408851623535, "res": {"32": {"value": 6.687259164088471e-05, "held": 4.402940130649557e-05, "ident": 5.319772417645644e-06, "rse": 0.02900769393285206, "raw": 6.4163309228857e-05, "cert": 4.5487776143010586e-05, "factor": 0.0005953578798787319, "lam": 0.002018962521794832, "lamx": 0.0004934925285699141, "rho": 3.3911746027550245, "rhox": 0.828900641527468, "rho6": 3.3911746027550245, "rhox6": 0.828900641527468, "tau": 1.4879280375822865, "trC": 0.006005276658713834, "j": 22, "piL": 0.006697776148635733, "dL": 1, "prot": 2.3852447794681098e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4375927448272705, "res": {"8": {"value": 0.005101859348236916, "value_se": 4.7171678801460055e-05, "held": 0.004772224824671456, "ident": 0.0005936240337376135, "drift_rms": 0.005961826683459515, "prot": 0.03618597241325722, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0005847784545224742, "value_se": 3.3437253388158813e-06, "held": 0.0004924181060481363, "ident": 5.745762613641333e-05, "drift_rms": 0.0024670132710371364, "prot": 0.00881919658994225, "alloc": null, "max_support_budget": 0}, "32": {"value": 3.162436025035343e-05, "value_se": 1.6924421920322695e-07, "held": 2.0825154243845877e-05, "ident": 2.3766148975577818e-06, "drift_rms": 0.0007315535559460398, "prot": 0.0010167210547478711, "alloc": null, "max_support_budget": 0}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7646322250366211, "res": {"8": {"value": 2.1199737027209213, "held": 1.3777553735704586, "ident": 0.11429347051286287, "rse": 0.037327080114718796, "raw": 2.1837139304506783, "cert": 1.9512918560070973, "factor": 0.15300546448087432, "lam": 0.6721462354850944, "lamx": 0.10811564297454149, "rho": 4.3929557533490105, "rhox": 0.7066129522978961, "rho6": 4.3929557533490105, "rhox6": 0.7066129522978961, "tau": 1.0755670891003943, "trC": 0.6945075537961702, "j": null, "piL": 1.0, "dL": 2, "prot": 3.3306690738754696e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.9179554449845729, "held": 0.5836239289062408, "ident": 0.04951838493707382, "rse": 0.02718844087841542, "raw": 0.8931180371513269, "cert": 0.7168010899617908, "factor": 0.05620608899297424, "lam": 0.1584809641037116, "lamx": 0.046147456931229916, "rho": 2.819640486345202, "rhox": 0.8210401712347989, "rho6": 2.819640486345202, "rhox6": 0.8210401712347989, "tau": 1.2685457398648718, "trC": 0.6945075537961702, "j": null, "piL": 1.0, "dL": 2, "prot": 3.3306690738754696e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.32992765497071896, "held": 0.21380877655212577, "ident": 0.018054915741128753, "rse": 0.02444348061507941, "raw": 0.3434336551563526, "cert": 0.22300478354366826, "factor": 0.017486338797814208, "lam": 0.06705868185126238, "lamx": 0.023970117976852067, "rho": 3.834918368369067, "rhox": 1.3707911218012276, "rho6": 3.834918368369067, "rhox6": 1.3707911218012276, "tau": 1.4866872049153141, "trC": 0.6945075537961702, "j": null, "piL": 1.0, "dL": 2, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8183846473693848, "res": {"8": {"value": 0.007736855816596451, "value_se": 0.00010082247478532987, "held": 0.007557403323708902, "ident": 0.0009653885605085995, "drift_rms": 8.10035788410466e-18, "prot": 1.5612511283791264e-17, "alloc": [1.0, 1.4075335135693603, 5.59246648643064], "max_support_budget": 8}, "16": {"value": 0.0007986565790938768, "value_se": 4.6804702989720744e-06, "held": 0.0007441155095097976, "ident": 8.73828534030505e-05, "drift_rms": 4.269965461856678e-18, "prot": 6.938893903907228e-18, "alloc": [1.0, 7.4629210102148225, 7.5370789897851775], "max_support_budget": 16}, "32": {"value": 3.4127756614321455e-05, "value_se": 1.8086247091685806e-07, "held": 2.5097681488451754e-05, "ident": 2.8375559474402286e-06, "drift_rms": 1.6124231029626911e-18, "prot": 2.4936649967166602e-18, "alloc": [1.0, 23.099876368110152, 7.900123631889848], "max_support_budget": 32}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6688363552093506, "res": {"8": {"value": 2.1050323891896032, "held": 1.333777839400652, "ident": 0.1119367035799933, "rse": 0.031364982905243574, "raw": 2.089872758283822, "cert": 1.4278696539665547, "factor": 0.11196267690593147, "lam": 0.43400376113754136, "lamx": 0.1926551465510516, "rho": 3.8763253356489646, "rhox": 1.7207086493020896, "rho6": 3.8763253356489646, "rhox6": 1.7207086493020896, "tau": 1.4395351246120758, "trC": 0.6945075537961702, "j": 1, "piL": 0.7317560669209092, "dL": 1, "prot": 2.983724378680108e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6233513355255127, "res": {"16": {"value": 0.8783659119523147, "held": 0.5603701924409477, "ident": 0.04838313869670954, "rse": 0.022535722548564657, "raw": 0.9523718768180516, "cert": 0.5245235463550609, "factor": 0.04112914661850544, "lam": 0.14452166639546515, "lamx": 0.037072807697404855, "rho": 3.513850353764447, "rhox": 0.9013755632052065, "rho6": 3.513850353764447, "rhox6": 0.9013755632052065, "tau": 1.6938204275283761, "trC": 0.6945075537961702, "j": 1, "piL": 0.7317560669209092, "dL": 1, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.722977094666462, "held": 1.167711962344371, "ident": 0.11427423670980316}, "trunc": {"value": 0.6093825728043982, "held": 0.5813410389172551, "ident": 0.10237893995497534, "drift": 0.3627618393598708}}, "16": {"iid": {"value": 0.861488547333231, "held": 0.5838559811721855, "ident": 0.05713711835490158}, "trunc": {"value": 0.2374522210238923, "held": 0.13613050658731402, "ident": 0.03151214129115003, "drift": 0.22267261656440382}}, "32": {"iid": {"value": 0.4307442736666155, "held": 0.29192799058609276, "ident": 0.02856855917745079}, "trunc": {"value": 0.05270376470378659, "held": 0.03128013222423757, "ident": 0.004412038189872029, "drift": 0.0849655579493275}}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4161849021911621, "res": {"8": {"value": 1.1716231038381246, "value_se": 0.005329265090719573, "held": 0.7537240907715016, "ident": 0.06261955589225636, "drift_rms": 0.13757008694823905, "prot": 0.39789989919166846, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.416849579968614, "value_se": 0.0018632004866252362, "held": 0.2679490390947143, "ident": 0.021894829952477594, "drift_rms": 0.08016167796253058, "prot": 0.1643834955583217, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.08779980820778092, "value_se": 0.0004158052495858457, "held": 0.05826314506377457, "ident": 0.0046651190490447705, "drift_rms": 0.028890454104432046, "prot": 0.08113501715449753, "alloc": null, "max_support_budget": 0}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5218930244445801, "res": {"32": {"value": 0.321757592344059, "held": 0.1982097094096138, "ident": 0.0166840082796024, "rse": 0.022391325367229764, "raw": 0.3140089683404109, "cert": 0.15190217934654895, "factor": 0.012408677450857436, "lam": 0.042355021359421714, "lamx": 0.01991901076159621, "rho": 3.413338893460801, "rhox": 1.6052484916690144, "rho6": 3.413338893460801, "rhox6": 1.6052484916690144, "tau": 2.0962348031270115, "trC": 0.6414088882283904, "j": 2, "piL": 0.6747218363903731, "dL": 1, "prot": 1.2836953722228372e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8134133815765381, "res": {"8": {"value": 1.2045958323733172, "value_se": 0.005487501509158009, "held": 0.7733074963728386, "ident": 0.06481699868742269, "drift_rms": 6.706237407717911e-17, "prot": 1.6653345369377348e-16, "alloc": [1.0, 5.641093543170065, 1.3589064568299345], "max_support_budget": 8}, "16": {"value": 0.42306646381168966, "value_se": 0.001882649283632637, "held": 0.2691223587561822, "ident": 0.022207007292355467, "drift_rms": 3.634190824750091e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 12.38106295520808, 2.6189370447919216], "max_support_budget": 16}, "32": {"value": 0.09036449115007825, "value_se": 0.000410706432388505, "held": 0.05914551241376253, "ident": 0.0048009422510064985, "drift_rms": 6.498856613085547e-17, "prot": 9.020562075079397e-17, "alloc": [1.0, 26.22986929567715, 4.770130704322852], "max_support_budget": 32}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7868168354034424, "res": {"8": {"value": 0.05643540598625219, "held": 0.049970364150262514, "ident": 0.0031714434586697553, "rse": 0.03315422839405646, "raw": 0.05575651847927553, "cert": 0.33472803366773274, "factor": 0.15300546448087432, "lam": 0.08827500709880935, "lamx": 0.019001105114556962, "rho": 0.5769402249672183, "rhox": 0.12418579414156872, "rho6": 0.5769402249672183, "rhox6": 0.12418579414156872, "tau": 0.16973192089333478, "trC": 0.12211991833986838, "j": null, "piL": 1.0, "dL": 2, "prot": 4.683753385137379e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.022913786801060855, "held": 0.020491548436037194, "ident": 0.001280545683523575, "rse": 0.028837607734767515, "raw": 0.020836008502937757, "cert": 0.12296131849018753, "factor": 0.05620608899297424, "lam": 0.0247038417046222, "lamx": 0.007232587218845566, "rho": 0.43952251699473666, "rhox": 0.12867978093529403, "rho6": 0.43952251699473666, "rhox6": 0.12867978093529403, "tau": 0.1865628659305475, "trC": 0.12211991833986838, "j": null, "piL": 1.0, "dL": 2, "prot": 4.683753385137379e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.006927446413332517, "held": 0.0060609970354070135, "ident": 0.0003846727132673398, "rse": 0.023777180114734953, "raw": 0.00616621792149293, "cert": 0.03825463241916945, "factor": 0.017486338797814208, "lam": 0.006241743312615403, "lamx": 0.003322383543003277, "rho": 0.35694969569019336, "rhox": 0.18999880886549989, "rho6": 0.35694969569019336, "rhox6": 0.18999880886549989, "tau": 0.18013826973543082, "trC": 0.12211991833986838, "j": null, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.8026447296142578, "res": {"8": {"value": 0.05809422548793745, "held": 0.05166449226374731, "ident": 0.0032782522889943898, "rse": 0.031274272753468044, "raw": 0.062365522309777086, "cert": 0.04561798938074284, "factor": 0.020852157428835606, "lam": 0.10341706141653853, "lamx": 0.021804653302126293, "rho": 4.959537725028263, "rhox": 1.0456785287825192, "rho6": 4.959537725028263, "rhox6": 1.0456785287825192, "tau": 1.2873744120668766, "trC": 0.12211991833986838, "j": 1, "piL": 0.13628374319560413, "dL": 1, "prot": 6.245004513516506e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.748692512512207, "res": {"16": {"value": 0.018317392770717734, "held": 0.014723787068507724, "ident": 0.0010374726221902644, "rse": 0.02784596452863558, "raw": 0.018764499000902764, "cert": 0.011681056473039256, "factor": 0.007501294465030375, "lam": 0.02551615401178415, "lamx": 0.009917239415391833, "rho": 3.4015667736729527, "rhox": 1.322070405531224, "rho6": 3.4015667736729527, "rhox6": 1.322070405531224, "tau": 1.5369904827091718, "trC": 0.08998482005993286, "j": 4, "piL": 0.0997047055976954, "dL": 1, "prot": 3.469446951953614e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.3645700836441815, "held": 0.3988857061474469, "ident": 0.03164524433813512}, "trunc": {"value": 0.01513825169415536, "held": 0.025869136998313884, "ident": 0.00450614969059847, "drift": 0.08888141536069567}}, "16": {"iid": {"value": 0.18228504182209074, "held": 0.19944285307372345, "ident": 0.01582262216906756}, "trunc": {"value": 0.005527105437589567, "held": 0.007846227992819936, "ident": 0.001540402522018863, "drift": 0.05345371345662141}}, "32": {"iid": {"value": 0.09114252091104537, "held": 0.09972142653686172, "ident": 0.00791131108453378}, "trunc": {"value": 0.0006847507379760996, "held": 0.0007459529374836863, "ident": 0.00017339722529586854, "drift": 0.016827430413798704}}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4296116828918457, "res": {"32": {"value": 0.003061465058217086, "held": 0.0022064331654877587, "ident": 0.00018524999508332364, "rse": 0.02185413716319529, "raw": 0.0032714328024228134, "cert": 0.0017181251430839297, "factor": 0.0017767565444104989, "lam": 0.004895148035023176, "lamx": 0.0023864149950030313, "rho": 2.7551034216943395, "rhox": 1.3431299873415172, "rho6": 2.7551034216943395, "rhox6": 1.3431299873415172, "tau": 1.7964517855994875, "trC": 0.05803830434511902, "j": 10, "piL": 0.06063181707800828, "dL": 1, "prot": 1.474514954580286e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.41994714736938477, "res": {"8": {"value": 0.03355161481873589, "value_se": 0.00017832205435712665, "held": 0.02928737212143425, "ident": 0.0018143424685021755, "drift_rms": 0.02303998910186876, "prot": 0.04921674604256617, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.007809726080747032, "value_se": 3.9851151266745015e-05, "held": 0.005617522948334854, "ident": 0.000444819441984064, "drift_rms": 0.008120414997754207, "prot": 0.025084167131896894, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.0009706358247079294, "value_se": 5.421520008534114e-06, "held": 0.0005719818317991343, "ident": 5.245495382493817e-05, "drift_rms": 0.00309434045993643, "prot": 0.008133274328444434, "alloc": null, "max_support_budget": 0}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5234332084655762, "res": {"16": {"value": 0.005380121595044916, "held": 0.007528980625149975, "ident": 0.0004909542637058351, "rse": 0.026592943947365538, "raw": 0.004895132520441279, "cert": 0.004097446471377997, "factor": 0.008569831824266119, "lam": 0.09978379504549136, "lamx": 0.0077330848220993394, "rho": 11.643611810787942, "rhox": 0.9023613275820107, "rho6": 11.643611810787942, "rhox6": 0.9023613275820107, "tau": 1.3087480322502996, "trC": 0.04377364333294323, "j": 10, "piL": 0.04641992238144147, "dL": 1, "prot": 1.734723475976807e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.706721305847168, "res": {"8": {"value": 0.314342360641755, "held": 0.34225564591464663, "ident": 0.03677137584210378, "rse": 0.05831790393787587, "raw": 0.3103774063887637, "cert": 0.6446316446292957, "factor": 0.15300546448087432, "lam": 0.26835860057905325, "lamx": 0.00307635786613085, "rho": 1.7539151394988124, "rhox": 0.02010619605364091, "rho6": 1.7539151394988124, "rhox6": 0.02010619605364091, "tau": 0.5079783845372665, "trC": 0.47310518264577034, "j": null, "piL": 1.0, "dL": 2, "prot": 1.700029006457271e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.04837541241868154, "held": 0.05176069624340495, "ident": 0.005366130700241382, "rse": 0.04286788866354624, "raw": 0.04801596195431006, "cert": 0.23680346129239432, "factor": 0.05620608899297424, "lam": 0.05756795095076084, "lamx": 0.0024310209646234908, "rho": 1.0242297939989533, "rhox": 0.043251914662259604, "rho6": 1.0242297939989533, "rhox6": 0.043251914662259604, "tau": 0.20179954101230937, "trC": 0.47310518264577034, "j": null, "piL": 1.0, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.006096409668444019, "held": 0.00652975733435649, "ident": 0.0006902074615845694, "rse": 0.03037352507191808, "raw": 0.006201701123433765, "cert": 0.07367218795763379, "factor": 0.017486338797814208, "lam": 0.003548780288937227, "lamx": 0.0006859049177746625, "rho": 0.20294587277359769, "rhox": 0.03922518748523851, "rho6": 0.20294587277359769, "rhox6": 0.03922518748523851, "tau": 0.08343015603555752, "trC": 0.47310518264577034, "j": null, "piL": 1.0, "dL": 2, "prot": 1.2836953722228372e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7901453971862793, "res": {"8": {"value": 0.09211537269708929, "held": 0.14218884771119367, "ident": 0.012033529932709928, "rse": 0.03547322050452786, "raw": 0.09392133587131962, "cert": 0.10022860669446906, "factor": 0.06964154189703606, "lam": 0.12022942129408223, "lamx": 0.023962755611683276, "rho": 1.7264037816945463, "rhox": 0.34408709168317725, "rho6": 1.7264037816945463, "rhox6": 0.34408709168317725, "tau": 0.9734927441822294, "trC": 0.17749737948171646, "j": 4, "piL": 0.2163862194657906, "dL": 1, "prot": 9.367506770274758e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 67.13742518424988, "res": {"32": {"value": 0.4319966847512905, "held": 0.33291336233204594, "ident": 0.005155073270873673, "rse": 0.01069087324501698, "raw": 0.40945826270119523, "cert": 0.6107157781615834, "factor": 0.015862837160709884, "lam": 0.013813679940966434, "lamx": 0.010076035438309774, "rho": 0.8708202574997783, "rhox": 0.6351975586855774, "rho6": 0.8708202574997783, "rhox6": 0.6351975586855774, "tau": 0.7061730664433777, "trC": 0.46019598670857254, "j": 10, "piL": 0.5056279344976276, "dL": 2, "prot": 6.938893903907228e-17, "n_paths": 64, "n_fail": 0, "cert_max": 0.9086837902249194, "cert_q95": 0.8534564603163468, "frac_cert_le_102": 1.0}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.8651862837225371, "held": 1.0495239585929121, "ident": 0.09608091315424473}, "trunc": {"value": 0.01849200906267072, "held": 0.028508525403006982, "ident": 0.002313321696469582, "drift": 0.07083674427808506}}, "16": {"iid": {"value": 0.43259314186126857, "held": 0.5247619792964561, "ident": 0.048040456577122366}, "trunc": {"value": 0.0015058868521804648, "held": 0.001949396776302921, "ident": 0.00015500568965557093, "drift": 0.027057662368021797}}, "32": {"iid": {"value": 0.21629657093063429, "held": 0.26238098964822804, "ident": 0.024020228288561183}, "trunc": {"value": 8.283671602888438e-05, "held": 0.00013907469012450641, "ident": 7.450387434138523e-06, "drift": 0.00577277013302589}}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3065226078033447, "res": {"32": {"value": 0.00023150801204300592, "held": 0.00025614817340003125, "ident": 2.113801679158947e-05, "rse": 0.023890395674208514, "raw": 0.00022898287577805774, "cert": 0.00013537608715027762, "factor": 0.0008955544430494954, "lam": 0.0025667767125811787, "lamx": 0.0011898720172022561, "rho": 2.8661314032912664, "rhox": 1.3286428607852871, "rho6": 2.8661314032912664, "rhox6": 1.3286428607852871, "tau": 1.7117975883247278, "trC": 0.01378858928098459, "j": 20, "piL": 0.014440815394173113, "dL": 0, "prot": 3.903127820947816e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 1.11989426612854, "res": {"8": {"value": 0.033443542356692744, "value_se": 0.00017336889097828163, "held": 0.02803350582736871, "ident": 0.0019010427040141102, "drift_rms": 7.829586650949442e-18, "prot": 2.7755575615628914e-17, "alloc": [1.0, 5.381793986497488, 1.6182060135025116], "max_support_budget": 8}, "16": {"value": 0.0078517670122718, "value_se": 4.132308565974862e-05, "held": 0.005576625470102082, "ident": 0.0004478828404112216, "drift_rms": 4.31948921328121e-18, "prot": 1.734723475976807e-17, "alloc": [1.0, 12.051607410233004, 2.9483925897669963], "max_support_budget": 16}, "32": {"value": 0.0010220746592776294, "value_se": 5.7776404460936005e-06, "held": 0.0006416985161969712, "ident": 5.7460347947985395e-05, "drift_rms": 1.422593482579591e-18, "prot": 5.204170427930421e-18, "alloc": [1.0, 25.814715582984892, 5.185284417015111], "max_support_budget": 32}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.41968321800231934, "res": {"8": {"value": 0.05521390450154347, "value_se": 0.0005534901746559215, "held": 0.08120483008242113, "ident": 0.0059486406630757955, "drift_rms": 0.06369065270091114, "prot": 0.1591578350960388, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.002586597936282601, "value_se": 1.6909494427215824e-05, "held": 0.0034506467813876555, "ident": 0.00023579749619677864, "drift_rms": 1.0757584863111281e-17, "prot": 1.734723475976807e-17, "alloc": null, "max_support_budget": 0}, "32": {"value": 8.425061367957284e-05, "value_se": 5.377781577211206e-07, "held": 9.566441633155084e-05, "ident": 7.97255103064063e-06, "drift_rms": 6.0658362226719575e-19, "prot": 1.5178830414797062e-18, "alloc": null, "max_support_budget": 0}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5058391094207764, "res": {"16": {"value": 0.014032426008650139, "held": 0.009490497950591446, "ident": 0.000710635927182699, "rse": 0.029101894032701667, "raw": 0.013794947113176997, "cert": 0.00940156745225363, "factor": 0.00786280286533559, "lam": 0.0333492225749114, "lamx": 0.009749280808746649, "rho": 4.241391161151544, "rhox": 1.2399243597633478, "rho6": 4.241391161151544, "rhox6": 1.2399243597633478, "tau": 1.4448046437476518, "trC": 0.06255480058591267, "j": 7, "piL": 0.07207569293224292, "dL": 1, "prot": 2.688821387764051e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4594767093658447, "res": {"32": {"value": 0.0010021602087692226, "held": 0.0009607521654047078, "ident": 5.5048642731687946e-05, "rse": 0.02788505549323365, "raw": 0.0009415821668702116, "cert": 0.0005477808221168761, "factor": 0.0012090302493613257, "lam": 0.007956774903038484, "lamx": 0.001910217367121052, "rho": 6.581121446085966, "rhox": 1.5799582914737913, "rho6": 6.581121446085966, "rhox6": 1.5799582914737913, "tau": 1.8230538873283302, "trC": 0.02497525566318072, "j": 17, "piL": 0.026069714751853584, "dL": 0, "prot": 5.204170427930421e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7681760787963867, "res": {"8": {"value": 0.061698026425303726, "value_se": 0.0003639637477288837, "held": 0.09552791995150585, "ident": 0.007746046544712721, "drift_rms": 2.590716007682177e-17, "prot": 3.469446951953614e-17, "alloc": [1.0, 1.6658814234931005, 5.3341185765069], "max_support_budget": 8}, "16": {"value": 0.006125578158014582, "value_se": 5.981181269145632e-05, "held": 0.008961171765841625, "ident": 0.0007503216722852681, "drift_rms": 5.649690030792498e-18, "prot": 1.214306433183765e-17, "alloc": [1.0, 7.6255826010295555, 7.3744173989704445], "max_support_budget": 16}, "32": {"value": 0.0008570872748298451, "value_se": 3.556213160846181e-05, "held": 0.0012956332942295665, "ident": 0.00011796115966824631, "drift_rms": 6.926691352703058e-18, "prot": 6.938893903907228e-18, "alloc": [1.0, 23.138043949193936, 7.861956050806065], "max_support_budget": 32}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.1723714720957226, "held": 0.9742384848848304, "ident": 0.08326782308754657}, "trunc": {"value": 0.01886116108121343, "held": 0.01866375866202751, "ident": 0.001772531477602417, "drift": 0.06372964814639107}}, "16": {"iid": {"value": 0.5861857360478613, "held": 0.4871192424424152, "ident": 0.041633911543773286}, "trunc": {"value": 0.0038242494243482276, "held": 0.0039132097973482854, "ident": 0.00031997538412377127, "drift": 0.03370147621610199}}, "32": {"iid": {"value": 0.29309286802393064, "held": 0.2435596212212076, "ident": 0.020816955771886643}, "trunc": {"value": 0.00027913360376657004, "held": 0.00033991261044211477, "ident": 2.3307401462954185e-05, "drift": 0.008896704942336298}}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6903824806213379, "res": {"8": {"value": 0.18029922654885114, "held": 0.17375844547790747, "ident": 0.012792758537247128, "rse": 0.06698257640219474, "raw": 0.23916653173546643, "cert": 0.6275409314391652, "factor": 0.15300546448087432, "lam": 0.1332651999221758, "lamx": 0.0036022451829907307, "rho": 0.8709832709199348, "rhox": 0.02354324530311799, "rho6": 0.8709832709199348, "rhox6": 0.02354324530311799, "tau": 0.30314859507482256, "trC": 0.27580472442876747, "j": null, "piL": 1.0, "dL": 2, "prot": 3.608224830031759e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.04685057892322285, "held": 0.044250102246304976, "ident": 0.0032284353996666453, "rse": 0.03959692142486872, "raw": 0.04292074269088254, "cert": 0.23052524012050965, "factor": 0.05620608899297424, "lam": 0.044266541356695735, "lamx": 0.0007931533016205236, "rho": 0.7875755483045449, "rhox": 0.014111519157998482, "rho6": 0.7875755483045449, "rhox6": 0.014111519157998482, "tau": 0.20826056045523128, "trC": 0.27580472442876747, "j": null, "piL": 1.0, "dL": 2, "prot": 3.95516952522712e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.008419934798253433, "held": 0.0075202093308329755, "ident": 0.0005763836212025383, "rse": 0.02821863449418393, "raw": 0.0089453380112605, "cert": 0.07171896359304746, "factor": 0.017486338797814208, "lam": 0.004739999804498464, "lamx": 0.00036951967331874463, "rho": 0.2710687388197559, "rhox": 0.02113190631791571, "rho6": 0.2710687388197559, "rhox6": 0.02113190631791571, "tau": 0.11951186987746214, "trC": 0.27580472442876747, "j": null, "piL": 1.0, "dL": 2, "prot": 2.2898349882893854e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.766181230545044, "res": {"8": {"value": 0.10964249667957371, "held": 0.09133268624811858, "ident": 0.006157055399108161, "rse": 0.044238272450340746, "raw": 0.11164942050441043, "cert": 0.10151513622988784, "factor": 0.0354176758462822, "lam": 0.12574966339375637, "lamx": 0.006432192253223987, "rho": 3.5504775620943616, "rhox": 0.18160966521746444, "rho6": 3.5504775620943616, "rhox6": 0.18160966521746444, "tau": 1.0811253018913438, "trC": 0.16079664056502851, "j": 2, "piL": 0.18973754917651178, "dL": 1, "prot": 9.80118763926896e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.5422482490539551, "res": {"8": {"value": 0.052051720859206556, "value_se": 0.000395182506788423, "held": 0.03516594270637807, "ident": 0.0025815273526532574, "drift_rms": 0.0392658973890764, "prot": 0.08956952487659743, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.006025075132506201, "value_se": 3.23696197381987e-05, "held": 0.004527154599871814, "ident": 0.0003010384461257003, "drift_rms": 0.006617999588493926, "prot": 0.011661952567155085, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.00030116153118735136, "value_se": 1.7159393476769113e-06, "held": 0.00028654780682873946, "ident": 1.6908431367866664e-05, "drift_rms": 2.8217015073022194e-18, "prot": 4.336808689942018e-18, "alloc": null, "max_support_budget": 0}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6272780895233154, "res": {"8": {"value": 0.0009558142418181145, "held": 0.002027804973215419, "ident": 9.30209201862371e-05, "rse": 0.04103670672685734, "raw": 0.0010210916907556623, "cert": 0.0012166147572446081, "factor": 0.008929866894338423, "lam": 0.04942125971878708, "lamx": 0.0028065892483952835, "rho": 5.534378093599624, "rhox": 0.3142923944560332, "rho6": 5.534378093599624, "rhox6": 0.3142923944560332, "tau": 0.8081645785547646, "trC": 0.012889492977803455, "j": 5, "piL": 0.01817865760633179, "dL": 1, "prot": 1.474514954580286e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5966947078704834, "res": {"16": {"value": 6.217050905084967e-05, "held": 9.439733216973467e-05, "ident": 5.346824891152497e-06, "rse": 0.03943085164364492, "raw": 5.517213415144118e-05, "cert": 5.0940940744606526e-05, "factor": 0.0008444902562490239, "lam": 0.007483841201178631, "lamx": 0.0009684933307224578, "rho": 8.86196275895431, "rhox": 1.1468377800168104, "rho6": 8.86196275895431, "rhox6": 1.1468377800168104, "tau": 1.195004333350218, "trC": 0.005298242572754217, "j": 8, "piL": 0.006650360767961064, "dL": 1, "prot": 1.734723475976807e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7286560535430908, "res": {"8": {"value": 0.0378682447324719, "held": 0.058487205966699214, "ident": 0.004451738144206025, "rse": 0.22150424128081156, "raw": 0.03777271042995459, "cert": 0.3890826991192299, "factor": 0.15300546448087432, "lam": 0.049131844509699485, "lamx": 0.018346443350209077, "rho": 0.3211116980455359, "rhox": 0.11990711189600932, "rho6": 0.3211105935227099, "rhox6": 0.11990661406478584, "tau": 0.09869429339305771, "trC": 0.2948021368314809, "j": null, "piL": 1.0, "dL": 2, "prot": 5.759281940243e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.0027887131929434524, "held": 0.004172960759558827, "ident": 0.00034015978201129, "rse": 0.04739567669618679, "raw": 0.003515713159315313, "cert": 0.14292833845196198, "factor": 0.05620608899297424, "lam": 0.011098440442268712, "lamx": 0.01082785702341779, "rho": 0.19745975286869752, "rhox": 0.19264562287497486, "rho6": 0.197459036626722, "rhox6": 0.1926449060124994, "tau": 0.02052905558961537, "trC": 0.2948021368314809, "j": null, "piL": 1.0, "dL": 2, "prot": 5.447031714567174e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.00030156386081258346, "held": 0.0004376603936076031, "ident": 3.438164073026437e-05, "rse": 0.051748393200462976, "raw": 0.0002618282507329576, "cert": 0.04446659418505484, "factor": 0.017486338797814208, "lam": 0.0002866376249854938, "lamx": 0.00011042573016251445, "rho": 0.016392089178857927, "rhox": 0.006314971443668795, "rho6": 0.0163920112999005, "rhox6": 0.006314771231466957, "tau": 0.0066695584380582085, "trC": 0.2948021368314809, "j": null, "piL": 1.0, "dL": 2, "prot": 4.505944228849756e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.813013762049453, "held": 0.9396591053302725, "ident": 0.06902860785052195}, "trunc": {"value": 0.0005479885843295843, "held": 0.0005114999512899991, "ident": 2.376479576281065e-05, "drift": 0.00672701749669132}}, "16": {"iid": {"value": 0.4065068810247265, "held": 0.46982955266513626, "ident": 0.034514303925260975}, "trunc": {"value": 4.3305734552706075e-05, "held": 3.822443366652785e-05, "ident": 1.7970225181395197e-06, "drift": 0.002416795125730193}}, "32": {"iid": {"value": 0.20325344051236324, "held": 0.23491477633256813, "ident": 0.017257151962630488}, "trunc": {"value": 1.386764504098294e-06, "held": 1.2341640439281468e-06, "ident": 5.797270666934232e-08, "drift": 0.0004365892777189591}}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.2802565097808838, "res": {"32": {"value": 1.0948186843260646e-06, "held": 2.0707216008747114e-06, "ident": 1.0412432743895654e-07, "rse": 0.03371915209244191, "raw": 1.0973485907099143e-06, "cert": 6.466058043307951e-07, "factor": 6.794386071372972e-05, "lam": 0.00039678089404860875, "lamx": 6.672549596238739e-05, "rho": 5.839834385042966, "rhox": 0.9820680670991643, "rho6": 5.839834385042966, "rhox6": 0.9820680670991643, "tau": 1.6444554931934776, "trC": 0.0009319226443100439, "j": 21, "piL": 0.0009809394890544728, "dL": 0, "prot": 2.710505431213761e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8247470855712891, "res": {"8": {"value": 0.05695012039760265, "value_se": 0.0003723225480657859, "held": 0.03878387504739524, "ident": 0.002888258034801241, "drift_rms": 9.907562607661746e-18, "prot": 1.3877787807814457e-17, "alloc": [1.0, 1.73152369252188, 5.268476307478121], "max_support_budget": 8}, "16": {"value": 0.006084546435141512, "value_se": 3.1427532402346624e-05, "held": 0.0046109772166205544, "ident": 0.00031780696885172054, "drift_rms": 3.241463515939053e-18, "prot": 1.214306433183765e-17, "alloc": [1.0, 7.676073577622633, 7.323926422377368], "max_support_budget": 16}, "32": {"value": 0.00041227643623787454, "value_se": 5.221705272310301e-06, "held": 0.0003694162398416014, "ident": 2.5961731128347634e-05, "drift_rms": 7.652867646049434e-18, "prot": 1.0408340855860843e-17, "alloc": [1.0, 23.150247335380644, 7.849752664619356], "max_support_budget": 32}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4596691131591797, "res": {"8": {"value": 0.0005682801785860114, "value_se": 7.055308573413187e-06, "held": 0.0009997672672348759, "ident": 5.0853716568497656e-05, "drift_rms": 0.00518485331433477, "prot": 0.011772130844615862, "alloc": null, "max_support_budget": 0}, "16": {"value": 2.6373778534206283e-05, "value_se": 2.0121744655107296e-07, "held": 3.88939957853941e-05, "ident": 1.9208885316231186e-06, "drift_rms": 0.0005357404475305236, "prot": 0.0004484214011545684, "alloc": null, "max_support_budget": 0}, "32": {"value": 4.2358100611314055e-07, "value_se": 2.5969367746334975e-09, "held": 8.03905704152011e-07, "ident": 3.9308634903296165e-08, "drift_rms": 7.808851822032649e-20, "prot": 1.8973538018496328e-19, "alloc": null, "max_support_budget": 0}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5232281684875488, "res": {"16": {"value": 0.0007713620381106115, "held": 0.0009244771178124702, "ident": 4.348073951425373e-05, "rse": 0.0265603468994517, "raw": 0.0007162309387345137, "cert": 0.0005475142788532275, "factor": 0.0018333030378029165, "lam": 0.005448522106169681, "lamx": 0.0014933612302811324, "rho": 2.9719702601373243, "rhox": 0.8145741317653735, "rho6": 2.9719702601373243, "rhox6": 0.8145741317653735, "tau": 1.4048228623006334, "trC": 0.016882668674018112, "j": 6, "piL": 0.019249681896930625, "dL": 1, "prot": 8.239936510889834e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.36853909492492676, "res": {"32": {"value": 7.533974711706567e-05, "held": 8.840216265765065e-05, "ident": 4.01974804480821e-06, "rse": 0.029680419208002677, "raw": 7.621823640523804e-05, "cert": 4.013325789595568e-05, "factor": 0.00030885553677671154, "lam": 0.0010399139013937458, "lamx": 0.0003080174475043036, "rho": 3.3669912874042343, "rhox": 0.997286468356195, "rho6": 3.3669912874042343, "rhox6": 0.997286468356195, "tau": 1.8619944486919893, "trC": 0.006989804991823556, "j": 16, "piL": 0.007258105114252721, "dL": 0, "prot": 1.951563910473908e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7628850936889648, "res": {"8": {"value": 0.0005389751406348724, "value_se": 5.217014576446837e-06, "held": 0.0009100944639670215, "ident": 5.1033461749314244e-05, "drift_rms": 1.2417310256144825e-18, "prot": 1.734723475976807e-18, "alloc": [1.0, 1.0, 6.0], "max_support_budget": 8}, "16": {"value": 3.015500846369488e-05, "value_se": 2.3671963070941074e-07, "held": 4.083043590309827e-05, "ident": 2.16519581940613e-06, "drift_rms": 3.249422939010337e-19, "prot": 9.75781955236954e-19, "alloc": [1.0, 7.04937790401687, 7.950622095983131], "max_support_budget": 16}, "32": {"value": 4.444161113747489e-07, "value_se": 5.5792191306843966e-09, "held": 9.100230353580503e-07, "ident": 4.839180961168057e-08, "drift_rms": 1.3165524407079512e-19, "prot": 2.439454888092385e-19, "alloc": [1.0, 23.01008277972027, 7.989917220279729], "max_support_budget": 32}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.778666362450807, "held": 1.4664540286315653, "ident": 0.07599185605643147}, "trunc": {"value": 0.0037286912391244816, "held": 0.0027332158798068786, "ident": 0.00010781771914037045, "drift": 0.016321332391495365}}, "16": {"iid": {"value": 0.8893331812254035, "held": 0.7332270143157826, "ident": 0.037995928028215734}, "trunc": {"value": 0.0010316244310065795, "held": 0.000709279782699635, "ident": 2.2904388059097652e-05, "drift": 0.009148142593079363}}, "32": {"iid": {"value": 0.44466659061270175, "held": 0.3666135071578913, "ident": 0.018997964014107867}, "trunc": {"value": 9.79482651543368e-05, "held": 6.216613049683286e-05, "ident": 2.41634517250654e-06, "drift": 0.0029320273895033443}}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6824061870574951, "res": {"8": {"value": 0.0034407537770202827, "held": 0.0039965625459930905, "ident": 0.0002035508339361901, "rse": 0.03412336659870009, "raw": 0.0032527693862888984, "cert": 0.004035908056312521, "factor": 0.0120127574010379, "lam": 0.06900609512116795, "lamx": 0.004624430167737285, "rho": 5.7444009578688275, "rhox": 0.38495992330101786, "rho6": 5.7444009578688275, "rhox6": 0.38495992330101786, "tau": 0.8422593573930393, "trC": 0.02011797827494778, "j": 5, "piL": 0.02445454185211287, "dL": 1, "prot": 2.3852447794681098e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.8545076847076416, "res": {"8": {"value": 0.10691167719092319, "held": 0.08519377522247201, "ident": 0.005718005441873018, "rse": 0.14415423234146152, "raw": 0.07050801128201714, "cert": 0.7890785090895717, "factor": 0.15300546448087432, "lam": 0.03774506160523746, "lamx": 0.007771286687594183, "rho": 0.24669093834851624, "rhox": 0.05079090942249055, "rho6": 0.24669093834851624, "rhox6": 0.05079090942249055, "tau": 0.12729118819877216, "trC": 0.2935886637642525, "j": null, "piL": 1.0, "dL": 2, "prot": 6.800116025829084e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.014465168086919819, "held": 0.011929533584917124, "ident": 0.0008359319322235959, "rse": 0.04099799067158034, "raw": 0.016270418885151506, "cert": 0.2898655747675977, "factor": 0.05620608899297424, "lam": 0.0065616948979643226, "lamx": 0.0013038652338636775, "rho": 0.11674348839294857, "rhox": 0.02319793561915793, "rho6": 0.11674348839294857, "rhox6": 0.02319793561915793, "tau": 0.050658026449166005, "trC": 0.2935886637642525, "j": null, "piL": 1.0, "dL": 2, "prot": 6.036837696399289e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0029847577640719093, "held": 0.002446419202248335, "ident": 0.00017155281473764288, "rse": 0.033417896593890384, "raw": 0.002908097372125675, "cert": 0.09018040103880819, "factor": 0.017486338797814208, "lam": 0.0010630001678912486, "lamx": 0.00020768741496778146, "rho": 0.060790322101280776, "rhox": 0.011877124043470001, "rho6": 0.060790322101280776, "rhox6": 0.011877124043470001, "tau": 0.03341640125685093, "trC": 0.2935886637642525, "j": null, "piL": 1.0, "dL": 2, "prot": 3.8337388819087437e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.49634766578674316, "res": {"8": {"value": 0.0028997004146829024, "value_se": 1.8685307509420557e-05, "held": 0.003267856369957758, "ident": 0.00015380824596047355, "drift_rms": 0.008231241308247912, "prot": 0.014913069328559021, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.00033481815009471256, "value_se": 2.2662640043108137e-06, "held": 0.0004061737549095241, "ident": 1.8696654874868385e-05, "drift_rms": 0.0016960991065197565, "prot": 0.0024043477422067516, "alloc": null, "max_support_budget": 0}, "32": {"value": 2.470196725212152e-05, "value_se": 1.5655138210556065e-07, "held": 2.9623774627328618e-05, "ident": 1.3489743858969516e-06, "drift_rms": 1.169069382372612e-18, "prot": 1.5178830414797062e-18, "alloc": null, "max_support_budget": 0}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.335552453994751, "res": {"32": {"value": 0.0005727790244876335, "held": 0.0006370220984553526, "ident": 2.9126597082165504e-05, "rse": 0.04483716361037862, "raw": 0.0006030930784853313, "cert": 0.0004261664941559817, "factor": 0.0016013513633773332, "lam": 0.00810671646722964, "lamx": 0.0026014317268634665, "rho": 5.062422059661007, "rhox": 1.62452275394259, "rho6": 5.062422059661007, "rhox6": 1.62452275394259, "tau": 1.2866870673546038, "trC": 0.014136118541931591, "j": 24, "piL": 0.015613175792928998, "dL": 0, "prot": 4.336808689942018e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7509241104125977, "res": {"8": {"value": 0.004279383264009505, "value_se": 2.5508164189206397e-05, "held": 0.004869201911656133, "ident": 0.0002225508133843962, "drift_rms": 2.377104300254777e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 1.0, 6.0], "max_support_budget": 8}, "16": {"value": 0.0003621126636991131, "value_se": 2.462364701878952e-06, "held": 0.0004358116604966578, "ident": 2.012542841122513e-05, "drift_rms": 2.143893628424481e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 7.125326762003908, 7.874673237996093], "max_support_budget": 16}, "32": {"value": 2.4763322759746525e-05, "value_se": 1.5723960919268134e-07, "held": 3.0330525479223356e-05, "ident": 1.3981255560378712e-06, "drift_rms": 1.66182887318556e-18, "prot": 1.6263032587282567e-18, "alloc": [1.0, 23.025845490105354, 7.974154509894647], "max_support_budget": 32}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7145845890045166, "res": {"8": {"value": 0.5469213783358273, "held": 0.7514456156141325, "ident": 0.04000623662734129, "rse": 0.041770406875102584, "raw": 0.5145484470535668, "cert": 0.5028538648975468, "factor": 0.08990430883446707, "lam": 0.8440679406612821, "lamx": 0.02015045076378467, "rho": 9.388514873245848, "rhox": 0.22413220261651676, "rho6": 9.388514873245848, "rhox6": 0.22413220261651676, "tau": 1.0815110720034653, "trC": 0.4114492005770495, "j": 2, "piL": 0.48163022589893073, "dL": 1, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.51428134783003, "held": 2.2330745266921412, "ident": 0.10561912060878464}, "trunc": {"value": 0.21592563433597484, "held": 0.3651036152087378, "ident": 0.010854579350497709, "drift": 0.1762132252892658}}, "16": {"iid": {"value": 0.757140673915015, "held": 1.1165372633460706, "ident": 0.05280956030439232}, "trunc": {"value": 0.031887823276484845, "held": 0.029601272831547017, "ident": 0.0007527568117079934, "drift": 0.060149403759839216}}, "32": {"iid": {"value": 0.3785703369575075, "held": 0.5582686316730353, "ident": 0.02640478015219616}, "trunc": {"value": 0.00012705860388860616, "held": 9.589702490255905e-05, "ident": 2.2954552012986578e-06, "drift": 0.00314117896398752}}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6669859886169434, "res": {"16": {"value": 0.06507603182868611, "held": 0.105097835044759, "ident": 0.004746304796657851, "rse": 0.03760305105606809, "raw": 0.06661368527947359, "cert": 0.05711054525663079, "factor": 0.02358460861157118, "lam": 0.244585314374833, "lamx": 0.02410335748566647, "rho": 10.370547945189708, "rhox": 1.0219952292886803, "rho6": 10.370547945189708, "rhox6": 1.0219952292886803, "tau": 1.1353022029530968, "trC": 0.17726192860378231, "j": 7, "piL": 0.21619224560606914, "dL": 1, "prot": 6.591949208711867e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.9827573299407959, "res": {"8": {"value": 0.7552144936052103, "held": 1.2423680715864562, "ident": 0.0659869474684168, "rse": 0.06405762627503232, "raw": 0.6934740658823758, "cert": 1.034201856039011, "factor": 0.15300546448087432, "lam": 0.8332896677859758, "lamx": 0.003546043379510808, "rho": 5.446143185886913, "rhox": 0.02317592637323135, "rho6": 5.446143185886913, "rhox6": 0.02317592637323135, "tau": 0.7374153199547256, "trC": 0.584842521669455, "j": null, "piL": 1.0, "dL": 2, "prot": 5.828670879282072e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.1915132462316269, "held": 0.31842218104602155, "ident": 0.016584329186408623, "rse": 0.04092981028349629, "raw": 0.18156730695786644, "cert": 0.37991088589188154, "factor": 0.05620608899297424, "lam": 0.3555153057691603, "lamx": 0.0035812196742189195, "rho": 6.325209815142977, "rhox": 0.0637158667038116, "rho6": 6.325209815142977, "rhox6": 0.0637158667038116, "tau": 0.5045167645002715, "trC": 0.584842521669455, "j": null, "piL": 1.0, "dL": 2, "prot": 3.0531133177191805e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.013817560484111004, "held": 0.023294744209408066, "ident": 0.0012107658209502131, "rse": 0.04599117950769722, "raw": 0.014359646380994419, "cert": 0.11819449783302981, "factor": 0.017486338797814208, "lam": 0.0293544724612209, "lamx": 0.0010907653894547977, "rho": 1.6787088938760704, "rhox": 0.06237814570944624, "rho6": 1.6787088938760704, "rhox6": 0.06237814570944624, "tau": 0.11839199069852208, "trC": 0.584842521669455, "j": null, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.5021326541900635, "res": {"8": {"value": 0.30204830434902574, "value_se": 0.0022061560635446248, "held": 0.4333215374125256, "ident": 0.019488882173452644, "drift_rms": 0.10493632660424695, "prot": 0.21872321519402457, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.02815765402210825, "value_se": 0.00017489830324050586, "held": 0.0334285147803811, "ident": 0.0015671201277617122, "drift_rms": 0.015410821271995116, "prot": 0.012099069546042219, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.00016167581640758733, "value_se": 1.292733182506818e-06, "held": 0.00013097393671457962, "ident": 7.543413042183978e-06, "drift_rms": 1.3489954343806124e-18, "prot": 2.6020852139652106e-18, "alloc": null, "max_support_budget": 0}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7291040420532227, "res": {"8": {"value": 1.4702786182084857, "held": 1.9500794211608081, "ident": 0.09834938195840691, "rse": 0.03582035572999264, "raw": 1.3188470629201752, "cert": 1.1561124385386785, "factor": 0.11488212035043997, "lam": 0.58110506850085, "lamx": 0.445098942353746, "rho": 5.058272485990241, "rhox": 3.8743969992545613, "rho6": 5.058272485990241, "rhox6": 3.8743969992545613, "tau": 1.278307567343885, "trC": 0.6697054490594693, "j": 1, "piL": 0.7508367151475184, "dL": 1, "prot": 2.498001805406602e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7820377349853516, "res": {"8": {"value": 1.5368026283745087, "held": 2.0676505683218305, "ident": 0.10153342766230289, "rse": 0.035828115921428524, "raw": 1.7201248069414548, "cert": 1.539765457941857, "factor": 0.15300546448087432, "lam": 0.615557248539319, "lamx": 0.192465215874626, "rho": 4.023106302953407, "rhox": 1.257897660894877, "rho6": 4.023106302953407, "rhox6": 1.257897660894877, "tau": 0.9908736364352392, "trC": 0.6697054490594692, "j": null, "piL": 1.0, "dL": 2, "prot": 6.106226635438361e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.5755005143411108, "held": 0.7736766754539384, "ident": 0.03722247198702308, "rse": 0.030643127805841112, "raw": 0.5707894823797044, "cert": 0.5656281274072127, "factor": 0.05620608899297424, "lam": 0.16128411299870904, "lamx": 0.0238917816706562, "rho": 2.8695131771020317, "rhox": 0.4250746155570916, "rho6": 2.8695131771020317, "rhox6": 0.4250746155570916, "tau": 0.9888672923783322, "trC": 0.6697054490594692, "j": null, "piL": 1.0, "dL": 2, "prot": 5.273559366969494e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.153061412789256, "held": 0.20612837725569316, "ident": 0.01011842841279479, "rse": 0.027138003465806606, "raw": 0.14979204287201045, "cert": 0.17597319519335508, "factor": 0.017486338797814208, "lam": 0.028273215951711103, "lamx": 0.00975544633596228, "rho": 1.6168745372384787, "rhox": 0.5578895873378429, "rho6": 1.6168745372384787, "rhox6": 0.5578895873378429, "tau": 0.8640330247713406, "trC": 0.6697054490594692, "j": null, "piL": 1.0, "dL": 2, "prot": 2.2898349882893854e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.796614408493042, "res": {"8": {"value": 0.3143128401658962, "value_se": 0.0019716263957820475, "held": 0.414979303165156, "ident": 0.02098065801864326, "drift_rms": 3.1783760505584125e-17, "prot": 5.551115123125783e-17, "alloc": [1.0, 2.5818126558061723, 4.418187344193828], "max_support_budget": 8}, "16": {"value": 0.041121504330118894, "value_se": 0.0004001385404170403, "held": 0.05222477522565615, "ident": 0.0024970405698703387, "drift_rms": 9.796888266439079e-18, "prot": 2.0816681711721685e-17, "alloc": [1.0, 8.400277843686553, 6.599722156313448], "max_support_budget": 16}, "32": {"value": 0.0020085706054352765, "value_se": 7.253372107229854e-05, "held": 0.003772929304369036, "ident": 0.00020248695426842105, "drift_rms": 2.3617360355858055e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 23.372917033688914, 7.627082966311088], "max_support_budget": 32}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 2.0766948427309004, "held": 2.555350345019921, "ident": 0.11345361651768326}, "trunc": {"value": 0.6266220285083157, "held": 0.865336519956182, "ident": 0.031079558980066823, "drift": 0.18588256161540823}}, "16": {"iid": {"value": 1.0383474213654502, "held": 1.2776751725099604, "ident": 0.05672680825884163}, "trunc": {"value": 0.19832521799849528, "held": 0.25989154825218824, "ident": 0.007379477889809555, "drift": 0.09088125170320235}}, "32": {"iid": {"value": 0.5191737106827251, "held": 0.6388375862549802, "ident": 0.028363404129420816}, "trunc": {"value": 0.017205731558684163, "held": 0.03485796275040381, "ident": 0.0007321932292454804, "drift": 0.0382492396581607}}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4438319206237793, "res": {"32": {"value": 0.06119988889123229, "held": 0.0878115302224971, "ident": 0.003920099871348238, "rse": 0.0278329033599187, "raw": 0.061316453980734015, "cert": 0.03589097542654562, "factor": 0.00885039258646654, "lam": 0.03367581726450808, "lamx": 0.018905464624167652, "rho": 3.805008301665963, "rhox": 2.1361159337809137, "rho6": 3.805008301665963, "rhox6": 2.1361159337809137, "tau": 1.6879560361682742, "trC": 0.2624058210872649, "j": 11, "piL": 0.28210626369362096, "dL": 1, "prot": 7.28583859910259e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7382500171661377, "res": {"16": {"value": 0.43278935378962174, "held": 0.5623962251302134, "ident": 0.026483145790710323, "rse": 0.026638455792981394, "raw": 0.48433299760581267, "cert": 0.2897305670943276, "factor": 0.038517108911957004, "lam": 0.1186441523218334, "lamx": 0.05212591760674681, "rho": 3.0802974489344983, "rhox": 1.353318540233563, "rho6": 3.0802974489344983, "rhox6": 1.353318540233563, "tau": 1.4613913976287163, "trC": 0.47048885814559527, "j": 4, "piL": 0.5119565726214285, "dL": 1, "prot": 1.6653345369377348e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4120137691497803, "res": {"8": {"value": 0.8589952922166147, "value_se": 0.0063141033298811265, "held": 1.1102788606182181, "ident": 0.050405406546799356, "drift_rms": 0.13550703278812812, "prot": 0.3646505363921525, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.1862559762732216, "value_se": 0.001316165296065549, "held": 0.25147307969307475, "ident": 0.010958253769519305, "drift_rms": 0.06149624616790233, "prot": 0.1906194210979048, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.01857047898273476, "value_se": 0.0001310224815514754, "held": 0.027241774764532812, "ident": 0.0011401079177591118, "drift_rms": 0.015120152071291125, "prot": 0.0339603722033716, "alloc": null, "max_support_budget": 0}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.28930234909057617, "res": {"32": {"value": 1.5972813228678982e-09, "held": 1.8597748427158775e-09, "ident": 9.475391997687967e-11, "rse": 0.03822658272878352, "raw": 1.7657915612104118e-09, "cert": 1.4136554297945676e-09, "factor": 3.4754490283686234e-06, "lam": 1.2905197772238191e-05, "lamx": 1.673608810829135e-06, "rho": 3.713246163847753, "rhox": 0.48155182169790806, "rho6": 3.713246163847753, "rhox6": 0.48155182169790806, "tau": 1.1470065809441035, "trC": 2.376951677027847e-05, "j": 24, "piL": 2.8889670048314183e-05, "dL": 1, "prot": 1.3976043629695956e-20, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.704836368560791, "res": {"8": {"value": 0.00012736590694549505, "held": 0.0001994331226867147, "ident": 1.7736575694679625e-05, "rse": 0.10710279438043181, "raw": 8.959331435344844e-05, "cert": 0.015255132664692726, "factor": 0.15300546448087432, "lam": 0.021196282940041923, "lamx": 4.659345181086788e-05, "rho": 0.138532849215274, "rhox": 0.00030452148862102936, "rho6": 0.13853180364756423, "rhox6": 0.00030451660453939506, "tau": 0.008401158189672719, "trC": 0.013798239305845795, "j": null, "piL": 1.0, "dL": 2, "prot": 5.10550803023424e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 1.247603870041697e-05, "held": 1.865600150720505e-05, "ident": 1.7172531379324209e-06, "rse": 0.06055125854936035, "raw": 1.2500337700209761e-05, "cert": 0.005603926284989165, "factor": 0.05620608899297424, "lam": 0.0004561360691940536, "lamx": 9.109230286736416e-05, "rho": 0.008115420897744204, "rhox": 0.0016206838885151874, "rho6": 0.008115364257560643, "rhox6": 0.001620690979049155, "tau": 0.002214253190944218, "trC": 0.013798239305845795, "j": null, "piL": 1.0, "dL": 2, "prot": 5.330751031568104e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 4.377220738801533e-07, "held": 6.599605812327018e-07, "ident": 6.012220163234828e-08, "rse": 0.04840815995485914, "raw": 5.76764540024165e-07, "cert": 0.00174344373310774, "factor": 0.017486338797814208, "lam": 1.4707850312993313e-05, "lamx": 4.023950560310979e-06, "rho": 0.0008411051897743051, "rhox": 0.00023011967266778411, "rho6": 0.0008410763592409948, "rhox6": 0.00023017422049399246, "tau": 0.0002491795025176339, "trC": 0.013798239305845795, "j": null, "piL": 1.0, "dL": 2, "prot": 4.3465665094943873e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5388088226318359, "res": {"16": {"value": 6.961138322563926e-07, "held": 8.403660763936368e-07, "ident": 4.8901674294312555e-08, "rse": 0.04070884187849245, "raw": 6.634138878194262e-07, "cert": 7.186200442466005e-07, "factor": 0.00011130138128022847, "lam": 0.0009417362672794669, "lamx": 6.938379796656885e-05, "rho": 8.461137287311963, "rhox": 0.6233866747069217, "rho6": 8.461134900081582, "rhox6": 0.6233866241463035, "tau": 0.9997117904451419, "trC": 0.00043948935516003684, "j": 10, "piL": 0.0006028824819345708, "dL": 1, "prot": 2.710505431213761e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.17733491358121206, "held": 0.33536742139445874, "ident": 0.02159548009033618}, "trunc": {"value": 1.32831629538598e-05, "held": 2.2972560181461987e-05, "ident": 8.686151066481426e-07, "drift": 0.0009768305165496673}}, "16": {"iid": {"value": 0.08866745679060603, "held": 0.16768371069722937, "ident": 0.01079774004516809}, "trunc": {"value": 2.746802448415052e-07, "held": 4.709573243218818e-07, "ident": 1.8829253349437312e-08, "drift": 0.00018387805314488918}}, "32": {"iid": {"value": 0.044333728395303015, "held": 0.08384185534861469, "ident": 0.005398870022584045}, "trunc": {"value": 9.674119661085292e-10, "held": 1.6092842419626007e-09, "ident": 5.937354396399132e-11, "drift": 8.205162463853812e-06}}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6366078853607178, "res": {"8": {"value": 1.8033681752939057e-05, "held": 1.953486551794507e-05, "ident": 1.0170657328194035e-06, "rse": 0.044113588748629806, "raw": 1.8078736497846365e-05, "cert": 2.013070930312549e-05, "factor": 0.0008689341312243885, "lam": 0.0016331479046393592, "lamx": 0.0003365364750377628, "rho": 1.8794841242317648, "rhox": 0.3872980274851899, "rho6": 1.8794839406402954, "rhox6": 0.3872980109213347, "tau": 0.8565920830377651, "trC": 0.0013664322693787158, "j": 5, "piL": 0.0017689016242782194, "dL": 1, "prot": 1.0570971181733668e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8340206146240234, "res": {"8": {"value": 0.8281678896764961, "value_se": 0.005980547726915946, "held": 1.0883089845212448, "ident": 0.0525223413309093, "drift_rms": 5.94300667369335e-17, "prot": 1.3877787807814457e-16, "alloc": [1.0, 5.286062978429105, 1.7139370215708947], "max_support_budget": 8}, "16": {"value": 0.16652226166402948, "value_se": 0.001105455410971307, "held": 0.22746599727749625, "ident": 0.011164169359553737, "drift_rms": 5.378070144047867e-17, "prot": 8.326672684688674e-17, "alloc": [1.0, 11.882847827818113, 3.117152172181888], "max_support_budget": 16}, "32": {"value": 0.01845950410757982, "value_se": 0.00012640529505169134, "held": 0.025456770110888954, "ident": 0.0013265888992616901, "drift_rms": 1.4894289446780282e-17, "prot": 3.469446951953614e-17, "alloc": [1.0, 25.630615858005022, 5.36938414199498], "max_support_budget": 32}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.47806477546691895, "res": {"8": {"value": 1.304835427743565e-05, "value_se": 6.310280169617479e-08, "held": 1.3601546495456535e-05, "ident": 7.179256206251228e-07, "drift_rms": 0.0005534078063357227, "prot": 0.0012217562447060129, "alloc": null, "max_support_budget": 0}, "16": {"value": 2.2784461044479879e-07, "value_se": 1.9417347251044766e-09, "held": 3.118604270131885e-07, "ident": 1.696076179604172e-08, "drift_rms": 3.6264576173959e-05, "prot": 0.00017860278540603305, "alloc": null, "max_support_budget": 0}, "32": {"value": 6.898096327388222e-10, "value_se": 4.388654635217064e-12, "held": 7.860666170656512e-10, "ident": 3.870927995175462e-11, "drift_rms": 2.9996780043243125e-06, "prot": 5.26103171157322e-06, "alloc": null, "max_support_budget": 0}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5020198822021484, "res": {"16": {"value": 3.17482963756043e-05, "held": 6.130550562486939e-05, "ident": 2.472905093355361e-06, "rse": 0.03364776326401293, "raw": 3.3758900924107226e-05, "cert": 2.3787548920683306e-05, "factor": 0.0005366356512497357, "lam": 0.003585002750016308, "lamx": 0.00019822737886921322, "rho": 6.680515432896471, "rhox": 0.36938913470913537, "rho6": 6.680515432896471, "rhox6": 0.36938913470913537, "tau": 1.3928843658078174, "trC": 0.003308360780588124, "j": 10, "piL": 0.0035552111895294993, "dL": 0, "prot": 1.0842021724855044e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5846090316772461, "res": {"8": {"value": 0.011910122584038684, "held": 0.016090322435891473, "ident": 0.0016825776263228222, "rse": 0.08276338421133568, "raw": 0.009559241948408102, "cert": 0.01680861700744752, "factor": 0.05757666227600365, "lam": 0.05464305323158494, "lamx": 0.04867877793826651, "rho": 0.9490486435223364, "rhox": 0.8454602266612191, "rho6": 0.9490486435223364, "rhox6": 0.8454602266612191, "tau": 0.8112344247559696, "trC": 0.03602319697562272, "j": 6, "piL": 0.05757666227600365, "dL": 1, "prot": 2.7755575615628914e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.35376667976379395, "res": {"32": {"value": 4.3847775129758696e-07, "held": 6.510552756932328e-07, "ident": 3.150541154937597e-08, "rse": 0.03897528985819775, "raw": 4.188092110896892e-07, "cert": 2.94020137398235e-07, "factor": 5.256973224200569e-05, "lam": 0.0001758415414548579, "lamx": 3.4959431302193215e-05, "rho": 3.344919860831101, "rhox": 0.6650106403672907, "rho6": 3.344919860831101, "rhox6": 0.6650106403672907, "tau": 1.4725653566684138, "trC": 0.00040698163575388053, "j": 25, "piL": 0.0004369858992616723, "dL": 0, "prot": 1.8973538018496328e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.2197495248582146, "held": 1.81188506613151, "ident": 0.10455398516038465}, "trunc": {"value": 0.0012355940615299443, "held": 0.0010111268639079244, "ident": 7.030978156657667e-05, "drift": 0.005791233437469549}}, "16": {"iid": {"value": 0.6098747624291073, "held": 0.905942533065755, "ident": 0.052276992580192326}, "trunc": {"value": 2.0858877468194302e-05, "held": 1.7611711097717237e-05, "ident": 6.12937548770503e-07, "drift": 0.0021309359641641427}}, "32": {"iid": {"value": 0.30493738121455366, "held": 0.4529712665328775, "ident": 0.026138496290096163}, "trunc": {"value": 2.1750650363972061e-07, "held": 2.196608513052334e-07, "ident": 6.261450819427539e-09, "drift": 0.00021484734953640587}}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.8036980628967285, "res": {"8": {"value": 0.516899980509995, "held": 0.8947771515933809, "ident": 0.04644087077384843, "rse": 0.07350531620013168, "raw": 0.5169909446621854, "cert": 1.1395021565723982, "factor": 0.15300546448087432, "lam": 0.09930844842751343, "lamx": 0.056798445937669126, "rho": 0.6490516450798199, "rhox": 0.37121841452119464, "rho6": 0.6490515512845979, "rhox6": 0.37122132311466355, "tau": 0.44735901449381466, "trC": 0.6784802646730814, "j": null, "piL": 1.0, "dL": 2, "prot": 2.393918396847994e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.007218976669792996, "held": 0.012443814274015945, "ident": 0.0006568088770322488, "rse": 0.059783769872127746, "raw": 0.0066951422241133506, "cert": 0.4185926289449626, "factor": 0.05620608899297424, "lam": 0.008022510537851859, "lamx": 0.0006718786545763356, "rho": 0.142733833319281, "rhox": 0.011953841062670638, "rho6": 0.10600858084881361, "rhox6": 0.022780650221975805, "tau": 0.017223381743455828, "trC": 0.6784802646730814, "j": null, "piL": 1.0, "dL": 2, "prot": 2.949029909160572e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0005844809211612682, "held": 0.0009848625683199959, "ident": 5.2630086212707576e-05, "rse": 0.05040523395544482, "raw": 0.0005863116289358609, "cert": 0.13022881789398835, "factor": 0.017486338797814208, "lam": 0.00021024257748650265, "lamx": 2.4528613174064617e-05, "rho": 0.01202324740000937, "rhox": 0.0014027300658918202, "rho6": 0.008711380136968242, "rhox6": 0.0022447166694858135, "tau": 0.004436065736914907, "trC": 0.6784802646730814, "j": null, "piL": 1.0, "dL": 2, "prot": 2.645453300864631e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8439126014709473, "res": {"8": {"value": 0.0003363595377418713, "value_se": 1.0257918316876774e-05, "held": 0.0004718873577591296, "ident": 3.842477303802616e-05, "drift_rms": 2.1242083206418092e-18, "prot": 4.336808689942018e-18, "alloc": [1.0, 1.0, 6.0], "max_support_budget": 8}, "16": {"value": 1.3333959168760949e-06, "value_se": 1.5667788461873954e-08, "held": 1.8296803920974766e-06, "ident": 9.308440339330234e-08, "drift_rms": 5.742546849097879e-20, "prot": 1.6263032587282567e-19, "alloc": [1.0, 7.061335724785272, 7.938664275214725], "max_support_budget": 16}, "32": {"value": 1.0375066670375723e-09, "value_se": 5.499001869840349e-12, "held": 1.1362284003802643e-09, "ident": 5.8121047221495786e-11, "drift_rms": 3.005792561021326e-20, "prot": 3.218725199566341e-20, "alloc": [1.0, 23.01254394921916, 7.98745605078084], "max_support_budget": 32}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4366898536682129, "res": {"8": {"value": 0.009273545369638765, "value_se": 0.00020115784497427055, "held": 0.011443678236451304, "ident": 0.0005404247901243865, "drift_rms": 0.015826621964138667, "prot": 0.05289000505544211, "alloc": null, "max_support_budget": 0}, "16": {"value": 1.699425641032327e-05, "value_se": 1.1746064617833137e-07, "held": 3.0334254415906065e-05, "ident": 1.2336733996136753e-06, "drift_rms": 1.8322921486201362e-19, "prot": 6.505213034913027e-19, "alloc": null, "max_support_budget": 0}, "32": {"value": 1.8790383056703417e-07, "value_se": 1.335704196990994e-09, "held": 2.975748793987094e-07, "ident": 1.4063832842632822e-08, "drift_rms": 4.943834617762155e-20, "prot": 9.486769009248164e-20, "alloc": null, "max_support_budget": 0}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.29297947883605957, "res": {"32": {"value": 9.807886928876909e-05, "held": 0.00012716760303657686, "ident": 5.723912968876667e-06, "rse": 0.04266704519409584, "raw": 9.783556245290391e-05, "cert": 6.291995506784705e-05, "factor": 0.0006822102872094724, "lam": 0.002609925415859429, "lamx": 0.0006614952065509493, "rho": 3.825690501582912, "rhox": 0.9696353440472784, "rho6": 3.825690501582912, "rhox6": 0.9696353440472784, "tau": 1.5789204227128082, "trC": 0.005313913927479189, "j": 25, "piL": 0.005670873012428739, "dL": 0, "prot": 3.144186300207963e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7400903701782227, "res": {"8": {"value": 0.013138693568839763, "value_se": 0.00033170109152205735, "held": 0.01740631806012002, "ident": 0.0017133282224321008, "drift_rms": 3.956293783104032e-18, "prot": 6.938893903907228e-18, "alloc": [1.0, 1.0, 6.0], "max_support_budget": 8}, "16": {"value": 0.00014984145267627893, "value_se": 1.7764171487994284e-05, "held": 0.00018681350093843657, "ident": 9.710344096638576e-06, "drift_rms": 9.150196742311283e-19, "prot": 4.336808689942018e-18, "alloc": [1.0, 7.034531450665744, 7.965468549334257], "max_support_budget": 16}, "32": {"value": 3.3796234942537416e-05, "value_se": 9.379245316978631e-06, "held": 3.928215843202836e-05, "ident": 2.168414395460386e-06, "drift_rms": 3.5214376647019804e-19, "prot": 4.336808689942018e-18, "alloc": [1.0, 23.00703765750967, 7.992962342490331], "max_support_budget": 32}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5414199829101562, "res": {"16": {"value": 0.13204036512877557, "held": 0.20131754343238378, "ident": 0.009790985883709406, "rse": 0.039068198632796224, "raw": 0.14545896288730992, "cert": 0.14170825034684548, "factor": 0.03565555433666823, "lam": 0.2596536387469083, "lamx": 0.029562293100428093, "rho": 7.2822774341185905, "rhox": 0.8291076565881963, "rho6": 7.2822774341185905, "rhox6": 0.8291076565881963, "tau": 0.9858210321650788, "trC": 0.2785487104124198, "j": 7, "piL": 0.32684258141945877, "dL": 1, "prot": 9.020562075079397e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 2.0768795823198323, "held": 2.133230588020645, "ident": 0.11448038379370273}, "trunc": {"value": 0.7275595261410369, "held": 0.8013825653568138, "ident": 0.02009916219378731, "drift": 0.0951690628143067}}, "16": {"iid": {"value": 1.0384397911599161, "held": 1.0666152940103224, "ident": 0.05724019189685137}, "trunc": {"value": 0.01777389087140201, "held": 0.01796055307667624, "ident": 0.0007182728469353393, "drift": 0.0112118089577492}}, "32": {"iid": {"value": 0.5192198955799581, "held": 0.5333076470051612, "ident": 0.028620095948425683}, "trunc": {"value": 2.7904887479175417e-05, "held": 3.937826606727985e-05, "ident": 8.815494105747703e-07, "drift": 0.001246118782727505}}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6731610298156738, "res": {"8": {"value": 1.7552187295103976, "held": 1.8006578785141047, "ident": 0.10439122588506697, "rse": 0.03714119236866994, "raw": 1.656460795925821, "cert": 1.8952062644976866, "factor": 0.15300546448087432, "lam": 0.5587202088680057, "lamx": 0.013481122938880891, "rho": 3.6516356508158943, "rhox": 0.08810876777911439, "rho6": 3.6516356508158943, "rhox6": 0.08810876777911439, "tau": 0.9523028240649001, "trC": 0.716443560891679, "j": null, "piL": 1.0, "dL": 2, "prot": 2.498001805406602e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.4449873541229992, "held": 0.4665231093602298, "ident": 0.026489555302128515, "rse": 0.041031873204113084, "raw": 0.4428680615541835, "cert": 0.696198219611395, "factor": 0.05620608899297424, "lam": 0.11591048416309016, "lamx": 0.013611077725861728, "rho": 2.062240697401646, "rhox": 0.24216375787262323, "rho6": 2.062240697401646, "rhox6": 0.24216375787262323, "tau": 0.6578233985341928, "trC": 0.716443560891679, "j": null, "piL": 1.0, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.01594003395425462, "held": 0.016412403487275146, "ident": 0.0009235395468353177, "rse": 0.054129445625288916, "raw": 0.015807360245706496, "cert": 0.21659500165687848, "factor": 0.017486338797814208, "lam": 0.0036503798556197283, "lamx": 0.0012391628273364886, "rho": 0.2087560979932532, "rhox": 0.07086462418830544, "rho6": 0.2087560979932532, "rhox6": 0.07086462418830544, "tau": 0.073718183423844, "trC": 0.716443560891679, "j": null, "piL": 1.0, "dL": 2, "prot": 1.2836953722228372e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7154831886291504, "res": {"8": {"value": 1.469702761180585, "held": 1.4771265964564624, "ident": 0.08830139984245586, "rse": 0.03801688749201056, "raw": 1.3434344688237072, "cert": 1.3503370490855624, "factor": 0.13303737622826844, "lam": 0.8031657724530232, "lamx": 0.017481586655560693, "rho": 6.0371438104351505, "rhox": 0.13140357357593557, "rho6": 6.0371438104351505, "rhox6": 0.13140357357593557, "tau": 1.1365723652557813, "trC": 0.5839784553593208, "j": 2, "piL": 0.7127002297942953, "dL": 1, "prot": 3.7470027081099033e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.44172167778015137, "res": {"8": {"value": 0.7952970888232194, "value_se": 0.005831225445753614, "held": 0.8308886820893847, "ident": 0.04297742345864476, "drift_rms": 0.1145580193375913, "prot": 0.32600468576784114, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.050219335637734855, "value_se": 0.00042252597945673705, "held": 0.055114526427139855, "ident": 0.0027267217664411958, "drift_rms": 0.036947248421162995, "prot": 0.08393946814463654, "alloc": null, "max_support_budget": 0}, "32": {"value": 4.681707836025211e-05, "value_se": 2.928087666716386e-07, "held": 6.1006732636942106e-05, "ident": 2.5860574550021714e-06, "drift_rms": 1.572472107861378e-18, "prot": 2.168404344971009e-18, "alloc": null, "max_support_budget": 0}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6539788246154785, "res": {"8": {"value": 0.3137126338642449, "held": 0.4385693109349592, "ident": 0.018849150170023168, "rse": 0.06252364012017395, "raw": 0.3153760521678841, "cert": 0.7892602338816259, "factor": 0.15300546448087432, "lam": 0.15034887840851746, "lamx": 0.021848978945640904, "rho": 0.9826373124556677, "rhox": 0.1427986838232959, "rho6": 0.9826373124556677, "rhox6": 0.1427986838232959, "tau": 0.4033727457553944, "trC": 0.3054065038754463, "j": null, "piL": 1.0, "dL": 2, "prot": 6.245004513516506e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.09270772818886039, "held": 0.1310168901131805, "ident": 0.005515478598443001, "rse": 0.03520678593204377, "raw": 0.09227536587402432, "cert": 0.2899323308136585, "factor": 0.05620608899297424, "lam": 0.08318087080324224, "lamx": 0.01299741813127319, "rho": 1.4799263263743516, "rhox": 0.2312457309189022, "rho6": 1.4799263263743516, "rhox6": 0.2312457309189022, "tau": 0.3213080123881442, "trC": 0.3054065038754463, "j": null, "piL": 1.0, "dL": 2, "prot": 7.016956460326185e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.020221189363271913, "held": 0.028042306805111238, "ident": 0.001180908926067598, "rse": 0.03220643080379199, "raw": 0.01916215777901905, "cert": 0.09020116958647154, "factor": 0.017486338797814208, "lam": 0.007304382147852806, "lamx": 0.0033561834773200086, "rho": 0.41771935408033234, "rhox": 0.19193174260923798, "rho6": 0.41771935408033234, "rhox6": 0.19193174260923798, "tau": 0.2211257073851734, "trC": 0.3054065038754463, "j": null, "piL": 1.0, "dL": 2, "prot": 6.245004513516506e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6280064582824707, "res": {"8": {"value": 0.23417830495918862, "held": 0.2591254284486094, "ident": 0.010991159615508141, "rse": 0.03974499187122688, "raw": 0.22285909813058835, "cert": 0.1887339215558394, "factor": 0.04417777294784837, "lam": 0.15885020132925065, "lamx": 0.02926955149007452, "rho": 3.595704145538809, "rhox": 0.662540221858333, "rho6": 3.595704145538809, "rhox6": 0.662540221858333, "tau": 1.2352147686533679, "trC": 0.20141750891426435, "j": 2, "piL": 0.23666664079204486, "dL": 1, "prot": 1.4224732503009818e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5768005847930908, "res": {"16": {"value": 0.06082535563952125, "held": 0.06351016249971603, "ident": 0.002890186399156846, "rse": 0.033119373655210366, "raw": 0.0623082546914992, "cert": 0.042468523502366996, "factor": 0.01289967158309073, "lam": 0.048813407346881416, "lamx": 0.01958358391155651, "rho": 3.784081403348863, "rhox": 1.5181459299496622, "rho6": 3.784081403348863, "rhox6": 1.5181459299496622, "tau": 1.442518304595359, "trC": 0.15531945808310538, "j": 4, "piL": 0.17145813479191427, "dL": 1, "prot": 4.163336342344337e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 1.2872427084133313, "held": 2.2941708230527524, "ident": 0.0786456747200602}, "trunc": {"value": 0.11185814465971039, "held": 0.3587112111996093, "ident": 0.007190139625713968, "drift": 0.10208808215807531}}, "16": {"iid": {"value": 0.6436213542066657, "held": 1.1470854115263762, "ident": 0.0393228373600301}, "trunc": {"value": 0.026438673575164176, "held": 0.06042211176566311, "ident": 0.0013264687442762733, "drift": 0.04944263200963804}}, "32": {"iid": {"value": 0.32181067710333283, "held": 0.5735427057631881, "ident": 0.01966141868001505}, "trunc": {"value": 0.0019587893344918976, "held": 0.004188411705428435, "ident": 7.199049710933776e-05, "drift": 0.014534976454662781}}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3320181369781494, "res": {"32": {"value": 0.004071539049685869, "held": 0.004247082722774412, "ident": 0.00018166479455570812, "rse": 0.03063239997819655, "raw": 0.004417916077462106, "cert": 0.0026403930404954668, "factor": 0.002491944206288957, "lam": 0.010757560433709276, "lamx": 0.0035656418122413493, "rho": 4.316934707671327, "rhox": 1.430867434047153, "rho6": 4.316934707671327, "rhox6": 1.430867434047153, "tau": 1.5233687784382501, "trC": 0.047855009545283655, "j": 16, "piL": 0.053732546948105635, "dL": 1, "prot": 1.214306433183765e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.9811415672302246, "res": {"8": {"value": 0.7370464745863956, "value_se": 0.006482104753193897, "held": 0.775626255169826, "ident": 0.0435974758266969, "drift_rms": 3.467325603968986e-17, "prot": 5.551115123125783e-17, "alloc": [1.0, 4.980244957440884, 2.019755042559117], "max_support_budget": 8}, "16": {"value": 0.049334689091573604, "value_se": 0.0004746920277056467, "held": 0.05383973585311104, "ident": 0.002959007708148313, "drift_rms": 5.2265565913299714e-17, "prot": 8.326672684688674e-17, "alloc": [1.0, 11.231721788387992, 3.7682782116120084], "max_support_budget": 16}, "32": {"value": 0.0006067577129414607, "value_se": 1.0849954510484689e-05, "held": 0.0004723156876195341, "ident": 3.4086733017234644e-05, "drift_rms": 2.0609994254422817e-18, "prot": 3.144186300207963e-18, "alloc": [1.0, 25.073974341853404, 5.926025658146597], "max_support_budget": 32}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.3847517967224121, "res": {"8": {"value": 0.12379711130349642, "value_se": 0.0006731912639331821, "held": 0.1391095965930741, "ident": 0.005630951175265526, "drift_rms": 0.044758003318969175, "prot": 0.10380747337014203, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.02340142038122726, "value_se": 0.0001637081296068201, "held": 0.02653655267986901, "ident": 0.0010589338559800889, "drift_rms": 0.017714268182514793, "prot": 0.04152811213740154, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.001216760751282376, "value_se": 8.252182426766284e-06, "held": 0.0011978743886872194, "ident": 5.2865371951446696e-05, "drift_rms": 0.002083105223653481, "prot": 0.0019738686780060833, "alloc": null, "max_support_budget": 0}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5960800647735596, "res": {"8": {"value": 0.04302532265485101, "held": 0.06436524199438547, "ident": 0.0013169682494525556, "rse": 0.044277949307886894, "raw": 0.04118560697979888, "cert": 0.03293014612045425, "factor": 0.016606030200372185, "lam": 0.15467735287040507, "lamx": 0.017728366170447964, "rho": 9.314529180305739, "rhox": 1.0675860489553142, "rho6": 9.314529180305739, "rhox6": 1.0675860489553142, "tau": 1.300942660776898, "trC": 0.06096089380149636, "j": 3, "piL": 0.06998255584442563, "dL": 1, "prot": 3.8163916471489756e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.31935954093933105, "res": {"32": {"value": 0.0004451439271790083, "held": 0.0007489592113902499, "ident": 1.4133803156407996e-05, "rse": 0.028107382208551503, "raw": 0.0004464042317776174, "cert": 0.0002897129614797214, "factor": 0.0006488038049744929, "lam": 0.00191477806653153, "lamx": 0.0008125410632006365, "rho": 2.951243583731461, "rhox": 1.2523679068629705, "rho6": 2.951243583731461, "rhox6": 1.2523679068629705, "tau": 1.5402652300170765, "trC": 0.014143279975645648, "j": 15, "piL": 0.015246889416900583, "dL": 1, "prot": 4.7704895589362195e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6432080268859863, "res": {"8": {"value": 0.08989239000009536, "held": 0.14921228418684007, "ident": 0.002468279873998164, "rse": 0.05356372067911481, "raw": 0.09340422295354198, "cert": 0.6078477378262492, "factor": 0.15300546448087432, "lam": 0.08145686106231108, "lamx": 0.041952221656734436, "rho": 0.5323787705143902, "rhox": 0.2741877343993715, "rho6": 0.5323787705143902, "rhox6": 0.2741877343993715, "tau": 0.14741619643195977, "trC": 0.10943147648689065, "j": null, "piL": 1.0, "dL": 2, "prot": 6.179952383167375e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.020771521843774714, "held": 0.03445976260811595, "ident": 0.0005811692829437265, "rse": 0.04371563780028521, "raw": 0.01871487080254469, "cert": 0.22329100573209154, "factor": 0.05620608899297424, "lam": 0.010352307227857106, "lamx": 0.0022990208743286634, "rho": 0.18418479942895769, "rhox": 0.040903413055764136, "rho6": 0.18418479942895769, "rhox6": 0.040903413055764136, "tau": 0.09448808049555234, "trC": 0.10943147648689065, "j": null, "piL": 1.0, "dL": 2, "prot": 4.163336342344337e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.003983042289342807, "held": 0.006599396238572929, "ident": 0.00010965218922454203, "rse": 0.03032306392553662, "raw": 0.004639543664850972, "cert": 0.06946831289442848, "factor": 0.017486338797814208, "lam": 0.0016123112882961373, "lamx": 0.0010444805887987172, "rho": 0.09220405179943536, "rhox": 0.05973123367192664, "rho6": 0.09220405179943536, "rhox6": 0.05973123367192664, "tau": 0.05730284167398308, "trC": 0.10943147648689065, "j": null, "piL": 1.0, "dL": 2, "prot": 3.9898639947466563e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.6632747474971321, "held": 1.0785817100438027, "ident": 0.031006394937467874}, "trunc": {"value": 0.0052235739017217585, "held": 0.0068901234244416855, "ident": 0.0009523775711489297, "drift": 0.04082145823247008}}, "16": {"iid": {"value": 0.33163737374856606, "held": 0.5392908550219013, "ident": 0.015503197468733937}, "trunc": {"value": 0.0006712319106519344, "held": 0.0006692805315290217, "ident": 0.0001597339761734073, "drift": 0.0161489604052764}}, "32": {"iid": {"value": 0.16581868687428303, "held": 0.26964542751095066, "ident": 0.0077515987343669684}, "trunc": {"value": 5.378074204594613e-05, "held": 2.3109755277675375e-05, "ident": 9.800653924107639e-06, "drift": 0.003971145746325085}}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5052797794342041, "res": {"16": {"value": 0.006470641532357272, "held": 0.010523513415620352, "ident": 0.00018217650554390604, "rse": 0.033124540806135964, "raw": 0.006425080632840837, "cert": 0.004868567041081212, "factor": 0.004139144670815446, "lam": 0.014351191191053034, "lamx": 0.003743246959722734, "rho": 3.467187627492549, "rhox": 0.9043527727155484, "rho6": 3.467187627492549, "rhox6": 0.9043527727155484, "tau": 1.3508794879333341, "trC": 0.03258105582100072, "j": 7, "piL": 0.037942159482474924, "dL": 1, "prot": 1.0842021724855044e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "thm1", "split": "full", "rounds": 60, "N": 64, "sec": 120.05414772033691, "res": {"8": {"value": 12.672050890364908, "held": 9.32217148172835, "ident": 0.1187906648157327, "rse": 0.023867456798891677, "raw": 12.341322736564802, "cert": 15.017157877066104, "factor": 0.15300546448087432, "lam": 0.24932999868313224, "lamx": 0.11235843377082816, "rho": 1.6295496342504714, "rhox": 0.734342620716484, "rho6": 1.6295496342504714, "rhox6": 0.734342620716484, "tau": 0.8293618337243339, "trC": 0.9361195722731291, "j": null, "piL": 1.0, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9616938715245752, "cert_q95": 0.9293923099720772, "frac_cert_le_102": 1.0}, "16": {"value": 4.124676915336318, "held": 3.0311902052884863, "ident": 0.039102417190173454, "rse": 0.014998391031210607, "raw": 4.140226482394313, "cert": 5.516506975248773, "factor": 0.05620608899297424, "lam": 0.07520689081101659, "lamx": 0.0404493679463374, "rho": 1.3380559323460035, "rhox": 0.7196616713785862, "rho6": 1.3380559323460035, "rhox6": 0.7196616713785862, "tau": 0.7431712711861995, "trC": 0.9361195722731291, "j": null, "piL": 1.0, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9616938715245752, "cert_q95": 0.9293923099720772, "frac_cert_le_102": 1.0}, "32": {"value": 0.9217662401603015, "held": 0.6799812134577123, "ident": 0.008869475493687029, "rse": 0.008492970164562332, "raw": 0.945864811423317, "cert": 1.7162466145218405, "factor": 0.017486338797814208, "lam": 0.01198444585346925, "lamx": 0.009848611588230931, "rho": 0.6853604972452727, "rhox": 0.5632174752019564, "rho6": 0.6853604972452727, "rhox6": 0.5632174752019564, "tau": 0.5418358346718082, "trC": 0.9361195722731291, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3877787807814457e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9616938715245752, "cert_q95": 0.9293923099720772, "frac_cert_le_102": 1.0}}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.9710664749145508, "res": {"8": {"value": 0.18639249608617525, "value_se": 0.0011699684844068822, "held": 0.19671401911814348, "ident": 0.008610256760636786, "drift_rms": 1.9651859898378104e-17, "prot": 6.938893903907228e-17, "alloc": [1.0, 2.2011887784203252, 4.798811221579675], "max_support_budget": 8}, "16": {"value": 0.030043311823957235, "value_se": 0.0002149565190264115, "held": 0.03357116380393122, "ident": 0.0013526064697571099, "drift_rms": 1.9590227010649406e-17, "prot": 3.642919299551295e-17, "alloc": [1.0, 8.09116710911296, 6.908832890887039], "max_support_budget": 16}, "32": {"value": 0.0012928933291537544, "value_se": 8.931977765411793e-06, "held": 0.0013017736869844624, "ident": 5.697684636227025e-05, "drift_rms": 7.146335031878845e-18, "prot": 7.37257477290143e-18, "alloc": [1.0, 23.2637143039467, 7.7362856960533035], "max_support_budget": 32}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4021925926208496, "res": {"8": {"value": 0.020781216590772675, "value_se": 0.00011533922379560633, "held": 0.032404216195565404, "ident": 0.0006005645344510856, "drift_rms": 0.011507073051623604, "prot": 0.03522775518555607, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.002635917120100207, "value_se": 1.5215041163423662e-05, "held": 0.0038351586885833574, "ident": 7.595398604663014e-05, "drift_rms": 0.0036828488431869164, "prot": 0.010276072055075346, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.00012933665361999943, "value_se": 7.106062603380098e-07, "held": 0.00020338791567705916, "ident": 4.163981436606908e-06, "drift_rms": 0.0011588286428714577, "prot": 0.003005265900050658, "alloc": null, "max_support_budget": 0}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6473090648651123, "res": {"8": {"value": 0.006773606394808646, "held": 0.002802496213687606, "ident": 0.00015735615470376476, "rse": 0.05049631626537681, "raw": 0.007035683270450581, "cert": 0.18905359798161497, "factor": 0.15300546448087432, "lam": 0.036354192829911834, "lamx": 0.001988836609027847, "rho": 0.23760061742406663, "rhox": 0.012998467837574858, "rho6": 0.23760061742406663, "rhox6": 0.012998467837574858, "tau": 0.035227384970636016, "trC": 0.029194187110389267, "j": null, "piL": 1.0, "dL": 2, "prot": 1.951563910473908e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.0017068561664520055, "held": 0.000752935713985328, "ident": 4.0243771973404655e-05, "rse": 0.03533593515795696, "raw": 0.0015981994444461954, "cert": 0.06944826048304223, "factor": 0.05620608899297424, "lam": 0.0028857566996980883, "lamx": 0.0009576431739217969, "rho": 0.051342421282128486, "rhox": 0.017038068136025302, "rho6": 0.051342421282128486, "rhox6": 0.017038068136025302, "tau": 0.02452555961406972, "trC": 0.029194187110389267, "j": null, "piL": 1.0, "dL": 2, "prot": 1.1275702593849246e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.00036423590224518424, "held": 0.0001646999562652157, "ident": 8.559818134987172e-06, "rse": 0.021921945284153616, "raw": 0.0003437454939678959, "cert": 0.02160612548361314, "factor": 0.017486338797814208, "lam": 0.00048707153176274565, "lamx": 0.00022249444180249598, "rho": 0.02785440322268202, "rhox": 0.01272390089058024, "rho6": 0.02785440322268202, "rhox6": 0.01272390089058024, "tau": 0.016767536555945976, "trC": 0.029194187110389267, "j": null, "piL": 1.0, "dL": 2, "prot": 8.890457814381136e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5863678455352783, "res": {"8": {"value": 0.0020951665924327937, "held": 0.0014457925279621662, "ident": 5.097836070824816e-05, "rse": 0.038100492394262914, "raw": 0.002149737689577597, "cert": 0.0019599546566323785, "factor": 0.004284461285591144, "lam": 0.02715476633340059, "lamx": 0.0013658337813251757, "rho": 6.337965154387884, "rhox": 0.31878775189743047, "rho6": 6.337965154387884, "rhox6": 0.31878775189743047, "tau": 1.0362868284873337, "trC": 0.011481791729242286, "j": 4, "piL": 0.013312433280229626, "dL": 1, "prot": 5.854691731421724e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.2372848639818537, "held": 0.12465235308124362, "ident": 0.009344848089032694}, "trunc": {"value": 0.0002334720235601192, "held": 0.000491415660823813, "ident": 6.0153160081928566e-05, "drift": 0.01017532299569995}}, "16": {"iid": {"value": 0.11864243199092685, "held": 0.06232617654062181, "ident": 0.004672424044516347}, "trunc": {"value": 6.290004695751222e-05, "held": 0.00014929034438896163, "ident": 1.595210856057703e-05, "drift": 0.005478526398522289}}, "32": {"iid": {"value": 0.059321215995463424, "held": 0.031163088270310904, "ident": 0.0023362120222581734}, "trunc": {"value": 4.164155954397541e-06, "held": 9.218895900615396e-06, "ident": 1.2227295607361142e-06, "drift": 0.001548043062824653}}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3889305591583252, "res": {"32": {"value": 4.196493329985988e-05, "held": 4.0887924626940426e-05, "ident": 1.4254154901580564e-06, "rse": 0.02973258307992066, "raw": 4.3403738888147875e-05, "cert": 2.462179671821564e-05, "factor": 0.0001827885665030928, "lam": 0.0007196367969551682, "lamx": 0.0003341423917730368, "rho": 3.9369902107251975, "rhox": 1.8280267642855172, "rho6": 3.9369902107251975, "rhox6": 1.8280267642855172, "tau": 1.6760932735207033, "trC": 0.004652584439725721, "j": 13, "piL": 0.005038109864241495, "dL": 1, "prot": 1.4094628242311558e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.746513843536377, "res": {"8": {"value": 0.022306423438052805, "value_se": 0.00013770540453168952, "held": 0.03389878065970154, "ident": 0.0006610278345354247, "drift_rms": 3.4303840476495764e-18, "prot": 1.734723475976807e-17, "alloc": [1.0, 6.0, 1.0], "max_support_budget": 8}, "16": {"value": 0.0029055269289988413, "value_se": 2.1524080050385933e-05, "held": 0.004291766287248988, "ident": 8.31315529011536e-05, "drift_rms": 4.68993868333233e-18, "prot": 1.0408340855860843e-17, "alloc": [1.0, 14.000000000000002, 1.0], "max_support_budget": 16}, "32": {"value": 0.00016594662622235212, "value_se": 9.276912659712823e-07, "held": 0.00022845774441888192, "ident": 4.953729094530663e-06, "drift_rms": 1.745839483630326e-18, "prot": 2.6020852139652106e-18, "alloc": [1.0, 28.462908519533027, 2.537091480466973], "max_support_budget": 32}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4085538387298584, "res": {"8": {"value": 0.0013293448784001557, "value_se": 6.744633915297313e-06, "held": 0.0010039113663014641, "ident": 3.335299915708681e-05, "drift_rms": 0.0036471050224414674, "prot": 0.009586356115144907, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0001735843748233838, "value_se": 9.503158834637008e-07, "held": 0.00014268863021725477, "ident": 5.0623466049692105e-06, "drift_rms": 0.001048830265766416, "prot": 0.0017919172703959594, "alloc": null, "max_support_budget": 0}, "32": {"value": 1.1835403713657281e-05, "value_se": 6.682482299351801e-08, "held": 1.0845717297066208e-05, "ident": 3.826357569917102e-07, "drift_rms": 0.00014689557757889286, "prot": 0.00019281634569436775, "alloc": null, "max_support_budget": 0}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7635951042175293, "res": {"16": {"value": 0.00041862759986481833, "held": 0.00032668639321798456, "ident": 1.1307025987510042e-05, "rse": 0.032798228029147405, "raw": 0.0004086370602649299, "cert": 0.0002978992266746559, "factor": 0.0009181689582756371, "lam": 0.00838729181139996, "lamx": 0.0014943518086984967, "rho": 9.134802190602993, "rhox": 1.6275346658472936, "rho6": 9.134802190602993, "rhox6": 1.6275346658472936, "tau": 1.4374022263922615, "trC": 0.008567368973718027, "j": 6, "piL": 0.00964077406189419, "dL": 1, "prot": 3.686287386450715e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4841194152832031, "res": {"32": {"value": 1.7495124232659866e-05, "held": 2.3741790912599528e-05, "ident": 7.658379242715373e-07, "rse": 0.022885475574959433, "raw": 1.7526313999435273e-05, "cert": 1.1204651909633999e-05, "factor": 0.00012380860075926877, "lam": 0.00042953564551848685, "lamx": 0.0002930520619942117, "rho": 3.4693522330784456, "rhox": 2.3669766090323314, "rho6": 3.4693522330784456, "rhox6": 2.3669766090323314, "tau": 1.5807725185047108, "trC": 0.003913061523988158, "j": 10, "piL": 0.004224968500910047, "dL": 1, "prot": 9.215718466126788e-19, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5680427551269531, "res": {"16": {"value": 9.436233328374448e-05, "held": 0.00012975399141077138, "ident": 4.845430020640733e-06, "rse": 0.0262000334212052, "raw": 9.242908418926035e-05, "cert": 6.573948572531807e-05, "factor": 0.0005201843141020528, "lam": 0.0026201188470063187, "lamx": 0.0007037974501936034, "rho": 5.036904758516591, "rhox": 1.3529770719989997, "rho6": 5.036904758516591, "rhox6": 1.3529770719989997, "tau": 1.4951224692465428, "trC": 0.006230147163385056, "j": 4, "piL": 0.006914116508273118, "dL": 1, "prot": 2.0599841277224584e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.33475776161167964, "held": 0.33182900496270373, "ident": 0.023126417357571583}, "trunc": {"value": 0.0001497833563968399, "held": 0.00031453238836738184, "ident": 2.0107219443420557e-05, "drift": 0.006116078626436642}}, "16": {"iid": {"value": 0.16737888080583982, "held": 0.16591450248135187, "ident": 0.011563208678785792}, "trunc": {"value": 5.880643866116554e-05, "held": 0.00011556913068776736, "ident": 6.984170719520304e-06, "drift": 0.0034497758975585986}}, "32": {"iid": {"value": 0.08368944040291991, "held": 0.08295725124067593, "ident": 0.005781604339392896}, "trunc": {"value": 4.079848638234719e-06, "held": 9.219778179570276e-06, "ident": 6.820864606235588e-07, "drift": 0.0011516427866136917}}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6784071922302246, "res": {"8": {"value": 0.00030942300490780417, "held": 0.00043730444730929135, "ident": 1.5926560115322324e-05, "rse": 0.04017909843527754, "raw": 0.0003160635230840505, "cert": 0.00028121891115830507, "factor": 0.002225232899214337, "lam": 0.005884208132302588, "lamx": 0.0019556702767170742, "rho": 2.644311134524447, "rhox": 0.878860939638077, "rho6": 2.644311134524447, "rhox6": 0.878860939638077, "tau": 1.1488100010107, "trC": 0.006230147163385056, "j": 4, "piL": 0.006914116508273118, "dL": 1, "prot": 3.469446951953614e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7748157978057861, "res": {"8": {"value": 0.0014135915114562496, "value_se": 7.710716495492937e-06, "held": 0.0010457457824175347, "ident": 3.602869468675636e-05, "drift_rms": 1.1417439091248794e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 2.6889807026158166, 4.311019297384184], "max_support_budget": 8}, "16": {"value": 0.00018178219410452799, "value_se": 9.92048313288943e-07, "held": 0.00014736831116102993, "ident": 5.2730956495963e-06, "drift_rms": 2.1724945364199082e-18, "prot": 3.0357660829594124e-18, "alloc": [1.0, 8.500859856471457, 6.499140143528543], "max_support_budget": 16}, "32": {"value": 1.317299669780151e-05, "value_se": 8.669568337383689e-08, "held": 1.1681708965688147e-05, "ident": 4.259597606432185e-07, "drift_rms": 9.49684528618735e-19, "prot": 8.673617379884035e-19, "alloc": [1.0, 23.41007415584077, 7.589925844159228], "max_support_budget": 32}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.4309842586517334, "res": {"8": {"value": 0.00022260144087669684, "value_se": 1.5465804952731285e-06, "held": 0.00029105079936810936, "ident": 9.993152363250303e-06, "drift_rms": 0.0016620604012198554, "prot": 0.003944173616044897, "alloc": null, "max_support_budget": 0}, "16": {"value": 4.805245956880653e-05, "value_se": 3.3564681648798797e-07, "held": 6.650825018087228e-05, "ident": 2.0526947723988364e-06, "drift_rms": 0.0006618130144341955, "prot": 0.0016991635599891669, "alloc": null, "max_support_budget": 0}, "32": {"value": 4.431090593590719e-06, "value_se": 2.8824612119598902e-08, "held": 5.988305580429322e-06, "ident": 1.961954976379019e-07, "drift_rms": 0.00015531080445646496, "prot": 0.00018448573381423683, "alloc": null, "max_support_budget": 0}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.9089808464050293, "res": {"8": {"value": 0.0030840108320633487, "held": 0.005334323408278625, "ident": 0.0002876220357596592, "rse": 0.06870137357764879, "raw": 0.002369638166513859, "cert": 0.11343831674750163, "factor": 0.15300546448087432, "lam": 0.012784760741681882, "lamx": 0.0022917049932688394, "rho": 0.08355754341884944, "rhox": 0.014977929063149915, "rho6": 0.08355754341884944, "rhox6": 0.014977929063149915, "tau": 0.02759695891888525, "trC": 0.06811676074620772, "j": null, "piL": 1.0, "dL": 2, "prot": 5.898059818321144e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.0006703216424445293, "held": 0.001140343817058381, "ident": 6.16111955913027e-05, "rse": 0.038128411949557225, "raw": 0.0007537329642166599, "cert": 0.04167121839704141, "factor": 0.05620608899297424, "lam": 0.0016895352921654705, "lamx": 0.0005448225290196577, "rho": 0.030059648739777328, "rhox": 0.009693300828808076, "rho6": 0.030059648739777328, "rhox6": 0.009693300828808076, "tau": 0.016092454234272843, "trC": 0.06811676074620772, "j": null, "piL": 1.0, "dL": 2, "prot": 5.551115123125783e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.0001509547892481353, "held": 0.00025534854593800164, "ident": 1.3664502491027681e-05, "rse": 0.041959201737870454, "raw": 0.00011260507229295984, "cert": 0.012964379056857328, "factor": 0.017486338797814208, "lam": 0.0004422235620246155, "lamx": 0.00010464555875436447, "rho": 0.0252896599532827, "rhox": 0.0059844178912652184, "rho6": 0.0252896599532827, "rhox6": 0.0059844178912652184, "tau": 0.011472047813858363, "trC": 0.06811676074620772, "j": null, "piL": 1.0, "dL": 2, "prot": 3.252606517456513e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3489086627960205, "res": {"32": {"value": 0.003074173491767837, "held": 0.0020471286191557857, "ident": 0.00010736296158555901, "rse": 0.026134264283651756, "raw": 0.0030789891813769567, "cert": 0.0021316139654460596, "factor": 0.0019232138578514032, "lam": 0.01630708141064751, "lamx": 0.015454006853544967, "rho": 8.479078571566466, "rhox": 8.035511386554816, "rho6": 8.479078571566466, "rhox6": 8.035511386554816, "tau": 1.4685289530924204, "trC": 0.03801407173083171, "j": 16, "piL": 0.04146929880992088, "dL": 1, "prot": 8.673617379884035e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7264218330383301, "res": {"8": {"value": 0.8007232560437634, "held": 0.4096716671084246, "ident": 0.033462124450090856, "rse": 0.04962073716484989, "raw": 0.7071654814099846, "cert": 1.5636875293029433, "factor": 0.15300546448087432, "lam": 2.3339541252409632, "lamx": 0.00560491235257285, "rho": 15.254057318539152, "rhox": 0.03663210573288684, "rho6": 15.254057318539152, "rhox6": 0.03663210573288684, "tau": 0.5403148289313615, "trC": 0.4047619519000659, "j": null, "piL": 1.0, "dL": 2, "prot": 7.216449660063518e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.20412577688931233, "held": 0.10403758600950519, "ident": 0.008153821469818788, "rse": 0.04008561736160578, "raw": 0.21101992606809983, "cert": 0.5744158270908771, "factor": 0.05620608899297424, "lam": 0.09114426399426244, "lamx": 0.04241992569722612, "rho": 1.621608363564586, "rhox": 0.7547211780298148, "rho6": 1.621608363564586, "rhox6": 0.7547211780298148, "tau": 0.35840837551436444, "trC": 0.4047619519000659, "j": null, "piL": 1.0, "dL": 2, "prot": 5.412337245047638e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.030235905061854553, "held": 0.01516660029100738, "ident": 0.001199631504739955, "rse": 0.04320750257064605, "raw": 0.0326665143288197, "cert": 0.17870714620605066, "factor": 0.017486338797814208, "lam": 0.008612364303026712, "lamx": 0.0014242390944346037, "rho": 0.4925195835793401, "rhox": 0.0814486732129789, "rho6": 0.4925195835793401, "rhox6": 0.0814486732129789, "tau": 0.16949203440508706, "trC": 0.4047619519000659, "j": null, "piL": 1.0, "dL": 2, "prot": 6.210310043996969e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.42936110496520996, "res": {"8": {"value": 0.2723838080168183, "value_se": 0.001634936359441253, "held": 0.15302314302779954, "ident": 0.00842025720817169, "drift_rms": 0.03892954332458676, "prot": 0.11955831626449319, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.02466660164249935, "value_se": 0.00014896404517426677, "held": 0.016634889574391878, "ident": 0.0008445632397178107, "drift_rms": 0.009308955106654854, "prot": 0.027710729358775672, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.0008116095080039022, "value_se": 5.46700025653849e-06, "held": 0.0005763554418147294, "ident": 2.670868173268827e-05, "drift_rms": 0.002308600458561911, "prot": 0.006193382450568062, "alloc": null, "max_support_budget": 0}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 2.1010824816232736, "held": 1.4723216030050312, "ident": 0.08434724131328683}, "trunc": {"value": 0.2200809102970096, "held": 0.1603886819107952, "ident": 0.008217272886265786, "drift": 0.14632352679803953}}, "16": {"iid": {"value": 1.0505412408116368, "held": 0.7361608015025156, "ident": 0.042173620656643415}, "trunc": {"value": 0.018951812752952227, "held": 0.015982803938930184, "ident": 0.0006909367941462752, "drift": 0.039920577177478656}}, "32": {"iid": {"value": 0.5252706204058184, "held": 0.3680804007512578, "ident": 0.021086810328321708}, "trunc": {"value": 0.0007776983663420005, "held": 0.0009463031198845117, "ident": 3.087372464433617e-05, "drift": 0.007473331982073435}}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6396610736846924, "res": {"8": {"value": 0.5280412373712395, "held": 0.2862779269821596, "ident": 0.01567677197654157, "rse": 0.04241782047514487, "raw": 0.5667119903834624, "cert": 0.42801019548762576, "factor": 0.06015660835667051, "lam": 3.2058817201498377, "lamx": 0.029439211702552343, "rho": 53.29226177682856, "rhox": 0.48937618836498037, "rho6": 53.29226177682856, "rhox6": 0.48937618836498037, "tau": 1.2364098889571855, "trC": 0.21077098680349954, "j": 3, "piL": 0.25351713521739716, "dL": 1, "prot": 1.0711917464156784e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.604168176651001, "res": {"16": {"value": 0.08695662664019094, "held": 0.05554933007517142, "ident": 0.0029809699083063056, "rse": 0.030180004160615698, "raw": 0.08147649424922757, "cert": 0.06267865393977447, "factor": 0.016082721248473403, "lam": 0.06095893760820811, "lamx": 0.017379341963411652, "rho": 3.7903372611145905, "rhox": 1.0806219727933994, "rho6": 3.7903372611145905, "rhox6": 1.0806219727933994, "tau": 1.3726417618168085, "trC": 0.13503329011203946, "j": 7, "piL": 0.14742494477767287, "dL": 1, "prot": 5.204170427930421e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8519976139068604, "res": {"8": {"value": 0.0005512057853937394, "value_se": 5.92569991543716e-06, "held": 0.0007730185449635959, "ident": 2.7932384232115413e-05, "drift_rms": 3.5804999339904e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 1.1923047413679058, 5.807695258632094], "max_support_budget": 8}, "16": {"value": 6.219135631185761e-05, "value_se": 4.2691919256104127e-07, "held": 8.591425597136768e-05, "ident": 2.9887333444274498e-06, "drift_rms": 3.5509650155120884e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 7.359481977880115, 7.640518022119886], "max_support_budget": 16}, "32": {"value": 4.141345278511195e-06, "value_se": 2.6820074049862793e-08, "held": 6.051608159511293e-06, "ident": 2.129579597826943e-07, "drift_rms": 3.4516323536170596e-18, "prot": 3.469446951953614e-18, "alloc": [1.0, 23.076476548383926, 7.923523451616072], "max_support_budget": 32}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.41635847091674805, "res": {"8": {"value": 0.0014175850895943496, "value_se": 9.12976750177953e-06, "held": 0.0035674281719429413, "ident": 4.5449003796796493e-05, "drift_rms": 0.004177987433312724, "prot": 0.010960209207198864, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.0003413172839441996, "value_se": 1.982384801565507e-06, "held": 0.0007963774273960625, "ident": 9.719362173190551e-06, "drift_rms": 0.0018937674421374985, "prot": 0.004447683639674884, "alloc": null, "max_support_budget": 0}, "32": {"value": 2.653639706820795e-05, "value_se": 1.5387269342312008e-07, "held": 6.253763616800845e-05, "ident": 6.994386013705024e-07, "drift_rms": 0.0002970285216942894, "prot": 0.00034277583370764006, "alloc": null, "max_support_budget": 0}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5135576725006104, "res": {"32": {"value": 9.968691462033442e-05, "held": 0.00022454413234815823, "ident": 2.845412148316239e-06, "rse": 0.024523694178492286, "raw": 0.0001022089783147009, "cert": 6.63658933719184e-05, "factor": 0.0002628444574024276, "lam": 0.0009744603427814258, "lamx": 0.0005331491931452287, "rho": 3.707365003666331, "rhox": 2.028382863439846, "rho6": 3.707365003666331, "rhox6": 2.028382863439846, "tau": 1.5227564404456813, "trC": 0.00710912111001857, "j": 12, "piL": 0.0078031948291345694, "dL": 1, "prot": 2.168404344971009e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 0.11098409217448295, "held": 0.2416546517155907, "ident": 0.005587703493053023}, "trunc": {"value": 0.0012188032083594437, "held": 0.0012265792583976702, "ident": 0.00011984891947650501, "drift": 0.013824642263070171}}, "16": {"iid": {"value": 0.055492046087241474, "held": 0.12082732585779535, "ident": 0.0027938517465265116}, "trunc": {"value": 0.000367522099680003, "held": 0.0003134737215746938, "ident": 3.372329370921678e-05, "drift": 0.007583119435488732}}, "32": {"iid": {"value": 0.027746023043620737, "held": 0.060413662928897674, "ident": 0.0013969258732632558}, "trunc": {"value": 3.306117971960883e-05, "held": 2.986830602219712e-05, "ident": 2.4912366573239853e-06, "drift": 0.0021178095886303493}}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.5735471248626709, "res": {"16": {"value": 0.0007045563693170314, "held": 0.0017781585723163898, "ident": 2.442613415173389e-05, "rse": 0.03869075282023586, "raw": 0.0007217512462185671, "cert": 0.0004963770818535482, "factor": 0.0011830641921189548, "lam": 0.00388440413450805, "lamx": 0.0012589460002344578, "rho": 3.2833418172777225, "rhox": 1.064140059872485, "rho6": 3.2833418172777225, "rhox6": 1.064140059872485, "tau": 1.432645775936179, "trC": 0.014411447520974608, "j": 4, "piL": 0.01572489488691444, "dL": 1, "prot": 6.071532165918825e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6640372276306152, "res": {"8": {"value": 0.0023949732742602876, "held": 0.005839910281678932, "ident": 9.098940606463372e-05, "rse": 0.040189566183242445, "raw": 0.0023232470662021038, "cert": 0.0018954990537123218, "factor": 0.003461063594658386, "lam": 0.021486137338056537, "lamx": 0.003287165631521199, "rho": 6.207957973155146, "rhox": 0.9497559179768984, "rho6": 6.207957973155146, "rhox6": 0.9497559179768984, "tau": 1.2977657654543993, "trC": 0.020257457549079323, "j": 1, "piL": 0.02262052277937445, "dL": 1, "prot": 1.3010426069826053e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.9127578735351562, "res": {"8": {"value": 0.5147245133440451, "value_se": 0.0033202388571656172, "held": 0.2659400485072274, "ident": 0.01527890356956647, "drift_rms": 3.097983719040374e-17, "prot": 8.326672684688674e-17, "alloc": [1.0, 2.6823434065642124, 4.317656593435788], "max_support_budget": 8}, "16": {"value": 0.06510841750814382, "value_se": 0.0005654449436630343, "held": 0.04177869122784401, "ident": 0.002225924392205829, "drift_rms": 3.48713453538503e-17, "prot": 6.245004513516506e-17, "alloc": [1.0, 8.494431013455094, 6.5055689865449065], "max_support_budget": 16}, "32": {"value": 0.0015466203102514583, "value_se": 1.1288285000421298e-05, "held": 0.001012754113164303, "ident": 5.103318931465747e-05, "drift_rms": 2.78591228250204e-18, "prot": 5.204170427930421e-18, "alloc": [1.0, 23.407674286506108, 7.592325713493892], "max_support_budget": 32}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7976861000061035, "res": {"8": {"value": 0.0023608245927534493, "held": 0.006066690646367672, "ident": 8.946885057048444e-05, "rse": 0.04206834287561793, "raw": 0.00208617493288753, "cert": 0.08379554585010085, "factor": 0.15300546448087432, "lam": 0.019340596548563908, "lamx": 0.0043908580968773005, "rho": 0.12640461315668552, "rhox": 0.028697393990305214, "rho6": 0.12640461315668552, "rhox6": 0.028697393990305214, "tau": 0.028865559430804648, "trC": 0.020257457549079337, "j": null, "piL": 1.0, "dL": 2, "prot": 9.432558900623889e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.0009207942035450658, "held": 0.0023763025347084826, "ident": 3.4342131961025905e-05, "rse": 0.03475068348022969, "raw": 0.0008356089630942849, "cert": 0.030782037251057454, "factor": 0.05620608899297424, "lam": 0.004694313504383247, "lamx": 0.0008520746126375363, "rho": 0.0835196610988186, "rhox": 0.015159827483176166, "rho6": 0.0835196610988186, "rhox6": 0.015159827483176166, "tau": 0.030161917555197912, "trC": 0.020257457549079337, "j": null, "piL": 1.0, "dL": 2, "prot": 6.288372600415926e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.00022169647012569528, "held": 0.0005783427942654423, "ident": 8.303063659076208e-06, "rse": 0.027777536913119332, "raw": 0.00022221346060630312, "cert": 0.009576633811440097, "factor": 0.017486338797814208, "lam": 0.0008611997231545774, "lamx": 0.00030630810560697557, "rho": 0.0492498591679024, "rhox": 0.017516994789398915, "rho6": 0.0492498591679024, "rhox6": 0.017516994789398915, "tau": 0.023439834532690447, "trC": 0.020257457549079337, "j": null, "piL": 1.0, "dL": 2, "prot": 3.903127820947816e-18, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3188440799713135, "res": {"32": {"value": 0.0379436063433537, "held": 0.03324265141345416, "ident": 0.0002615005868679046, "rse": 0.02852762873174981, "raw": 0.03608056050549729, "cert": 0.022918284303039896, "factor": 0.0027993181624704436, "lam": 0.010072962610683123, "lamx": 0.0035162593971316564, "rho": 3.5983628962681293, "rhox": 1.2561128078519308, "rho6": 3.5983628962681293, "rhox6": 1.2561128078519308, "tau": 1.6557048091128972, "trC": 0.05642057341825836, "j": 16, "piL": 0.06036029787826894, "dL": 1, "prot": 1.3877787807814457e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.4922521114349365, "res": {"16": {"value": 0.30502679215172324, "held": 0.24859964774296078, "ident": 0.002818821079977481, "rse": 0.04095233591676131, "raw": 0.3184031333236442, "cert": 0.21796697325526554, "factor": 0.01687422198439246, "lam": 0.10844375230168965, "lamx": 0.010380656563274603, "rho": 6.426592728363592, "rhox": 0.6151783811352027, "rho6": 6.426592728363592, "rhox6": 0.6151783811352027, "tau": 1.4226583499049141, "trC": 0.11742028641300617, "j": 8, "piL": 0.13288449812709063, "dL": 1, "prot": 5.551115123125783e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 5.29776991457242, "held": 4.967079560312485, "ident": 0.08254664386795019}, "trunc": {"value": 0.2541287581358555, "held": 0.23113871511789663, "ident": 0.00881483291893147, "drift": 0.12680893063583387}}, "16": {"iid": {"value": 2.64888495728621, "held": 2.4835397801562427, "ident": 0.04127332193397509}, "trunc": {"value": 0.06457343357274337, "held": 0.059655562875211364, "ident": 0.0015570357256572249, "drift": 0.05611760897438537}}, "32": {"iid": {"value": 1.324442478643105, "held": 1.2417698900781213, "ident": 0.020636660966987547}, "trunc": {"value": 0.004133858556216542, "held": 0.004274825364867311, "ident": 9.729771003249104e-05, "drift": 0.013249971759487897}}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.6091365814208984, "res": {"8": {"value": 2.0520234727872255, "held": 1.8419615646912235, "ident": 0.021923227452492713, "rse": 0.051132050107645335, "raw": 2.063348541902326, "cert": 1.654232370773734, "factor": 0.06566705027909049, "lam": 0.28062712509687976, "lamx": 0.1038475342126441, "rho": 4.2734845543418025, "rhox": 1.581425292765296, "rho6": 4.2734845543418025, "rhox6": 1.581425292765296, "tau": 1.154919822400987, "trC": 0.2890714132978095, "j": 2, "piL": 0.35178776935227046, "dL": 1, "prot": 3.608224830031759e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.6882901191711426, "res": {"8": {"value": 2.2945925545919854, "held": 2.2111537768503373, "ident": 0.027100344174165642, "rse": 0.04538193345461458, "raw": 2.19933086156061, "cert": 4.61147917564054, "factor": 0.15300546448087432, "lam": 0.21911179173822845, "lamx": 0.047825466906150096, "rho": 1.432052067431993, "rhox": 0.312573587279481, "rho6": 1.432052067431993, "rhox6": 0.312573587279481, "tau": 0.504597641307942, "trC": 0.35101255350255745, "j": null, "piL": 1.0, "dL": 2, "prot": 2.740863092043355e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 0.6752583719178983, "held": 0.6372667350640016, "ident": 0.00785489015584569, "rse": 0.038331030807500006, "raw": 0.6543459162340706, "cert": 1.6940127583985658, "factor": 0.05620608899297424, "lam": 0.04513853117889351, "lamx": 0.013461194208679101, "rho": 0.8030897005578136, "rhox": 0.23949708029608233, "rho6": 0.8030897005578136, "rhox6": 0.23949708029608233, "tau": 0.39813843112328945, "trC": 0.35101255350255745, "j": null, "piL": 1.0, "dL": 2, "prot": 1.93421667571414e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 0.1288654753778073, "held": 0.1214860711108047, "ident": 0.0014823673584067277, "rse": 0.0318355293935863, "raw": 0.12430842425664873, "cert": 0.5270261915017761, "factor": 0.017486338797814208, "lam": 0.008391624296462456, "lamx": 0.003918621978573854, "rho": 0.4798960144539467, "rhox": 0.22409619439969225, "rho6": 0.4798960144539467, "rhox6": 0.22409619439969225, "tau": 0.24150954848475836, "trC": 0.35101255350255745, "j": null, "piL": 1.0, "dL": 2, "prot": 1.3964523981613297e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7813668251037598, "res": {"8": {"value": 0.0013807759322241693, "value_se": 8.922905259870114e-06, "held": 0.003538775500219807, "ident": 4.726017539509781e-05, "drift_rms": 4.021569153282995e-18, "prot": 7.806255641895632e-18, "alloc": [1.0, 5.280535428469922, 1.7194645715300783], "max_support_budget": 8}, "16": {"value": 0.0003209920350398884, "value_se": 1.7943910482972853e-06, "held": 0.0007643563214530374, "ident": 9.980328036651539e-06, "drift_rms": 2.1590569995698745e-18, "prot": 3.903127820947816e-18, "alloc": [1.0, 11.870859073498394, 3.1291409265016044], "max_support_budget": 16}, "32": {"value": 3.213680128170078e-05, "value_se": 1.98930362012729e-07, "held": 7.950912680098437e-05, "ident": 1.0542620611563154e-06, "drift_rms": 6.35328358113008e-19, "prot": 1.1926223897340549e-18, "alloc": [1.0, 25.620042114020144, 5.379957885979857], "max_support_budget": 32}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.5798995494842529, "res": {"8": {"value": 0.9693326392142845, "value_se": 0.008080966302988065, "held": 0.8280941215796799, "ident": 0.010418953717103396, "drift_rms": 0.060978653029951285, "prot": 0.1468838717633804, "alloc": null, "max_support_budget": 0}, "16": {"value": 0.1613532771111156, "value_se": 0.0010458483451058255, "held": 0.13498357975444703, "ident": 0.0013489908738404115, "drift_rms": 0.014342680991785775, "prot": 0.05108717846641074, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.01156018639325006, "value_se": 6.504696451941131e-05, "held": 0.010241950753649899, "ident": 7.313763821612726e-05, "drift_rms": 0.0038634516548084518, "prot": 0.010957285136897128, "alloc": null, "max_support_budget": 0}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.3698606491088867, "res": {"32": {"value": 0.5929520978783867, "held": 0.5613659026684821, "ident": 0.003246688454071791, "rse": 0.03300927612335276, "raw": 0.6373209886572121, "cert": 0.41154121687286016, "factor": 0.010287129714793482, "lam": 0.02519390706849821, "lamx": 0.01417588512418186, "rho": 2.4490706122105106, "rhox": 1.3780214226127745, "rho6": 2.4490706122105106, "rhox6": 1.3780214226127745, "tau": 1.488968970893709, "trC": 0.2119633394077989, "j": 14, "piL": 0.24174754829764683, "dL": 2, "prot": 4.163336342344337e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.8427538871765137, "res": {"8": {"value": 1.0101180878415073, "value_se": 0.00862767779558639, "held": 0.8477757010075049, "ident": 0.011148976526453015, "drift_rms": 5.0350152313997006e-17, "prot": 1.1102230246251565e-16, "alloc": [1.0, 4.748865226959089, 2.2511347730409113], "max_support_budget": 8}, "16": {"value": 0.1625933705264107, "value_se": 0.0010205037350121528, "held": 0.1339896309102749, "ident": 0.0013561165135428418, "drift_rms": 1.5355802380224918e-17, "prot": 3.122502256758253e-17, "alloc": [1.0, 10.994650202082669, 4.005349797917331], "max_support_budget": 16}, "32": {"value": 0.012725745362199649, "value_se": 7.831583287009575e-05, "held": 0.011164818069945992, "ident": 8.377774475554884e-05, "drift_rms": 8.241282380909863e-18, "prot": 1.734723475976807e-17, "alloc": [1.0, 24.839799381081974, 6.160200618918023], "max_support_budget": 32}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 8.897471797550605, "held": 8.484188528472881, "ident": 0.11878121743134665}, "trunc": {"value": 1.6717463112021695, "held": 1.4683914614653888, "ident": 0.04338870299234579, "drift": 0.11890731547949414}}, "16": {"iid": {"value": 4.448735898775302, "held": 4.2420942642364405, "ident": 0.059390608715673324}, "trunc": {"value": 0.3787385836637363, "held": 0.33974805588928175, "ident": 0.0049223120009858, "drift": 0.024082273085551862}}, "32": {"iid": {"value": 2.224367949387651, "held": 2.1210471321182203, "ident": 0.029695304357836662}, "trunc": {"value": 0.06172507016291333, "held": 0.05977630724059264, "ident": 0.0003810437480995019, "drift": 0.016985615687393263}}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7292234897613525, "res": {"8": {"value": 14.434677982296982, "held": 13.795849445215502, "ident": 0.18240242037628854, "rse": 0.0784324259554422, "raw": 17.2873192628073, "cert": 10.110988757344082, "factor": 0.15300546448087432, "lam": 0.8549287333329046, "lamx": 0.1676482103863644, "rho": 5.587569935711484, "rhox": 1.0957008035965958, "rho6": 5.587569935711484, "rhox6": 1.0957008035965958, "tau": 1.3420056034424945, "trC": 0.8883197667313278, "j": null, "piL": 1.0, "dL": 2, "prot": 2.636779683484747e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 5.166999476769595, "held": 4.93062520533017, "ident": 0.06668579543943198, "rse": 0.05455686950928241, "raw": 5.569089769727283, "cert": 3.7142407680039478, "factor": 0.05620608899297424, "lam": 0.22141131453927498, "lamx": 0.10458741269097885, "rho": 3.9392763045112673, "rhox": 1.8607843841269986, "rho6": 3.9392763045112673, "rhox6": 1.8607843841269986, "tau": 1.3356130171746319, "trC": 0.8883197667313278, "j": null, "piL": 1.0, "dL": 2, "prot": 1.942890293094024e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 1.0354583805899553, "held": 0.9834232343587858, "ident": 0.013627099656676434, "rse": 0.03725890505709922, "raw": 1.1063825213782192, "cert": 1.155541572267895, "factor": 0.017486338797814208, "lam": 0.03575403588882995, "lamx": 0.007139713266015529, "rho": 2.044683927392463, "rhox": 0.4083023524002631, "rho6": 2.044683927392463, "rhox6": 0.4083023524002631, "tau": 0.877273917345895, "trC": 0.8883197667313278, "j": null, "piL": 1.0, "dL": 2, "prot": 9.71445146547012e-17, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7291452884674072, "res": {"8": {"value": 12.767664555759202, "held": 12.19884739142674, "ident": 0.17943080740976136, "rse": 0.060017230067069334, "raw": 11.181785066076436, "cert": 10.110988757344082, "factor": 0.15300546448087432, "lam": 0.5609777653919865, "lamx": 0.2513536098860724, "rho": 3.6663903952404833, "rhox": 1.6427753788982589, "rho6": 3.6663903952404833, "rhox6": 1.6427753788982589, "tau": 1.320142290202928, "trC": 0.8883197667313278, "j": 0, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.5513148307800293, "res": {"8": {"value": 7.361869474504024, "value_se": 0.08781231868668057, "held": 6.983672308858328, "ident": 0.07527352283228994, "drift_rms": 0.1738804328250314, "prot": 0.6013290723564038, "alloc": null, "max_support_budget": 0}, "16": {"value": 2.5456219194004235, "value_se": 0.02515378337887365, "held": 2.4212956231335254, "ident": 0.016491456334793996, "drift_rms": 0.07836434153321362, "prot": 0.21741342444620584, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.26092582932354014, "value_se": 0.0018244900608627961, "held": 0.24908201475805175, "ident": 0.0009832799033770183, "drift_rms": 0.015223195064879525, "prot": 0.032184071183590776, "alloc": null, "max_support_budget": 0}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.841853141784668, "res": {"16": {"value": 4.833465566585776, "held": 4.579931736764405, "ident": 0.05427001385149037, "rse": 0.05013659534942189, "raw": 4.97375565356255, "cert": 3.339429150936173, "factor": 0.054298288234966866, "lam": 0.21466748711235448, "lamx": 0.02019440667609518, "rho": 3.9534853508349364, "rhox": 0.37191608303943624, "rho6": 3.9534853508349364, "rhox6": 0.37191608303943624, "tau": 1.3964897708101343, "trC": 0.7157082691173351, "j": 2, "piL": 0.8008997514657613, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.48635053634643555, "res": {"32": {"value": 1.0584607822800118, "held": 0.8151447261540179, "ident": 0.012586236359527875, "rse": 0.02992765573806169, "raw": 1.0219557256717848, "cert": 0.6107157781615834, "factor": 0.015862837160709884, "lam": 0.04380732024421973, "lamx": 0.016197002743428786, "rho": 2.7616320964779604, "rhox": 1.0210659404325593, "rho6": 2.7616320964779604, "rhox6": 1.0210659404325593, "tau": 1.7241386606872808, "trC": 0.46019598670857254, "j": 10, "piL": 0.5056279344976276, "dL": 2, "prot": 1.1102230246251565e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "varopt", "split": "none", "rounds": 60, "N": 64, "sec": 0.39484500885009766, "res": {"8": {"value": 9.328261147300964, "value_se": 0.0486932288967988, "held": 7.023472655916436, "ident": 0.09142143580328058, "drift_rms": 0.12539883951187883, "prot": 0.42263187099494093, "alloc": null, "max_support_budget": 0}, "16": {"value": 2.782555033760942, "value_se": 0.018945030470436757, "held": 2.1418862974961757, "ident": 0.029204615456710332, "drift_rms": 0.08153508360434605, "prot": 0.23441037715193144, "alloc": null, "max_support_budget": 0}, "32": {"value": 0.43051584319368913, "value_se": 0.002414317299334981, "held": 0.3218729667587968, "ident": 0.0035801910310988053, "drift_rms": 0.0311707736752345, "prot": 0.08014821497952251, "alloc": null, "max_support_budget": 0}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "exact", "split": "none", "rounds": 60, "N": 64, "sec": 0.0, "res": {"8": {"iid": {"value": 12.624874297228867, "held": 9.471121176944969, "ident": 0.12082992094669502}, "trunc": {"value": 10.005385592067187, "held": 8.003674533596584, "ident": 0.05447714563027526, "drift": 0.1024311800089497}}, "16": {"iid": {"value": 6.312437148614434, "held": 4.7355605884724845, "ident": 0.06041496047334751}, "trunc": {"value": 2.2671062451042134, "held": 1.528993401764101, "ident": 0.012440981913163, "drift": 0.04402262415652344}}, "32": {"iid": {"value": 3.156218574307217, "held": 2.3677802942362423, "ident": 0.030207480236673755}, "trunc": {"value": 0.33410160589809657, "held": 0.2642994975342619, "ident": 0.0013896040978149666, "drift": 0.01841004714947541}}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7019097805023193, "res": {"8": {"value": 22.212748689486293, "held": 16.348536137696954, "ident": 0.2090669728804751, "rse": 0.04358548950392242, "raw": 24.258660609390233, "cert": 15.017157877066104, "factor": 0.15300546448087432, "lam": 1.3977698566117063, "lamx": 0.12953296229849978, "rho": 9.135424419997937, "rhox": 0.846590432165195, "rho6": 9.135424419997937, "rhox6": 0.846590432165195, "tau": 1.4596447310763958, "trC": 0.9361195722731291, "j": 0, "piL": 1.0, "dL": 2, "prot": 3.3306690738754696e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.9466323852539062, "res": {"8": {"value": 8.507859038599184, "value_se": 0.11803104385453841, "held": 8.042540753383665, "ident": 0.09289042182203879, "drift_rms": 8.013973042264849e-17, "prot": 2.498001805406602e-16, "alloc": [1.0, 5.119947120832358, 1.8800528791676414], "max_support_budget": 8}, "16": {"value": 2.953371045808884, "value_se": 0.0321729445013038, "held": 2.7772979052499784, "ident": 0.01988494688459006, "drift_rms": 4.1431826144655244e-17, "prot": 1.249000902703301e-16, "alloc": [1.0, 11.519331141083939, 3.480668858916062], "max_support_budget": 16}, "32": {"value": 0.42250641381712717, "value_se": 0.0036003914823503373, "held": 0.38296088191072836, "ident": 0.0012823617725620275, "drift_rms": 1.515294857821128e-17, "prot": 2.7755575615628914e-17, "alloc": [1.0, 25.315494742545418, 5.684505257454582], "max_support_budget": 32}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "flight", "split": "full", "rounds": 60, "N": 64, "sec": 0.7634181976318359, "res": {"8": {"value": 20.779210187239958, "held": 15.374624187294982, "ident": 0.20732978012018824, "rse": 0.04196298049241368, "raw": 21.818013166535724, "cert": 15.017157877066104, "factor": 0.15300546448087432, "lam": 1.6434182370255588, "lamx": 0.06328916247380481, "rho": 10.74091204913133, "rhox": 0.4136398833109386, "rho6": 10.74091204913133, "rhox6": 0.4136398833109386, "tau": 1.4475161570387047, "trC": 0.9361195722731291, "j": null, "piL": 1.0, "dL": 2, "prot": 4.440892098500626e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "16": {"value": 8.55027756211432, "held": 6.346551089650498, "ident": 0.08346596780861651, "rse": 0.030155361574757115, "raw": 8.330572544629522, "cert": 5.516506975248773, "factor": 0.05620608899297424, "lam": 0.38286817690322095, "lamx": 0.05414211158555332, "rho": 6.811862980736473, "rhox": 0.9632784019596362, "rho6": 6.811862980736473, "rhox6": 0.9632784019596362, "tau": 1.586334397063927, "trC": 0.9361195722731291, "j": null, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}, "32": {"value": 2.554681742236509, "held": 1.8803870718831455, "ident": 0.0247128667714605, "rse": 0.026551239586693014, "raw": 2.5746967098467657, "cert": 1.7162466145218405, "factor": 0.017486338797814208, "lam": 0.05500299321810483, "lamx": 0.03091923745753463, "rho": 3.1454836746603703, "rhox": 1.7681938921027618, "rho6": 3.1454836746603703, "rhox6": 1.7681938921027618, "tau": 1.5097078518090765, "trC": 0.9361195722731291, "j": null, "piL": 1.0, "dL": 2, "prot": 1.8041124150158794e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "flight", "split": "heavy", "rounds": 60, "N": 64, "sec": 0.7097439765930176, "res": {"16": {"value": 8.408818655246915, "held": 6.188920536210395, "ident": 0.08071502497819616, "rse": 0.030025197272296675, "raw": 8.222730558804207, "cert": 5.516506975248773, "factor": 0.05620608899297424, "lam": 0.2226608740799797, "lamx": 0.07390934380819601, "rho": 3.961508051339639, "rhox": 1.3149704085874874, "rho6": 3.961508051339639, "rhox6": 1.3149704085874874, "tau": 1.5340506297893601, "trC": 0.9361195722731291, "j": 0, "piL": 1.0, "dL": 2, "prot": 2.498001805406602e-16, "n_paths": 64, "n_fail": 0, "cert_max": null, "cert_q95": null, "frac_cert_le_102": null}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "strat", "split": "none", "rounds": 60, "N": 64, "sec": 0.7209174633026123, "res": {"8": {"value": 11.56514118777369, "value_se": 0.061781769323375514, "held": 8.590735956444, "ident": 0.11305905347357051, "drift_rms": 1.41794152381044e-16, "prot": 2.7755575615628914e-16, "alloc": [1.0, 6.0, 1.0], "max_support_budget": 8}, "16": {"value": 3.167103603602472, "value_se": 0.020871122766511516, "held": 2.3582412124096286, "ident": 0.03303192772781088, "drift_rms": 1.1917242533012466e-16, "prot": 2.7755575615628914e-16, "alloc": [1.0, 13.624183779684742, 1.3758162203152595], "max_support_budget": 16}, "32": {"value": 0.4387736021123192, "value_se": 0.0024015573819862798, "held": 0.32003432003358645, "ident": 0.0037288706166527566, "drift_rms": 4.835558803118954e-17, "prot": 8.326672684688674e-17, "alloc": [1.0, 28.051978267538694, 2.9480217324613056], "max_support_budget": 32}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 116.55913090705872, "res": {"8": {"value": 12.402698600528186, "held": 9.232002889794718, "ident": 0.11908171009160039, "rse": 0.026341724796106032, "raw": 11.843700631252407, "cert": 15.017157877066104, "factor": 0.15300546448087432, "lam": 0.3152934328387059, "lamx": 0.05088059246612826, "rho": 2.060667793195828, "rhox": 0.33254101504648115, "rho6": 2.060667793195828, "rhox6": 0.33254101504648115, "tau": 0.8313938270974232, "trC": 0.9361195722731291, "j": 0, "piL": 1.0, "dL": 2, "prot": 2.7755575615628914e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.9666770129933923, "cert_q95": 0.9296607859452274, "frac_cert_le_102": 1.0}}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "method": "thm1", "split": "heavy", "rounds": 60, "N": 64, "sec": 113.36258316040039, "res": {"16": {"value": 4.133744826825543, "held": 3.050258825127665, "ident": 0.03917797391937368, "rse": 0.015988193142946867, "raw": 4.152779604627305, "cert": 5.516506975248773, "factor": 0.05620608899297424, "lam": 0.057033583145749356, "lamx": 0.013955474888174807, "rho": 1.0147225001347906, "rhox": 0.24829115738544344, "rho6": 1.0147225001347906, "rhox6": 0.24829115738544344, "tau": 0.7446072844692994, "trC": 0.9361195722731291, "j": 0, "piL": 1.0, "dL": 2, "prot": 2.220446049250313e-16, "n_paths": 64, "n_fail": 0, "cert_max": 0.939589347094469, "cert_q95": 0.8800633843075754, "frac_cert_le_102": 1.0}}}


==> anc/experiments/protected_sampling/results/e6_main.log <==
1/528 thm1 heavy row 0 31s (elapsed 31s)
2/528 thm1 heavy row 0 80s (elapsed 80s)
3/528 thm1 heavy row 1 85s (elapsed 85s)
4/528 thm1 heavy row 0 98s (elapsed 98s)
5/528 thm1 full row 0 102s (elapsed 102s)
6/528 thm1 heavy row 1 107s (elapsed 107s)
7/528 thm1 full row 1 108s (elapsed 108s)
8/528 thm1 heavy row 1 111s (elapsed 111s)
9/528 thm1 heavy row 2 47s (elapsed 145s)
10/528 thm1 full row 2 119s (elapsed 150s)
11/528 thm1 heavy row 3 50s (elapsed 161s)
12/528 thm1 heavy row 2 79s (elapsed 164s)
13/528 thm1 heavy row 3 81s (elapsed 189s)
14/528 thm1 heavy row 2 117s (elapsed 197s)
15/528 thm1 heavy row 4 47s (elapsed 211s)
16/528 thm1 heavy row 3 107s (elapsed 214s)
17/528 thm1 full row 3 114s (elapsed 216s)
18/528 thm1 heavy row 4 83s (elapsed 244s)
19/528 thm1 heavy row 4 107s (elapsed 257s)
20/528 thm1 full row 4 117s (elapsed 262s)
21/528 thm1 heavy row 5 75s (elapsed 289s)
22/528 thm1 full row 5 116s (elapsed 305s)
23/528 thm1 heavy row 5 98s (elapsed 309s)
24/528 thm1 heavy row 5 114s (elapsed 311s)
25/528 thm1 heavy row 6 50s (elapsed 312s)
26/528 thm1 full row 6 116s (elapsed 332s)
27/528 thm1 heavy row 6 76s (elapsed 334s)
28/528 thm1 heavy row 7 27s (elapsed 338s)
29/528 thm1 heavy row 6 102s (elapsed 346s)
30/528 thm1 heavy row 8 29s (elapsed 367s)
31/528 thm1 heavy row 7 79s (elapsed 388s)
32/528 thm1 full row 7 110s (elapsed 399s)
33/528 thm1 heavy row 7 101s (elapsed 406s)
34/528 thm1 heavy row 8 82s (elapsed 416s)
35/528 thm1 full row 8 117s (elapsed 429s)
36/528 thm1 heavy row 9 38s (elapsed 438s)
37/528 thm1 heavy row 8 112s (elapsed 444s)
38/528 thm1 full row 9 116s (elapsed 462s)
39/528 thm1 heavy row 9 80s (elapsed 468s)
40/528 thm1 heavy row 9 111s (elapsed 478s)
41/528 thm1 heavy row 10 52s (elapsed 490s)
42/528 thm1 full row 10 114s (elapsed 520s)
43/528 thm1 heavy row 10 111s (elapsed 527s)
44/528 thm1 heavy row 10 102s (elapsed 531s)
45/528 thm1 heavy row 11 77s (elapsed 556s)
46/528 thm1 full row 11 115s (elapsed 559s)
47/528 thm1 heavy row 11 108s (elapsed 576s)
48/528 thm1 heavy row 11 116s (elapsed 578s)
49/528 thm1 heavy row 12 54s (elapsed 585s)
50/528 thm1 full row 12 120s (elapsed 610s)
51/528 thm1 heavy row 12 106s (elapsed 632s)
52/528 thm1 heavy row 12 113s (elapsed 633s)
53/528 thm1 heavy row 13 74s (elapsed 653s)
54/528 thm1 heavy row 13 104s (elapsed 663s)
55/528 thm1 full row 13 113s (elapsed 669s)
56/528 thm1 heavy row 13 102s (elapsed 678s)
57/528 thm1 heavy row 14 47s (elapsed 680s)
58/528 thm1 full row 14 161s (elapsed 746s)
59/528 thm1 heavy row 14 147s (elapsed 757s)
60/528 thm1 heavy row 14 128s (elapsed 760s)
61/528 thm1 heavy row 15 97s (elapsed 776s)
62/528 thm1 heavy row 15 122s (elapsed 791s)
63/528 thm1 heavy row 16 35s (elapsed 795s)
64/528 thm1 full row 15 159s (elapsed 812s)
65/528 thm1 heavy row 15 150s (elapsed 813s)
66/528 thm1 heavy row 16 71s (elapsed 828s)
67/528 thm1 full row 16 152s (elapsed 832s)
68/528 thm1 heavy row 16 99s (elapsed 845s)
69/528 thm1 heavy row 17 35s (elapsed 846s)
70/528 thm1 heavy row 17 120s (elapsed 915s)
71/528 thm1 full row 17 147s (elapsed 923s)
72/528 thm1 heavy row 17 141s (elapsed 932s)
73/528 thm1 heavy row 18 96s (elapsed 940s)
74/528 thm1 heavy row 18 121s (elapsed 952s)
75/528 thm1 full row 18 149s (elapsed 963s)
76/528 thm1 heavy row 18 139s (elapsed 967s)
77/528 thm1 heavy row 19 49s (elapsed 980s)
78/528 thm1 full row 19 148s (elapsed 994s)
79/528 thm1 heavy row 19 83s (elapsed 1006s)
80/528 thm1 heavy row 19 93s (elapsed 1008s)
81/528 thm1 heavy row 20 50s (elapsed 1016s)
82/528 thm1 heavy row 20 82s (elapsed 1045s)
83/528 thm1 full row 20 106s (elapsed 1047s)
84/528 thm1 heavy row 21 39s (elapsed 1047s)
85/528 thm1 heavy row 20 104s (elapsed 1057s)
86/528 thm1 full row 21 103s (elapsed 1083s)
87/528 thm1 heavy row 21 87s (elapsed 1093s)
88/528 thm1 heavy row 21 101s (elapsed 1095s)
89/528 thm1 heavy row 22 49s (elapsed 1096s)
90/528 thm1 full row 22 103s (elapsed 1119s)
91/528 thm1 heavy row 22 82s (elapsed 1129s)
92/528 thm1 heavy row 23 51s (elapsed 1146s)
93/528 thm1 heavy row 22 107s (elapsed 1152s)
94/528 thm1 full row 23 107s (elapsed 1164s)
95/528 thm1 heavy row 23 98s (elapsed 1190s)
96/528 thm1 heavy row 23 109s (elapsed 1192s)
97/528 thm1 heavy row 24 50s (elapsed 1196s)
98/528 thm1 full row 24 110s (elapsed 1206s)
99/528 thm1 heavy row 24 89s (elapsed 1218s)
100/528 thm1 heavy row 24 104s (elapsed 1223s)
101/528 thm1 heavy row 26 30s (elapsed 1253s)
102/528 thm1 heavy row 25 64s (elapsed 1256s)
103/528 thm1 full row 25 115s (elapsed 1266s)
104/528 thm1 heavy row 25 109s (elapsed 1273s)
105/528 thm1 heavy row 25 84s (elapsed 1275s)
106/528 thm1 heavy row 26 102s (elapsed 1308s)
107/528 thm1 full row 26 113s (elapsed 1309s)
108/528 thm1 heavy row 26 93s (elapsed 1311s)
109/528 thm1 heavy row 27 38s (elapsed 1311s)
110/528 thm1 heavy row 27 96s (elapsed 1352s)
111/528 thm1 heavy row 27 86s (elapsed 1353s)
112/528 thm1 full row 27 115s (elapsed 1368s)
113/528 thm1 full row 28 117s (elapsed 1392s)
114/528 thm1 heavy row 28 96s (elapsed 1407s)
115/528 thm1 heavy row 28 115s (elapsed 1423s)
116/528 thm1 heavy row 28 119s (elapsed 1426s)
117/528 thm1 full row 29 120s (elapsed 1431s)
118/528 thm1 heavy row 29 71s (elapsed 1438s)
119/528 thm1 heavy row 29 105s (elapsed 1458s)
120/528 thm1 heavy row 30 47s (elapsed 1473s)
121/528 thm1 heavy row 29 124s (elapsed 1476s)
122/528 thm1 heavy row 30 88s (elapsed 1511s)
123/528 thm1 full row 30 124s (elapsed 1516s)
124/528 thm1 heavy row 30 110s (elapsed 1517s)
125/528 thm1 heavy row 31 55s (elapsed 1528s)
126/528 thm1 heavy row 31 94s (elapsed 1552s)
127/528 thm1 full row 31 125s (elapsed 1556s)
128/528 thm1 heavy row 31 118s (elapsed 1557s)
129/528 thm1 heavy row 32 45s (elapsed 1562s)
130/528 thm1 full row 32 120s (elapsed 1595s)
131/528 thm1 heavy row 32 90s (elapsed 1606s)
132/528 thm1 heavy row 33 59s (elapsed 1616s)
133/528 thm1 heavy row 32 106s (elapsed 1617s)
134/528 thm1 full row 33 120s (elapsed 1648s)
135/528 thm1 heavy row 33 95s (elapsed 1651s)
136/528 thm1 heavy row 34 36s (elapsed 1652s)
137/528 thm1 heavy row 33 100s (elapsed 1653s)
138/528 thm1 full row 34 122s (elapsed 1685s)
139/528 thm1 heavy row 34 91s (elapsed 1697s)
140/528 thm1 heavy row 34 116s (elapsed 1711s)
141/528 thm1 heavy row 35 70s (elapsed 1722s)
142/528 thm1 full row 35 125s (elapsed 1743s)
143/528 thm1 heavy row 36 40s (elapsed 1751s)
144/528 thm1 heavy row 35 110s (elapsed 1761s)
145/528 thm1 full row 36 119s (elapsed 1772s)
146/528 thm1 heavy row 35 127s (elapsed 1776s)
147/528 thm1 heavy row 36 87s (elapsed 1784s)
148/528 thm1 heavy row 36 110s (elapsed 1795s)
149/528 thm1 heavy row 37 37s (elapsed 1799s)
150/528 thm1 heavy row 38 36s (elapsed 1831s)
151/528 thm1 heavy row 37 86s (elapsed 1837s)
152/528 thm1 heavy row 37 99s (elapsed 1841s)
153/528 thm1 full row 37 120s (elapsed 1842s)
154/528 thm1 heavy row 38 93s (elapsed 1877s)
155/528 thm1 heavy row 39 52s (elapsed 1893s)
156/528 thm1 heavy row 38 122s (elapsed 1897s)
157/528 thm1 full row 38 126s (elapsed 1897s)
158/528 thm1 full row 39 121s (elapsed 1919s)
159/528 thm1 heavy row 39 102s (elapsed 1939s)
160/528 thm1 heavy row 39 113s (elapsed 1944s)
161/528 thm1 heavy row 40 54s (elapsed 1951s)
162/528 thm1 full row 40 118s (elapsed 1960s)
163/528 thm1 heavy row 40 87s (elapsed 1980s)
164/528 thm1 heavy row 40 106s (elapsed 1983s)
165/528 thm1 heavy row 41 59s (elapsed 2003s)
166/528 thm1 full row 41 113s (elapsed 2011s)
167/528 thm1 heavy row 41 103s (elapsed 2023s)
168/528 thm1 heavy row 41 91s (elapsed 2029s)
169/528 thm1 heavy row 42 66s (elapsed 2048s)
170/528 thm1 heavy row 42 101s (elapsed 2060s)
171/528 thm1 full row 42 112s (elapsed 2062s)
172/528 thm1 heavy row 42 98s (elapsed 2078s)
173/528 thm1 heavy row 43 50s (elapsed 2079s)
174/528 thm1 heavy row 43 85s (elapsed 2108s)
175/528 thm1 heavy row 43 105s (elapsed 2115s)
176/528 thm1 full row 43 115s (elapsed 2118s)
177/528 thm1 heavy row 44 61s (elapsed 2138s)
178/528 thm1 heavy row 44 99s (elapsed 2161s)
179/528 thm1 full row 44 114s (elapsed 2163s)
180/528 thm1 heavy row 45 52s (elapsed 2170s)
181/528 thm1 heavy row 44 115s (elapsed 2175s)
182/528 thm1 full row 45 118s (elapsed 2198s)
183/528 thm1 heavy row 45 88s (elapsed 2203s)
184/528 thm1 heavy row 45 113s (elapsed 2220s)
185/528 thm1 heavy row 46 57s (elapsed 2227s)
186/528 flight full row 0 1s (elapsed 2228s)
187/528 flight heavy row 0 1s (elapsed 2229s)
188/528 flight heavy row 0 1s (elapsed 2229s)
189/528 flight heavy row 0 0s (elapsed 2230s)
190/528 varopt none row 0 1s (elapsed 2230s)
191/528 strat none row 0 1s (elapsed 2231s)
192/528 exact none row 0 0s (elapsed 2231s)
193/528 flight full row 1 1s (elapsed 2232s)
194/528 flight heavy row 1 1s (elapsed 2232s)
195/528 flight heavy row 1 1s (elapsed 2233s)
196/528 flight heavy row 1 0s (elapsed 2233s)
197/528 varopt none row 1 1s (elapsed 2234s)
198/528 strat none row 1 1s (elapsed 2235s)
199/528 exact none row 1 0s (elapsed 2235s)
200/528 flight full row 2 1s (elapsed 2235s)
201/528 flight heavy row 2 1s (elapsed 2236s)
202/528 flight heavy row 2 0s (elapsed 2237s)
203/528 flight heavy row 2 0s (elapsed 2237s)
204/528 varopt none row 2 0s (elapsed 2237s)
205/528 strat none row 2 1s (elapsed 2238s)
206/528 exact none row 2 0s (elapsed 2238s)
207/528 flight full row 3 1s (elapsed 2239s)
208/528 flight heavy row 3 1s (elapsed 2240s)
209/528 flight heavy row 3 1s (elapsed 2240s)
210/528 flight heavy row 3 0s (elapsed 2240s)
211/528 varopt none row 3 0s (elapsed 2241s)
212/528 strat none row 3 1s (elapsed 2242s)
213/528 exact none row 3 0s (elapsed 2242s)
214/528 flight full row 4 1s (elapsed 2243s)
215/528 flight heavy row 4 1s (elapsed 2243s)
216/528 flight heavy row 4 0s (elapsed 2244s)
217/528 flight heavy row 4 0s (elapsed 2244s)
218/528 varopt none row 4 0s (elapsed 2244s)
219/528 strat none row 4 1s (elapsed 2245s)
220/528 exact none row 4 0s (elapsed 2245s)
221/528 flight full row 5 1s (elapsed 2246s)
222/528 flight heavy row 5 1s (elapsed 2246s)
223/528 flight heavy row 5 1s (elapsed 2247s)
224/528 flight heavy row 5 0s (elapsed 2247s)
225/528 varopt none row 5 0s (elapsed 2248s)
226/528 strat none row 5 1s (elapsed 2248s)
227/528 exact none row 5 0s (elapsed 2248s)
228/528 flight full row 6 1s (elapsed 2249s)
229/528 flight heavy row 6 1s (elapsed 2250s)
230/528 flight heavy row 6 0s (elapsed 2250s)
231/528 flight heavy row 6 0s (elapsed 2251s)
232/528 varopt none row 6 0s (elapsed 2251s)
233/528 strat none row 6 1s (elapsed 2252s)
234/528 exact none row 6 0s (elapsed 2252s)
235/528 flight full row 7 1s (elapsed 2253s)
236/528 flight heavy row 7 1s (elapsed 2253s)
237/528 flight heavy row 7 1s (elapsed 2254s)
238/528 flight heavy row 7 0s (elapsed 2254s)
239/528 varopt none row 7 1s (elapsed 2255s)
240/528 strat none row 7 1s (elapsed 2255s)
241/528 exact none row 7 0s (elapsed 2255s)
242/528 flight full row 8 1s (elapsed 2256s)
243/528 flight heavy row 8 1s (elapsed 2257s)
244/528 flight heavy row 8 0s (elapsed 2257s)
245/528 thm1 full row 46 119s (elapsed 2257s)
246/528 flight heavy row 8 0s (elapsed 2258s)
247/528 varopt none row 8 1s (elapsed 2258s)
248/528 exact none row 8 0s (elapsed 2258s)
249/528 strat none row 8 1s (elapsed 2258s)
250/528 flight full row 9 1s (elapsed 2259s)
251/528 flight heavy row 9 1s (elapsed 2259s)
252/528 flight heavy row 9 0s (elapsed 2259s)
253/528 flight heavy row 9 0s (elapsed 2259s)
254/528 varopt none row 9 0s (elapsed 2260s)
255/528 exact none row 9 0s (elapsed 2260s)
256/528 strat none row 9 1s (elapsed 2260s)
257/528 flight full row 10 1s (elapsed 2260s)
258/528 flight heavy row 10 1s (elapsed 2261s)
259/528 flight heavy row 10 1s (elapsed 2261s)
260/528 flight heavy row 10 0s (elapsed 2261s)
261/528 varopt none row 10 0s (elapsed 2261s)
262/528 exact none row 10 0s (elapsed 2261s)
263/528 strat none row 10 1s (elapsed 2262s)
264/528 flight full row 11 1s (elapsed 2262s)
265/528 flight heavy row 11 1s (elapsed 2262s)
266/528 flight heavy row 11 1s (elapsed 2262s)
267/528 flight heavy row 11 0s (elapsed 2263s)
268/528 varopt none row 11 0s (elapsed 2263s)
269/528 exact none row 11 0s (elapsed 2263s)
270/528 strat none row 11 1s (elapsed 2264s)
271/528 flight full row 12 1s (elapsed 2264s)
272/528 flight heavy row 12 1s (elapsed 2264s)
273/528 flight heavy row 12 1s (elapsed 2264s)
274/528 flight heavy row 12 0s (elapsed 2265s)
275/528 varopt none row 12 0s (elapsed 2265s)
276/528 exact none row 12 0s (elapsed 2265s)
277/528 flight full row 13 1s (elapsed 2265s)
278/528 strat none row 12 1s (elapsed 2265s)
279/528 flight heavy row 13 1s (elapsed 2266s)
280/528 flight heavy row 13 1s (elapsed 2266s)
281/528 varopt none row 13 0s (elapsed 2266s)
282/528 flight heavy row 13 0s (elapsed 2267s)
283/528 exact none row 13 0s (elapsed 2267s)
284/528 flight full row 14 1s (elapsed 2267s)
285/528 strat none row 13 1s (elapsed 2267s)
286/528 flight heavy row 14 0s (elapsed 2268s)
287/528 flight heavy row 14 1s (elapsed 2268s)
288/528 flight heavy row 14 0s (elapsed 2268s)
289/528 varopt none row 14 0s (elapsed 2268s)
290/528 exact none row 14 0s (elapsed 2268s)
291/528 strat none row 14 1s (elapsed 2269s)
292/528 flight full row 15 1s (elapsed 2269s)
293/528 flight heavy row 15 1s (elapsed 2269s)
294/528 flight heavy row 15 1s (elapsed 2270s)
295/528 flight heavy row 15 0s (elapsed 2270s)
296/528 varopt none row 15 0s (elapsed 2270s)
297/528 exact none row 15 0s (elapsed 2270s)
298/528 strat none row 15 1s (elapsed 2271s)
299/528 flight full row 16 1s (elapsed 2271s)
300/528 flight heavy row 16 1s (elapsed 2271s)
301/528 flight heavy row 16 0s (elapsed 2272s)
302/528 flight heavy row 16 1s (elapsed 2272s)
303/528 varopt none row 16 0s (elapsed 2272s)
304/528 exact none row 16 0s (elapsed 2272s)
305/528 thm1 heavy row 46 110s (elapsed 2273s)
306/528 flight full row 17 1s (elapsed 2273s)
307/528 strat none row 16 1s (elapsed 2273s)
308/528 flight heavy row 17 0s (elapsed 2273s)
309/528 flight heavy row 17 0s (elapsed 2273s)
310/528 flight heavy row 17 1s (elapsed 2273s)
311/528 exact none row 17 0s (elapsed 2273s)
312/528 varopt none row 17 0s (elapsed 2273s)
313/528 strat none row 17 1s (elapsed 2274s)
314/528 flight heavy row 18 1s (elapsed 2274s)
315/528 flight full row 18 1s (elapsed 2274s)
316/528 flight heavy row 18 1s (elapsed 2274s)
317/528 flight heavy row 18 0s (elapsed 2275s)
318/528 exact none row 18 0s (elapsed 2275s)
319/528 varopt none row 18 0s (elapsed 2275s)
320/528 strat none row 18 1s (elapsed 2275s)
321/528 flight full row 19 1s (elapsed 2275s)
322/528 flight heavy row 19 1s (elapsed 2276s)
323/528 flight heavy row 19 0s (elapsed 2276s)
324/528 flight heavy row 19 1s (elapsed 2276s)
325/528 exact none row 19 0s (elapsed 2276s)
326/528 varopt none row 19 0s (elapsed 2276s)
327/528 strat none row 19 1s (elapsed 2276s)
328/528 flight full row 20 1s (elapsed 2277s)
329/528 flight heavy row 20 1s (elapsed 2277s)
330/528 flight heavy row 20 1s (elapsed 2277s)
331/528 flight heavy row 20 0s (elapsed 2277s)
332/528 exact none row 20 0s (elapsed 2277s)
333/528 varopt none row 20 0s (elapsed 2277s)
334/528 strat none row 20 1s (elapsed 2278s)
335/528 flight full row 21 1s (elapsed 2278s)
336/528 flight heavy row 21 1s (elapsed 2278s)
337/528 flight heavy row 21 0s (elapsed 2278s)
338/528 flight heavy row 21 1s (elapsed 2279s)
339/528 exact none row 21 0s (elapsed 2279s)
340/528 varopt none row 21 0s (elapsed 2279s)
341/528 strat none row 21 1s (elapsed 2279s)
342/528 flight full row 22 1s (elapsed 2279s)
343/528 flight heavy row 22 1s (elapsed 2279s)
344/528 flight heavy row 22 0s (elapsed 2280s)
345/528 varopt none row 22 0s (elapsed 2280s)
346/528 exact none row 22 0s (elapsed 2280s)
347/528 flight heavy row 22 1s (elapsed 2280s)
348/528 flight full row 23 1s (elapsed 2280s)
349/528 flight heavy row 23 1s (elapsed 2280s)
350/528 strat none row 22 1s (elapsed 2280s)
351/528 thm1 heavy row 46 120s (elapsed 2281s)
352/528 flight heavy row 23 0s (elapsed 2281s)
353/528 exact none row 23 0s (elapsed 2281s)
354/528 varopt none row 23 0s (elapsed 2281s)
355/528 flight heavy row 23 1s (elapsed 2281s)
356/528 strat none row 23 1s (elapsed 2281s)
357/528 flight full row 24 1s (elapsed 2281s)
358/528 flight heavy row 24 1s (elapsed 2282s)
359/528 flight heavy row 24 0s (elapsed 2282s)
360/528 exact none row 24 0s (elapsed 2282s)
361/528 varopt none row 24 0s (elapsed 2282s)
362/528 flight heavy row 24 1s (elapsed 2282s)
363/528 strat none row 24 1s (elapsed 2282s)
364/528 flight heavy row 25 1s (elapsed 2282s)
365/528 flight heavy row 25 1s (elapsed 2282s)
366/528 varopt none row 25 0s (elapsed 2283s)
367/528 exact none row 25 0s (elapsed 2283s)
368/528 flight heavy row 25 1s (elapsed 2283s)
369/528 flight full row 25 1s (elapsed 2283s)
370/528 strat none row 25 1s (elapsed 2283s)
371/528 flight heavy row 26 1s (elapsed 2283s)
372/528 flight full row 26 1s (elapsed 2284s)
373/528 flight heavy row 26 0s (elapsed 2284s)
374/528 exact none row 26 0s (elapsed 2284s)
375/528 flight heavy row 26 1s (elapsed 2284s)
376/528 varopt none row 26 0s (elapsed 2284s)
377/528 flight heavy row 27 1s (elapsed 2284s)
378/528 flight full row 27 1s (elapsed 2284s)
379/528 strat none row 26 1s (elapsed 2284s)
380/528 flight heavy row 27 1s (elapsed 2284s)
381/528 exact none row 27 0s (elapsed 2284s)
382/528 flight heavy row 27 0s (elapsed 2285s)
383/528 varopt none row 27 0s (elapsed 2285s)
384/528 flight full row 28 1s (elapsed 2285s)
385/528 strat none row 27 1s (elapsed 2285s)
386/528 flight heavy row 28 1s (elapsed 2285s)
387/528 flight heavy row 28 1s (elapsed 2285s)
388/528 exact none row 28 0s (elapsed 2285s)
389/528 varopt none row 28 0s (elapsed 2286s)
390/528 flight heavy row 28 1s (elapsed 2286s)
391/528 strat none row 28 1s (elapsed 2286s)
392/528 flight full row 29 1s (elapsed 2286s)
393/528 flight heavy row 29 1s (elapsed 2286s)
394/528 flight heavy row 29 1s (elapsed 2286s)
395/528 exact none row 29 0s (elapsed 2286s)
396/528 flight heavy row 29 0s (elapsed 2286s)
397/528 varopt none row 29 0s (elapsed 2287s)
398/528 flight heavy row 30 1s (elapsed 2287s)
399/528 flight full row 30 1s (elapsed 2287s)
400/528 flight heavy row 30 1s (elapsed 2287s)
401/528 thm1 heavy row 47 67s (elapsed 2287s)
402/528 exact none row 30 0s (elapsed 2287s)
403/528 flight heavy row 30 0s (elapsed 2287s)
404/528 strat none row 29 1s (elapsed 2288s)
405/528 varopt none row 30 0s (elapsed 2288s)
406/528 flight heavy row 31 1s (elapsed 2288s)
407/528 flight heavy row 31 0s (elapsed 2288s)
408/528 strat none row 30 1s (elapsed 2288s)
409/528 exact none row 31 0s (elapsed 2288s)
410/528 flight full row 31 1s (elapsed 2288s)
411/528 flight heavy row 31 1s (elapsed 2288s)
412/528 varopt none row 31 1s (elapsed 2289s)
413/528 flight heavy row 32 1s (elapsed 2289s)
414/528 flight heavy row 32 1s (elapsed 2289s)
415/528 flight full row 32 1s (elapsed 2289s)
416/528 exact none row 32 0s (elapsed 2289s)
417/528 flight heavy row 32 0s (elapsed 2289s)
418/528 strat none row 31 1s (elapsed 2289s)
419/528 varopt none row 32 0s (elapsed 2289s)
420/528 flight heavy row 33 1s (elapsed 2289s)
421/528 flight heavy row 33 0s (elapsed 2289s)
422/528 strat none row 32 1s (elapsed 2290s)
423/528 exact none row 33 0s (elapsed 2290s)
424/528 flight heavy row 33 1s (elapsed 2290s)
425/528 flight full row 33 1s (elapsed 2290s)
426/528 varopt none row 33 0s (elapsed 2290s)
427/528 flight heavy row 34 0s (elapsed 2290s)
428/528 strat none row 33 1s (elapsed 2290s)
429/528 flight heavy row 34 1s (elapsed 2290s)
430/528 exact none row 34 0s (elapsed 2290s)
431/528 flight heavy row 34 1s (elapsed 2290s)
432/528 flight full row 34 1s (elapsed 2290s)
433/528 varopt none row 34 1s (elapsed 2291s)
434/528 flight heavy row 35 1s (elapsed 2291s)
435/528 flight full row 35 1s (elapsed 2291s)
436/528 strat none row 34 1s (elapsed 2291s)
437/528 exact none row 35 0s (elapsed 2291s)
438/528 flight heavy row 35 0s (elapsed 2291s)
439/528 flight heavy row 35 1s (elapsed 2291s)
440/528 varopt none row 35 0s (elapsed 2291s)
441/528 flight heavy row 36 0s (elapsed 2292s)
442/528 flight full row 36 1s (elapsed 2292s)
443/528 flight heavy row 36 1s (elapsed 2292s)
444/528 exact none row 36 0s (elapsed 2292s)
445/528 flight heavy row 36 1s (elapsed 2292s)
446/528 strat none row 35 1s (elapsed 2292s)
447/528 varopt none row 36 0s (elapsed 2292s)
448/528 flight heavy row 37 1s (elapsed 2292s)
449/528 flight heavy row 37 1s (elapsed 2292s)
450/528 flight heavy row 37 0s (elapsed 2293s)
451/528 exact none row 37 0s (elapsed 2293s)
452/528 flight full row 37 1s (elapsed 2293s)
453/528 strat none row 36 1s (elapsed 2293s)
454/528 varopt none row 37 0s (elapsed 2293s)
455/528 flight heavy row 38 0s (elapsed 2293s)
456/528 strat none row 37 1s (elapsed 2293s)
457/528 flight heavy row 38 1s (elapsed 2293s)
458/528 exact none row 38 0s (elapsed 2293s)
459/528 flight full row 38 1s (elapsed 2293s)
460/528 flight heavy row 38 1s (elapsed 2293s)
461/528 varopt none row 38 0s (elapsed 2294s)
462/528 flight full row 39 1s (elapsed 2294s)
463/528 flight heavy row 39 1s (elapsed 2294s)
464/528 flight heavy row 39 1s (elapsed 2294s)
465/528 exact none row 39 0s (elapsed 2294s)
466/528 flight heavy row 39 0s (elapsed 2294s)
467/528 strat none row 38 1s (elapsed 2294s)
468/528 varopt none row 39 0s (elapsed 2294s)
469/528 flight heavy row 40 1s (elapsed 2294s)
470/528 flight heavy row 40 0s (elapsed 2295s)
471/528 flight full row 40 1s (elapsed 2295s)
472/528 exact none row 40 0s (elapsed 2295s)
473/528 flight heavy row 40 1s (elapsed 2295s)
474/528 thm1 full row 47 120s (elapsed 2295s)
475/528 strat none row 39 1s (elapsed 2295s)
476/528 varopt none row 40 0s (elapsed 2295s)
477/528 flight full row 41 1s (elapsed 2295s)
478/528 flight heavy row 41 1s (elapsed 2295s)
479/528 exact none row 41 0s (elapsed 2295s)
480/528 flight heavy row 41 0s (elapsed 2295s)
481/528 strat none row 40 1s (elapsed 2295s)
482/528 varopt none row 41 0s (elapsed 2295s)
483/528 flight heavy row 41 1s (elapsed 2296s)
484/528 flight heavy row 42 0s (elapsed 2296s)
485/528 flight heavy row 42 1s (elapsed 2296s)
486/528 exact none row 42 0s (elapsed 2296s)
487/528 flight heavy row 42 1s (elapsed 2296s)
488/528 strat none row 41 1s (elapsed 2296s)
489/528 varopt none row 42 0s (elapsed 2296s)
490/528 flight full row 42 1s (elapsed 2296s)
491/528 flight heavy row 43 0s (elapsed 2296s)
492/528 flight full row 43 1s (elapsed 2297s)
493/528 varopt none row 43 0s (elapsed 2297s)
494/528 exact none row 43 0s (elapsed 2297s)
495/528 flight heavy row 43 1s (elapsed 2297s)
496/528 flight heavy row 43 1s (elapsed 2297s)
497/528 strat none row 42 1s (elapsed 2297s)
498/528 varopt none row 44 0s (elapsed 2297s)
499/528 flight heavy row 44 1s (elapsed 2297s)
500/528 exact none row 44 0s (elapsed 2297s)
501/528 flight heavy row 44 1s (elapsed 2297s)
502/528 flight heavy row 44 1s (elapsed 2297s)
503/528 strat none row 43 1s (elapsed 2297s)
504/528 flight full row 44 1s (elapsed 2297s)
505/528 flight heavy row 45 0s (elapsed 2298s)
506/528 flight heavy row 45 0s (elapsed 2298s)
507/528 exact none row 45 0s (elapsed 2298s)
508/528 flight heavy row 45 1s (elapsed 2298s)
509/528 flight full row 45 1s (elapsed 2298s)
510/528 strat none row 44 1s (elapsed 2298s)
511/528 varopt none row 45 1s (elapsed 2298s)
512/528 flight heavy row 46 0s (elapsed 2298s)
513/528 strat none row 45 1s (elapsed 2298s)
514/528 exact none row 46 0s (elapsed 2298s)
515/528 flight full row 46 1s (elapsed 2298s)
516/528 flight heavy row 46 1s (elapsed 2298s)
517/528 varopt none row 46 1s (elapsed 2298s)
518/528 flight heavy row 46 1s (elapsed 2299s)
519/528 flight heavy row 47 0s (elapsed 2299s)
520/528 varopt none row 47 0s (elapsed 2299s)
521/528 exact none row 47 0s (elapsed 2299s)
522/528 flight heavy row 47 1s (elapsed 2299s)
523/528 strat none row 46 1s (elapsed 2299s)
524/528 flight full row 47 1s (elapsed 2299s)
525/528 flight heavy row 47 1s (elapsed 2299s)
526/528 strat none row 47 1s (elapsed 2300s)
527/528 thm1 heavy row 47 117s (elapsed 2315s)
528/528 thm1 heavy row 47 113s (elapsed 2317s)


==> anc/experiments/protected_sampling/results/e6_summary.json <==
{
 "verdict": {
  "P1": true,
  "P2": true,
  "P3": true,
  "P4": false,
  "P4'": true,
  "P5": true,
  "P6": true,
  "P7": false
 },
 "table": {
  "iid|8|value": [
   10.631975121131934,
   3.427915043154194,
   112.44729318491984
  ],
  "iid|8|held": [
   12.936292223024232,
   3.0683593079011953,
   117.54210125931604
  ],
  "iid|8|ident": [
   15.059209691520739,
   4.072534002944029,
   140.4484544016191
  ],
  "trunc|8|value": [
   0.6293336963249088,
   0.31960123011030883,
   0.9271937544056161
  ],
  "trunc|8|held": [
   0.5211764714539899,
   0.27270209801653594,
   0.9214910322559418
  ],
  "trunc|8|ident": [
   0.7908318950806246,
   0.5089577597989912,
   1.1081421841179417
  ],
  "varopt|8|value": [
   1.0,
   1.0,
   1.0
  ],
  "varopt|8|held": [
   1.0,
   1.0,
   1.0
  ],
  "varopt|8|ident": [
   1.0,
   1.0,
   1.0
  ],
  "strat|8|value": [
   1.139974489743759,
   1.0136189161581095,
   1.5083410191383613
  ],
  "strat|8|held": [
   1.1576212838201818,
   1.019162497580726,
   1.49778257630827
  ],
  "strat|8|ident": [
   1.2141593212393942,
   1.0575807071680108,
   1.55338656176894
  ],
  "thm1_full|8|value": [
   1.8131814793463636,
   1.2663231970630071,
   5.6125430155272005
  ],
  "thm1_full|8|held": [
   1.8230059879800549,
   1.2900901343149425,
   4.5855779542334005
  ],
  "thm1_full|8|ident": [
   2.3491305460137584,
   1.380576489452664,
   6.081633616341335
  ],
  "thm1_heavy|8|value": [
   1.132626671516975,
   1.0922650964734943,
   1.2920890133179515
  ],
  "thm1_heavy|8|held": [
   1.1399639743893712,
   1.081382918551903,
   1.298506955045621
  ],
  "thm1_heavy|8|ident": [
   1.248412615927821,
   1.1539782070660247,
   1.4204600890124315
  ],
  "flight_full|8|value": [
   3.3176404018649555,
   2.222415270777227,
   10.717863537237717
  ],
  "flight_full|8|held": [
   3.0578374712454215,
   2.1253119172111283,
   9.557586714285819
  ],
  "flight_full|8|ident": [
   4.377531609171626,
   2.4275324085828434,
   14.079392094380381
  ],
  "flight_heavy|8|value": [
   1.8188540252195842,
   1.6852757734387285,
   2.1090469773491063
  ],
  "flight_heavy|8|held": [
   1.8473447042961362,
   1.7415286738162141,
   2.028323455624413
  ],
  "flight_heavy|8|ident": [
   2.033942380892074,
   1.8271214931626276,
   2.2876660058976523
  ],
  "iid|16|value": [
   41.85434902919902,
   11.716519384979183,
   923.5195184217619
  ],
  "iid|16|held": [
   41.11168819782159,
   11.331728998759731,
   840.3917105288328
  ],
  "iid|16|ident": [
   42.56526225777486,
   11.735657620640902,
   1152.9588577273353
  ],
  "trunc|16|value": [
   0.827928631944529,
   0.44165237791231793,
   1.192896085872222
  ],
  "trunc|16|held": [
   0.6893438033701719,
   0.42072729038290607,
   1.0448752050446348
  ],
  "trunc|16|ident": [
   1.0188490027596833,
   0.5988129011953841,
   1.3260312721775245
  ],
  "varopt|16|value": [
   1.0,
   1.0,
   1.0
  ],
  "varopt|16|held": [
   1.0,
   1.0,
   1.0
  ],
  "varopt|16|ident": [
   1.0,
   1.0,
   1.0
  ],
  "strat|16|value": [
   1.1590312292385594,
   1.0231650058105668,
   1.5424933549755504
  ],
  "strat|16|held": [
   1.182285353174679,
   1.0407249795807638,
   1.5521131213869073
  ],
  "strat|16|ident": [
   1.214329381433276,
   1.0618885400923168,
   1.6102691955407504
  ],
  "thm1_full|16|value": [
   3.2684927735489184,
   1.675956873321722,
   15.328876115298756
  ],
  "thm1_full|16|held": [
   3.5020217038210486,
   1.8594131281244117,
   14.851238510229038
  ],
  "thm1_full|16|ident": [
   3.759747871475782,
   1.9800526382758972,
   19.97951666238009
  ],
  "thm1_heavy|16|value": [
   1.1503809271144074,
   1.0626040305760374,
   1.290441510078851
  ],
  "thm1_heavy|16|held": [
   1.175771739966972,
   1.0843615457107816,
   1.3528182196690803
  ],
  "thm1_heavy|16|ident": [
   1.2427375926706883,
   1.1608783560448783,
   1.3989834620361024
  ],
  "flight_full|16|value": [
   8.077789457452127,
   3.618625394752267,
   24.116183372440155
  ],
  "flight_full|16|held": [
   8.724918604350144,
   3.8989920751358382,
   20.207990188847322
  ],
  "flight_full|16|ident": [
   9.684641276447962,
   4.260244022989497,
   27.514116344609832
  ],
  "flight_heavy|16|value": [
   2.2649979583520397,
   2.0760561493797525,
   2.6067306588583476
  ],
  "flight_heavy|16|held": [
   2.319581647803025,
   2.0950948766241924,
   2.694792676073884
  ],
  "flight_heavy|16|ident": [
   2.407620962585929,
   2.2276150735596993,
   2.830295077241844
  ],
  "iid|32|value": [
   1163.826995277003,
   86.95494580077829,
   20747.18528244776
  ],
  "iid|32|held": [
   1145.9030234368186,
   85.57879872327837,
   14586.51583534038
  ],
  "iid|32|ident": [
   1929.3967761923182,
   112.20036817928008,
   24839.37477695165
  ],
  "trunc|32|value": [
   0.9236211169256279,
   0.5935512762974281,
   1.1796263374896565
  ],
  "trunc|32|held": [
   0.808479638579122,
   0.48625566302089984,
   1.297133966111684
  ],
  "trunc|32|ident": [
   1.113191526024926,
   0.5837114259975178,
   1.6865222875842394
  ],
  "varopt|32|value": [
   1.0,
   1.0,
   1.0
  ],
  "varopt|32|held": [
   1.0,
   1.0,
   1.0
  ],
  "varopt|32|ident": [
   1.0,
   1.0,
   1.0
  ],
  "strat|32|value": [
   1.3260070206400294,
   1.0715831178326025,
   2.1205944439137054
  ],
  "strat|32|held": [
   1.2802881341159549,
   1.080291102522658,
   2.1479874982167084
  ],
  "strat|32|ident": [
   1.4363037634012654,
   1.1087745661519233,
   2.5321243222177587
  ],
  "thm1_full|32|value": [
   19.739232612203182,
   3.3878723717171932,
   201.87556909719083
  ],
  "thm1_full|32|held": [
   19.80947839234946,
   4.197808891463237,
   182.44638043643008
  ],
  "thm1_full|32|ident": [
   19.151954217792806,
   4.8163658788285035,
   260.610891604761
  ],
  "thm1_heavy|32|value": [
   1.2533581307596315,
   1.1215522155621334,
   1.4294726443160908
  ],
  "thm1_heavy|32|held": [
   1.289680094755607,
   1.1122646709189357,
   1.468323361201132
  ],
  "thm1_heavy|32|ident": [
   1.3816446248885814,
   1.2069231048207099,
   1.5261539613705968
  ],
  "flight_full|32|value": [
   30.785521221774584,
   9.511986927935615,
   141.04611969686098
  ],
  "flight_full|32|held": [
   26.56873717744438,
   10.314384896812372,
   137.33958046666905
  ],
  "flight_full|32|ident": [
   31.524582711577345,
   13.827902363504693,
   197.69294750986458
  ],
  "flight_heavy|32|value": [
   2.9856701835523083,
   2.583823219032113,
   3.4670002308408496
  ],
  "flight_heavy|32|held": [
   3.0823240754845136,
   2.5265354541274485,
   3.594955319401296
  ],
  "flight_heavy|32|ident": [
   3.3615750636108754,
   2.650734892571299,
   3.6932535894740166
  ]
 }
}

==> anc/experiments/protected_sampling/results/e6_summary.txt <==
rows 48, job errors 0
P1 thm1_heavy: value <= cert on 1.000 of cases, median value/cert 0.719
P1 thm1_full: value <= cert on 1.000 of cases, median value/cert 0.100
P2 m=8: heavy < full on 0.875 of rows, median heavy/full 0.679
P2 m=16: heavy < full on 0.917 of rows, median heavy/full 0.388
P2 m=32: heavy < full on 1.000 of rows, median heavy/full 0.082
P3 median flight_heavy/thm1_heavy 1.947 (IQR 1.717..2.236); by m: 8: 1.621, 16: 1.970, 32: 2.371
P4 flight_heavy cross-fit rho > 1 on 0.465; thm1_heavy plug-in rho > 1.05 on 0.854
    thm1_heavy   m= 8 rho plug-in median 2.690 max 19.987 | cross-fit median 0.271 max 5.769
    thm1_heavy   m=16 rho plug-in median 1.935 max 11.981 | cross-fit median 0.448 max 2.744
    thm1_heavy   m=32 rho plug-in median 1.126 max 13.892 | cross-fit median 0.618 max 1.683
    thm1_full    m= 8 rho plug-in median 0.817 max 44.279 | cross-fit median 0.076 max 1.814
    thm1_full    m=16 rho plug-in median 0.332 max 2.172 | cross-fit median 0.089 max 0.720
    thm1_full    m=32 rho plug-in median 0.137 max 0.838 | cross-fit median 0.106 max 0.563
    flight_heavy m= 8 rho plug-in median 5.174 max 121.410 | cross-fit median 0.583 max 3.874
    flight_heavy m=16 rho plug-in median 4.292 max 203.694 | cross-fit median 0.902 max 2.642
    flight_heavy m=32 rho plug-in median 3.530 max 21.794 | cross-fit median 1.284 max 8.036
    flight_full  m= 8 rho plug-in median 1.557 max 19.362 | cross-fit median 0.131 max 1.751
    flight_full  m=16 rho plug-in median 0.943 max 9.219 | cross-fit median 0.154 max 3.663
    flight_full  m=32 rho plug-in median 0.250 max 4.030 | cross-fit median 0.067 max 3.296
P4' flight_heavy tau > 1 on 0.903; thm1_heavy tau <= 1 on 1.000
    thm1_heavy   m= 8 tau median 0.723 max 0.875 | rho (rel 1e-6) plug-in median 2.690, cross-fit median 0.271
    thm1_heavy   m=16 tau median 0.723 max 0.854 | rho (rel 1e-6) plug-in median 1.935, cross-fit median 0.448
    thm1_heavy   m=32 tau median 0.692 max 0.892 | rho (rel 1e-6) plug-in median 1.126, cross-fit median 0.618
    thm1_full    m= 8 tau median 0.225 max 0.850 | rho (rel 1e-6) plug-in median 0.817, cross-fit median 0.076
    thm1_full    m=16 tau median 0.116 max 0.822 | rho (rel 1e-6) plug-in median 0.332, cross-fit median 0.089
    thm1_full    m=32 tau median 0.054 max 0.708 | rho (rel 1e-6) plug-in median 0.137, cross-fit median 0.106
    flight_heavy m= 8 tau median 1.152 max 1.460 | rho (rel 1e-6) plug-in median 5.174, cross-fit median 0.583
    flight_heavy m=16 tau median 1.428 max 1.694 | rho (rel 1e-6) plug-in median 4.292, cross-fit median 0.902
    flight_heavy m=32 tau median 1.613 max 2.096 | rho (rel 1e-6) plug-in median 3.530, cross-fit median 1.284
    flight_full  m= 8 tau median 0.496 max 1.448 | rho (rel 1e-6) plug-in median 1.557, cross-fit median 0.131
    flight_full  m=16 tau median 0.287 max 1.616 | rho (rel 1e-6) plug-in median 0.943, cross-fit median 0.154
    flight_full  m=32 tau median 0.101 max 1.832 | rho (rel 1e-6) plug-in median 0.250, cross-fit median 0.067
P5 m=8: median thm1_heavy/varopt 1.133
P5 m=16: median thm1_heavy/varopt 1.150
P5 m=32: median thm1_heavy/varopt 1.253
P6 m=8: median strat/thm1_heavy 0.948
P6 m=16: median strat/thm1_heavy 0.974
P6 m=32: median strat/thm1_heavy 1.010
P7 max protection error of protected methods 1.55e-15; min drift varopt 6.49e-21, trunc 3.63e-06
VERDICTS P1 holds, P2 holds, P3 holds, P4 FAILS, P4' holds, P5 holds, P6 holds, P7 FAILS

Median error relative to varopt [IQR], value | held-out V' | identity
m= 8 iid          10.632 [3.43, 112.45] | 12.936 [3.07, 117.54] | 15.059 [4.07, 140.45]
m= 8 trunc        0.629 [0.32, 0.93] | 0.521 [0.27, 0.92] | 0.791 [0.51, 1.11]
m= 8 varopt       1.000 [1.00, 1.00] | 1.000 [1.00, 1.00] | 1.000 [1.00, 1.00]
m= 8 strat        1.140 [1.01, 1.51] | 1.158 [1.02, 1.50] | 1.214 [1.06, 1.55]
m= 8 thm1_full    1.813 [1.27, 5.61] | 1.823 [1.29, 4.59] | 2.349 [1.38, 6.08]
m= 8 thm1_heavy   1.133 [1.09, 1.29] | 1.140 [1.08, 1.30] | 1.248 [1.15, 1.42]
m= 8 flight_full  3.318 [2.22, 10.72] | 3.058 [2.13, 9.56] | 4.378 [2.43, 14.08]
m= 8 flight_heavy 1.819 [1.69, 2.11] | 1.847 [1.74, 2.03] | 2.034 [1.83, 2.29]
m=16 iid          41.854 [11.72, 923.52] | 41.112 [11.33, 840.39] | 42.565 [11.74, 1152.96]
m=16 trunc        0.828 [0.44, 1.19] | 0.689 [0.42, 1.04] | 1.019 [0.60, 1.33]
m=16 varopt       1.000 [1.00, 1.00] | 1.000 [1.00, 1.00] | 1.000 [1.00, 1.00]
m=16 strat        1.159 [1.02, 1.54] | 1.182 [1.04, 1.55] | 1.214 [1.06, 1.61]
m=16 thm1_full    3.268 [1.68, 15.33] | 3.502 [1.86, 14.85] | 3.760 [1.98, 19.98]
m=16 thm1_heavy   1.150 [1.06, 1.29] | 1.176 [1.08, 1.35] | 1.243 [1.16, 1.40]
m=16 flight_full  8.078 [3.62, 24.12] | 8.725 [3.90, 20.21] | 9.685 [4.26, 27.51]
m=16 flight_heavy 2.265 [2.08, 2.61] | 2.320 [2.10, 2.69] | 2.408 [2.23, 2.83]
m=32 iid          1163.827 [86.95, 20747.19] | 1145.903 [85.58, 14586.52] | 1929.397 [112.20, 24839.37]
m=32 trunc        0.924 [0.59, 1.18] | 0.808 [0.49, 1.30] | 1.113 [0.58, 1.69]
m=32 varopt       1.000 [1.00, 1.00] | 1.000 [1.00, 1.00] | 1.000 [1.00, 1.00]
m=32 strat        1.326 [1.07, 2.12] | 1.280 [1.08, 2.15] | 1.436 [1.11, 2.53]
m=32 thm1_full    19.739 [3.39, 201.88] | 19.809 [4.20, 182.45] | 19.152 [4.82, 260.61]
m=32 thm1_heavy   1.253 [1.12, 1.43] | 1.290 [1.11, 1.47] | 1.382 [1.21, 1.53]
m=32 flight_full  30.786 [9.51, 141.05] | 26.569 [10.31, 137.34] | 31.525 [13.83, 197.69]
m=32 flight_heavy 2.986 [2.58, 3.47] | 3.082 [2.53, 3.59] | 3.362 [2.65, 3.69]

thm1_heavy   RB RSE median 0.011 max 0.078 | raw/RB median 0.995
thm1_full    RB RSE median 0.010 max 0.056 | raw/RB median 0.952
flight_heavy RB RSE median 0.034 max 0.083 | raw/RB median 1.002
flight_full  RB RSE median 0.042 max 0.222 | raw/RB median 1.002
thm1_heavy   one-step certificate max 1.0004, median share <= 1.02: 1.000
thm1_full    one-step certificate max 0.9848, median share <= 1.02: 1.000
heavy split m=8: j median 2 [0, 6], pi_L median 0.226
heavy split m=16: j median 6 [0, 11], pi_L median 0.133
heavy split m=32: j median 16 [2, 29], pi_L median 0.015
failed paths (counted per (method, m) record): 0


==> anc/experiments/synthetic/README.md <==
# Synthetic sparsification experiments

This directory contains the partition experiments, one-step comparisons, larger protected instance, and comparisons with classical unbiased designs. The GPT-2 attention comparison uses fixed sentences included in `run_designs.py`.

Run commands from this directory with Python 3. Numerical sampling needs NumPy; saved-result plots add Matplotlib. Repeating the GPT-2 experiment additionally needs PyTorch, transformers and a GPT-2 small checkpoint. The numerical drivers use eight CPU processes; a full rerun is substantially slower than plotting the archived JSON results.

## Use the saved results

```sh
python -I make_figures.py --out-dir reproduced partition large gpt2
python -I make_tables.py --out-dir reproduced n1 n2 n3 e3 e4a e4b
```

`results/` contains N1–N3, E2–E4b and the explicitly post hoc diagnostics. The main numerical comparison plot is produced by `../fast_sampling/code/make_fig_numerics.py`, using this `results/` directory; see that experiment's README.

## Repeat the numerical experiments

These drivers write directly into their local `results/` directory. Run them in a separate copy of this directory to retain the archived results.

```sh
python -I run_revision_numerics.py N1
python -I run_revision_numerics.py N2
python -I run_revision_numerics.py N3
python -I run_designs.py E2
python -I run_designs.py E3
python -I run_designs.py E4a
python -I run_designs.py E4b
python -I posthoc_diagnostics.py
```

E4b reads the local checkpoint specified by the `GPT2_DIR` environment variable, or otherwise loads `gpt2` through transformers. Its twenty sentences are embedded in the script; it does not require an external text corpus. The post hoc command regenerates the original N1/N2 samples with the same seeds and computes additional diagnostics; it is not a new preregistered experiment.

Instance seeds are 2027 for N2, 7 for N3, `2024*100 + 10*s + i` for E2 (support size `s`, replicate `i`), 202 for E3, and `3000 + round(100*beta) + i` for E4a. Path and bootstrap seeds are fixed separately in the drivers. N1/N2 use 2,000 paths, N3 uses 3,000, E3/E4a use 1,000, and the selected GPT-2 rows use 600; see the protocols for the exact allocation and reported estimators. Changing the process count can change the seed partition and the Monte Carlo realization.

## Provenance

`provenance/PROTOCOL.md` and `provenance/PROTOCOL_v2.md` retain the original research timeline byte for byte, including the old filenames, figure references and decisions recorded at the time. They are historical records, not instructions to modify the released experiment. Their original contents and recorded hashes are not rewritten for the public directory layout. Use the commands above for the current layout.


==> anc/experiments/synthetic/designs.py <==
"""Exact covariances of classical unbiased fixed-size designs, used to compare
them with the sharp Loewner curve.  All laws below are unbiased (E Q = p) and
keep 1^T Q = 1 on every realization.

  iid       : Q = (1/m) sum of m i.i.d. draws from p           Cov = C_p / m
  varopt    : sequential VarOpt (drop one item at a time with the VarOpt
              threshold rule).  The state after each drop is a subset T with
              weights max(p_i, tau(T)), so the law is computed exactly by a
              dynamic program over subsets.
  lms       : Lahiri-Midzuno-Sen design, P(S) proportional to p(S), with ratio
              weights Q = p_S / p(S).
  systematic: equal-weight design, Q_i = 1/m on a systematic sample with
              inclusion probabilities m p_i (needs max p_i <= 1/m).
"""
from itertools import combinations
from math import comb

import numpy as np


def Cp(p):
    return np.diag(p) - np.outer(p, p)


def h(K, M):
    return (K - M) / (M * (K - 1.0))


def loewner_factor(M2, C):
    """Largest generalized eigenvalue of M2 relative to C on range(C)."""
    w, Q = np.linalg.eigh(C)
    keep = w > 1e-12 * w.max()
    W = Q[:, keep] / np.sqrt(w[keep])
    return float(np.linalg.eigvalsh(W.T @ M2 @ W).max())


# ---------------------------------------------------------------- i.i.d.
def cov_iid(p, m):
    return Cp(p) / m


# ---------------------------------------------------------------- VarOpt
def _tau(wts):
    """Threshold tau with sum_i min(1, w_i/tau) = len(w) - 1 (drop one item)."""
    w = np.sort(np.asarray(wts))
    n = len(w)
    # items with w >= tau are kept surely; find tau by scanning the number of big items
    for nb in range(0, n - 1):
        small = w[:n - nb]
        tau = small.sum() / (len(small) - 1)
        if (nb == 0 or w[n - nb] >= tau) and small[-1] <= tau + 1e-15:
            return tau
    return w[:2].sum()


def varopt_law(p, m):
    """Exact law of sequential VarOpt from k items down to m.  Returns a list of
    (probability, Q) pairs."""
    k = len(p)
    states = {tuple(range(k)): 1.0}
    for size in range(k, m, -1):
        new = {}
        for T, pr in states.items():
            idx = np.array(T)
            wts = _weights(p, idx)
            tau = _tau(wts)
            drop = np.where(wts >= tau - 1e-15, 0.0, 1.0 - wts / tau)
            drop = drop / drop.sum()          # sums to 1 up to rounding
            for j, dj in enumerate(drop):
                if dj <= 0:
                    continue
                T2 = T[:j] + T[j + 1:]
                new[T2] = new.get(T2, 0.0) + pr * dj
        states = new
    law = []
    for T, pr in states.items():
        idx = np.array(T)
        Q = np.zeros(k)
        Q[idx] = _weights(p, idx)
        law.append((pr, Q))
    return law


def _weights(p, idx):
    """Weights max(p_i, tau) on the subset idx, summing to one."""
    q = p[idx]
    order = np.sort(q)[::-1]
    # solve sum max(q_i, t) = 1 for t
    n = len(q)
    for nb in range(0, n):
        rest = order[nb:]
        t = (1.0 - order[:nb].sum()) / len(rest)
        if (nb == 0 or order[nb - 1] >= t) and rest[0] <= t + 1e-15:
            return np.maximum(q, t)
    return q / q.sum()


# ---------------------------------------------------------------- LMS ratio
def lms_law(p, m):
    k = len(p)
    norm = comb(k - 1, m - 1)
    law = []
    for S in combinations(range(k), m):
        idx = np.array(S)
        pS = p[idx].sum()
        Q = np.zeros(k)
        Q[idx] = p[idx] / pS
        law.append((pS / norm, Q))
    return law


# ---------------------------------------------------------------- systematic, equal weights
def systematic_law(p, m, order=None):
    k = len(p)
    pi = m * np.asarray(p)
    assert pi.max() <= 1 + 1e-12, 'equal-weight design needs max p <= 1/m'
    order = np.arange(k) if order is None else np.asarray(order)
    F = np.concatenate([[0.0], np.cumsum(pi[order])])
    # breakpoints of u in [0,1)
    br = sorted(set([0.0] + [float((-f) % 1.0) for f in F] + [1.0]))
    law = []
    for a, b in zip(br[:-1], br[1:]):
        if b - a < 1e-15:
            continue
        u = 0.5 * (a + b)
        sel = np.floor(F[1:] + u) - np.floor(F[:-1] + u)
        S = order[sel > 0.5]
        Q = np.zeros(k)
        Q[S] = 1.0 / m
        law.append((b - a, Q))
    return law


def law_moments(law, p):
    """Second moment E[(Q-p)(Q-p)^T] and mean of a finite law."""
    pr = np.array([w for w, _ in law])
    Qs = np.array([q for _, q in law])
    mean = pr @ Qs
    X = Qs - p
    M2 = (X * pr[:, None]).T @ X
    return M2, mean, pr.sum()


==> anc/experiments/synthetic/figstyle.py <==
"""Shared matplotlib style for all paper figures (Times-compatible STIX fonts,
validated categorical palette, thin recessive axes)."""
import matplotlib as mpl

# categorical slots in fixed order (validated: CVD and normal-vision separation pass)
S1, S2, S3, S4, S5 = '#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4'
INK, MUTED, GRID = '#1b1b1b', '#5f5e5a', '#e7e6e2'
REF = '#1b1b1b'          # reference curve h_{K,M}

TEXTWIDTH_IN = 5.5       # ICLR text width is 5.5 in


def apply():
    mpl.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['STIXGeneral', 'Times New Roman', 'Times', 'DejaVu Serif'],
        'mathtext.fontset': 'stix',
        'font.size': 8, 'axes.titlesize': 8, 'axes.labelsize': 8,
        'xtick.labelsize': 7, 'ytick.labelsize': 7, 'legend.fontsize': 7,
        'axes.spines.top': False, 'axes.spines.right': False,
        'axes.linewidth': 0.6, 'axes.edgecolor': '#3a3a3a',
        'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
        'xtick.minor.width': 0.4, 'ytick.minor.width': 0.4,
        'xtick.major.size': 2.5, 'ytick.major.size': 2.5,
        'xtick.minor.size': 1.5, 'ytick.minor.size': 1.5,
        'xtick.color': '#3a3a3a', 'ytick.color': '#3a3a3a',
        'axes.labelcolor': INK, 'text.color': INK,
        'axes.grid': True, 'grid.color': GRID, 'grid.linewidth': 0.5,
        'grid.linestyle': '-', 'axes.axisbelow': True,
        'legend.frameon': False, 'legend.handlelength': 1.6,
        'legend.borderaxespad': 0.3, 'legend.labelspacing': 0.3,
        'lines.linewidth': 1.3, 'lines.markersize': 4.2,
        'lines.markeredgewidth': 0.7,
        'errorbar.capsize': 1.5,
        'pdf.fonttype': 42, 'ps.fonttype': 42,
        'savefig.bbox': 'tight', 'savefig.pad_inches': 0.015,
        'figure.dpi': 150,
    })


def panel_title(ax, letter, text):
    ax.set_title(r'$\mathbf{(%s)}$ ' % letter + text, loc='left', pad=4)


==> anc/experiments/synthetic/make_figures.py <==
"""Generate the current Figures 4, 5 and 6 from saved results.
Usage: python -I make_figures.py [--out-dir DIR] [partition large gpt2]
The current Figure 2 entry point is ../fast_sampling/code/make_fig_numerics.py.
"""
import json
import os
import sys

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import figstyle as F
from psparse import h

RES = os.path.join(HERE, 'results')
OUT = os.path.abspath(os.path.join(HERE, '..', '..', 'reproduced'))
F.apply()

C_THM1, C_NAIVE, C_FLIGHT, C_VAROPT, C_LMS = F.S1, F.S2, F.S3, F.S4, F.S5
C_IID = '#8a8984'


def load(name):
    return json.load(open(os.path.join(RES, name)))


def curve(ax, K, d, ms, label=r'curve $h_{K,M}$'):
    mm = np.arange(min(ms), max(ms) + 1)
    ax.plot(mm, [h(K, m - d) for m in mm], color=F.REF, lw=1.1, label=label, zorder=2)




# ------------------------------------------------------------------ appendix: partition (N1)
def fig_partition():
    N1 = load('N1.json')
    fig, ax = plt.subplots(figsize=(2.9, 2.0))
    K, d, k = N1['K'], N1['d'], N1['k']
    ms = sorted(int(m) for m in N1['exact'])
    mm = np.arange(d + 1, k)
    ax.plot(mm, [h(K, m - d) for m in mm], color=F.REF, lw=1.1, label=r'worst case $h_{K,M}$')
    ax.plot(ms, [N1['exact'][str(m)]['instance_opt'] for m in ms], color=F.S3, marker='s', ms=4,
            mec='white', mew=0.6, lw=1.0, label=r'instance optimum $\gamma^*$ (block law)')
    ax.plot(ms, [N1['thm1'][str(m)]['trace'] for m in ms], color=C_THM1, marker='o', ms=4.2,
            mec='white', mew=0.6, lw=0, label='Thm. 1 law, trace ratio')
    ax.set_yscale('log')
    ax.set_xlabel(r'budget $m$  ($k=24$, four equal classes)')
    ax.set_ylabel(r'factor vs. $C_{p\mid A}$')
    ax.legend(loc='lower left')
    fig.savefig(os.path.join(OUT, 'fig_partition.pdf'))
    plt.close(fig)


# ------------------------------------------------------------------ appendix: larger instance (E3)
def fig_large():
    E3 = load('E3.json')
    fig, ax = plt.subplots(figsize=(2.9, 2.0))
    K, d = E3['K'], E3['d']
    ms = sorted(int(m) for m in E3['laws']['thm1']['summary'])
    mm = np.arange(min(ms), max(ms) + 1)
    ax.plot(mm, [h(K, m - d) for m in mm], color=F.REF, lw=1.1, label=r'curve $h_{K,M}$')
    for law, col, mk, lab in [('thm1', C_THM1, 'o', 'Thm. 1 law'), ('naive', C_NAIVE, 's', 'single radial')]:
        sm = E3['laws'][law]['summary']
        ax.plot(ms, [sm[str(m)]['trace'] for m in ms], color=col, marker=mk, ms=4.2, mec='white',
                mew=0.6, lw=0, label=lab + ', trace ratio')
    ax.set_yscale('log')
    ax.set_xticks([4, 10, 16, 22, 28])
    ax.set_xlabel(r'budget $m$  ($k=32$, $d=3$)')
    ax.set_ylabel(r'factor vs. $C_{p\mid A}$')
    ax.legend(loc='lower left')
    fig.savefig(os.path.join(OUT, 'fig_large.pdf'))
    plt.close(fig)


# ------------------------------------------------------------------ appendix: GPT-2 rows (E4b)
def fig_gpt2():
    E4b = load('E4b.json')
    rows = E4b['rows']
    fig, axes = plt.subplots(1, 2, figsize=(F.TEXTWIDTH_IN, 1.9), sharey=True)
    for ax, m in zip(axes, [4, 8]):
        k = E4b['k']
        data, labels, cols = [], [], []
        for key, col, lab in [('varopt', C_VAROPT, 'VarOpt'), ('lms', C_LMS, 'ratio design')]:
            for layer in [0, 5, 11]:
                v = [r['exact'][key] for r in rows if r['m'] == m and r['layer'] == layer]
                data.append(v); labels.append('%s\nL%d' % (lab.split()[0], layer)); cols.append(col)
        v = [r['thm1']['crossfit'] for r in rows if r['m'] == m and 'thm1' in r]
        data.append(v); labels.append('Thm. 1\n(48 rows)'); cols.append(C_THM1)
        pos = np.arange(len(data))
        bp = ax.boxplot(data, positions=pos, widths=0.55, patch_artist=True, showfliers=False,
                        medianprops=dict(color=F.INK, lw=0.9), whiskerprops=dict(color=F.MUTED, lw=0.6),
                        capprops=dict(color=F.MUTED, lw=0.6), boxprops=dict(lw=0.6, color=F.MUTED))
        for patch, col in zip(bp['boxes'], cols):
            patch.set_facecolor(col); patch.set_alpha(0.55)
        ax.axhline(1.0, color=F.REF, lw=1.0, zorder=0)
        ax.axhline((k - 1) / (k - m), color=C_IID, lw=0.9, ls=(0, (3, 2)), zorder=0)
        ax.set_xticks(pos)
        ax.set_xticklabels(labels, fontsize=6)
        ax.set_title(r'$m=%d$' % m, loc='left')
        ax.text(len(data) - 0.5, (k - 1) / (k - m), ' i.i.d.', va='bottom', ha='right', fontsize=6, color=F.MUTED)
    axes[0].set_ylabel(r'factor $/\,h_{k,m}$')
    fig.savefig(os.path.join(OUT, 'fig_gpt2.pdf'))
    plt.close(fig)


if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out-dir', default=OUT)
    parser.add_argument('figures', nargs='*', choices=['partition', 'large', 'gpt2'])
    args = parser.parse_args()
    OUT = os.path.abspath(args.out_dir)
    os.makedirs(OUT, exist_ok=True)
    which = args.figures or ['partition', 'large', 'gpt2']
    for w in which:
        {'partition': fig_partition, 'large': fig_large, 'gpt2': fig_gpt2}[w]()
        print('figure', w, 'written')


==> anc/experiments/synthetic/make_tables.py <==
"""Generate the current Tables 4-9 from saved results.
Usage: python -I make_tables.py [--out-dir DIR] [n1 n2 n3 e3 e4a e4b]
Outputs default to reproduced/ at the public archive root.
"""
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, 'results')
OUT = os.path.abspath(os.path.join(HERE, '..', '..', 'reproduced'))


def f(x, nd=4):
    return ('%.' + str(nd) + 'f') % x


def ci(c, nd=4):
    return '[%s, %s]' % (f(c[0], nd), f(c[1], nd))


def n1():
    r = json.load(open(os.path.join(RES, 'N1.json')))
    ph = json.load(open(os.path.join(RES, 'posthoc.json')))['N1']
    rows = []
    for m in sorted(r['exact'], key=int):
        e, t, p = r['exact'][m], r['thm1'][m], ph[m]
        rows.append(' & '.join([m, str(int(m) - r['d']), f(e['worst']), f(e['instance_opt']),
                                f(t['lam']) + ' ' + ci(t['ci']), f(t['trace']),
                                f(p['crossfit'][0]) + ', ' + f(p['crossfit'][1])]) + r' \\')
    body = '\n'.join(rows)
    return (r"""\begin{tabular}{rrrrlrl}
\toprule
$m$ & $M$ & $h_{21,M}$ & $\gamma^*$ (block law) & Thm.~1 law: $\hat\lambda_{\max}$ [90\% boot.] & trace & cross-fit (post hoc) \\
\midrule
""" + body + r"""
\bottomrule
\end{tabular}
""")


def n3():
    r = json.load(open(os.path.join(RES, 'N3.json')))
    rows = []
    for m in sorted(r['h'], key=int):
        cells = [m, f(r['h'][m])]
        for law in ['thm1', 'naive', 'cube']:
            s = r['laws'][law]['summary'][m]
            cells += [f(s['lam']) + ' ' + ci(s['ci']), f(s['trace'])]
        rows.append(' & '.join(cells) + r' \\')
    return (r"""\begin{tabular}{rrlrlrlr}
\toprule
$m$ & $h_{10,M}$ & Thm.~1: $\hat\lambda_{\max}$ & trace & naive: $\hat\lambda_{\max}$ & trace & flight: $\hat\lambda_{\max}$ & trace \\
\midrule
""" + '\n'.join(rows) + r"""
\bottomrule
\end{tabular}
""")


def n2():
    r = json.load(open(os.path.join(RES, 'N2.json')))
    rows = []
    for m in sorted(r['bounds'], key=int):
        b, bl, t = r['bounds'][m], r['block'][m], r['thm1'][m]
        rows.append(' & '.join([m, f(b['lower']), f(b['upper']), f(b['worst']),
                                f(bl['lam']) + ' ' + ci(bl['ci']), f(bl['trace']),
                                f(t['lam']) + ' ' + ci(t['ci']), f(t['trace'])]) + r' \\')
    return (r"""\begin{tabular}{rrrrlrlr}
\toprule
$m$ & lower & upper & $h_{21,M}$ & block: $\hat\lambda_{\max}$ & trace & Thm.~1: $\hat\lambda_{\max}$ & trace \\
\midrule
""" + '\n'.join(rows) + r"""
\bottomrule
\end{tabular}
""")


def print_diagnostics():
    r1 = json.load(open(os.path.join(RES, 'N1.json')))
    r2 = json.load(open(os.path.join(RES, 'N2.json')))
    r3 = json.load(open(os.path.join(RES, 'N3.json')))
    ph = json.load(open(os.path.join(RES, 'posthoc.json')))
    print('N1 cert max', r1['cert_max'], 'n', r1['n_certs'])
    print('N2 cert max', r2['cert_max'], 'n', r2['n_certs'])
    print('N3 thm1 cert max', r3['laws']['thm1']['cert_max'], 'naive cert max', r3['laws']['naive']['cert_max'])
    print('N2 exact block m=4', ph['N2']['block_m4_exact'], 'eigs', ph['N2']['comparator_eigs'])
    print('N3 p', [round(x, 4) for x in r3['p']])
    print('N3 A', r3['A'])


# ---------------------------------------------------------------- protocol v2 tables
def e3():
    r = json.load(open(os.path.join(RES, 'E3.json')))
    rows = []
    for m in sorted(r['laws']['thm1']['summary'], key=int):
        t, n = r['laws']['thm1']['summary'][m], r['laws']['naive']['summary'][m]
        rows.append(' & '.join([m, str(int(m) - r['d']), f(t['h']), f(t['trace']), f(t['crossfit']), f(t['lam']),
                                f(n['trace']), f(n['crossfit'])]) + r' \\')
    return (r"""\begin{tabular}{rrrrrrrr}
\toprule
& & & \multicolumn{3}{c}{Thm.~1 law} & \multicolumn{2}{c}{single radial} \\
\cmidrule(lr){4-6}\cmidrule(lr){7-8}
$m$ & $M$ & $h_{29,M}$ & trace & cross-fit & plug-in & trace & cross-fit \\
\midrule
""" + '\n'.join(rows) + r"""
\bottomrule
\end{tabular}
""")


def e4a():
    import numpy as np
    r = json.load(open(os.path.join(RES, 'E4a.json')))
    betas = sorted(set(x['beta'] for x in r['rows']))
    rows = []
    for b in betas:
        cells = ['%.1f' % b]
        for m in [4, 8]:
            sel = [x for x in r['rows'] if x['beta'] == b and x['m'] == m]
            v = np.median([x['exact']['varopt'] for x in sel])
            l = np.median([x['exact']['lms'] for x in sel])
            t = np.median([x['thm1']['crossfit'] for x in sel if 'thm1' in x])
            cells += [f(v, 2), f(l, 2), f(t, 2)]
        rows.append(' & '.join(cells) + r' \\')
    return (r"""\begin{tabular}{rrrrrrr}
\toprule
& \multicolumn{3}{c}{$m=4$ (i.i.d.\ $1.38$)} & \multicolumn{3}{c}{$m=8$ (i.i.d.\ $2.75$)} \\
\cmidrule(lr){2-4}\cmidrule(lr){5-7}
$\beta$ & VarOpt & ratio & Thm.~1 & VarOpt & ratio & Thm.~1 \\
\midrule
""" + '\n'.join(rows) + r"""
\bottomrule
\end{tabular}
""")


def e4b():
    import numpy as np
    r = json.load(open(os.path.join(RES, 'E4b.json')))
    rows = []
    for layer in [0, 5, 11]:
        cells = [str(layer)]
        for m in [4, 8]:
            sel = [x for x in r['rows'] if x['layer'] == layer and x['m'] == m]
            v = np.array([x['exact']['varopt'] for x in sel])
            l = np.array([x['exact']['lms'] for x in sel])
            cells += [f(np.median(v), 2), '%d\\%%' % round(100 * (v > 1 + 1e-9).mean()), f(np.median(l), 2)]
        rows.append(' & '.join(cells) + r' \\')
    t4 = np.median([x['thm1']['crossfit'] for x in r['rows'] if x['m'] == 4 and 'thm1' in x])
    t8 = np.median([x['thm1']['crossfit'] for x in r['rows'] if x['m'] == 8 and 'thm1' in x])
    rows.append(r'\midrule' + '\n' + ' & '.join(['Thm.~1, 48 rows', '\\multicolumn{3}{c}{%s}' % f(t4, 2), '\\multicolumn{3}{c}{%s}' % f(t8, 2)]) + r' \\')
    return (r"""\begin{tabular}{lrrrrrr}
\toprule
& \multicolumn{3}{c}{$m=4$} & \multicolumn{3}{c}{$m=8$} \\
\cmidrule(lr){2-4}\cmidrule(lr){5-7}
layer & VarOpt & VarOpt$>1$ & ratio & VarOpt & VarOpt$>1$ & ratio \\
\midrule
""" + '\n'.join(rows) + r"""
\bottomrule
\end{tabular}
""")


if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out-dir', default=OUT)
    parser.add_argument('tables', nargs='*', choices=['n1', 'n2', 'n3', 'e3', 'e4a', 'e4b'])
    args = parser.parse_args()
    os.makedirs(args.out_dir, exist_ok=True)
    table_functions = {'n1': n1, 'n2': n2, 'n3': n3, 'e3': e3, 'e4a': e4a, 'e4b': e4b}
    for name in args.tables or ['n1', 'n2', 'n3']:
        filename = 'tab_rev_%s.tex' % name.upper() if name.startswith('n') else 'tab_%s.tex' % name
        with open(os.path.join(args.out_dir, filename), 'w', encoding='utf-8') as handle:
            handle.write(table_functions[name]())
        print('wrote', filename)
    if not args.tables:
        print_diagnostics()


==> anc/experiments/synthetic/posthoc_diagnostics.py <==
"""POST HOC diagnostics (written after seeing the frozen N1 to N3 results).

1. N1 and N2 (thm1 law): regenerate the frozen samples with the identical seeds,
   check that the frozen summary is reproduced, then compute a cross-fitted
   estimate of the top generalized eigenvalue: the top direction is selected on
   one half of the draws and its Rayleigh quotient is evaluated on the other
   half (unbiased for that direction), and the two halves are swapped.
2. N2 block law at m = 4: every class receives one slot, so the law is one
   independent categorical draw per class and its covariance is available in
   closed form.  The exact factor is compared with the plug-in estimate.
Nothing here changes the frozen protocol or its reported numbers.
"""
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import run_revision_numerics as R
from psparse import Cp, CpA, h, generalized_factor, factor_with_bootstrap


def range_whitener(C):
    w, Q = np.linalg.eigh(C)
    keep = w > 1e-12 * w.max()
    return Q[:, keep] / np.sqrt(w[keep])


def crossfit(Qs, p, C):
    X = np.array(Qs) - p
    n = len(X) // 2
    halves = [X[:n], X[n:2 * n]]
    Wm = range_whitener(C)
    vals, cis = [], []
    for a, b in [(0, 1), (1, 0)]:
        Sa = Wm.T @ (halves[a].T @ halves[a] / n) @ Wm
        w, V = np.linalg.eigh(Sa)
        v = Wm @ V[:, -1]                      # selected direction in R^k
        denom = float(v @ C @ v)
        y = (halves[b] @ v) ** 2 / denom       # held-out per-draw quotients
        vals.append(float(y.mean()))
        cis.append((float(y.mean() - 1.645 * y.std(ddof=1) / np.sqrt(n)),
                    float(y.mean() + 1.645 * y.std(ddof=1) / np.sqrt(n))))
    return vals, cis


def main():
    out = {}
    # ---------------- N1
    p, A, classes = R.inst_N1()
    R.AFULL = A
    C = CpA(p, A)
    d = R.eff_rank(p, A)
    K = len(p) - d
    budgets = [4, 5, 6, 8, 10, 12, 16, 20]
    samples, _ = R.simulate(p, A, 'minimax', budgets, 2000, seed=11)
    frozen = json.load(open(os.path.join(HERE, 'results', 'N1.json')))
    rep = R.summarize(samples, p, C, seed=12)
    n1 = {}
    for m in budgets:
        same = abs(rep[m]['lam'] - frozen['thm1'][str(m)]['lam']) < 1e-12
        vals, cis = crossfit(samples[m], p, C)
        n1[m] = dict(reproduced=bool(same), plugin=rep[m]['lam'], trace=rep[m]['trace'],
                     crossfit=vals, crossfit_ci90=cis, h=h(K, m - d))
        print('N1 m=%2d reproduced=%s plugin %.4f trace %.4f crossfit %s ci %s h %.4f' % (
            m, same, rep[m]['lam'], rep[m]['trace'], np.round(vals, 4),
            [tuple(np.round(c, 4)) for c in cis], h(K, m - d)))
    out['N1'] = n1
    # ---------------- N2 thm1
    p, A, classes = R.inst_N2()
    R.AFULL = A
    C = CpA(p, A)
    d = R.eff_rank(p, A)
    K = len(p) - d
    budgets = [4, 5, 6, 8, 12, 16, 20]
    samples, _ = R.simulate(p, A, 'minimax', budgets, 2000, seed=21)
    frozen = json.load(open(os.path.join(HERE, 'results', 'N2.json')))
    rep = R.summarize(samples, p, C, seed=22)
    n2 = {}
    for m in budgets:
        same = abs(rep[m]['lam'] - frozen['thm1'][str(m)]['lam']) < 1e-12
        vals, cis = crossfit(samples[m], p, C)
        n2[m] = dict(reproduced=bool(same), plugin=rep[m]['lam'], crossfit=vals,
                     crossfit_ci90=cis, h=h(K, m - d))
        print('N2 m=%2d reproduced=%s plugin %.4f crossfit %s ci %s h %.4f' % (
            m, same, rep[m]['lam'], np.round(vals, 4), [tuple(np.round(c, 4)) for c in cis], h(K, m - d)))
    # eigenvalue spread of the comparator
    w = np.linalg.eigvalsh(C)
    w = w[w > 1e-12 * w.max()]
    n2['comparator_eigs'] = dict(min=float(w.min()), max=float(w.max()))
    print('N2 comparator nonzero eigenvalues: min %.2e max %.2e' % (w.min(), w.max()))
    # ---------------- N2 block law at m = 4 in closed form
    Cov = np.zeros_like(C)
    for idx in classes:
        idx = np.array(idx)
        pic = p[idx].sum()
        pc = p[idx] / pic
        Cov[np.ix_(idx, idx)] += pic ** 2 * Cp(pc)
    lam_exact, tr_exact = generalized_factor(Cov, C)
    frozenN2 = json.load(open(os.path.join(HERE, 'results', 'N2.json')))
    n2['block_m4_exact'] = dict(lam=lam_exact, trace=tr_exact,
                                plugin=frozenN2['block']['4']['lam'], plugin_ci=frozenN2['block']['4']['ci'])
    print('N2 block law m=4 exact factor %.4f (trace %.4f) vs plug-in %.4f %s' % (
        lam_exact, tr_exact, frozenN2['block']['4']['lam'], np.round(frozenN2['block']['4']['ci'], 4)))
    out['N2'] = n2
    json.dump(out, open(os.path.join(HERE, 'results', 'posthoc.json'), 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/experiments/synthetic/provenance/PROTOCOL.md <==
# Additional numerics for the revision: frozen protocol

Written on 2026-11-06 before any of the runs below. The code is `psparse.py` and
`run_revision_numerics.py` in this folder. The original Figure 2 and Appendix G
come from the authors' earlier script, which is not in the source package. They
are kept unchanged and are not regenerated here.

## Questions

* **N1.** On a symmetric partition instance, where does the general Theorem 1
  construction land between the exact instance optimum of the new partition
  proposition and the worst-case curve? This answers reviewer r3ba's question 1
  (equal-mass classes) and LJDA's point on instance optimality.
* **N2.** On an asymmetric partition with non-uniform within-class weights, do
  the proposition's lower and upper bounds bracket the realized factors?
* **N3.** On a generic protected instance, does a cube-method style
  random-direction flight attain the curve? This is the balanced-sampling
  baseline (Deville and Tille 2004). Reported alongside the minimax and naive
  radial steps.

## Instances (fixed seeds)

* **N1.** k = 24, c = 4 classes of 6 coordinates, p uniform, A = class
  indicators (d = 3, K = 21). Budgets m in {4, 5, 6, 8, 10, 12, 16, 20}.
* **N2.** k = 24, class sizes (1, 2, 3, 18), class masses
  (0.02, 0.08, 0.15, 0.75). Within-class weights Dirichlet(1), seed 2027.
  A = class indicators (d = 3). Budgets m in {4, 5, 6, 8, 12, 16, 20}.
* **N3.** k = 12, p ~ Dirichlet(2·1), seed 7. Two rows of A with independent
  entries in {0, 1, 2}, seed 7 (d = 2 is checked). Budgets m = 3, ..., 11.

## Laws

* **thm1.** Boundary martingale of Theorem 1. The one-step minimax uses
  120 MMW rounds over radial responses plus 200 exponentiated-gradient
  re-weighting steps. Every visited state gets an exact certificate
  r² λ_max(G^{1/2} V̄ G^{1/2}).
* **naive.** Single radial response at H = G (N3 only).
* **cube.** Random direction, isotropic in the comparator metric, with a
  centered two-point move to the boundary (N3 only).
* **block.** Proposition law. Randomized dependent rounding of the optimal
  fractional allocation, then independent within-class sparsification.
  In N1 this is the within-class uniform subset law, whose covariance is
  computed in closed form. In N2 it is the within-class thm1 law with A = ∅.

## Sample sizes

* N1 thm1: 2000 paths.
* N2 thm1 and block: 2000 paths each.
* N3: 3000 paths per law.
* 200 bootstrap resamples, 90% percentile intervals, for λ_max.

## Reported quantities

λ_max of the sample covariance (known mean p) relative to C_{p|A} on its
range, and the trace ratio tr Cov(Q) / tr C_{p|A}. The exact values for the
block law and the bounds are taken from closed forms.

## Predictions (stated before running)

* **P1.** N1: block = instance optimum ≤ worst case h_{21,m−3} at every m.
  At c | m the ratio is exactly m / (m − c + 1).
* **P2.** N1 and N3: thm1 λ_max ≤ h within bootstrap error, and every
  certificate ≤ 1.01.
* **P3.** N3: cube and naive exceed h at some intermediate budget by more
  than the bootstrap error.
* **P4.** N2: lower bound ≤ realized block factor and lower bound ≤ realized
  thm1 factor, both within bootstrap error. Block realized ≤ upper bound
  within error.

Any failure of P1 to P4 is reported as is. No instance, seed or setting is
changed after seeing results. If runtime forces a smaller N, the reduced N is
recorded here before the rerun.


==> anc/experiments/synthetic/provenance/PROTOCOL_v2.md <==
# Protocol v2 (written 2026-11-07, before any of the runs below)

Purpose: replace the two figures produced by the authors' unavailable script
with runs of `psparse.py`, so that every figure is regenerated by included
code, and compare classical unbiased designs with the sharp curve. The N1 to
N3 runs of PROTOCOL.md are kept as they are and are only restyled.

## E2. One-step factors at random states (replaces the original Fig. 2(b))

- **States.** 240 states, 40 for each support size s = 3, ..., 8.
  - q ~ Dirichlet(1).
  - One protected row with entries in {0, 1, 2}.
  - Seed 2024. States with d_q = 0 are redrawn.
- **Reported quantity.** The exact one-step factor r² λ_max(C_{q|A}^{+1/2} Cov(Q'|q) C_{q|A}^{+1/2}).
  - For the minimax step (120 MMW rounds plus 200 reweighting steps) and the naive step, it is computed exactly from the finite one-step law.
  - For the random-direction flight it is estimated from 4000 directions per state.

## E3. Larger instance (replaces the original Appendix G)

- **Instance.**
  - k = 32.
  - p ~ Dirichlet(0.7·1), seed 202.
  - Three rows of A with entries in {0, 1, 2}, seed 202 (d = 3 is checked).
- **Laws.** Thm-1 law (150 MMW rounds) and naive, 1000 paths each.
- **Budgets.** m ∈ {4, 5, 7, 10, 14, 19, 25, 31}.
- **Reported quantities.** Plug-in λ̂_max, cross-fitted λ̂ (pre-registered here), and trace ratio.

## E4. Classical unbiased designs against the curve

**Designs.**
- i.i.d. multinomial: exact.
- Sequential VarOpt: exact, by dynamic programming over subsets.
- Lahiri–Midzuno–Sen ratio design: exact, by enumeration.
- The Thm-1 law with A = ∅: Monte Carlo, 1000 paths per instance, plug-in and cross-fitted λ̂.

**Reported quantity.** Factor relative to h_{k,m}. For the exact designs this is λ_max of the exact covariance relative to C_p.

**E4a, synthetic attention-like weights.**
- p = softmax(β z), z ~ N(0, I_12), k = 12.
- β ∈ {0, 0.5, 1, 1.5, 2, 2.5, 3}.
- 20 draws per β for the exact designs, of which the first 5 also get the Thm-1 law (seeds 3000 + 100β + i).
- m ∈ {4, 8}.

**E4b, real attention rows.**
- **Model and text.** GPT-2 small (Hugging Face `gpt2`, eager attention). Twenty fixed English sentences, listed in `run_designs.py`, truncated to 12 tokens.
- **Rows.** The attention row of the last token over its 12 positions, in layers {0, 5, 11} and all 12 heads. That gives 720 rows.
- **Laws.** Exact designs on all rows. The Thm-1 law on the first 48 rows in a fixed order (600 paths each).
- **Budgets.** m ∈ {4, 8}.

**Predictions.**
- **Q1.** The Thm-1 law's cross-fitted factor/h is ≤ 1 + 0.1 on every instance. The plug-in may exceed 1 because of the known upward bias.
- **Q2.** The VarOpt factor/h exceeds 1 on a majority of the E4b rows at m = 8.
- **Q3.** The LMS factor/h median exceeds the VarOpt median at β = 3 in E4a.
- **Q4.** The i.i.d. factor/h equals (k−1)/(k−m) on every instance (an identity, used as a check).

Every outcome is reported as produced. If the GPT-2 download fails, E4b is dropped and that is recorded here.


==> anc/experiments/synthetic/psparse.py <==
"""Protected unbiased sparsification: reference implementation for the revision's
additional numerics (Appendix "Additional numerical checks").

Real arithmetic (float64).  Implements
  * the boundary martingale of Theorem 1 with the one-step minimax of Lemma 2
    solved approximately by matrix multiplicative weights (MMW) over the radial
    best responses of Eq. (rational-response), followed by an exact a posteriori
    certificate of the one-step factor at every visited state;
  * the naive single radial response at H = G;
  * a cube-method style random-direction flight step (Deville and Tille, 2004);
  * the block (partition) law of Proposition "partition protection".
All steps are exactly unbiased and exactly protected up to floating point.
This file is new for the revision and is independent of the original script
used for Figure 2 and Appendix G.
"""
import numpy as np


# ----------------------------------------------------------------- geometry
def Cp(p):
    return np.diag(p) - np.outer(p, p)


def CpA(p, A):
    """Residual comparator C_{p|A} (Eq. conditional-covariance)."""
    C = Cp(p)
    if A is None or len(A) == 0:
        return C
    S = A @ C @ A.T
    return C - C @ A.T @ np.linalg.pinv(S) @ A @ C


def h(K, M):
    return (K - M) / (M * (K - 1.0))


def null_basis(M, tol=1e-10):
    """Orthonormal basis of ker(M) as columns."""
    _, s, vt = np.linalg.svd(M)
    if s.size == 0:
        return np.eye(M.shape[1])
    rank = int((s > tol * max(1.0, s[0])).sum())
    return vt[rank:].T


def tangent_basis(S, A):
    """Basis T of {x in R^S : 1^T x = 0, A_S x = 0}."""
    rows = [np.ones(len(S))]
    if A is not None and len(A):
        rows += list(A[:, S])
    return null_basis(np.vstack(rows))


def sym_sqrt(G):
    w, Q = np.linalg.eigh(G)
    w = np.clip(w, 1e-300, None)
    return (Q * np.sqrt(w)) @ Q.T, (Q / np.sqrt(w)) @ Q.T


# ----------------------------------------------------------------- one step
def radial_law(qS, T, H):
    """Radial best response (Eq. rational-response) for a test matrix H > 0.
    Returns endpoints z_i (columns), probabilities pi_i, and V_H."""
    U = np.linalg.solve(H, T.T)                  # column i: u_i = H^{-1} b_i
    nz = np.linalg.norm(T, axis=1) > 1e-13
    U = U[:, nz]
    M = (T @ U) / qS[:, None]                    # M[j, i] = b_j^T u_i / q_j
    lam = M.max(axis=0)
    Z = -U / lam
    pi = lam / lam.sum()
    V = (Z * pi) @ Z.T
    return Z, pi, V


def minimax_law(qS, T, rounds=120, eta=0.6, floor=1e-3, polish=200):
    """Approximate one-step minimax law by MMW over radial responses, then an
    exponentiated-gradient re-weighting of the collected responses.
    Returns the list of (Z, pi), the mixture weights, and the certified factor
    r^2 * lambda_max(G^{1/2} Vbar G^{1/2}) (= 1 for an exact minimax law
    attaining Lemma 2's bound with equality, < 1 when better)."""
    G = T.T @ (T / qS[:, None])
    r = G.shape[0]
    Gh, _ = sym_sqrt(G)
    c = 1.0 / r**2
    cum = np.zeros((r, r))
    cols, mats = [], []
    for _ in range(rounds):
        w, Q = np.linalg.eigh(eta * cum)
        w = np.exp(w - w.max())
        X = (Q * w) @ Q.T
        X /= np.trace(X)
        X = (1 - floor) * X + floor * np.eye(r) / r
        H = Gh @ X @ Gh
        Z, pi, V = radial_law(qS, T, H)
        Vt = Gh @ V @ Gh / c                     # normalized payoff, <X, Vt> <= 1
        cum += Vt
        cols.append((Z, pi))
        mats.append(Vt)
    mats = np.array(mats)
    alpha = np.full(len(cols), 1.0 / len(cols))
    # exponentiated-gradient polish of the mixture weights on the soft max-eigenvalue
    beta = 30.0
    for it in range(polish):
        Mbar = np.tensordot(alpha, mats, axes=1)
        w, Q = np.linalg.eigh(Mbar)
        e = np.exp(beta * (w - w.max()))
        P = (Q * (e / e.sum())) @ Q.T
        grad = np.einsum('ij,tij->t', P, mats)
        alpha = alpha * np.exp(-0.5 * (grad - grad.min()))
        alpha /= alpha.sum()
    Mbar = np.tensordot(alpha, mats, axes=1)
    cert = float(np.linalg.eigvalsh(Mbar).max())   # = r^2 lambda_max(G^{1/2} Vbar G^{1/2})
    return cols, alpha, cert


def naive_law(qS, T):
    G = T.T @ (T / qS[:, None])
    Z, pi, V = radial_law(qS, T, G)
    r = G.shape[0]
    Gh, _ = sym_sqrt(G)
    cert = float(np.linalg.eigvalsh(Gh @ V @ Gh).max()) * r**2
    return [(Z, pi)], np.array([1.0]), cert


def boundary_steps(qS, T, z):
    """Largest t+, t- with qS + t T z >= 0 and qS - t T z >= 0."""
    d = T @ z
    with np.errstate(divide='ignore'):
        tp = np.min(np.where(d < -1e-15, -qS / d, np.inf))
        tm = np.min(np.where(d > 1e-15, qS / d, np.inf))
    return tp, tm


# ----------------------------------------------------------------- paths
def run_path(p, A, method, rng, record, rounds=120):
    """One path of the protected boundary martingale from p down to the smallest
    recorded budget.  Returns {m: Q_m} for m in `record` and the list of
    one-step certificates (for 'minimax' and 'naive')."""
    k = len(p)
    q = p.copy()
    out, certs = {}, []
    mmin = min(record)
    while True:
        S = np.flatnonzero(q > 0)
        s = len(S)
        for m in record:
            if m not in out and s <= m:
                out[m] = q.copy()
        if s <= mmin:
            break
        T = tangent_basis(S, A)
        r = T.shape[1]
        if r == 0:            # vertex of its face (cannot happen above d + 1)
            for m in record:
                out.setdefault(m, q.copy())
            break
        qS = q[S]
        if method == 'random':
            G = T.T @ (T / qS[:, None])
            _, Ghi = sym_sqrt(G)
            y = rng.normal(size=r)
            z = Ghi @ (y / np.linalg.norm(y))
            tp, tm = boundary_steps(qS, T, z)
            step = tp * z if rng.random() < tm / (tp + tm) else -tm * z
        else:
            if method == 'minimax':
                cols, alpha, cert = minimax_law(qS, T, rounds=rounds)
            else:
                cols, alpha, cert = naive_law(qS, T)
            certs.append((r, cert))
            j = rng.choice(len(cols), p=alpha)
            Z, pi = cols[j]
            i = rng.choice(Z.shape[1], p=pi)
            step = Z[:, i]
        new = qS + T @ step
        hit = int(np.argmin(new))
        new[hit] = 0.0
        new[new < 1e-14] = 0.0
        q = np.zeros(k)
        q[S] = new
    return out, certs


def generalized_factor(Cov, C):
    """Largest generalized eigenvalue of Cov relative to C on range(C), and trace ratio."""
    w, Q = np.linalg.eigh(C)
    keep = w > 1e-12 * w.max()
    Wm = Q[:, keep] / np.sqrt(w[keep])
    lam = float(np.linalg.eigvalsh(Wm.T @ Cov @ Wm).max())
    return lam, float(np.trace(Cov) / np.trace(C))


def factor_with_bootstrap(samples, p, C, rng, B=200, alpha=0.1):
    X = np.array(samples) - p
    n = len(X)
    Cov = X.T @ X / n                           # unbiased since E Q = p exactly
    lam, tr = generalized_factor(Cov, C)
    boots = []
    for _ in range(B):
        idx = rng.integers(0, n, n)
        Xb = X[idx]
        boots.append(generalized_factor(Xb.T @ Xb / n, C)[0])
    lo, hi = np.quantile(boots, [alpha / 2, 1 - alpha / 2])
    return lam, (float(lo), float(hi)), tr


# ----------------------------------------------------------------- partitions
def psi(x):
    """Piecewise-linear interpolation of 1/s at the integers (x >= 1)."""
    lo = np.floor(x)
    hi = np.ceil(x)
    f = x - lo
    if f < 1e-12:
        return 1.0 / lo
    return (1 - f) / lo + f / hi


def partition_bounds(masses, sizes, sqnorms, m, grid=4000):
    """Lower and upper bounds of Proposition 'partition protection' by bisection
    on the common level tau.  lower uses ||p^c||^2, upper uses 1/k_c."""
    masses = np.asarray(masses, float)
    sizes = np.asarray(sizes, int)
    sqnorms = np.asarray(sqnorms, float)

    def level(x, c, which):
        if sizes[c] == 1:
            return 0.0
        base = sqnorms[c] if which == 'lower' else 1.0 / sizes[c]
        return masses[c] * (psi(x) - base) / (1.0 - base)

    def need(tau, c, which):
        # smallest x in [1, k_c] with level(x) <= tau (level is decreasing in x)
        if level(1.0, c, which) <= tau:
            return 1.0
        lo, hi = 1.0, float(sizes[c])
        for _ in range(60):
            mid = 0.5 * (lo + hi)
            if level(mid, c, which) <= tau:
                hi = mid
            else:
                lo = mid
        return hi

    res, alloc = {}, {}
    for which in ('lower', 'upper'):
        lo, hi = 0.0, max(level(1.0, c, which) for c in range(len(sizes)))
        for _ in range(80):
            mid = 0.5 * (lo + hi)
            if sum(need(mid, c, which) for c in range(len(sizes))) <= m + 1e-9:
                hi = mid
            else:
                lo = mid
        res[which] = hi
        alloc[which] = np.array([need(hi, c, which) for c in range(len(sizes))])
    return res['lower'], res['upper'], alloc['upper']


def dependent_round(x, rng):
    """Round x (sum integer) to integers with E = x, values in floor/ceil,
    sum preserved (systematic sampling)."""
    base = np.floor(x)
    f = x - base
    u = rng.random()
    cum = np.concatenate([[0.0], np.cumsum(f)])
    extra = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u)
    return (base + extra).astype(int)


==> anc/experiments/synthetic/results/E2.json <==
{
 "states": [
  {
   "s": 3,
   "r": 1,
   "minimax": 0.4150309753362954,
   "naive": 0.4150309753362952,
   "flight": 0.4150309753363133
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.9319450208764135,
   "naive": 0.9319450208764128,
   "flight": 0.9319450208764365
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.8003263577206587,
   "naive": 0.8003263577206589,
   "flight": 0.8003263577206621
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.34264424480284245,
   "naive": 0.3426442448028424,
   "flight": 0.3426442448028176
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.3836097243106154,
   "naive": 0.3836097243106151,
   "flight": 0.383609724310619
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.98017070256669,
   "naive": 0.9801707025666896,
   "flight": 0.9801707025666879
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.7000842836777349,
   "naive": 0.7000842836777347,
   "flight": 0.7000842836778034
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.6493407084155507,
   "naive": 0.6493407084155506,
   "flight": 0.6493407084155636
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.5397157108792595,
   "naive": 0.5397157108792595,
   "flight": 0.5397157108792212
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.7077577490563245,
   "naive": 0.7077577490563243,
   "flight": 0.7077577490563687
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.8264817910014441,
   "naive": 0.8264817910014438,
   "flight": 0.8264817910015008
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.3797939098299208,
   "naive": 0.37979390982992056,
   "flight": 0.37979390982989975
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.9694648559203644,
   "naive": 0.969464855920364,
   "flight": 0.9694648559203034
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.6029610766335088,
   "naive": 0.602961076633509,
   "flight": 0.6029610766335163
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.6373721065733838,
   "naive": 0.6373721065733835,
   "flight": 0.6373721065733697
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.545512187071723,
   "naive": 0.5455121870717224,
   "flight": 0.5455121870717009
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.7583617319642356,
   "naive": 0.758361731964236,
   "flight": 0.7583617319642724
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.9992960891044482,
   "naive": 0.9992960891044477,
   "flight": 0.9992960891045115
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.8492781309977575,
   "naive": 0.8492781309977572,
   "flight": 0.8492781309977987
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.6238846652653851,
   "naive": 0.623884665265385,
   "flight": 0.6238846652653887
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.6312627687043932,
   "naive": 0.6312627687043926,
   "flight": 0.6312627687043609
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.9908617371591634,
   "naive": 0.9908617371591631,
   "flight": 0.9908617371591868
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.8480174910827577,
   "naive": 0.8480174910827575,
   "flight": 0.8480174910827846
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.17448320369519402,
   "naive": 0.17448320369519396,
   "flight": 0.17448320369518114
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.4039549773515396,
   "naive": 0.4039549773515397,
   "flight": 0.4039549773515514
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.4350103676969391,
   "naive": 0.4350103676969389,
   "flight": 0.43501036769691276
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.38198027448029814,
   "naive": 0.3819802744802978,
   "flight": 0.3819802744802786
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.9107716705156371,
   "naive": 0.9107716705156366,
   "flight": 0.9107716705156503
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.9724842800393477,
   "naive": 0.9724842800393472,
   "flight": 0.9724842800393901
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.9552358425254905,
   "naive": 0.9552358425254902,
   "flight": 0.9552358425254317
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.647914526375022,
   "naive": 0.647914526375022,
   "flight": 0.6479145263750518
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.3518556276608165,
   "naive": 0.35185562766081624,
   "flight": 0.35185562766080797
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.6371098060726805,
   "naive": 0.6371098060726804,
   "flight": 0.6371098060727356
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.9968013496395194,
   "naive": 0.9968013496395188,
   "flight": 0.9968013496395858
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.936789536488376,
   "naive": 0.9367895364883756,
   "flight": 0.9367895364882948
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.741200167864541,
   "naive": 0.7412001678645407,
   "flight": 0.7412001678645199
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.17746288765100943,
   "naive": 0.17746288765100932,
   "flight": 0.17746288765101043
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.4166473843260825,
   "naive": 0.41664738432608245,
   "flight": 0.4166473843260917
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.8951534774544363,
   "naive": 0.8951534774544357,
   "flight": 0.895153477454438
  },
  {
   "s": 3,
   "r": 1,
   "minimax": 0.5520324337315341,
   "naive": 0.552032433731534,
   "flight": 0.5520324337314848
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.5844738033954152,
   "naive": 1.0076877661671733,
   "flight": 1.1546188927184093
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.852788359195053,
   "naive": 1.3841968395702087,
   "flight": 1.0208025336673237
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.19203591138013393,
   "naive": 1.9621185592956023,
   "flight": 0.5290207975648498
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.8452276133613266,
   "naive": 1.4044192418902752,
   "flight": 1.4737124253478848
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.5226177862968612,
   "naive": 0.7935513930839726,
   "flight": 0.9019356942270648
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.6248163888575622,
   "naive": 1.0263963679536672,
   "flight": 1.0752222036207266
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.695155182905522,
   "naive": 1.1777177404106642,
   "flight": 1.2794782134659068
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.8245695756630534,
   "naive": 1.419313645336406,
   "flight": 0.1301890702919758
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.6451281741352861,
   "naive": 1.3561145954279352,
   "flight": 1.368560169589832
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.39858869697754273,
   "naive": 1.2051806568288659,
   "flight": 0.9095548172922419
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.9154833544151668,
   "naive": 1.346826577391409,
   "flight": 1.5292675083735154
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.9999976768774522,
   "naive": 1.013994414999631,
   "flight": 1.2632540210562053
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.7220583554656613,
   "naive": 1.6048568974577653,
   "flight": 1.381043079040217
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.40504890007071515,
   "naive": 1.7717833744924563,
   "flight": 1.1601526038772867
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.537672573198542,
   "naive": 1.7946622803648045,
   "flight": 1.0385981949433665
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.6500525132786095,
   "naive": 1.5809495800055013,
   "flight": 1.2326590999920237
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 1.000046680956782,
   "naive": 1.0055968907317252,
   "flight": 1.0472165106625178
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.8221469026171188,
   "naive": 1.2736858821535317,
   "flight": 1.4061757765231828
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.5588670274496407,
   "naive": 0.7633972856991844,
   "flight": 0.9470783690909746
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.437300790930374,
   "naive": 1.7505632158109616,
   "flight": 1.1680703199534708
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.9961181465802127,
   "naive": 1.1070094699102777,
   "flight": 1.2480212509049684
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.5308968947429524,
   "naive": 1.0718240879465013,
   "flight": 1.0783485103824828
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.919531145156053,
   "naive": 1.329009229387392,
   "flight": 1.3097035435219442
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.635931059616832,
   "naive": 1.2626628332440895,
   "flight": 1.2275235865975906
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.8913058977322514,
   "naive": 1.330305583698992,
   "flight": 1.1509971959183691
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.38100655107291637,
   "naive": 1.1854908797476207,
   "flight": 0.9490825670320565
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.3450182091711314,
   "naive": 1.1639442539279887,
   "flight": 0.8051119197113241
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.5896699622042915,
   "naive": 1.6104873763711027,
   "flight": 1.239912407885573
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.45340794619210173,
   "naive": 0.857682110967799,
   "flight": 0.7234513995251332
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.9983621006798645,
   "naive": 1.0468319476172527,
   "flight": 1.1488666295155392
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.317622611669515,
   "naive": 0.8649590016631958,
   "flight": 0.6473262196647886
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.8801253564280441,
   "naive": 1.4128026871518715,
   "flight": 1.3001476716489289
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.8325524626537352,
   "naive": 1.4096842593508363,
   "flight": 1.2486405491854349
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.8958391029176632,
   "naive": 1.259534380974838,
   "flight": 1.5131299248174592
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.8943927094367917,
   "naive": 1.1350595667083667,
   "flight": 1.474893139429582
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.7369044253252302,
   "naive": 1.5133262781317753,
   "flight": 0.9761169533053986
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.16352264909139483,
   "naive": 1.5684272352516953,
   "flight": 0.8000682926677236
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.6644404365157143,
   "naive": 1.4451629929809569,
   "flight": 1.2132513789303332
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.7698230609642588,
   "naive": 1.2084837270281896,
   "flight": 1.0664393447527676
  },
  {
   "s": 4,
   "r": 2,
   "minimax": 0.9780469541952183,
   "naive": 1.1501687970866623,
   "flight": 1.3295008834224393
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.5980049239935801,
   "naive": 1.7669091110513424,
   "flight": 1.2827661970248119
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.7855597240504854,
   "naive": 1.4387497644416918,
   "flight": 1.702542718602493
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.7370040056226905,
   "naive": 1.8203558509838265,
   "flight": 1.4262987330312766
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.5583742546196653,
   "naive": 2.4163268881873923,
   "flight": 1.3601212097295488
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.48340604980843593,
   "naive": 1.6830984928965727,
   "flight": 1.190729831089544
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.6651830949435047,
   "naive": 1.6672081054046184,
   "flight": 1.467781779044089
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.6601903087190795,
   "naive": 1.9109372381552916,
   "flight": 1.6820084846713157
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.6384452162527762,
   "naive": 2.1338033372347978,
   "flight": 1.5460177327705074
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.9202666004829491,
   "naive": 1.5829757911410907,
   "flight": 1.8239078451198871
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.5112637211443366,
   "naive": 2.265283458452738,
   "flight": 1.5551679157777145
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.788032136160502,
   "naive": 1.587390359166844,
   "flight": 1.6247457762672628
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.7628814950501344,
   "naive": 1.5065065635168358,
   "flight": 1.465052301096908
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.7248347503173377,
   "naive": 1.7888741368758754,
   "flight": 1.6418446584682551
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.4423243942186957,
   "naive": 1.9984000889290132,
   "flight": 1.270183859697459
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.5807066361044391,
   "naive": 1.8098905631939404,
   "flight": 1.0738511123668086
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.6468525695924614,
   "naive": 1.997488516323731,
   "flight": 1.218832414606889
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.561049533234032,
   "naive": 1.7247496994407727,
   "flight": 1.0017638910762425
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.741713318092923,
   "naive": 1.3785947394882019,
   "flight": 1.1207748968312206
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.4461568155632052,
   "naive": 2.3617863311389624,
   "flight": 1.379743896522365
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.18237615987197636,
   "naive": 1.0403472089407946,
   "flight": 0.5676910852508084
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.79935638632568,
   "naive": 1.9025380590680814,
   "flight": 1.1235922031537
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.7423734631467994,
   "naive": 1.6321058659937804,
   "flight": 1.6053436645157815
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.644592022544767,
   "naive": 1.864326788352366,
   "flight": 1.307186310032371
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.9311783684322685,
   "naive": 1.4077004878512793,
   "flight": 1.091577544743972
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.8323675933913374,
   "naive": 1.3967549935317554,
   "flight": 1.560528657922029
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.3786191087066582,
   "naive": 1.5932090161009942,
   "flight": 0.8420678304494825
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.11905646793135699,
   "naive": 2.0517834221266362,
   "flight": 0.7099562120455215
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.8448299504397371,
   "naive": 1.248582298592074,
   "flight": 1.7918034990503215
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.3938296967844028,
   "naive": 2.2305454369007354,
   "flight": 1.6067895380071786
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.6107651631321079,
   "naive": 0.8848537278680101,
   "flight": 1.2731138282903416
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.500368478928806,
   "naive": 1.9576545617044678,
   "flight": 1.1240478858059335
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.49691804896275416,
   "naive": 1.2564929360190336,
   "flight": 1.209334172548524
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.9504016795191611,
   "naive": 1.43202487778417,
   "flight": 1.7783288960582766
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.8077032485129988,
   "naive": 1.3588504580426497,
   "flight": 1.497445128590366
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.1577519819995073,
   "naive": 1.5379624503193037,
   "flight": 0.7613938777513388
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.4015717165730642,
   "naive": 1.1620508540055552,
   "flight": 1.1038047506104631
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.8745826354885293,
   "naive": 1.7022881327066592,
   "flight": 1.5329337959506828
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.5659777871166736,
   "naive": 1.9435733410066436,
   "flight": 0.8692309201010876
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.42012956889435465,
   "naive": 1.6889242318492297,
   "flight": 1.2325149352412623
  },
  {
   "s": 5,
   "r": 3,
   "minimax": 0.16509773660021335,
   "naive": 2.6416700956690367,
   "flight": 0.9070673940307841
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.8730585453202089,
   "naive": 1.7567399650087867,
   "flight": 1.802183878287786
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.768224661501671,
   "naive": 1.681047041360957,
   "flight": 2.071195097176025
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.6070920363142178,
   "naive": 2.063308349096325,
   "flight": 1.8795231282276612
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.1904163390911871,
   "naive": 2.5196846620777436,
   "flight": 0.5332029346698426
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.4534122033442707,
   "naive": 2.134705594594496,
   "flight": 1.197872802131555
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.361474801109654,
   "naive": 2.401131468045137,
   "flight": 1.3259132214140097
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.2620238399553779,
   "naive": 1.2481303588764834,
   "flight": 0.9012911611881549
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5876290218564066,
   "naive": 2.398269806381968,
   "flight": 1.6501009250731429
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5070330799963253,
   "naive": 2.5825750245412125,
   "flight": 1.6147094335757401
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.25343814969999856,
   "naive": 2.4171682670801604,
   "flight": 1.2446617405301332
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.6984187168045545,
   "naive": 1.961975843015835,
   "flight": 1.4771958408518786
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.7622693021997432,
   "naive": 1.8600545282016403,
   "flight": 1.9384239311336657
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5136619889635045,
   "naive": 2.0445256132670035,
   "flight": 1.5009788224306908
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5421976690409334,
   "naive": 2.314427493551307,
   "flight": 1.652517376540848
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.8796159265013497,
   "naive": 1.669458900429837,
   "flight": 1.958537575008625
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.13099587763384257,
   "naive": 2.5875811866934124,
   "flight": 0.7413858628117151
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.12443957086955625,
   "naive": 3.565799828276935,
   "flight": 0.8268849461734413
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5399369639751371,
   "naive": 1.5487915159947727,
   "flight": 1.5946081811900472
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.631345067824884,
   "naive": 2.4314096825000457,
   "flight": 1.5597349330597816
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.8670539156627818,
   "naive": 1.6522913003927577,
   "flight": 1.8267889115791227
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.3629110573368587,
   "naive": 2.041173980318419,
   "flight": 1.1809503376816421
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.6640006915516049,
   "naive": 1.9965014804353622,
   "flight": 1.739743372972756
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.7974756512842098,
   "naive": 1.537926543350083,
   "flight": 1.9242061881759887
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.6618595336204793,
   "naive": 1.9455010428430295,
   "flight": 1.7443530466351291
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.17040728115880377,
   "naive": 2.6867702697668747,
   "flight": 0.831111627481306
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5450799501751978,
   "naive": 2.051615981462878,
   "flight": 1.4263614214775435
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.6236503925286646,
   "naive": 1.729100507580996,
   "flight": 1.7651116692861781
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5181800131614371,
   "naive": 2.688634385779281,
   "flight": 1.209434924235006
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.4707921423184087,
   "naive": 2.7715572860506006,
   "flight": 1.7781783377437366
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.1652561544915888,
   "naive": 1.4868223537528373,
   "flight": 0.7929201814543126
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5773839387618668,
   "naive": 2.302502166208766,
   "flight": 1.5473561187505371
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.36364307592608475,
   "naive": 2.461919757599353,
   "flight": 1.2221502579147747
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5710131801547977,
   "naive": 2.360166160952004,
   "flight": 1.7590434352056032
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.32223213874766443,
   "naive": 2.471778908920706,
   "flight": 0.7543894770200947
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.32783307838933023,
   "naive": 2.5435779329748347,
   "flight": 1.05442646222511
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.3329539453040989,
   "naive": 2.63990192084793,
   "flight": 1.026014449999867
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.9145472645982352,
   "naive": 1.6977365247819491,
   "flight": 2.093080597182783
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.20745257564969516,
   "naive": 2.6844507190481783,
   "flight": 0.9525036963692719
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.5335409151303212,
   "naive": 2.0718789281343337,
   "flight": 1.5283946195097975
  },
  {
   "s": 6,
   "r": 4,
   "minimax": 0.8436346220420903,
   "naive": 1.746422766777473,
   "flight": 1.963574578851641
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5113055511012267,
   "naive": 2.5913201143728646,
   "flight": 1.4763318722434045
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.7572213805511491,
   "naive": 1.912087032337757,
   "flight": 2.0413383952949253
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.6072329966214934,
   "naive": 2.4205299425850657,
   "flight": 1.7767549175527253
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5508974259915609,
   "naive": 2.1617755217023995,
   "flight": 2.060831909060523
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.6944056985905384,
   "naive": 1.8713635751477171,
   "flight": 1.959295456386961
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.13358023210752434,
   "naive": 3.795970165837413,
   "flight": 0.753441963398076
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.03543049461757703,
   "naive": 4.145806725258456,
   "flight": 0.23366474108994342
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.8018476252097232,
   "naive": 1.8764107467147753,
   "flight": 2.0313716351964084
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5607216134326197,
   "naive": 1.9468396165725401,
   "flight": 1.6285704265869856
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.8579385365652951,
   "naive": 1.9399249272148325,
   "flight": 2.4140512875034195
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5456807758299261,
   "naive": 2.2138278074065196,
   "flight": 1.416456403355134
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.14826168143868412,
   "naive": 2.7150752426728952,
   "flight": 0.7310591642138277
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.8617687843607074,
   "naive": 1.5166987609582314,
   "flight": 2.2696831109685687
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.6874557507913636,
   "naive": 1.867558167603641,
   "flight": 1.9974239351703102
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.1743007644479857,
   "naive": 3.4831694882245885,
   "flight": 0.9928129188498976
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.6256620181729327,
   "naive": 2.115173749023271,
   "flight": 1.5508379972358026
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.7116999981954972,
   "naive": 1.8787334377550007,
   "flight": 1.8933631972738845
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5163006901571005,
   "naive": 2.395766634098386,
   "flight": 1.3899634284931883
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5327324695370239,
   "naive": 3.3152423417877137,
   "flight": 1.6930270867116848
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.22758219478920058,
   "naive": 1.9612165070016108,
   "flight": 1.0360855192174265
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5970483484442891,
   "naive": 2.453008745912202,
   "flight": 1.7433456255046664
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.4368006007071364,
   "naive": 2.5280679421005186,
   "flight": 1.568615478406505
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.6740681886491654,
   "naive": 1.8928269916859883,
   "flight": 1.8188212043362357
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.21840224760397287,
   "naive": 3.3164517221104832,
   "flight": 1.0941822326393935
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.41893333594061416,
   "naive": 3.007770405074562,
   "flight": 0.935329585370185
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.47466781452124446,
   "naive": 2.9250490892331253,
   "flight": 1.4128622384901097
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.8477152871069842,
   "naive": 2.001110705742052,
   "flight": 2.3939762452899154
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.1597700139902639,
   "naive": 2.035857097488206,
   "flight": 0.8168249293546102
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.4154725673459454,
   "naive": 1.1507492569971318,
   "flight": 1.3278069685978917
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5754181620940346,
   "naive": 2.687942038711984,
   "flight": 2.0020279711936775
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.7696036589909904,
   "naive": 2.2582819123777456,
   "flight": 2.1882233467948224
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.607114850117621,
   "naive": 2.8276026122204763,
   "flight": 1.715208093722045
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.794846100286479,
   "naive": 1.825963976177267,
   "flight": 2.1856902655995136
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.7401930762438905,
   "naive": 2.110134064341339,
   "flight": 1.8413311785358994
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.18268553020526979,
   "naive": 2.7873516161605005,
   "flight": 0.9356429455977098
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.46319149655518826,
   "naive": 2.3087395613669885,
   "flight": 1.3707815163244899
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.6920865054125802,
   "naive": 2.1679430367992683,
   "flight": 1.9890326879792875
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.7240400879101513,
   "naive": 2.515159621370284,
   "flight": 1.8994107759674588
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.43876318604237696,
   "naive": 2.7140664883409014,
   "flight": 1.7562780052145537
  },
  {
   "s": 7,
   "r": 5,
   "minimax": 0.5879134291668675,
   "naive": 2.5933181312108413,
   "flight": 1.9868677130571513
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.46177339064197825,
   "naive": 3.3517725309372857,
   "flight": 1.4663801510757901
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.23121613637780442,
   "naive": 2.4024364604350783,
   "flight": 0.6846095103457387
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.8101375238895278,
   "naive": 1.7167946714047437,
   "flight": 2.4133121531471007
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.6926662774101633,
   "naive": 2.4003140199065722,
   "flight": 2.055356580626826
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.2552163473363755,
   "naive": 3.652339960389649,
   "flight": 1.0533693983659502
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.5536143085677296,
   "naive": 2.354551053284342,
   "flight": 1.769295578165532
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.8006789175615247,
   "naive": 1.7328648691182116,
   "flight": 2.2873031121074403
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.34788629801833226,
   "naive": 1.7797990398964791,
   "flight": 1.3204075797682178
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.5656983097213023,
   "naive": 3.562798897737829,
   "flight": 1.916178203586651
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.31962391833833764,
   "naive": 2.3368674161421676,
   "flight": 1.2729781405269418
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.5906873594554765,
   "naive": 2.662812384832718,
   "flight": 1.964626387795941
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.4107147243167108,
   "naive": 2.6007221254197903,
   "flight": 1.533151309936239
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.7007068019167014,
   "naive": 1.8033118760524025,
   "flight": 1.9751314825704425
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.2902673640073774,
   "naive": 3.5178479155348974,
   "flight": 1.0251767929838824
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.20580214959170365,
   "naive": 3.142836582346985,
   "flight": 0.9541931687830532
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.4778327729130463,
   "naive": 3.2455011280868242,
   "flight": 1.3958336038603423
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.8219503639067555,
   "naive": 1.9874426626368102,
   "flight": 2.5998822068933625
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.2816222897726645,
   "naive": 2.6514884252735564,
   "flight": 1.030510527372402
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.5785833991076553,
   "naive": 2.6371055906696985,
   "flight": 1.6119873455620797
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.6222830981740028,
   "naive": 2.324270082607385,
   "flight": 1.9820880816732298
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.7454411546774832,
   "naive": 2.4002873117499948,
   "flight": 2.4529292415036936
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.4277453777392264,
   "naive": 3.1687919557226,
   "flight": 1.3155299428923977
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.7946073231190732,
   "naive": 1.639381018911699,
   "flight": 2.3086278337314656
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.6417815321816178,
   "naive": 2.5626226198217195,
   "flight": 2.0589250501236522
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.2387880585798061,
   "naive": 3.0225368341597454,
   "flight": 0.9586090490783096
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.4759967891018527,
   "naive": 2.9868293651289344,
   "flight": 1.845331805394773
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.3165612244955106,
   "naive": 2.7122737807089847,
   "flight": 1.1261658653912279
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.6735748365941296,
   "naive": 2.4549113470362496,
   "flight": 2.1504911372623132
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.4678590067800113,
   "naive": 3.498375215257164,
   "flight": 1.8827663196757134
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.52679825695527,
   "naive": 2.2468893067120232,
   "flight": 1.8401808864322748
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.682777255084897,
   "naive": 2.130609453057875,
   "flight": 2.200885127782665
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.7419376938808705,
   "naive": 2.7277399481429256,
   "flight": 2.3300006696187268
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.6636424399467392,
   "naive": 1.8534233310605694,
   "flight": 1.8516335563589277
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.6626594330427272,
   "naive": 3.0140444447790733,
   "flight": 2.156196704303699
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.3826425070236324,
   "naive": 2.2627004904128385,
   "flight": 1.4088354043635334
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.2596184238986625,
   "naive": 2.954975752005971,
   "flight": 0.8928132379317087
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.5412417969017432,
   "naive": 1.9293792244803416,
   "flight": 1.8156043063542882
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.680442994022906,
   "naive": 2.2467123032360687,
   "flight": 2.17752553848999
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.6829730522414972,
   "naive": 2.5676317205147323,
   "flight": 2.1938291444733684
  },
  {
   "s": 8,
   "r": 6,
   "minimax": 0.5982031303219612,
   "naive": 2.753245692226926,
   "flight": 2.1612030819627046
  }
 ],
 "seconds": 2.867299795150757
}

==> anc/experiments/synthetic/results/E3.json <==
{
 "k": 32,
 "d": 3,
 "K": 29,
 "pmin": 0.00021766167318873454,
 "laws": {
  "thm1": {
   "summary": {
    "4": {
     "lam": 0.7077698481072934,
     "ci": [
      0.5613490309898097,
      1.4259577699114585
     ],
     "trace": 0.34657808413116153,
     "crossfit": 0.44256395919188657,
     "h": 1.0
    },
    "5": {
     "lam": 0.7802778110377526,
     "ci": [
      0.397642713813473,
      1.8145925824686673
     ],
     "trace": 0.238061220413027,
     "crossfit": 0.7453770932963631,
     "h": 0.48214285714285715
    },
    "7": {
     "lam": 0.25462584201920835,
     "ci": [
      0.19666749983327775,
      0.5579936663149505
     ],
     "trace": 0.12858269078978535,
     "crossfit": 0.12304506527086709,
     "h": 0.22321428571428573
    },
    "10": {
     "lam": 0.15118874540430904,
     "ci": [
      0.09151121806424951,
      0.26151098578088283
     ],
     "trace": 0.061842848491903545,
     "crossfit": 0.1379426288305455,
     "h": 0.11224489795918367
    },
    "14": {
     "lam": 0.039635118993024965,
     "ci": [
      0.04076641962001607,
      0.05430323840054914
     ],
     "trace": 0.028247141250923067,
     "crossfit": 0.03046273191155597,
     "h": 0.05844155844155844
    },
    "19": {
     "lam": 0.016059646799848497,
     "ci": [
      0.016665586459608805,
      0.021185630454422948
     ],
     "trace": 0.011084405695345464,
     "crossfit": 0.010198186929111527,
     "h": 0.029017857142857144
    },
    "25": {
     "lam": 0.004756866864443572,
     "ci": [
      0.004693792046772037,
      0.006560213591674925
     ],
     "trace": 0.003127025873185457,
     "crossfit": 0.0033739269133147365,
     "h": 0.011363636363636364
    },
    "31": {
     "lam": 0.00036777086046411013,
     "ci": [
      0.00029332809171358696,
      0.0007060194086722881
     ],
     "trace": 0.00017004840218165816,
     "crossfit": 0.00011985734916011048,
     "h": 0.0012755102040816326
    }
   },
   "cert_max": 0.9996866116921453,
   "seconds": 126.12878084182739
  },
  "naive": {
   "summary": {
    "4": {
     "lam": 0.4924137420073519,
     "ci": [
      0.49335490079330707,
      0.8364234053754249
     ],
     "trace": 0.33882738326486483,
     "crossfit": 0.2509444075955166,
     "h": 1.0
    },
    "5": {
     "lam": 0.42212762169983487,
     "ci": [
      0.4199916492054194,
      0.498229781790467
     ],
     "trace": 0.292718936860911,
     "crossfit": 0.3377422366380388,
     "h": 0.48214285714285715
    },
    "7": {
     "lam": 0.35877402456906193,
     "ci": [
      0.35102943384879665,
      0.3869834869911608
     ],
     "trace": 0.23235183893095016,
     "crossfit": 0.32600086934635397,
     "h": 0.22321428571428573
    },
    "10": {
     "lam": 0.28649297077736874,
     "ci": [
      0.27764502484548836,
      0.3041453120747843
     ],
     "trace": 0.16966405286556588,
     "crossfit": 0.2594465695736226,
     "h": 0.11224489795918367
    },
    "14": {
     "lam": 0.21117749015624412,
     "ci": [
      0.20232662168862484,
      0.2241739769223665
     ],
     "trace": 0.1141790947353839,
     "crossfit": 0.2019592021172707,
     "h": 0.05844155844155844
    },
    "19": {
     "lam": 0.13938538874800566,
     "ci": [
      0.13341722935158284,
      0.14942357680906238
     ],
     "trace": 0.06723676930733569,
     "crossfit": 0.13651647497197966,
     "h": 0.029017857142857144
    },
    "25": {
     "lam": 0.06867900202371921,
     "ci": [
      0.06273080608484903,
      0.07493465325536532
     ],
     "trace": 0.03028412356790335,
     "crossfit": 0.06556527495948763,
     "h": 0.011363636363636364
    },
    "31": {
     "lam": 0.009920094283476264,
     "ci": [
      0.008052543152515305,
      0.012397742532580597
     ],
     "trace": 0.0037309651016728504,
     "crossfit": 0.009657101376222648,
     "h": 0.0012755102040816326
    }
   },
   "cert_max": 9.838226810241771,
   "seconds": 1.2644970417022705
  }
 }
}

==> anc/experiments/synthetic/results/E4a.json <==
{
 "k": 12,
 "rows": [
  {
   "beta": 0,
   "i": 0,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   },
   "thm1": {
    "plugin": 1.1711029808609568,
    "crossfit": 0.976154366523995
   }
  },
  {
   "beta": 0,
   "i": 0,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   },
   "thm1": {
    "plugin": 1.1548144613495168,
    "crossfit": 0.9365220114621936
   }
  },
  {
   "beta": 0,
   "i": 1,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   },
   "thm1": {
    "plugin": 1.1750160555101987,
    "crossfit": 0.9968282760326473
   }
  },
  {
   "beta": 0,
   "i": 1,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   },
   "thm1": {
    "plugin": 1.1791916350158482,
    "crossfit": 0.9979666061036775
   }
  },
  {
   "beta": 0,
   "i": 2,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   },
   "thm1": {
    "plugin": 1.170995822290688,
    "crossfit": 1.050410211671388
   }
  },
  {
   "beta": 0,
   "i": 2,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   },
   "thm1": {
    "plugin": 1.1920962433971731,
    "crossfit": 1.063846302041784
   }
  },
  {
   "beta": 0,
   "i": 3,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   },
   "thm1": {
    "plugin": 1.1456038971549674,
    "crossfit": 0.9847380640772977
   }
  },
  {
   "beta": 0,
   "i": 3,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   },
   "thm1": {
    "plugin": 1.1657109033455872,
    "crossfit": 0.9744367076198827
   }
  },
  {
   "beta": 0,
   "i": 4,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   },
   "thm1": {
    "plugin": 1.1441279001169686,
    "crossfit": 0.9738819727230309
   }
  },
  {
   "beta": 0,
   "i": 4,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   },
   "thm1": {
    "plugin": 1.156823536967812,
    "crossfit": 0.964254839369421
   }
  },
  {
   "beta": 0,
   "i": 5,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 5,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 6,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 6,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 7,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 7,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 8,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 8,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 9,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 9,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 10,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 10,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 11,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 11,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 12,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 12,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 13,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 13,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 14,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 14,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 15,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 15,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 16,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 16,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 17,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 17,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 18,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 18,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0,
   "i": 19,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0000000000000029,
    "lms": 1.000000000000006
   }
  },
  {
   "beta": 0,
   "i": 19,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.000000000000007,
    "lms": 1.000000000000003
   }
  },
  {
   "beta": 0.5,
   "i": 0,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2914432661016118,
    "lms": 1.6309741896554957
   },
   "thm1": {
    "plugin": 1.1024171572552255,
    "crossfit": 0.9089947276384259
   }
  },
  {
   "beta": 0.5,
   "i": 0,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2249637556547506,
    "lms": 1.802856454332546
   },
   "thm1": {
    "plugin": 1.0698963039365752,
    "crossfit": 0.9268125281096622
   }
  },
  {
   "beta": 0.5,
   "i": 1,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2946277499847498,
    "lms": 1.8479689818324734
   },
   "thm1": {
    "plugin": 1.1169836222527607,
    "crossfit": 0.9721691578874275
   }
  },
  {
   "beta": 0.5,
   "i": 1,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9778626030494497,
    "lms": 2.1200140546583213
   },
   "thm1": {
    "plugin": 0.9918779222228457,
    "crossfit": 0.8515224563002044
   }
  },
  {
   "beta": 0.5,
   "i": 2,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.301034872982932,
    "lms": 1.6515886173526342
   },
   "thm1": {
    "plugin": 1.0901845273674848,
    "crossfit": 0.9121943522777463
   }
  },
  {
   "beta": 0.5,
   "i": 2,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.240430423854752,
    "lms": 1.823142812509043
   },
   "thm1": {
    "plugin": 0.9875741024503351,
    "crossfit": 0.8149261468999484
   }
  },
  {
   "beta": 0.5,
   "i": 3,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3212467540425632,
    "lms": 1.2934576048875184
   },
   "thm1": {
    "plugin": 1.1522122666066934,
    "crossfit": 0.9944206997605864
   }
  },
  {
   "beta": 0.5,
   "i": 3,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.4991515188652826,
    "lms": 1.3497378538856695
   },
   "thm1": {
    "plugin": 1.1118120278261245,
    "crossfit": 0.9542022491782359
   }
  },
  {
   "beta": 0.5,
   "i": 4,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.28429807016744,
    "lms": 1.69429137240879
   },
   "thm1": {
    "plugin": 1.1139565415989228,
    "crossfit": 0.8919683263470026
   }
  },
  {
   "beta": 0.5,
   "i": 4,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1558402162796986,
    "lms": 1.8989896469496583
   },
   "thm1": {
    "plugin": 1.0515314669555906,
    "crossfit": 0.9311928113858345
   }
  },
  {
   "beta": 0.5,
   "i": 5,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3002988042393004,
    "lms": 1.472604940302413
   }
  },
  {
   "beta": 0.5,
   "i": 5,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.386633824223395,
    "lms": 1.579297831408354
   }
  },
  {
   "beta": 0.5,
   "i": 6,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.337063427225931,
    "lms": 2.179458300174059
   }
  },
  {
   "beta": 0.5,
   "i": 6,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0375250124202138,
    "lms": 2.6738259928104733
   }
  },
  {
   "beta": 0.5,
   "i": 7,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3203483716200408,
    "lms": 1.9194367543025033
   }
  },
  {
   "beta": 0.5,
   "i": 7,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.035901414013495,
    "lms": 2.228258197304065
   }
  },
  {
   "beta": 0.5,
   "i": 8,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3273110659098462,
    "lms": 1.8398586052854888
   }
  },
  {
   "beta": 0.5,
   "i": 8,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1623319096418556,
    "lms": 2.0936931815998707
   }
  },
  {
   "beta": 0.5,
   "i": 9,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2568401259984678,
    "lms": 1.7142159761968276
   }
  },
  {
   "beta": 0.5,
   "i": 9,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0547568409020878,
    "lms": 1.936455637068259
   }
  },
  {
   "beta": 0.5,
   "i": 10,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2209583177983612,
    "lms": 1.428292586069127
   }
  },
  {
   "beta": 0.5,
   "i": 10,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0311388163923496,
    "lms": 1.5280130682479534
   }
  },
  {
   "beta": 0.5,
   "i": 11,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2884808802123358,
    "lms": 2.293974649301272
   }
  },
  {
   "beta": 0.5,
   "i": 11,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.897652046323651,
    "lms": 2.906317475308324
   }
  },
  {
   "beta": 0.5,
   "i": 12,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3170206051208513,
    "lms": 1.7967267725702505
   }
  },
  {
   "beta": 0.5,
   "i": 12,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.160261612429175,
    "lms": 2.042413515508388
   }
  },
  {
   "beta": 0.5,
   "i": 13,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2507458130234785,
    "lms": 1.6806750922618736
   }
  },
  {
   "beta": 0.5,
   "i": 13,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9622626264634269,
    "lms": 1.8773706718004926
   }
  },
  {
   "beta": 0.5,
   "i": 14,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3394402680423567,
    "lms": 1.9802931979325291
   }
  },
  {
   "beta": 0.5,
   "i": 14,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1204817565984366,
    "lms": 2.3262681886348617
   }
  },
  {
   "beta": 0.5,
   "i": 15,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3407381846929172,
    "lms": 2.0688779083116167
   }
  },
  {
   "beta": 0.5,
   "i": 15,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0977339153439196,
    "lms": 2.4711791594277375
   }
  },
  {
   "beta": 0.5,
   "i": 16,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1962860873149137,
    "lms": 1.491845307334161
   }
  },
  {
   "beta": 0.5,
   "i": 16,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8804450553831797,
    "lms": 1.6108529630260968
   }
  },
  {
   "beta": 0.5,
   "i": 17,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.289501834872028,
    "lms": 2.012795634830938
   }
  },
  {
   "beta": 0.5,
   "i": 17,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9226464228082252,
    "lms": 2.3918289326906006
   }
  },
  {
   "beta": 0.5,
   "i": 18,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2632929636777361,
    "lms": 1.658558658179226
   }
  },
  {
   "beta": 0.5,
   "i": 18,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9499130263215967,
    "lms": 1.8278383160635954
   }
  },
  {
   "beta": 0.5,
   "i": 19,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1639920854021848,
    "lms": 2.383623054165923
   }
  },
  {
   "beta": 0.5,
   "i": 19,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4224153747291626,
    "lms": 3.0877869976026866
   }
  },
  {
   "beta": 1,
   "i": 0,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.293439558071407,
    "lms": 2.653421650986063
   },
   "thm1": {
    "plugin": 0.8423745148621136,
    "crossfit": 0.7235477562730943
   }
  },
  {
   "beta": 1,
   "i": 0,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.377950661898405,
    "lms": 3.596747215036623
   },
   "thm1": {
    "plugin": 0.6152041379985062,
    "crossfit": 0.473351888322302
   }
  },
  {
   "beta": 1,
   "i": 1,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3391265259794403,
    "lms": 1.760462801830436
   },
   "thm1": {
    "plugin": 1.0498077954047647,
    "crossfit": 0.847251814326964
   }
  },
  {
   "beta": 1,
   "i": 1,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.288474788497243,
    "lms": 1.972513666635775
   },
   "thm1": {
    "plugin": 0.9213526141390526,
    "crossfit": 0.7928733557011358
   }
  },
  {
   "beta": 1,
   "i": 2,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3227778690635668,
    "lms": 2.6336217077186594
   },
   "thm1": {
    "plugin": 0.8888507028849724,
    "crossfit": 0.7393232633556441
   }
  },
  {
   "beta": 1,
   "i": 2,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3104534777628856,
    "lms": 3.5371265703611563
   },
   "thm1": {
    "plugin": 0.602395937754676,
    "crossfit": 0.5159133943894939
   }
  },
  {
   "beta": 1,
   "i": 3,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.07838800839301,
    "lms": 2.9275798945917506
   },
   "thm1": {
    "plugin": 0.8482029458584768,
    "crossfit": 0.6957339076517083
   }
  },
  {
   "beta": 1,
   "i": 3,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7006450076863144,
    "lms": 4.287376560188443
   },
   "thm1": {
    "plugin": 0.7791999755654481,
    "crossfit": 0.6512903196651773
   }
  },
  {
   "beta": 1,
   "i": 4,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5519642613997882,
    "lms": 3.5227664844501057
   },
   "thm1": {
    "plugin": 0.6116384662905475,
    "crossfit": 0.48247977917143026
   }
  },
  {
   "beta": 1,
   "i": 4,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6567401064515161,
    "lms": 6.063387264732782
   },
   "thm1": {
    "plugin": 0.3210595697806366,
    "crossfit": 0.23181788416517632
   }
  },
  {
   "beta": 1,
   "i": 5,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3024152899080361,
    "lms": 2.5911010162722343
   }
  },
  {
   "beta": 1,
   "i": 5,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.405304555310963,
    "lms": 3.4790947191782955
   }
  },
  {
   "beta": 1,
   "i": 6,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3508045964809532,
    "lms": 2.0866551421601702
   }
  },
  {
   "beta": 1,
   "i": 6,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5594943764544043,
    "lms": 2.458823922467886
   }
  },
  {
   "beta": 1,
   "i": 7,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3244248552609417,
    "lms": 2.0993352835494044
   }
  },
  {
   "beta": 1,
   "i": 7,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7495735670226455,
    "lms": 2.5104285121487737
   }
  },
  {
   "beta": 1,
   "i": 8,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.344213098097561,
    "lms": 2.420800512066751
   }
  },
  {
   "beta": 1,
   "i": 8,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5567020248579186,
    "lms": 3.1249329056965833
   }
  },
  {
   "beta": 1,
   "i": 9,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3750000000000067,
    "lms": 1.7221148073339443
   }
  },
  {
   "beta": 1,
   "i": 9,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.4852232353494967,
    "lms": 1.9000075304619364
   }
  },
  {
   "beta": 1,
   "i": 10,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6853851443125327,
    "lms": 3.4122356276679464
   }
  },
  {
   "beta": 1,
   "i": 10,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6846607458825437,
    "lms": 5.674544736392319
   }
  },
  {
   "beta": 1,
   "i": 11,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3076362551926066,
    "lms": 2.6372495105365403
   }
  },
  {
   "beta": 1,
   "i": 11,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.356745164089658,
    "lms": 3.5379510699358265
   }
  },
  {
   "beta": 1,
   "i": 12,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3663392253790352,
    "lms": 1.7556063783398543
   }
  },
  {
   "beta": 1,
   "i": 12,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.467667231941385,
    "lms": 1.9775412423810739
   }
  },
  {
   "beta": 1,
   "i": 13,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2392723521997386,
    "lms": 2.6749942772848323
   }
  },
  {
   "beta": 1,
   "i": 13,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3129158034161528,
    "lms": 3.6281425813880337
   }
  },
  {
   "beta": 1,
   "i": 14,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3531466078333085,
    "lms": 2.2292770399953867
   }
  },
  {
   "beta": 1,
   "i": 14,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9726677936536288,
    "lms": 2.766920701939686
   }
  },
  {
   "beta": 1,
   "i": 15,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1420891763717107,
    "lms": 2.7260973351305298
   }
  },
  {
   "beta": 1,
   "i": 15,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5411222445492618,
    "lms": 3.792499326859653
   }
  },
  {
   "beta": 1,
   "i": 16,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3750000000000195,
    "lms": 2.0997761422211925
   }
  },
  {
   "beta": 1,
   "i": 16,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8875410353029145,
    "lms": 2.4742348536002865
   }
  },
  {
   "beta": 1,
   "i": 17,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3750000000000098,
    "lms": 2.1483248109232482
   }
  },
  {
   "beta": 1,
   "i": 17,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.162417448952838,
    "lms": 2.6009910848649325
   }
  },
  {
   "beta": 1,
   "i": 18,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3142679258848584,
    "lms": 1.8019196149398407
   }
  },
  {
   "beta": 1,
   "i": 18,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 2.029244250335662,
    "lms": 2.031500639778318
   }
  },
  {
   "beta": 1,
   "i": 19,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2457685472518385,
    "lms": 2.7192109416685732
   }
  },
  {
   "beta": 1,
   "i": 19,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.267554510260616,
    "lms": 3.7374227162707614
   }
  },
  {
   "beta": 1.5,
   "i": 0,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1654563704165697,
    "lms": 2.8832686109959953
   },
   "thm1": {
    "plugin": 0.7897514984282195,
    "crossfit": 0.6288519210647215
   }
  },
  {
   "beta": 1.5,
   "i": 0,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7419162623863357,
    "lms": 4.092386848217961
   },
   "thm1": {
    "plugin": 0.4005867495068947,
    "crossfit": 0.30794931872166387
   }
  },
  {
   "beta": 1.5,
   "i": 1,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2899473634055811,
    "lms": 2.589821217932443
   },
   "thm1": {
    "plugin": 0.9822458822786848,
    "crossfit": 0.8742545026366789
   }
  },
  {
   "beta": 1.5,
   "i": 1,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6323465059202458,
    "lms": 3.46379079631006
   },
   "thm1": {
    "plugin": 0.7060174128019229,
    "crossfit": 0.598877077102596
   }
  },
  {
   "beta": 1.5,
   "i": 2,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9761289498364519,
    "lms": 3.0994339932614436
   },
   "thm1": {
    "plugin": 0.8433769412565866,
    "crossfit": 0.7175140734093529
   }
  },
  {
   "beta": 1.5,
   "i": 2,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.531523614510489,
    "lms": 4.739740784428962
   },
   "thm1": {
    "plugin": 0.5629516163901487,
    "crossfit": 0.4176800053017938
   }
  },
  {
   "beta": 1.5,
   "i": 3,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.098679188496478,
    "lms": 3.0080115985155373
   },
   "thm1": {
    "plugin": 0.7458771068997176,
    "crossfit": 0.570172758720004
   }
  },
  {
   "beta": 1.5,
   "i": 3,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7218160185043958,
    "lms": 4.420305750438585
   },
   "thm1": {
    "plugin": 0.37090243756630586,
    "crossfit": 0.24212637538800763
   }
  },
  {
   "beta": 1.5,
   "i": 4,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7552429744220569,
    "lms": 3.409210258957526
   },
   "thm1": {
    "plugin": 0.6288846522334555,
    "crossfit": 0.4650749292962679
   }
  },
  {
   "beta": 1.5,
   "i": 4,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8959311108316228,
    "lms": 5.673427758384828
   },
   "thm1": {
    "plugin": 0.415991970294345,
    "crossfit": 0.29501670030350513
   }
  },
  {
   "beta": 1.5,
   "i": 5,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3275613325499682,
    "lms": 2.653427508811152
   }
  },
  {
   "beta": 1.5,
   "i": 5,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1168463316033332,
    "lms": 3.536194239543326
   }
  },
  {
   "beta": 1.5,
   "i": 6,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9599411001712109,
    "lms": 3.142394598465762
   }
  },
  {
   "beta": 1.5,
   "i": 6,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.2707756961378476,
    "lms": 4.84819402976964
   }
  },
  {
   "beta": 1.5,
   "i": 7,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5073536581816116,
    "lms": 3.637021001258153
   }
  },
  {
   "beta": 1.5,
   "i": 7,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.29805729349649573,
    "lms": 6.464115386261997
   }
  },
  {
   "beta": 1.5,
   "i": 8,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1675945856408052,
    "lms": 2.8674963945860554
   }
  },
  {
   "beta": 1.5,
   "i": 8,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9633144784281653,
    "lms": 4.084512032697429
   }
  },
  {
   "beta": 1.5,
   "i": 9,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.21299439888567404,
    "lms": 3.8787316170739707
   }
  },
  {
   "beta": 1.5,
   "i": 9,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.16558621866972717,
    "lms": 7.4536975344013765
   }
  },
  {
   "beta": 1.5,
   "i": 10,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1362829168760982,
    "lms": 2.8358992767865336
   }
  },
  {
   "beta": 1.5,
   "i": 10,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3814218918590069,
    "lms": 4.0434101098385415
   }
  },
  {
   "beta": 1.5,
   "i": 11,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2064318138888133,
    "lms": 2.991626284742247
   }
  },
  {
   "beta": 1.5,
   "i": 11,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.38747814530526536,
    "lms": 4.247692399399378
   }
  },
  {
   "beta": 1.5,
   "i": 12,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3749999999999993,
    "lms": 2.250309118704239
   }
  },
  {
   "beta": 1.5,
   "i": 12,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5343954004536913,
    "lms": 2.7158508940090367
   }
  },
  {
   "beta": 1.5,
   "i": 13,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9724129314212242,
    "lms": 3.0867386185090124
   }
  },
  {
   "beta": 1.5,
   "i": 13,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7462715958376691,
    "lms": 4.62917755334179
   }
  },
  {
   "beta": 1.5,
   "i": 14,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9833015717964528,
    "lms": 3.1487747046179733
   }
  },
  {
   "beta": 1.5,
   "i": 14,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7790762265430741,
    "lms": 4.83354683914173
   }
  },
  {
   "beta": 1.5,
   "i": 15,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3729879293295997,
    "lms": 2.425352837098227
   }
  },
  {
   "beta": 1.5,
   "i": 15,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0915203936128393,
    "lms": 3.043223081747345
   }
  },
  {
   "beta": 1.5,
   "i": 16,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8513900269608022,
    "lms": 3.1725214015257612
   }
  },
  {
   "beta": 1.5,
   "i": 16,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7969830064807962,
    "lms": 4.925903011454776
   }
  },
  {
   "beta": 1.5,
   "i": 17,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3750000000000107,
    "lms": 2.2449789601460424
   }
  },
  {
   "beta": 1.5,
   "i": 17,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5412934151960471,
    "lms": 2.7139053629304493
   }
  },
  {
   "beta": 1.5,
   "i": 18,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8861267501618129,
    "lms": 3.290016733498991
   }
  },
  {
   "beta": 1.5,
   "i": 18,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5888629561313671,
    "lms": 5.244836552789342
   }
  },
  {
   "beta": 1.5,
   "i": 19,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3118046090135329,
    "lms": 3.758459461351343
   }
  },
  {
   "beta": 1.5,
   "i": 19,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.33139370597658063,
    "lms": 6.9483801170285195
   }
  },
  {
   "beta": 2,
   "i": 0,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7892855464915003,
    "lms": 3.3646204027905786
   },
   "thm1": {
    "plugin": 1.2014415640141909,
    "crossfit": 0.48189974205063385
   }
  },
  {
   "beta": 2,
   "i": 0,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.980853604925196,
    "lms": 5.526017551282571
   },
   "thm1": {
    "plugin": 0.30407868316161696,
    "crossfit": 0.2654100620446974
   }
  },
  {
   "beta": 2,
   "i": 1,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24249604433707933,
    "lms": 3.857385448602795
   },
   "thm1": {
    "plugin": 0.40534825209500003,
    "crossfit": 0.22244459373510192
   }
  },
  {
   "beta": 2,
   "i": 1,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21538338322186842,
    "lms": 7.361892045870099
   },
   "thm1": {
    "plugin": 0.10517011400646933,
    "crossfit": 0.06819847213341823
   }
  },
  {
   "beta": 2,
   "i": 2,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6658657647277391,
    "lms": 3.4276726198372685
   },
   "thm1": {
    "plugin": 0.498168166257224,
    "crossfit": 0.276197114837155
   }
  },
  {
   "beta": 2,
   "i": 2,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5024395749643011,
    "lms": 5.699828569898375
   },
   "thm1": {
    "plugin": 0.19938979462887502,
    "crossfit": 0.1469941678415853
   }
  },
  {
   "beta": 2,
   "i": 3,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.019095096655176,
    "lms": 3.120589612302168
   },
   "thm1": {
    "plugin": 0.6907095257088938,
    "crossfit": 0.5510510191333248
   }
  },
  {
   "beta": 2,
   "i": 3,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8650675275317319,
    "lms": 4.757883847235383
   },
   "thm1": {
    "plugin": 0.3010602437343918,
    "crossfit": 0.2130061290708765
   }
  },
  {
   "beta": 2,
   "i": 4,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3595437906290364,
    "lms": 2.74494693896316
   },
   "thm1": {
    "plugin": 0.5744673398250059,
    "crossfit": 0.3679077869932462
   }
  },
  {
   "beta": 2,
   "i": 4,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.44542235967865995,
    "lms": 3.5417363859379436
   },
   "thm1": {
    "plugin": 0.26321053529067595,
    "crossfit": 0.19500325372706315
   }
  },
  {
   "beta": 2,
   "i": 5,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5453333625496394,
    "lms": 3.5542268745076764
   }
  },
  {
   "beta": 2,
   "i": 5,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1734988791379112,
    "lms": 6.13266367692967
   }
  },
  {
   "beta": 2,
   "i": 6,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.32485627420651847,
    "lms": 3.806805633149067
   }
  },
  {
   "beta": 2,
   "i": 6,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.15269300735449812,
    "lms": 7.146192875979039
   }
  },
  {
   "beta": 2,
   "i": 7,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7622677428483786,
    "lms": 3.42488726560623
   }
  },
  {
   "beta": 2,
   "i": 7,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3949705374558793,
    "lms": 5.68568248804578
   }
  },
  {
   "beta": 2,
   "i": 8,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6019612252702128,
    "lms": 3.5975118667282797
   }
  },
  {
   "beta": 2,
   "i": 8,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3293494924849311,
    "lms": 6.31849581307752
   }
  },
  {
   "beta": 2,
   "i": 9,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3132089034529075,
    "lms": 2.6992106490682337
   }
  },
  {
   "beta": 2,
   "i": 9,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.976767131331884,
    "lms": 3.6062266637933824
   }
  },
  {
   "beta": 2,
   "i": 10,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.21585747967151336,
    "lms": 3.80804241748378
   }
  },
  {
   "beta": 2,
   "i": 10,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.15814144768953925,
    "lms": 7.15211685250504
   }
  },
  {
   "beta": 2,
   "i": 11,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9295974289651664,
    "lms": 3.230425895357752
   }
  },
  {
   "beta": 2,
   "i": 11,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5147686031208143,
    "lms": 5.075111623100442
   }
  },
  {
   "beta": 2,
   "i": 12,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9173931668237273,
    "lms": 3.116738967141132
   }
  },
  {
   "beta": 2,
   "i": 12,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0008409346393947,
    "lms": 4.771561519910936
   }
  },
  {
   "beta": 2,
   "i": 13,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6384030749617636,
    "lms": 3.5460847977505354
   }
  },
  {
   "beta": 2,
   "i": 13,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.46072463196291563,
    "lms": 6.127743059902201
   }
  },
  {
   "beta": 2,
   "i": 14,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2128814945778699,
    "lms": 2.859362026347655
   }
  },
  {
   "beta": 2,
   "i": 14,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5807141953947665,
    "lms": 3.9838612374256073
   }
  },
  {
   "beta": 2,
   "i": 15,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.30627523316127625,
    "lms": 3.7111172854090917
   }
  },
  {
   "beta": 2,
   "i": 15,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14749556003024822,
    "lms": 6.740845344055554
   }
  },
  {
   "beta": 2,
   "i": 16,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9562912742989506,
    "lms": 3.132040324108671
   }
  },
  {
   "beta": 2,
   "i": 16,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2953262963069553,
    "lms": 4.744212394876383
   }
  },
  {
   "beta": 2,
   "i": 17,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.22450315771083776,
    "lms": 3.816699219282647
   }
  },
  {
   "beta": 2,
   "i": 17,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.17174423720302642,
    "lms": 7.1884008848988445
   }
  },
  {
   "beta": 2,
   "i": 18,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0903395382724554,
    "lms": 2.9788078782694543
   }
  },
  {
   "beta": 2,
   "i": 18,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6245794527246783,
    "lms": 4.335141683628204
   }
  },
  {
   "beta": 2,
   "i": 19,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0849944158493539,
    "lms": 3.064407925478197
   }
  },
  {
   "beta": 2,
   "i": 19,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.48288931220001685,
    "lms": 4.560736809022853
   }
  },
  {
   "beta": 2.5,
   "i": 0,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0522193935016575,
    "lms": 3.0627245093756628
   },
   "thm1": {
    "plugin": 0.7552026197836352,
    "crossfit": 0.5523550591918353
   }
  },
  {
   "beta": 2.5,
   "i": 0,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7572545641568585,
    "lms": 4.582437161034288
   },
   "thm1": {
    "plugin": 0.36001724000531365,
    "crossfit": 0.2805158344196674
   }
  },
  {
   "beta": 2.5,
   "i": 1,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4057981182955735,
    "lms": 3.72478107366272
   },
   "thm1": {
    "plugin": 0.4357332741395719,
    "crossfit": 0.2718422336447917
   }
  },
  {
   "beta": 2.5,
   "i": 1,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.20205405598591103,
    "lms": 6.803897818073983
   },
   "thm1": {
    "plugin": 0.13589646800805805,
    "crossfit": 0.11014563967700897
   }
  },
  {
   "beta": 2.5,
   "i": 2,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9002082050484665,
    "lms": 3.2900648158065673
   },
   "thm1": {
    "plugin": 0.5116112000066434,
    "crossfit": 0.3929966515075657
   }
  },
  {
   "beta": 2.5,
   "i": 2,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.36530972851087007,
    "lms": 5.227268537106884
   },
   "thm1": {
    "plugin": 0.26033798150019166,
    "crossfit": 0.21899998429416748
   }
  },
  {
   "beta": 2.5,
   "i": 3,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2005904785365753,
    "lms": 2.890819063632598
   },
   "thm1": {
    "plugin": 0.7541064565336918,
    "crossfit": 0.6676362266939782
   }
  },
  {
   "beta": 2.5,
   "i": 3,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07336522406941576,
    "lms": 3.855418640435965
   },
   "thm1": {
    "plugin": 0.07869302596528918,
    "crossfit": 0.04745057453920229
   }
  },
  {
   "beta": 2.5,
   "i": 4,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12007148768152705,
    "lms": 3.9104779136051113
   },
   "thm1": {
    "plugin": 0.2747730619776957,
    "crossfit": 0.08511730390403448
   }
  },
  {
   "beta": 2.5,
   "i": 4,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.13322368754377453,
    "lms": 7.593140964068599
   },
   "thm1": {
    "plugin": 0.04883588545103643,
    "crossfit": 0.033994208278987345
   }
  },
  {
   "beta": 2.5,
   "i": 5,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8229029652399897,
    "lms": 3.25072214299942
   }
  },
  {
   "beta": 2.5,
   "i": 5,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3038012573231834,
    "lms": 5.106959225589862
   }
  },
  {
   "beta": 2.5,
   "i": 6,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.11851921923221115,
    "lms": 3.863354840581488
   }
  },
  {
   "beta": 2.5,
   "i": 6,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03018819591421378,
    "lms": 7.379160819281139
   }
  },
  {
   "beta": 2.5,
   "i": 7,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.32572728787813876,
    "lms": 3.8168300995681808
   }
  },
  {
   "beta": 2.5,
   "i": 7,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.05238562253491381,
    "lms": 7.180500679914168
   }
  },
  {
   "beta": 2.5,
   "i": 8,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.04748320129659973,
    "lms": 3.971786717997666
   }
  },
  {
   "beta": 2.5,
   "i": 8,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.015537374742345306,
    "lms": 7.869266338157773
   }
  },
  {
   "beta": 2.5,
   "i": 9,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.027759716902274113,
    "lms": 3.980700946867404
   }
  },
  {
   "beta": 2.5,
   "i": 9,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.012649426986833707,
    "lms": 7.910378627930003
   }
  },
  {
   "beta": 2.5,
   "i": 10,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24228246548854063,
    "lms": 3.8605804338283547
   }
  },
  {
   "beta": 2.5,
   "i": 10,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03571833947797288,
    "lms": 7.374659759812826
   }
  },
  {
   "beta": 2.5,
   "i": 11,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.33234023581431354,
    "lms": 3.756835490714625
   }
  },
  {
   "beta": 2.5,
   "i": 11,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.35660101259260824,
    "lms": 6.943010603181531
   }
  },
  {
   "beta": 2.5,
   "i": 12,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.285133681959275,
    "lms": 3.8251275253948074
   }
  },
  {
   "beta": 2.5,
   "i": 12,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03882972869104582,
    "lms": 7.217220459350912
   }
  },
  {
   "beta": 2.5,
   "i": 13,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1347315725296009,
    "lms": 3.9066982674664383
   }
  },
  {
   "beta": 2.5,
   "i": 13,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.025250730726965924,
    "lms": 7.575172720483278
   }
  },
  {
   "beta": 2.5,
   "i": 14,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.05098383978502792,
    "lms": 3.9527776249327737
   }
  },
  {
   "beta": 2.5,
   "i": 14,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.01710685776893258,
    "lms": 7.7817189974663625
   }
  },
  {
   "beta": 2.5,
   "i": 15,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.16714601639745322,
    "lms": 3.842414917729522
   }
  },
  {
   "beta": 2.5,
   "i": 15,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.11440991564098747,
    "lms": 7.292516012611352
   }
  },
  {
   "beta": 2.5,
   "i": 16,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1486050450672134,
    "lms": 3.8219329199260788
   }
  },
  {
   "beta": 2.5,
   "i": 16,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.012317793506583062,
    "lms": 7.194741513293076
   }
  },
  {
   "beta": 2.5,
   "i": 17,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6057055539466977,
    "lms": 3.554552835989749
   }
  },
  {
   "beta": 2.5,
   "i": 17,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6456279574608744,
    "lms": 6.170622029797948
   }
  },
  {
   "beta": 2.5,
   "i": 18,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3185344321764332,
    "lms": 2.6829449807820067
   }
  },
  {
   "beta": 2.5,
   "i": 18,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3569270740693867,
    "lms": 3.5169739180456765
   }
  },
  {
   "beta": 2.5,
   "i": 19,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06984684495167062,
    "lms": 3.94943531231882
   }
  },
  {
   "beta": 2.5,
   "i": 19,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08313203377960611,
    "lms": 7.767576197140866
   }
  },
  {
   "beta": 3,
   "i": 0,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.047492012641661904,
    "lms": 3.9610281842389505
   },
   "thm1": {
    "plugin": 0.0825201912187428,
    "crossfit": 0.037796406695252256
   }
  },
  {
   "beta": 3,
   "i": 0,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.053923049512537236,
    "lms": 7.82028343708742
   },
   "thm1": {
    "plugin": 0.04291330048580966,
    "crossfit": 0.03427490787880396
   }
  },
  {
   "beta": 3,
   "i": 1,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.02298341158937539,
    "lms": 3.9530077646138944
   },
   "thm1": {
    "plugin": 0.030948189151524603,
    "crossfit": 0.021853561698968186
   }
  },
  {
   "beta": 3,
   "i": 1,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00837173648754693,
    "lms": 7.781902293867928
   },
   "thm1": {
    "plugin": 0.03508919902655675,
    "crossfit": 0.03292430185270938
   }
  },
  {
   "beta": 3,
   "i": 2,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.27039803572471294,
    "lms": 3.824517473055878
   },
   "thm1": {
    "plugin": 0.32969984901675903,
    "crossfit": 0.1962112162299036
   }
  },
  {
   "beta": 3,
   "i": 2,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06436871312110075,
    "lms": 7.216518843006876
   },
   "thm1": {
    "plugin": 0.09829271074788368,
    "crossfit": 0.014961030614472747
   }
  },
  {
   "beta": 3,
   "i": 3,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0003692977585019676,
    "lms": 3.989555774853002
   },
   "thm1": {
    "plugin": 0.04810059278074284,
    "crossfit": 0.034723935981745155
   }
  },
  {
   "beta": 3,
   "i": 3,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00012759309108667809,
    "lms": 7.9512650892424475
   },
   "thm1": {
    "plugin": 0.026471988109201986,
    "crossfit": 0.025894496736323692
   }
  },
  {
   "beta": 3,
   "i": 4,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.45187542619665083,
    "lms": 3.721006704334102
   },
   "thm1": {
    "plugin": 0.5440908483804079,
    "crossfit": 0.532133614671628
   }
  },
  {
   "beta": 3,
   "i": 4,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1792949284884242,
    "lms": 6.793770659221683
   },
   "thm1": {
    "plugin": 0.1449503009970569,
    "crossfit": 0.1254599066369458
   }
  },
  {
   "beta": 3,
   "i": 5,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09180828938927917,
    "lms": 3.9229856381064963
   }
  },
  {
   "beta": 3,
   "i": 5,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04808016142035898,
    "lms": 7.648173904572011
   }
  },
  {
   "beta": 3,
   "i": 6,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3404936953902839,
    "lms": 3.5700747552276137
   }
  },
  {
   "beta": 3,
   "i": 6,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.11437529470096587,
    "lms": 6.1581883162397615
   }
  },
  {
   "beta": 3,
   "i": 7,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.42027731765406057,
    "lms": 3.6186142850439307
   }
  },
  {
   "beta": 3,
   "i": 7,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04710247910673551,
    "lms": 6.358236674138143
   }
  },
  {
   "beta": 3,
   "i": 8,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4676159553851068,
    "lms": 3.4962701172503867
   }
  },
  {
   "beta": 3,
   "i": 8,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.02135458682810238,
    "lms": 5.8474223344542136
   }
  },
  {
   "beta": 3,
   "i": 9,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.34076618734094594,
    "lms": 3.7313888527790584
   }
  },
  {
   "beta": 3,
   "i": 9,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08943410767747731,
    "lms": 6.829300648692299
   }
  },
  {
   "beta": 3,
   "i": 10,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2570561212903852,
    "lms": 3.8432909530911084
   }
  },
  {
   "beta": 3,
   "i": 10,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21040179076855983,
    "lms": 7.300599460542034
   }
  },
  {
   "beta": 3,
   "i": 11,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6936554263003435,
    "lms": 3.493281417484479
   }
  },
  {
   "beta": 3,
   "i": 11,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3655810776138613,
    "lms": 5.945551010026344
   }
  },
  {
   "beta": 3,
   "i": 12,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.00941268473913607,
    "lms": 3.9797965261211927
   }
  },
  {
   "beta": 3,
   "i": 12,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.004217809219890088,
    "lms": 7.905958591016727
   }
  },
  {
   "beta": 3,
   "i": 13,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3439900022472333,
    "lms": 2.6106203050466203
   }
  },
  {
   "beta": 3,
   "i": 13,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6995706083888517,
    "lms": 3.3700857097527783
   }
  },
  {
   "beta": 3,
   "i": 14,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.39030092304320196,
    "lms": 3.66715709485573
   }
  },
  {
   "beta": 3,
   "i": 14,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04693094939245679,
    "lms": 6.5685100161784575
   }
  },
  {
   "beta": 3,
   "i": 15,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5195224299751543,
    "lms": 3.3921827425005016
   }
  },
  {
   "beta": 3,
   "i": 15,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.20154451713043678,
    "lms": 5.489131757057907
   }
  },
  {
   "beta": 3,
   "i": 16,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.30883041196334654,
    "lms": 3.7154353212209075
   }
  },
  {
   "beta": 3,
   "i": 16,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.02692871658680717,
    "lms": 6.756683123320649
   }
  },
  {
   "beta": 3,
   "i": 17,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09774744787334876,
    "lms": 3.9462411817639054
   }
  },
  {
   "beta": 3,
   "i": 17,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06488009798010366,
    "lms": 7.753089519529262
   }
  },
  {
   "beta": 3,
   "i": 18,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6388246511408311,
    "lms": 3.555360837970712
   }
  },
  {
   "beta": 3,
   "i": 18,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.511664615813781,
    "lms": 6.158878647271392
   }
  },
  {
   "beta": 3,
   "i": 19,
   "m": 4,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5287299914839525,
    "lms": 3.6122246379986294
   }
  },
  {
   "beta": 3,
   "i": 19,
   "m": 8,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14656919309693156,
    "lms": 6.362731240425687
   }
  }
 ]
}

==> anc/experiments/synthetic/results/E4b.json <==
{
 "k": 12,
 "rows": [
  {
   "sentence": 0,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.03763746005575806,
   "pmax": 0.22313203089922898,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2649948220038594,
    "lms": 2.0969910607838873
   },
   "thm1": {
    "plugin": 1.0838512312538195,
    "crossfit": 0.8348106038041482
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.03763746005575806,
   "pmax": 0.22313203089922898,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8724920103544003,
    "lms": 2.541500904141902
   },
   "thm1": {
    "plugin": 1.0030834396416166,
    "crossfit": 0.7897864553534694
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 8.290998917643055e-05,
   "pmax": 0.988710388842827,
   "exact": {
    "iid": 1.375,
    "varopt": 0.019330673900948687,
    "lms": 3.9892269369412587
   },
   "thm1": {
    "plugin": 0.02148587797053008,
    "crossfit": 0.01903922574354312
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 8.290998917643055e-05,
   "pmax": 0.988710388842827,
   "exact": {
    "iid": 2.75,
    "varopt": 0.017030960732224213,
    "lms": 7.949887398447939
   },
   "thm1": {
    "plugin": 0.02128533095298109,
    "crossfit": 0.0197148698929445
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.031573047880712024,
   "pmax": 0.19407370353184364,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3035028190642564,
    "lms": 1.9866493163623333
   },
   "thm1": {
    "plugin": 1.117620315283919,
    "crossfit": 0.862982397455582
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.031573047880712024,
   "pmax": 0.19407370353184364,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9237622359405566,
    "lms": 2.3458354196786733
   },
   "thm1": {
    "plugin": 1.0384153417819366,
    "crossfit": 0.8628097043485358
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 3.1040712518483926e-05,
   "pmax": 0.9709670046777479,
   "exact": {
    "iid": 1.375,
    "varopt": 0.03610988202440168,
    "lms": 3.9756295977121936
   },
   "thm1": {
    "plugin": 0.03375345130965836,
    "crossfit": 0.027061710112897777
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 3.1040712518483926e-05,
   "pmax": 0.9709670046777479,
   "exact": {
    "iid": 2.75,
    "varopt": 0.011543857178926859,
    "lms": 7.8869314761095675
   },
   "thm1": {
    "plugin": 0.03601088446123659,
    "crossfit": 0.028388317746550436
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.006698271198194552,
   "pmax": 0.5475461648147079,
   "exact": {
    "iid": 1.375,
    "varopt": 0.82044280200339,
    "lms": 3.3321832202956743
   },
   "thm1": {
    "plugin": 0.7966372510502524,
    "crossfit": 0.6317361188686302
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.006698271198194552,
   "pmax": 0.5475461648147079,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9299485771211444,
    "lms": 5.42194607215375
   },
   "thm1": {
    "plugin": 0.5248132793747365,
    "crossfit": 0.3836624292924998
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 7.938988012880356e-07,
   "pmax": 0.9891300493697144,
   "exact": {
    "iid": 1.375,
    "varopt": 0.018066324356377714,
    "lms": 3.9907691884133754
   },
   "thm1": {
    "plugin": 0.01852302089500834,
    "crossfit": 0.016970279635461154
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 7.938988012880356e-07,
   "pmax": 0.9891300493697144,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0020655626824308605,
    "lms": 7.957014268542029
   },
   "thm1": {
    "plugin": 0.023169035492660535,
    "crossfit": 0.021466946577493703
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.007922360155407496,
   "pmax": 0.20023694188638475,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3740467327557326,
    "lms": 2.1108872607923854
   },
   "thm1": {
    "plugin": 0.9962538383911743,
    "crossfit": 0.7710143964952478
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.007922360155407496,
   "pmax": 0.20023694188638475,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4799160852955078,
    "lms": 2.4618847195942606
   },
   "thm1": {
    "plugin": 0.6578625595868626,
    "crossfit": 0.4946665918042632
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.00558746178690401,
   "pmax": 0.27419301458905615,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3306461399200697,
    "lms": 2.491555859903604
   },
   "thm1": {
    "plugin": 1.004807612457731,
    "crossfit": 0.8152217998654087
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.00558746178690401,
   "pmax": 0.27419301458905615,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6433687859271724,
    "lms": 3.22962079802586
   },
   "thm1": {
    "plugin": 0.6545715311760828,
    "crossfit": 0.5043692724342423
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.038837387000400216,
   "pmax": 0.18676459232674264,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2552660720183442,
    "lms": 2.001303249129069
   },
   "thm1": {
    "plugin": 1.0895038007129394,
    "crossfit": 0.9438376000213818
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.038837387000400216,
   "pmax": 0.18676459232674264,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5439056372328896,
    "lms": 2.369798496278252
   },
   "thm1": {
    "plugin": 0.9516063863209125,
    "crossfit": 0.7318682915498104
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.02731438606062349,
   "pmax": 0.2265821601181628,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2932099564365371,
    "lms": 2.0968466947796505
   },
   "thm1": {
    "plugin": 1.1081820896868113,
    "crossfit": 0.9133401413800774
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.02731438606062349,
   "pmax": 0.2265821601181628,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9987901210008119,
    "lms": 2.552798485546992
   },
   "thm1": {
    "plugin": 1.0483784149412032,
    "crossfit": 0.8073647841272139
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.029425716576597708,
   "pmax": 0.23049673837024065,
   "exact": {
    "iid": 1.375,
    "varopt": 1.297142454488334,
    "lms": 2.288466850915619
   },
   "thm1": {
    "plugin": 1.0619595274036897,
    "crossfit": 0.8314394237561392
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.029425716576597708,
   "pmax": 0.23049673837024065,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6167310720648744,
    "lms": 2.890781737878793
   },
   "thm1": {
    "plugin": 0.9098142260307414,
    "crossfit": 0.7139954394778301
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.033686852690322226,
   "pmax": 0.2499431427589378,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2848325577485096,
    "lms": 2.237054026317568
   },
   "thm1": {
    "plugin": 1.0731139940720684,
    "crossfit": 0.8314248751829887
   }
  },
  {
   "sentence": 0,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.033686852690322226,
   "pmax": 0.2499431427589378,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8813232362890095,
    "lms": 2.796587180803108
   },
   "thm1": {
    "plugin": 0.9912786107051657,
    "crossfit": 0.8210140143905871
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.0003413334034215625,
   "pmax": 0.9761775264119384,
   "exact": {
    "iid": 1.375,
    "varopt": 0.043674534911446954,
    "lms": 3.974309776453846
   },
   "thm1": {
    "plugin": 0.03773491247117908,
    "crossfit": 0.030675734868975638
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.0003413334034215625,
   "pmax": 0.9761775264119384,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06815540916717355,
    "lms": 7.8811026731062235
   },
   "thm1": {
    "plugin": 0.03317367808061017,
    "crossfit": 0.030190649616411748
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 1.1114757469592704e-08,
   "pmax": 0.9997357639645187,
   "exact": {
    "iid": 1.375,
    "varopt": 6.292678705851298e-05,
    "lms": 3.9999479229890476
   },
   "thm1": {
    "plugin": 0.0013676450974574692,
    "crossfit": 0.0011324464324156771
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 1.1114757469592704e-08,
   "pmax": 0.9997357639645187,
   "exact": {
    "iid": 2.75,
    "varopt": 5.108452313019857e-05,
    "lms": 7.999756977651019
   },
   "thm1": {
    "plugin": 0.0026836957033299093,
    "crossfit": 0.0025579215210452134
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0026088069095819956,
   "pmax": 0.8869529454525503,
   "exact": {
    "iid": 1.375,
    "varopt": 0.20403533758558962,
    "lms": 3.8750311350093454
   },
   "thm1": {
    "plugin": 0.38874282625258516,
    "crossfit": 0.10965764911507273
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0026088069095819956,
   "pmax": 0.8869529454525503,
   "exact": {
    "iid": 2.75,
    "varopt": 0.22852404671976637,
    "lms": 7.438830999051761
   },
   "thm1": {
    "plugin": 0.11525596732413078,
    "crossfit": 0.09244602629269282
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.018566024833130794,
   "pmax": 0.2978767360301604,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2550964450441313,
    "lms": 2.5549922188789282
   },
   "thm1": {
    "plugin": 1.0008277680255455,
    "crossfit": 0.7372606528570115
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.018566024833130794,
   "pmax": 0.2978767360301604,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5971805763307094,
    "lms": 3.3964762128670034
   },
   "thm1": {
    "plugin": 0.8031564246113144,
    "crossfit": 0.4966879600626211
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.002193361332836335,
   "pmax": 0.5942142692695253,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5183849086133704,
    "lms": 3.5862514018567233
   },
   "thm1": {
    "plugin": 0.37654781394048,
    "crossfit": 0.2939449939804957
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.002193361332836335,
   "pmax": 0.5942142692695253,
   "exact": {
    "iid": 2.75,
    "varopt": 0.30797474055209156,
    "lms": 6.261701070413626
   },
   "thm1": {
    "plugin": 0.1692248801483775,
    "crossfit": 0.09256516564870942
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 9.023071667203284e-06,
   "pmax": 0.990720055250217,
   "exact": {
    "iid": 1.375,
    "varopt": 0.007411975909267799,
    "lms": 3.994592297545808
   },
   "thm1": {
    "plugin": 0.018397757131245078,
    "crossfit": 0.016189076699036783
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 9.023071667203284e-06,
   "pmax": 0.990720055250217,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00862899535921112,
    "lms": 7.974804886405324
   },
   "thm1": {
    "plugin": 0.023427407065005547,
    "crossfit": 0.022406544903107638
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.0004579275359396297,
   "pmax": 0.8337493181913961,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12021687540347738,
    "lms": 3.9047555166589096
   },
   "thm1": {
    "plugin": 0.19689994724546847,
    "crossfit": 0.08146156402229608
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.0004579275359396297,
   "pmax": 0.8337493181913961,
   "exact": {
    "iid": 2.75,
    "varopt": 0.10565396845267035,
    "lms": 7.567709530631283
   },
   "thm1": {
    "plugin": 0.21152621401742314,
    "crossfit": 0.024179702678982333
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0021774576507682794,
   "pmax": 0.7091450397329271,
   "exact": {
    "iid": 1.375,
    "varopt": 0.49418874593481993,
    "lms": 3.661515297746244
   },
   "thm1": {
    "plugin": 0.40629298611671105,
    "crossfit": 0.2868996425776374
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0021774576507682794,
   "pmax": 0.7091450397329271,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3589044498815953,
    "lms": 6.5646112151978375
   },
   "thm1": {
    "plugin": 0.20263514022920587,
    "crossfit": 0.1393539678757346
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.00018415172059852594,
   "pmax": 0.9138412984662543,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1579576194785277,
    "lms": 3.911215450975695
   },
   "thm1": {
    "plugin": 0.22921952015638317,
    "crossfit": 0.06403523277597761
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.00018415172059852594,
   "pmax": 0.9138412984662543,
   "exact": {
    "iid": 2.75,
    "varopt": 0.124814270370375,
    "lms": 7.596292509714919
   },
   "thm1": {
    "plugin": 0.05546434619742441,
    "crossfit": 0.041599141855587156
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.000665143742239672,
   "pmax": 0.9473568003154132,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09605610599819843,
    "lms": 3.9467689921599285
   },
   "thm1": {
    "plugin": 0.07694578026890815,
    "crossfit": 0.06301232255620778
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.000665143742239672,
   "pmax": 0.9473568003154132,
   "exact": {
    "iid": 2.75,
    "varopt": 0.09249211863324064,
    "lms": 7.755541255780414
   },
   "thm1": {
    "plugin": 0.05261940319969106,
    "crossfit": 0.04220940369596089
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.0004092174913572365,
   "pmax": 0.909180264408422,
   "exact": {
    "iid": 1.375,
    "varopt": 0.16592482118142848,
    "lms": 3.900587483880415
   },
   "thm1": {
    "plugin": 0.27006852523583164,
    "crossfit": 0.10364219871871616
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.0004092174913572365,
   "pmax": 0.909180264408422,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21613021581716757,
    "lms": 7.550259913556281
   },
   "thm1": {
    "plugin": 0.09827348484572368,
    "crossfit": 0.08026139924775907
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.004035111516384568,
   "pmax": 0.8836145572660443,
   "exact": {
    "iid": 1.375,
    "varopt": 0.20518556500712098,
    "lms": 3.8669849848280293
   },
   "thm1": {
    "plugin": 0.38395730082427315,
    "crossfit": 0.17900724442886864
   }
  },
  {
   "sentence": 0,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.004035111516384568,
   "pmax": 0.8836145572660443,
   "exact": {
    "iid": 2.75,
    "varopt": 0.26102240891791,
    "lms": 7.4048545758244995
   },
   "thm1": {
    "plugin": 0.3923918635012818,
    "crossfit": 0.07263273307195514
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.003640329389495663,
   "pmax": 0.5723198669187582,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7840802439822828,
    "lms": 3.3589617128552627
   },
   "thm1": {
    "plugin": 0.7666051842275924,
    "crossfit": 0.5279305403333245
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.003640329389495663,
   "pmax": 0.5723198669187582,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1877249535996282,
    "lms": 5.515932560305753
   },
   "thm1": {
    "plugin": 0.44305837873968285,
    "crossfit": 0.34190839222071945
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 5.98782348604599e-05,
   "pmax": 0.9633231086906097,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06724096740052475,
    "lms": 3.9607177284697115
   },
   "thm1": {
    "plugin": 0.05904258296981725,
    "crossfit": 0.0468344889777844
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 5.98782348604599e-05,
   "pmax": 0.9633231086906097,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1031497027286545,
    "lms": 7.81893543939402
   },
   "thm1": {
    "plugin": 0.0392678722521584,
    "crossfit": 0.03491010674636284
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0004450156270304597,
   "pmax": 0.9518443666262345,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08828532785192482,
    "lms": 3.9482605828916806
   },
   "thm1": {
    "plugin": 0.5878336240160877,
    "crossfit": 0.12199449784104449
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0004450156270304597,
   "pmax": 0.9518443666262345,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12419571097623851,
    "lms": 7.762448083443801
   },
   "thm1": {
    "plugin": 0.05862052102576628,
    "crossfit": 0.045832780287231006
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.0032841487694354877,
   "pmax": 0.6360584299005965,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5564885227779266,
    "lms": 3.568063250001963
   },
   "thm1": {
    "plugin": 0.5024802485987405,
    "crossfit": 0.342901030427276
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.0032841487694354877,
   "pmax": 0.6360584299005965,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6581076199220465,
    "lms": 6.2212687320298805
   },
   "thm1": {
    "plugin": 0.3660328373938759,
    "crossfit": 0.11724299190336024
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.0011329024922386367,
   "pmax": 0.8038559349997939,
   "exact": {
    "iid": 1.375,
    "varopt": 0.359597452500375,
    "lms": 3.7715030074705718
   },
   "thm1": {
    "plugin": 0.45600430008311016,
    "crossfit": 0.2570103381235515
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.0011329024922386367,
   "pmax": 0.8038559349997939,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4323019069628307,
    "lms": 7.004627532622321
   },
   "thm1": {
    "plugin": 0.1948738958786708,
    "crossfit": 0.15669740537513252
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.00035430775674209075,
   "pmax": 0.9800816841222647,
   "exact": {
    "iid": 1.375,
    "varopt": 0.03651691244251077,
    "lms": 3.979069527856598
   },
   "thm1": {
    "plugin": 0.0360025696094412,
    "crossfit": 0.031124335074510893
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.00035430775674209075,
   "pmax": 0.9800816841222647,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04836281081646929,
    "lms": 7.9029698661659245
   },
   "thm1": {
    "plugin": 0.02983404081007639,
    "crossfit": 0.027624630810121845
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 6.768689278691356e-05,
   "pmax": 0.9864713240406239,
   "exact": {
    "iid": 1.375,
    "varopt": 0.024780895935780076,
    "lms": 3.9859410617927393
   },
   "thm1": {
    "plugin": 0.023156603139636217,
    "crossfit": 0.019407879810371374
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 6.768689278691356e-05,
   "pmax": 0.9864713240406239,
   "exact": {
    "iid": 2.75,
    "varopt": 0.032277221397913225,
    "lms": 7.934680169795255
   },
   "thm1": {
    "plugin": 0.023420222112129775,
    "crossfit": 0.020908302847261268
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 1.7740395272079468e-05,
   "pmax": 0.9833971294878058,
   "exact": {
    "iid": 1.375,
    "varopt": 0.027023792784772387,
    "lms": 3.984736114422926
   },
   "thm1": {
    "plugin": 0.02716639528205507,
    "crossfit": 0.02442992913024613
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 1.7740395272079468e-05,
   "pmax": 0.9833971294878058,
   "exact": {
    "iid": 2.75,
    "varopt": 0.024931131945986056,
    "lms": 7.92908295638152
   },
   "thm1": {
    "plugin": 0.023623857007874154,
    "crossfit": 0.020923880879751427
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.0002414973903934361,
   "pmax": 0.3016790984132284,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2802549862426205,
    "lms": 2.5420803240195387
   },
   "thm1": {
    "plugin": 1.0144591561951148,
    "crossfit": 0.6102263607633551
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.0002414973903934361,
   "pmax": 0.3016790984132284,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9975647503350518,
    "lms": 3.3697137858095956
   },
   "thm1": {
    "plugin": 0.7269946570475582,
    "crossfit": 0.5288534116003766
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 2.5050161031592902e-05,
   "pmax": 0.9925935845581204,
   "exact": {
    "iid": 1.375,
    "varopt": 0.013578428310119803,
    "lms": 3.9922645175004536
   },
   "thm1": {
    "plugin": 0.013609805523628685,
    "crossfit": 0.011955831273982552
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 2.5050161031592902e-05,
   "pmax": 0.9925935845581204,
   "exact": {
    "iid": 2.75,
    "varopt": 0.018802593233232315,
    "lms": 7.9639893304458775
   },
   "thm1": {
    "plugin": 0.014976524764534217,
    "crossfit": 0.014066019131579446
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.0015427695530629006,
   "pmax": 0.7537472020172721,
   "exact": {
    "iid": 1.375,
    "varopt": 0.42525344236484885,
    "lms": 3.720693301602673
   },
   "thm1": {
    "plugin": 0.3238589975081823,
    "crossfit": 0.17674905911860142
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.0015427695530629006,
   "pmax": 0.7537472020172721,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4020022156011702,
    "lms": 6.797372757297258
   },
   "thm1": {
    "plugin": 0.28704512412693967,
    "crossfit": 0.1899317154672079
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.0008609944126009968,
   "pmax": 0.8916716199851215,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1820388065653294,
    "lms": 3.889076234172688
   },
   "thm1": {
    "plugin": 0.6949334112191481,
    "crossfit": 0.10607415600286212
   }
  },
  {
   "sentence": 0,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.0008609944126009968,
   "pmax": 0.8916716199851215,
   "exact": {
    "iid": 2.75,
    "varopt": 0.20269450110203505,
    "lms": 7.499333675501969
   },
   "thm1": {
    "plugin": 0.08156933336516081,
    "crossfit": 0.061418299053225274
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.021457756441899168,
   "pmax": 0.1997186117052421,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3238443739456556,
    "lms": 2.039712595601672
   },
   "thm1": {
    "plugin": 1.0604244569102415,
    "crossfit": 0.907628369587535
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.021457756441899168,
   "pmax": 0.1997186117052421,
   "exact": {
    "iid": 2.75,
    "varopt": 1.849759896809402,
    "lms": 2.414861055064747
   },
   "thm1": {
    "plugin": 0.9548650495123342,
    "crossfit": 0.67568559127591
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 6.711847806377143e-05,
   "pmax": 0.9867020782265282,
   "exact": {
    "iid": 1.375,
    "varopt": 0.02437813243781242,
    "lms": 3.9867280100503466
   },
   "thm1": {
    "plugin": 0.022136376304225158,
    "crossfit": 0.01637760147670618
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 6.711847806377143e-05,
   "pmax": 0.9867020782265282,
   "exact": {
    "iid": 2.75,
    "varopt": 0.021215194002737945,
    "lms": 7.938311071008656
   },
   "thm1": {
    "plugin": 0.023988844421613555,
    "crossfit": 0.019560826531576567
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.015755606476831278,
   "pmax": 0.5002129571214844,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8450078100242598,
    "lms": 3.250277417799951
   },
   "thm1": {
    "plugin": 0.8725981750833748,
    "crossfit": 0.696458186348072
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.015755606476831278,
   "pmax": 0.5002129571214844,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8693925099664079,
    "lms": 5.180706636384637
   },
   "thm1": {
    "plugin": 0.6456761575068455,
    "crossfit": 0.40573428687655677
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 0.0008646263732184096,
   "pmax": 0.8632192617853048,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1431170033872663,
    "lms": 3.895675178228713
   },
   "thm1": {
    "plugin": 0.2311033350816121,
    "crossfit": 0.08080860676572423
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 0.0008646263732184096,
   "pmax": 0.8632192617853048,
   "exact": {
    "iid": 2.75,
    "varopt": 0.11199697416289628,
    "lms": 7.527481115837603
   },
   "thm1": {
    "plugin": 0.07862647291811617,
    "crossfit": 0.06349563369223299
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.014488659529226655,
   "pmax": 0.28135227632984006,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3004347082008072,
    "lms": 2.498657360615571
   },
   "thm1": {
    "plugin": 0.9047806146298825,
    "crossfit": 0.6734183445293458
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.014488659529226655,
   "pmax": 0.28135227632984006,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4017996600825824,
    "lms": 3.251668182077522
   },
   "thm1": {
    "plugin": 0.7946359321434638,
    "crossfit": 0.6661305289052888
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 0.0018087576869925195,
   "pmax": 0.2858627295779168,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3092516624405495,
    "lms": 2.7454453511764676
   },
   "thm1": {
    "plugin": 0.7801565591807031,
    "crossfit": 0.5397673893937314
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 0.0018087576869925195,
   "pmax": 0.2858627295779168,
   "exact": {
    "iid": 2.75,
    "varopt": 0.37791917250407897,
    "lms": 3.6516099594597464
   },
   "thm1": {
    "plugin": 0.20290747365700676,
    "crossfit": 0.13656712648040042
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.004186248492301229,
   "pmax": 0.22114900726636108,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3750000000000075,
    "lms": 2.2575466608012627
   },
   "thm1": {
    "plugin": 0.9618756258631771,
    "crossfit": 0.7428637025807594
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.004186248492301229,
   "pmax": 0.22114900726636108,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8730803540671929,
    "lms": 2.7023792889546634
   },
   "thm1": {
    "plugin": 0.45457773045224986,
    "crossfit": 0.34750613023310883
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.007853686933883166,
   "pmax": 0.3922210993876296,
   "exact": {
    "iid": 1.375,
    "varopt": 1.108693362135621,
    "lms": 2.9619213903585786
   },
   "thm1": {
    "plugin": 0.8530172533210333,
    "crossfit": 0.6904539836025623
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.007853686933883166,
   "pmax": 0.3922210993876296,
   "exact": {
    "iid": 2.75,
    "varopt": 1.062044012767565,
    "lms": 4.324278840968343
   },
   "thm1": {
    "plugin": 0.7097711173558368,
    "crossfit": 0.6202710027921002
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.011447586272215659,
   "pmax": 0.28554902519557734,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2274610180545422,
    "lms": 2.779802213906633
   },
   "thm1": {
    "plugin": 0.8019107142590359,
    "crossfit": 0.6096955199536551
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.011447586272215659,
   "pmax": 0.28554902519557734,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7924313235380516,
    "lms": 3.8133345810121657
   },
   "thm1": {
    "plugin": 0.49726414436473215,
    "crossfit": 0.34143341283823536
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.04608561064239136,
   "pmax": 0.1875903443426613,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2293407033160295,
    "lms": 1.856466632954536
   },
   "thm1": {
    "plugin": 1.1720366227252332,
    "crossfit": 0.9671716798014891
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.04608561064239136,
   "pmax": 0.1875903443426613,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8499142256732837,
    "lms": 2.1539088471621177
   },
   "thm1": {
    "plugin": 1.14285999684592,
    "crossfit": 0.9164914577046961
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.027931415834938036,
   "pmax": 0.17067454405609522,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3187396832229035,
    "lms": 1.7713583574744989
   },
   "thm1": {
    "plugin": 1.1768904136835485,
    "crossfit": 0.9561940308340416
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.027931415834938036,
   "pmax": 0.17067454405609522,
   "exact": {
    "iid": 2.75,
    "varopt": 2.323244013786725,
    "lms": 2.0075624671765406
   },
   "thm1": {
    "plugin": 1.0540092016130376,
    "crossfit": 0.8353554074272256
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.037567672734519705,
   "pmax": 0.1781877762481861,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2717086963341573,
    "lms": 1.883022034501383
   },
   "thm1": {
    "plugin": 1.1512139651509403,
    "crossfit": 0.9115430964415945
   }
  },
  {
   "sentence": 1,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.037567672734519705,
   "pmax": 0.1781877762481861,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8325475166557406,
    "lms": 2.1835369532079643
   },
   "thm1": {
    "plugin": 1.020574053769242,
    "crossfit": 0.8520142482480465
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.00016573790478023582,
   "pmax": 0.8589707086193051,
   "exact": {
    "iid": 1.375,
    "varopt": 0.25855370086462615,
    "lms": 3.8352397207550237
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.00016573790478023582,
   "pmax": 0.8589707086193051,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4069774364247493,
    "lms": 7.269689240555415
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 6.03745570497334e-08,
   "pmax": 0.9978296771053535,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0021913252115495522,
    "lms": 3.998508892804652
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 6.03745570497334e-08,
   "pmax": 0.9978296771053535,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0014203398108635348,
    "lms": 7.993044425515375
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.002725797334888391,
   "pmax": 0.29528913933163764,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2742072937540114,
    "lms": 2.757595497281477
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.002725797334888391,
   "pmax": 0.29528913933163764,
   "exact": {
    "iid": 2.75,
    "varopt": 0.888710019621909,
    "lms": 3.750211136924728
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.004032740140336427,
   "pmax": 0.26524828357608493,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3168470635157967,
    "lms": 2.67473697753148
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.004032740140336427,
   "pmax": 0.26524828357608493,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9545580077436552,
    "lms": 3.5684043168876625
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.002760522050674867,
   "pmax": 0.3548864701860244,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1425763973746692,
    "lms": 2.8849782828064265
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.002760522050674867,
   "pmax": 0.3548864701860244,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5121170705350544,
    "lms": 4.155331855471055
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 0.00010042431068352582,
   "pmax": 0.8692178233110943,
   "exact": {
    "iid": 1.375,
    "varopt": 0.22598209501953398,
    "lms": 3.8661603256368444
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 0.00010042431068352582,
   "pmax": 0.8692178233110943,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1803224400517383,
    "lms": 7.398921491883879
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 4.288434736449329e-05,
   "pmax": 0.9325304150917907,
   "exact": {
    "iid": 1.375,
    "varopt": 0.07548294766496155,
    "lms": 3.944270348357782
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 4.288434736449329e-05,
   "pmax": 0.9325304150917907,
   "exact": {
    "iid": 2.75,
    "varopt": 0.038715711040516694,
    "lms": 7.743251048442545
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.003940964679203551,
   "pmax": 0.8403767948762044,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2884128374387642,
    "lms": 3.811860533587706
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.003940964679203551,
   "pmax": 0.8403767948762044,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3924394433818724,
    "lms": 7.171991192391994
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.001881856302792608,
   "pmax": 0.5779287774105605,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7737972414139532,
    "lms": 3.396712446802337
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.001881856302792608,
   "pmax": 0.5779287774105605,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9147023478634536,
    "lms": 5.630287390262781
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.004754816264708456,
   "pmax": 0.8093856511165519,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3455461291008642,
    "lms": 3.7646350270850397
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.004754816264708456,
   "pmax": 0.8093856511165519,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5411643647605732,
    "lms": 6.979991079125625
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.00714359530585691,
   "pmax": 0.5242935201458147,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8646512175962321,
    "lms": 3.2725943627889666
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.00714359530585691,
   "pmax": 0.5242935201458147,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0946827553937644,
    "lms": 5.243321904926091
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.004223544414134208,
   "pmax": 0.4121395904695173,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9616313801885716,
    "lms": 3.103574430831018
   }
  },
  {
   "sentence": 1,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.004223544414134208,
   "pmax": 0.4121395904695173,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0901102774814404,
    "lms": 4.733174181538753
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.03173107470459191,
   "pmax": 0.14778249846592537,
   "exact": {
    "iid": 1.375,
    "varopt": 1.31571376531477,
    "lms": 1.6099692511722947
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.03173107470459191,
   "pmax": 0.14778249846592537,
   "exact": {
    "iid": 2.75,
    "varopt": 2.394948029232732,
    "lms": 1.7642173934357466
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.004691519009208048,
   "pmax": 0.7538261084308775,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4469545646141275,
    "lms": 3.6876758154727276
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.004691519009208048,
   "pmax": 0.7538261084308775,
   "exact": {
    "iid": 2.75,
    "varopt": 0.666139546887563,
    "lms": 6.6748035443879665
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.003652100250614886,
   "pmax": 0.8648598910991722,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24264748166165945,
    "lms": 3.8476126258633685
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.003652100250614886,
   "pmax": 0.8648598910991722,
   "exact": {
    "iid": 2.75,
    "varopt": 0.31359741516217116,
    "lms": 7.321898054544286
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.0025785149365879787,
   "pmax": 0.38838068790174246,
   "exact": {
    "iid": 1.375,
    "varopt": 0.851206976042528,
    "lms": 3.199333051265569
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.0025785149365879787,
   "pmax": 0.38838068790174246,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5158804437386503,
    "lms": 4.981334188413313
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.003614895797273711,
   "pmax": 0.7532613983972622,
   "exact": {
    "iid": 1.375,
    "varopt": 0.45077455692406243,
    "lms": 3.6881096910858253
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.003614895797273711,
   "pmax": 0.7532613983972622,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6609389918254724,
    "lms": 6.6759286950727414
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.003346205779388517,
   "pmax": 0.8575376503808348,
   "exact": {
    "iid": 1.375,
    "varopt": 0.25606946572413036,
    "lms": 3.8436355065262098
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.003346205779388517,
   "pmax": 0.8575376503808348,
   "exact": {
    "iid": 2.75,
    "varopt": 0.24674092576738654,
    "lms": 7.304007230700483
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0017558231998154484,
   "pmax": 0.9240092326201941,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1371113658385178,
    "lms": 3.918152953577038
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0017558231998154484,
   "pmax": 0.9240092326201941,
   "exact": {
    "iid": 2.75,
    "varopt": 0.15438203105629145,
    "lms": 7.62766706310844
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.004189982618760218,
   "pmax": 0.8250466960567702,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2748467088528421,
    "lms": 3.8183354849519198
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.004189982618760218,
   "pmax": 0.8250466960567702,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21933197178342284,
    "lms": 7.1961174540445425
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.0001453269057705697,
   "pmax": 0.5849147988320587,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7240611290361263,
    "lms": 3.4484759097713
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.0001453269057705697,
   "pmax": 0.5849147988320587,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7172237492667584,
    "lms": 5.796011656506902
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.0006980373743116832,
   "pmax": 0.8986991033512984,
   "exact": {
    "iid": 1.375,
    "varopt": 0.18571831052262533,
    "lms": 3.8897506139268483
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.0006980373743116832,
   "pmax": 0.8986991033512984,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2103020719091116,
    "lms": 7.50242780279691
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.0033206887468317935,
   "pmax": 0.32033307635620145,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2460560266803202,
    "lms": 2.7268219651172663
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.0033206887468317935,
   "pmax": 0.32033307635620145,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0533434433835747,
    "lms": 3.7148898990058066
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.0015929171702814325,
   "pmax": 0.7423796978722293,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4723038872342443,
    "lms": 3.678448657156183
   }
  },
  {
   "sentence": 1,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.0015929171702814325,
   "pmax": 0.7423796978722293,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6572063498722414,
    "lms": 6.637704012802083
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.035575852578800124,
   "pmax": 0.31037093159784257,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1604449761608826,
    "lms": 2.588948889672669
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.035575852578800124,
   "pmax": 0.31037093159784257,
   "exact": {
    "iid": 2.75,
    "varopt": 1.2625107711665446,
    "lms": 3.5016728528246626
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 6.609222449776921e-05,
   "pmax": 0.9871738139152352,
   "exact": {
    "iid": 1.375,
    "varopt": 0.02338574871325319,
    "lms": 3.9876260266370274
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 6.609222449776921e-05,
   "pmax": 0.9871738139152352,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0127420881203936,
    "lms": 7.942463715235809
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.028609824498840853,
   "pmax": 0.15896003994271046,
   "exact": {
    "iid": 1.375,
    "varopt": 1.303232476246469,
    "lms": 1.7240537996421625
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.028609824498840853,
   "pmax": 0.15896003994271046,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1424591986908714,
    "lms": 1.93315638923336
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 7.784732231450822e-06,
   "pmax": 0.9827024486166014,
   "exact": {
    "iid": 1.375,
    "varopt": 0.01902642327465141,
    "lms": 3.9874822108599144
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 7.784732231450822e-06,
   "pmax": 0.9827024486166014,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0063283966783380845,
    "lms": 7.941775282342853
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.004452187630145638,
   "pmax": 0.6701489184538217,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6044654250014492,
    "lms": 3.576236986067995
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.004452187630145638,
   "pmax": 0.6701489184538217,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7058384923764379,
    "lms": 6.25293281041662
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 1.1533943912776239e-05,
   "pmax": 0.9808894144913837,
   "exact": {
    "iid": 1.375,
    "varopt": 0.007275990777077516,
    "lms": 3.993967030623676
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 1.1533943912776239e-05,
   "pmax": 0.9808894144913837,
   "exact": {
    "iid": 2.75,
    "varopt": 0.003065954604247935,
    "lms": 7.971887004462985
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.01810822243122508,
   "pmax": 0.23062352578390174,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3534770202645832,
    "lms": 2.192850832417086
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.01810822243122508,
   "pmax": 0.23062352578390174,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0958962876272627,
    "lms": 2.675089975881691
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.007273568273995416,
   "pmax": 0.3217197848391405,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2404923914264092,
    "lms": 2.652124163306775
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.007273568273995416,
   "pmax": 0.3217197848391405,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3768573435051568,
    "lms": 3.5842897979649577
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.03845181144150108,
   "pmax": 0.12676428919546323,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2811401906171644,
    "lms": 1.4378762337776168
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.03845181144150108,
   "pmax": 0.12676428919546323,
   "exact": {
    "iid": 2.75,
    "varopt": 2.3061450739022202,
    "lms": 1.5357664361825967
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.03140949748506217,
   "pmax": 0.1611840384889831,
   "exact": {
    "iid": 1.375,
    "varopt": 1.272423869224014,
    "lms": 1.6697693246826728
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.03140949748506217,
   "pmax": 0.1611840384889831,
   "exact": {
    "iid": 2.75,
    "varopt": 2.149380987953666,
    "lms": 1.8703956086289568
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.03905724172389454,
   "pmax": 0.2515326318520151,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2304877685353584,
    "lms": 2.2210684794720494
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.03905724172389454,
   "pmax": 0.2515326318520151,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6235707812516518,
    "lms": 2.7818180070735727
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.04080789330932061,
   "pmax": 0.24287025135596382,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2476379901022556,
    "lms": 2.1800692535910713
   }
  },
  {
   "sentence": 2,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.04080789330932061,
   "pmax": 0.24287025135596382,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7305425006590736,
    "lms": 2.7045920245426567
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.00011760691460926594,
   "pmax": 0.8990282563718986,
   "exact": {
    "iid": 1.375,
    "varopt": 0.15451535518785436,
    "lms": 3.9045566417217055
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.00011760691460926594,
   "pmax": 0.8990282563718986,
   "exact": {
    "iid": 2.75,
    "varopt": 0.13756330228665353,
    "lms": 7.566549041414786
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 6.435450243887056e-08,
   "pmax": 0.9965591976301276,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0004072079823996422,
    "lms": 3.9981710406369677
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 6.435450243887056e-08,
   "pmax": 0.9965591976301276,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00014398280214513037,
    "lms": 7.991465733026156
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.00469350421295501,
   "pmax": 0.4555695305120363,
   "exact": {
    "iid": 1.375,
    "varopt": 0.997294889670455,
    "lms": 3.185102299026893
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.00469350421295501,
   "pmax": 0.4555695305120363,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6062936118012718,
    "lms": 4.92437778099774
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.017233124645689993,
   "pmax": 0.18769702476917405,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3439434629312816,
    "lms": 2.043130178422814
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.017233124645689993,
   "pmax": 0.18769702476917405,
   "exact": {
    "iid": 2.75,
    "varopt": 1.654371946752499,
    "lms": 2.3795686210416185
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0014916191977174063,
   "pmax": 0.48020352224435353,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9529602092187058,
    "lms": 3.1924726694215306
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0014916191977174063,
   "pmax": 0.48020352224435353,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6426374831294395,
    "lms": 4.968936094540772
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 0.00012976870357950607,
   "pmax": 0.9694853166179503,
   "exact": {
    "iid": 1.375,
    "varopt": 0.05594358620041989,
    "lms": 3.970457075643792
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 0.00012976870357950607,
   "pmax": 0.9694853166179503,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03695456311961165,
    "lms": 7.863287060655104
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 2.887925046416798e-06,
   "pmax": 0.782230180332847,
   "exact": {
    "iid": 1.375,
    "varopt": 0.04738849120478767,
    "lms": 3.851022265829022
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 2.887925046416798e-06,
   "pmax": 0.782230180332847,
   "exact": {
    "iid": 2.75,
    "varopt": 0.005956667786381152,
    "lms": 7.313135096569849
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0004321248303340734,
   "pmax": 0.7242871253122624,
   "exact": {
    "iid": 1.375,
    "varopt": 0.13391950646103193,
    "lms": 3.886484227057736
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0004321248303340734,
   "pmax": 0.7242871253122624,
   "exact": {
    "iid": 2.75,
    "varopt": 0.13422278146435665,
    "lms": 7.487411351393463
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.000753876969002025,
   "pmax": 0.8369583995400307,
   "exact": {
    "iid": 1.375,
    "varopt": 0.29879244841727515,
    "lms": 3.8176104945950473
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.000753876969002025,
   "pmax": 0.8369583995400307,
   "exact": {
    "iid": 2.75,
    "varopt": 0.30535650003276793,
    "lms": 7.1938522342373
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.002916959224155491,
   "pmax": 0.8467636267412127,
   "exact": {
    "iid": 1.375,
    "varopt": 0.27901296570476414,
    "lms": 3.8204888432810398
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.002916959224155491,
   "pmax": 0.8467636267412127,
   "exact": {
    "iid": 2.75,
    "varopt": 0.39040206647162323,
    "lms": 7.207915674434432
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.0007359635885315559,
   "pmax": 0.43523577458610024,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0354010799256366,
    "lms": 3.1504481832803592
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.0007359635885315559,
   "pmax": 0.43523577458610024,
   "exact": {
    "iid": 2.75,
    "varopt": 0.38592350307448264,
    "lms": 4.7898836602563915
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0012995697525576592,
   "pmax": 0.579085410844423,
   "exact": {
    "iid": 1.375,
    "varopt": 0.771287077404823,
    "lms": 3.4458194163139737
   }
  },
  {
   "sentence": 2,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0012995697525576592,
   "pmax": 0.579085410844423,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5030611111740609,
    "lms": 5.771399246031602
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.047590063265484255,
   "pmax": 0.12256492780182887,
   "exact": {
    "iid": 1.375,
    "varopt": 1.193030123949414,
    "lms": 1.3953871060079026
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.047590063265484255,
   "pmax": 0.12256492780182887,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9008072450972646,
    "lms": 1.482162624217801
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.0023007627740328847,
   "pmax": 0.9221387047390212,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1381621091110793,
    "lms": 3.913329661378564
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.0023007627740328847,
   "pmax": 0.9221387047390212,
   "exact": {
    "iid": 2.75,
    "varopt": 0.18341511815691044,
    "lms": 7.606548765524771
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0010706272939197126,
   "pmax": 0.9688306304816414,
   "exact": {
    "iid": 1.375,
    "varopt": 0.05593942313430322,
    "lms": 3.965921012469593
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0010706272939197126,
   "pmax": 0.9688306304816414,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0874002642782295,
    "lms": 7.84271845997522
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.003294070248868882,
   "pmax": 0.9070105040060227,
   "exact": {
    "iid": 1.375,
    "varopt": 0.16143419774160314,
    "lms": 3.893730585708253
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.003294070248868882,
   "pmax": 0.9070105040060227,
   "exact": {
    "iid": 2.75,
    "varopt": 0.22587756072319745,
    "lms": 7.5207345418192375
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.004187471702494289,
   "pmax": 0.7956822232451817,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3741617051070428,
    "lms": 3.7467593277103854
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.004187471702494289,
   "pmax": 0.7956822232451817,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5807349372601026,
    "lms": 6.9078953262585285
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.000487205200316179,
   "pmax": 0.963124470498553,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06743645291191869,
    "lms": 3.961687031151042
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.000487205200316179,
   "pmax": 0.963124470498553,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07747350668172925,
    "lms": 7.823321114193099
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.00099910482914198,
   "pmax": 0.9790365251493475,
   "exact": {
    "iid": 1.375,
    "varopt": 0.03545271219845227,
    "lms": 3.977228669768229
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.00099910482914198,
   "pmax": 0.9790365251493475,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04638671797665234,
    "lms": 7.894521797534485
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.002400182685835002,
   "pmax": 0.9182538809651959,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1469911238198364,
    "lms": 3.9079758733080725
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.002400182685835002,
   "pmax": 0.9182538809651959,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2181160377447205,
    "lms": 7.583021091129395
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 4.327425236762887e-05,
   "pmax": 0.17712780706200465,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3750000000000215,
    "lms": 1.8828784201736357
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 4.327425236762887e-05,
   "pmax": 0.17712780706200465,
   "exact": {
    "iid": 2.75,
    "varopt": 2.3252440313998575,
    "lms": 2.142195679865603
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.000493940912092778,
   "pmax": 0.9677809766963592,
   "exact": {
    "iid": 1.375,
    "varopt": 0.05847763494676154,
    "lms": 3.9674835078792707
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.000493940912092778,
   "pmax": 0.9677809766963592,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06038670709513015,
    "lms": 7.849773551142403
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.0031347718837199576,
   "pmax": 0.7996878456157177,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3644412496454248,
    "lms": 3.7605673345825403
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.0031347718837199576,
   "pmax": 0.7996878456157177,
   "exact": {
    "iid": 2.75,
    "varopt": 0.48113858753099176,
    "lms": 6.961263535315688
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.0025677006728871514,
   "pmax": 0.7473650856579523,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4606370728974175,
    "lms": 3.6766152345343266
   }
  },
  {
   "sentence": 2,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.0025677006728871514,
   "pmax": 0.7473650856579523,
   "exact": {
    "iid": 2.75,
    "varopt": 0.681869188074223,
    "lms": 6.6325983740295
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.043123401410560924,
   "pmax": 0.12327371134667552,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2158733819429077,
    "lms": 1.4123893580941915
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.043123401410560924,
   "pmax": 0.12327371134667552,
   "exact": {
    "iid": 2.75,
    "varopt": 2.00740911573356,
    "lms": 1.5040219825761976
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 1.705345329263434e-05,
   "pmax": 0.9887536863801583,
   "exact": {
    "iid": 1.375,
    "varopt": 0.009144269011668017,
    "lms": 3.9934784010929505
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 1.705345329263434e-05,
   "pmax": 0.9887536863801583,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0042886982569323995,
    "lms": 7.969617977059765
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.03328078227758116,
   "pmax": 0.18688826193329594,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3102595662445433,
    "lms": 1.882149599792129
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.03328078227758116,
   "pmax": 0.18688826193329594,
   "exact": {
    "iid": 2.75,
    "varopt": 2.167709675455195,
    "lms": 2.1848423766631475
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 2.625219643112182e-06,
   "pmax": 0.9929956873142629,
   "exact": {
    "iid": 1.375,
    "varopt": 0.004621913074631956,
    "lms": 3.996447594217703
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 2.625219643112182e-06,
   "pmax": 0.9929956873142629,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0012957044904315118,
    "lms": 7.983436145538688
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.0010897802867908448,
   "pmax": 0.8989171389505383,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1850260982275382,
    "lms": 3.8917268169035313
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.0010897802867908448,
   "pmax": 0.8989171389505383,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21553922731631842,
    "lms": 7.511190790787616
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 8.559237316481644e-08,
   "pmax": 0.9894932197631721,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0015132664257041639,
    "lms": 3.9983534397027736
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 8.559237316481644e-08,
   "pmax": 0.9894932197631721,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00045336870631271535,
    "lms": 7.99231876744306
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.02285422684900117,
   "pmax": 0.1758841816521602,
   "exact": {
    "iid": 1.375,
    "varopt": 1.361400720191562,
    "lms": 1.8914837558725741
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.02285422684900117,
   "pmax": 0.1758841816521602,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2910206315290136,
    "lms": 2.1889422374888303
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.007123157216162485,
   "pmax": 0.46541650999764655,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9782561772515442,
    "lms": 3.150541500820177
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.007123157216162485,
   "pmax": 0.46541650999764655,
   "exact": {
    "iid": 2.75,
    "varopt": 1.152173667245276,
    "lms": 4.868730954668395
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.032750110276053276,
   "pmax": 0.14782866667169334,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3196360830243854,
    "lms": 1.6088661962599016
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.032750110276053276,
   "pmax": 0.14782866667169334,
   "exact": {
    "iid": 2.75,
    "varopt": 2.396553188542378,
    "lms": 1.7701460183073257
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.046135707314738414,
   "pmax": 0.19425111430135028,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1947009257503984,
    "lms": 1.8832929451613822
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.046135707314738414,
   "pmax": 0.19425111430135028,
   "exact": {
    "iid": 2.75,
    "varopt": 1.657269156330756,
    "lms": 2.2048491978482123
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.021791919091705126,
   "pmax": 0.2528270966040896,
   "exact": {
    "iid": 1.375,
    "varopt": 1.313885416568633,
    "lms": 2.232691727579232
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.021791919091705126,
   "pmax": 0.2528270966040896,
   "exact": {
    "iid": 2.75,
    "varopt": 2.060609606721537,
    "lms": 2.798499038376881
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.040767943830492204,
   "pmax": 0.21637960462348146,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2433848352669759,
    "lms": 2.059135594855844
   }
  },
  {
   "sentence": 3,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.040767943830492204,
   "pmax": 0.21637960462348146,
   "exact": {
    "iid": 2.75,
    "varopt": 1.751111174464655,
    "lms": 2.4770259875319494
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 6.9922689306597e-05,
   "pmax": 0.8852478814028572,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09317441772758384,
    "lms": 3.930196523211576
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 6.9922689306597e-05,
   "pmax": 0.8852478814028572,
   "exact": {
    "iid": 2.75,
    "varopt": 0.05674927249646081,
    "lms": 7.680248760639356
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 7.854557071949505e-12,
   "pmax": 0.9824424611687098,
   "exact": {
    "iid": 1.375,
    "varopt": 7.482180431344356e-05,
    "lms": 3.999932404471224
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 7.854557071949505e-12,
   "pmax": 0.9824424611687098,
   "exact": {
    "iid": 2.75,
    "varopt": 4.097294028665979e-06,
    "lms": 7.999684558884994
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0021217801299282107,
   "pmax": 0.49118141780813657,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9185265994710907,
    "lms": 3.262697936918849
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0021217801299282107,
   "pmax": 0.49118141780813657,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6699903296350579,
    "lms": 5.177031765561563
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.013394256679501663,
   "pmax": 0.22680776677631492,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3603207098917285,
    "lms": 2.277519441543398
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.013394256679501663,
   "pmax": 0.22680776677631492,
   "exact": {
    "iid": 2.75,
    "varopt": 1.822670230258919,
    "lms": 2.829140525295431
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.01033337234736756,
   "pmax": 0.48065063670701763,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9437694097494269,
    "lms": 3.247885610413513
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.01033337234736756,
   "pmax": 0.48065063670701763,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7285110953194528,
    "lms": 5.13044132818301
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 1.5751381255677633e-07,
   "pmax": 0.9692266780336719,
   "exact": {
    "iid": 1.375,
    "varopt": 0.011050301447143427,
    "lms": 3.9911196870075685
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 1.5751381255677633e-07,
   "pmax": 0.9692266780336719,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0051087353797854935,
    "lms": 7.9586501844141475
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 6.861876511863858e-05,
   "pmax": 0.48976249886434947,
   "exact": {
    "iid": 1.375,
    "varopt": 0.20731672166417134,
    "lms": 3.8188717645389523
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 6.861876511863858e-05,
   "pmax": 0.48976249886434947,
   "exact": {
    "iid": 2.75,
    "varopt": 0.01686572923419934,
    "lms": 7.190091317148822
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0018394079819131683,
   "pmax": 0.8683691713213229,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24041000119743253,
    "lms": 3.8520490781500913
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0018394079819131683,
   "pmax": 0.8683691713213229,
   "exact": {
    "iid": 2.75,
    "varopt": 0.27082571883587236,
    "lms": 7.3399734774489485
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.00012451542390740628,
   "pmax": 0.8322882811502454,
   "exact": {
    "iid": 1.375,
    "varopt": 0.19645566045223323,
    "lms": 3.8603235093187322
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.00012451542390740628,
   "pmax": 0.8322882811502454,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12889865725420724,
    "lms": 7.37256559666636
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.0015416163199798198,
   "pmax": 0.9053257683363023,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1727616773181365,
    "lms": 3.8944357803829432
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.0015416163199798198,
   "pmax": 0.9053257683363023,
   "exact": {
    "iid": 2.75,
    "varopt": 0.23371548416347665,
    "lms": 7.523464110052864
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.0031962171479724935,
   "pmax": 0.7766419717838045,
   "exact": {
    "iid": 1.375,
    "varopt": 0.40516312081131206,
    "lms": 3.7336191717688285
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.0031962171479724935,
   "pmax": 0.7766419717838045,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4648889564375814,
    "lms": 6.852913124262524
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0016489795161240151,
   "pmax": 0.6533787471573191,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3252082852905589,
    "lms": 3.7301406478306136
   }
  },
  {
   "sentence": 3,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0016489795161240151,
   "pmax": 0.6533787471573191,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2605167160585176,
    "lms": 6.831460072991718
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.024221379503251907,
   "pmax": 0.15053818082453183,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3304869342497527,
    "lms": 1.7047294617546787
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.024221379503251907,
   "pmax": 0.15053818082453183,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2427417397847096,
    "lms": 1.8934226686985598
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.006717750777170587,
   "pmax": 0.7400944287912802,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4639959363327534,
    "lms": 3.6696583146242387
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.006717750777170587,
   "pmax": 0.7400944287912802,
   "exact": {
    "iid": 2.75,
    "varopt": 0.625684716174779,
    "lms": 6.606170671236049
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.004387557622849776,
   "pmax": 0.8636454848184353,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24106387630877227,
    "lms": 3.843942641976758
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.004387557622849776,
   "pmax": 0.8636454848184353,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2820580163450727,
    "lms": 7.306436803892402
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.010251917427554616,
   "pmax": 0.3737779692117455,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1397532773458858,
    "lms": 2.9194380983081842
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.010251917427554616,
   "pmax": 0.3737779692117455,
   "exact": {
    "iid": 2.75,
    "varopt": 1.14482114017404,
    "lms": 4.223456567780438
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.009971454250037204,
   "pmax": 0.6492040424344889,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6258250932111318,
    "lms": 3.5147739907755664
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.009971454250037204,
   "pmax": 0.6492040424344889,
   "exact": {
    "iid": 2.75,
    "varopt": 0.77308430331862,
    "lms": 6.039505897800454
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.001198337791701842,
   "pmax": 0.9475475455209655,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09391077288708378,
    "lms": 3.9438600343657955
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.001198337791701842,
   "pmax": 0.9475475455209655,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1081042262329964,
    "lms": 7.742617253422496
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0009662266867912282,
   "pmax": 0.9117763087030739,
   "exact": {
    "iid": 1.375,
    "varopt": 0.16174343404435904,
    "lms": 3.9042944083817726
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0009662266867912282,
   "pmax": 0.9117763087030739,
   "exact": {
    "iid": 2.75,
    "varopt": 0.20506644500567595,
    "lms": 7.566377210056791
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.001484726955790037,
   "pmax": 0.9055719204006739,
   "exact": {
    "iid": 1.375,
    "varopt": 0.17311814593209549,
    "lms": 3.894055503674886
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.001484726955790037,
   "pmax": 0.9055719204006739,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2556166508510821,
    "lms": 7.521808146953424
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.0003479061417444063,
   "pmax": 0.25468960419220943,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3664023923142992,
    "lms": 2.3560451378981395
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.0003479061417444063,
   "pmax": 0.25468960419220943,
   "exact": {
    "iid": 2.75,
    "varopt": 1.827304891520571,
    "lms": 2.9705985469084073
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.00036784805986643824,
   "pmax": 0.9386044958676618,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08324859725199019,
    "lms": 3.9464841275919893
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.00036784805986643824,
   "pmax": 0.9386044958676618,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07414605436368564,
    "lms": 7.754129655975048
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.008674529795376671,
   "pmax": 0.316051970955612,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2501683888676431,
    "lms": 2.733690102675379
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.008674529795376671,
   "pmax": 0.316051970955612,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9442309303195132,
    "lms": 3.729441982553613
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.009644716930320351,
   "pmax": 0.38915612323394283,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1101583589929829,
    "lms": 2.9033494426886515
   }
  },
  {
   "sentence": 3,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.009644716930320351,
   "pmax": 0.38915612323394283,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3769163584923696,
    "lms": 4.202534101861614
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.016531419316891942,
   "pmax": 0.22226255056005997,
   "exact": {
    "iid": 1.375,
    "varopt": 1.351714999776021,
    "lms": 2.1806334503664373
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.016531419316891942,
   "pmax": 0.22226255056005997,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8329852794847767,
    "lms": 2.6558704962172377
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 5.2542404307528327e-05,
   "pmax": 0.9742397669671146,
   "exact": {
    "iid": 1.375,
    "varopt": 0.02954145061388143,
    "lms": 3.9809908903845326
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 5.2542404307528327e-05,
   "pmax": 0.9742397669671146,
   "exact": {
    "iid": 2.75,
    "varopt": 0.013068484377017098,
    "lms": 7.91171555974865
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.02772547367302995,
   "pmax": 0.2492023874965622,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3101446146799558,
    "lms": 2.2959813218177376
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.02772547367302995,
   "pmax": 0.2492023874965622,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7119126998997656,
    "lms": 2.889284547107632
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 3.177480945840751e-05,
   "pmax": 0.961961699549183,
   "exact": {
    "iid": 1.375,
    "varopt": 0.04701260966360197,
    "lms": 3.968461599760812
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 3.177480945840751e-05,
   "pmax": 0.961961699549183,
   "exact": {
    "iid": 2.75,
    "varopt": 0.02404005137896236,
    "lms": 7.853950526855155
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.00482391611481105,
   "pmax": 0.7003041489508373,
   "exact": {
    "iid": 1.375,
    "varopt": 0.54494402681336,
    "lms": 3.603462158917891
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.00482391611481105,
   "pmax": 0.7003041489508373,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7662237239113726,
    "lms": 6.357539922899964
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 1.977842097418132e-06,
   "pmax": 0.9933348314181116,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0025289646386045064,
    "lms": 3.995525971063082
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 1.977842097418132e-06,
   "pmax": 0.9933348314181116,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0005718551895190543,
    "lms": 7.979132722676145
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.01746542046602085,
   "pmax": 0.2373870561226876,
   "exact": {
    "iid": 1.375,
    "varopt": 1.353224455542178,
    "lms": 2.2744363496607325
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.01746542046602085,
   "pmax": 0.2373870561226876,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4782178624139224,
    "lms": 2.794488141005481
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.016106653598547273,
   "pmax": 0.3371384366496257,
   "exact": {
    "iid": 1.375,
    "varopt": 1.198400023575527,
    "lms": 2.6626596563421683
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.016106653598547273,
   "pmax": 0.3371384366496257,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7584298276584545,
    "lms": 3.6491771281733723
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.01706478653837665,
   "pmax": 0.6367282627184836,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6139860571983183,
    "lms": 3.4771040134935345
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.01706478653837665,
   "pmax": 0.6367282627184836,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7705568225973547,
    "lms": 5.916439983960666
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.011433548969770618,
   "pmax": 0.22942563378604575,
   "exact": {
    "iid": 1.375,
    "varopt": 1.347624634277676,
    "lms": 2.118724442509293
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.011433548969770618,
   "pmax": 0.22942563378604575,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2844881410102373,
    "lms": 2.5845930208628607
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.035439099060323866,
   "pmax": 0.24895773086077777,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2714376388735085,
    "lms": 2.2692180016301466
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.035439099060323866,
   "pmax": 0.24895773086077777,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6065062839678623,
    "lms": 2.8543512855860955
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.04152347396244186,
   "pmax": 0.15063295809528357,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2418049767923105,
    "lms": 1.6177319732122388
   }
  },
  {
   "sentence": 4,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.04152347396244186,
   "pmax": 0.15063295809528357,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0018615251279868,
    "lms": 1.7942977282963106
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.00013603363853204994,
   "pmax": 0.9547979533146842,
   "exact": {
    "iid": 1.375,
    "varopt": 0.07779514637210952,
    "lms": 3.9559963085865775
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.00013603363853204994,
   "pmax": 0.9547979533146842,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03806392199597504,
    "lms": 7.797279582962376
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 1.5315607502831515e-07,
   "pmax": 0.9975258396010861,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0007065689800669943,
    "lms": 3.999341780847333
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 1.5315607502831515e-07,
   "pmax": 0.9975258396010861,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00022655466194775004,
    "lms": 7.9969287593123966
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.004227496210061952,
   "pmax": 0.4950357070285162,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8051382006214018,
    "lms": 3.3235616866144917
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.004227496210061952,
   "pmax": 0.4950357070285162,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5419950131974103,
    "lms": 5.364104545528739
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.018236196206488364,
   "pmax": 0.2070994524715866,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3535870786655284,
    "lms": 2.138027036941358
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.018236196206488364,
   "pmax": 0.2070994524715866,
   "exact": {
    "iid": 2.75,
    "varopt": 2.066227541443455,
    "lms": 2.5948786833238993
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0007186309254862081,
   "pmax": 0.3559152577693781,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1678090184019332,
    "lms": 2.943413260211154
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0007186309254862081,
   "pmax": 0.3559152577693781,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6749510618682508,
    "lms": 4.220564684394517
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 6.533352702492765e-05,
   "pmax": 0.9185553618241294,
   "exact": {
    "iid": 1.375,
    "varopt": 0.14931516998910074,
    "lms": 3.9150494583755195
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 6.533352702492765e-05,
   "pmax": 0.9185553618241294,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08341518299480165,
    "lms": 7.613428911512756
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.00015759605671727622,
   "pmax": 0.7947845589351745,
   "exact": {
    "iid": 1.375,
    "varopt": 0.19094884680947583,
    "lms": 3.858897380491798
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.00015759605671727622,
   "pmax": 0.7947845589351745,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04377674832546443,
    "lms": 7.361453028419301
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0014608586021758367,
   "pmax": 0.8001441770916463,
   "exact": {
    "iid": 1.375,
    "varopt": 0.366402341998645,
    "lms": 3.773495810788919
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0014608586021758367,
   "pmax": 0.8001441770916463,
   "exact": {
    "iid": 2.75,
    "varopt": 0.34372352870529743,
    "lms": 7.010931457586338
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.005873084008864998,
   "pmax": 0.794503617778097,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3675130321366323,
    "lms": 3.7454641975668395
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.005873084008864998,
   "pmax": 0.794503617778097,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5459220721827476,
    "lms": 6.90256053418396
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.0023066058814909555,
   "pmax": 0.9258207854451241,
   "exact": {
    "iid": 1.375,
    "varopt": 0.13024332996276602,
    "lms": 3.917468183154688
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.0023066058814909555,
   "pmax": 0.9258207854451241,
   "exact": {
    "iid": 2.75,
    "varopt": 0.17316079727109987,
    "lms": 7.62487923484056
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.00665381052324764,
   "pmax": 0.5806319454303109,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3529610649127498,
    "lms": 3.6742727666375785
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.00665381052324764,
   "pmax": 0.5806319454303109,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3725734015486954,
    "lms": 6.624330028682402
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0020377904182058634,
   "pmax": 0.5270847210148315,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8670113448061725,
    "lms": 3.274892512283658
   }
  },
  {
   "sentence": 4,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0020377904182058634,
   "pmax": 0.5270847210148315,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0721304667082474,
    "lms": 5.243732852023082
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.020757096281704197,
   "pmax": 0.22083158718123974,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3233165272282021,
    "lms": 2.126118377026908
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.020757096281704197,
   "pmax": 0.22083158718123974,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9193219476055627,
    "lms": 2.580440287545604
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.0026400290701712203,
   "pmax": 0.8449697134482075,
   "exact": {
    "iid": 1.375,
    "varopt": 0.28204368580371836,
    "lms": 3.8171803053988484
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.0026400290701712203,
   "pmax": 0.8449697134482075,
   "exact": {
    "iid": 2.75,
    "varopt": 0.41078667186216467,
    "lms": 7.194019477665896
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.001507608695875008,
   "pmax": 0.8873824448247465,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2057749179381189,
    "lms": 3.877376579449721
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.001507608695875008,
   "pmax": 0.8873824448247465,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21785434168390527,
    "lms": 7.448569786537191
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.015079570701406125,
   "pmax": 0.6793629135930145,
   "exact": {
    "iid": 1.375,
    "varopt": 0.542738656299752,
    "lms": 3.5529756442721583
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.015079570701406125,
   "pmax": 0.6793629135930145,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7170268855223477,
    "lms": 6.181041568349133
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.004162624610149522,
   "pmax": 0.7321731680015919,
   "exact": {
    "iid": 1.375,
    "varopt": 0.48960282002114197,
    "lms": 3.6541598634790313
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.004162624610149522,
   "pmax": 0.7321731680015919,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7220223952633054,
    "lms": 6.546897516435674
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.0018163186295712674,
   "pmax": 0.9100077893045593,
   "exact": {
    "iid": 1.375,
    "varopt": 0.14577993539651452,
    "lms": 3.9110740526298384
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.0018163186295712674,
   "pmax": 0.9100077893045593,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14022233376474588,
    "lms": 7.595880158859446
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0015907537718373233,
   "pmax": 0.9220499892543711,
   "exact": {
    "iid": 1.375,
    "varopt": 0.14192485266705124,
    "lms": 3.913597156758449
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0015907537718373233,
   "pmax": 0.9220499892543711,
   "exact": {
    "iid": 2.75,
    "varopt": 0.20878153911253394,
    "lms": 7.607636311534112
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0013777392446186246,
   "pmax": 0.7746551092802132,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4124630356702605,
    "lms": 3.730133696912219
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0013777392446186246,
   "pmax": 0.7746551092802132,
   "exact": {
    "iid": 2.75,
    "varopt": 0.39641858308486344,
    "lms": 6.837137015598488
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 1.8063695963719892e-05,
   "pmax": 0.5661681198028352,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7953584470281354,
    "lms": 3.3808686523737452
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 1.8063695963719892e-05,
   "pmax": 0.5661681198028352,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7039608511980279,
    "lms": 5.567914313203929
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.0004771175401710963,
   "pmax": 0.9498779720670315,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09177073962294541,
    "lms": 3.948693986838657
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.0004771175401710963,
   "pmax": 0.9498779720670315,
   "exact": {
    "iid": 2.75,
    "varopt": 0.09856253744402524,
    "lms": 7.764271664766206
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.009039833875509795,
   "pmax": 0.35653829217564786,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1698927505017984,
    "lms": 2.7357152410279904
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.009039833875509795,
   "pmax": 0.35653829217564786,
   "exact": {
    "iid": 2.75,
    "varopt": 1.768394110946498,
    "lms": 3.816771947697003
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.007987761199075395,
   "pmax": 0.29823465127331467,
   "exact": {
    "iid": 1.375,
    "varopt": 1.112423482956202,
    "lms": 2.875497405854323
   }
  },
  {
   "sentence": 4,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.007987761199075395,
   "pmax": 0.29823465127331467,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1113936127546191,
    "lms": 4.116023647593127
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.0335504701925319,
   "pmax": 0.23708162583570414,
   "exact": {
    "iid": 1.375,
    "varopt": 1.26124930784663,
    "lms": 2.1650006666286634
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.0335504701925319,
   "pmax": 0.23708162583570414,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7422114193701927,
    "lms": 2.672183434904635
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 5.505668630589065e-05,
   "pmax": 0.9847732042536406,
   "exact": {
    "iid": 1.375,
    "varopt": 0.027024210987856668,
    "lms": 3.9856510940877223
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 5.505668630589065e-05,
   "pmax": 0.9847732042536406,
   "exact": {
    "iid": 2.75,
    "varopt": 0.023479173077802826,
    "lms": 7.933317127739656
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.02501558549957634,
   "pmax": 0.16974170308051606,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3236427682468457,
    "lms": 1.7838579828426664
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.02501558549957634,
   "pmax": 0.16974170308051606,
   "exact": {
    "iid": 2.75,
    "varopt": 2.221860393141001,
    "lms": 2.0244667798195453
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 1.7319646402775298e-05,
   "pmax": 0.974107237010519,
   "exact": {
    "iid": 1.375,
    "varopt": 0.047291878351102844,
    "lms": 3.976358006397109
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 1.7319646402775298e-05,
   "pmax": 0.974107237010519,
   "exact": {
    "iid": 2.75,
    "varopt": 0.005823653581237141,
    "lms": 7.890350443562907
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.008590939395513753,
   "pmax": 0.36487040647386976,
   "exact": {
    "iid": 1.375,
    "varopt": 1.155917319186222,
    "lms": 2.8827311013181465
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.008590939395513753,
   "pmax": 0.36487040647386976,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0192410162440322,
    "lms": 4.122541204483315
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 4.096364617164899e-06,
   "pmax": 0.7788476396658296,
   "exact": {
    "iid": 1.375,
    "varopt": 0.002892380642060497,
    "lms": 3.9938038974199923
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 4.096364617164899e-06,
   "pmax": 0.7788476396658296,
   "exact": {
    "iid": 2.75,
    "varopt": 0.001926537105874759,
    "lms": 7.9711085393851695
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.01802187842572468,
   "pmax": 0.20989265212449262,
   "exact": {
    "iid": 1.375,
    "varopt": 1.351917214668954,
    "lms": 2.136337130406602
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.01802187842572468,
   "pmax": 0.20989265212449262,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5148008785869074,
    "lms": 2.538841152245511
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.005699941886966223,
   "pmax": 0.33381575590391965,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0862711275738695,
    "lms": 2.9535298666391663
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.005699941886966223,
   "pmax": 0.33381575590391965,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8338424814677826,
    "lms": 4.269348784927099
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.024640382280931537,
   "pmax": 0.27262793955847847,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2836695313646531,
    "lms": 2.3862253718944277
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.024640382280931537,
   "pmax": 0.27262793955847847,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7812280699565697,
    "lms": 3.0629646938124404
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.05208715226048369,
   "pmax": 0.1811931194019991,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1938541305536587,
    "lms": 1.8034468938562305
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.05208715226048369,
   "pmax": 0.1811931194019991,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7026587399430548,
    "lms": 2.0761402276930223
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.026981966573125193,
   "pmax": 0.22764016609138596,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3429409670354413,
    "lms": 2.267498682961007
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.026981966573125193,
   "pmax": 0.22764016609138596,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8913875555835864,
    "lms": 2.8566798371072317
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.031970308302837515,
   "pmax": 0.3305257371616797,
   "exact": {
    "iid": 1.375,
    "varopt": 1.146081444637781,
    "lms": 2.5966456447350104
   }
  },
  {
   "sentence": 5,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.031970308302837515,
   "pmax": 0.3305257371616797,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6851493990765152,
    "lms": 3.5261065439580177
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.0011075388953143113,
   "pmax": 0.7061176650308559,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5384371950874458,
    "lms": 3.627886948438686
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.0011075388953143113,
   "pmax": 0.7061176650308559,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5737565271208563,
    "lms": 6.442095135961932
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 1.2968144430231377e-07,
   "pmax": 0.9986428036268921,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0017961787853715762,
    "lms": 3.9989051464218006
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 1.2968144430231377e-07,
   "pmax": 0.9986428036268921,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00027931280885427987,
    "lms": 7.994892190228842
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.003604093579575284,
   "pmax": 0.6990117311501962,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5518118262246388,
    "lms": 3.606360527550663
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.003604093579575284,
   "pmax": 0.6990117311501962,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6974632946906462,
    "lms": 6.365784867336597
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.008338590098787733,
   "pmax": 0.3861461390131281,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1239763902959188,
    "lms": 2.8917409451845235
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.008338590098787733,
   "pmax": 0.3861461390131281,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3009053156303603,
    "lms": 4.164781095687267
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0054267127745472234,
   "pmax": 0.58550792659862,
   "exact": {
    "iid": 1.375,
    "varopt": 0.49728978403269136,
    "lms": 3.5774468016118965
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0054267127745472234,
   "pmax": 0.58550792659862,
   "exact": {
    "iid": 2.75,
    "varopt": 0.37346211232459614,
    "lms": 6.247946025447896
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 0.0004669198657004106,
   "pmax": 0.8093576736882675,
   "exact": {
    "iid": 1.375,
    "varopt": 0.30057966371925426,
    "lms": 3.8084016878562608
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 0.0004669198657004106,
   "pmax": 0.8093576736882675,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14469590621854264,
    "lms": 7.150760304119208
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.0010476605011711163,
   "pmax": 0.653278410490952,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3243601644092956,
    "lms": 3.661656872418065
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.0010476605011711163,
   "pmax": 0.653278410490952,
   "exact": {
    "iid": 2.75,
    "varopt": 0.13315120833658078,
    "lms": 6.525258085255292
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0008165509844069788,
   "pmax": 0.867447324701318,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24301323804759636,
    "lms": 3.8504133918961085
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0008165509844069788,
   "pmax": 0.867447324701318,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3054799581107662,
    "lms": 7.333081201557681
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.003470368393138946,
   "pmax": 0.3995470934622354,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8308155671738949,
    "lms": 3.2494095815676447
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.003470368393138946,
   "pmax": 0.3995470934622354,
   "exact": {
    "iid": 2.75,
    "varopt": 0.42360952412653013,
    "lms": 5.090991927764713
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.001962544570404978,
   "pmax": 0.8090604300683375,
   "exact": {
    "iid": 1.375,
    "varopt": 0.34577751371260346,
    "lms": 3.769074376422343
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.001962544570404978,
   "pmax": 0.8090604300683375,
   "exact": {
    "iid": 2.75,
    "varopt": 0.49637402189159446,
    "lms": 6.997283096331318
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.006257787297881946,
   "pmax": 0.24950559608605702,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3732826853837299,
    "lms": 2.5660225998054496
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.006257787297881946,
   "pmax": 0.24950559608605702,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1842469632241979,
    "lms": 3.33454254455952
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.005496857859329077,
   "pmax": 0.6896124101262686,
   "exact": {
    "iid": 1.375,
    "varopt": 0.47038872448548796,
    "lms": 3.6457868505804933
   }
  },
  {
   "sentence": 5,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.005496857859329077,
   "pmax": 0.6896124101262686,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4753983381040323,
    "lms": 6.509613051602706
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.05134639353417226,
   "pmax": 0.1446584759263794,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1864383179220193,
    "lms": 1.5440315111186032
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.05134639353417226,
   "pmax": 0.1446584759263794,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8008384627616922,
    "lms": 1.6922158205947744
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.004818528025406945,
   "pmax": 0.6465384481612649,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5214530883535994,
    "lms": 3.5854260086814738
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.004818528025406945,
   "pmax": 0.6465384481612649,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6614724353248179,
    "lms": 6.289967379848543
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.002939762307252412,
   "pmax": 0.7863311747439106,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3503590350797206,
    "lms": 3.7613828676144903
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.002939762307252412,
   "pmax": 0.7863311747439106,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4370574388093596,
    "lms": 6.964185205618041
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.01215154871349717,
   "pmax": 0.29963405491581124,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2721895528231888,
    "lms": 2.6306086598073883
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.01215154871349717,
   "pmax": 0.29963405491581124,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3437148469914248,
    "lms": 3.5245761087101912
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.011857167283872164,
   "pmax": 0.5390501799115971,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8199267075110305,
    "lms": 3.2730394547386217
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.011857167283872164,
   "pmax": 0.5390501799115971,
   "exact": {
    "iid": 2.75,
    "varopt": 1.2107029944796266,
    "lms": 5.253219824915315
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.009112495912029416,
   "pmax": 0.5139695992433101,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8743775765100561,
    "lms": 3.229306063095938
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.009112495912029416,
   "pmax": 0.5139695992433101,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1518643985538843,
    "lms": 5.114193472620872
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.001886044714467169,
   "pmax": 0.8797759971801457,
   "exact": {
    "iid": 1.375,
    "varopt": 0.21853731565763557,
    "lms": 3.868379128272544
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.001886044714467169,
   "pmax": 0.8797759971801457,
   "exact": {
    "iid": 2.75,
    "varopt": 0.22221392442986024,
    "lms": 7.409846709465839
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0033751893312671975,
   "pmax": 0.8656403302495963,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24151519327736573,
    "lms": 3.851487267616338
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0033751893312671975,
   "pmax": 0.8656403302495963,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2960329993787215,
    "lms": 7.338178404944003
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 8.920407507881612e-05,
   "pmax": 0.2301920451607758,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3749999999999911,
    "lms": 2.287784073550678
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 8.920407507881612e-05,
   "pmax": 0.2301920451607758,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5225170915842092,
    "lms": 2.8083114453908222
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.0028202407089975277,
   "pmax": 0.8508231473687624,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2615991195143068,
    "lms": 3.8353085392952373
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.0028202407089975277,
   "pmax": 0.8508231473687624,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3112031240686797,
    "lms": 7.2696114026786045
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.008160637554813664,
   "pmax": 0.504411808141123,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8988958605169362,
    "lms": 3.214530619791217
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.008160637554813664,
   "pmax": 0.504411808141123,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1743005238416777,
    "lms": 5.071196153250599
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.008979477665701592,
   "pmax": 0.29670991751691633,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1640975721418416,
    "lms": 2.8012894356047626
   }
  },
  {
   "sentence": 5,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.008979477665701592,
   "pmax": 0.29670991751691633,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4830221617514494,
    "lms": 3.962793924105739
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.036566831355029285,
   "pmax": 0.17333374728755122,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2869061269252309,
    "lms": 1.8120514683979367
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.036566831355029285,
   "pmax": 0.17333374728755122,
   "exact": {
    "iid": 2.75,
    "varopt": 2.051751469869312,
    "lms": 2.0779681009761455
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 6.414612179156913e-06,
   "pmax": 0.9614696150186964,
   "exact": {
    "iid": 1.375,
    "varopt": 0.004853735990393003,
    "lms": 3.9958643298508623
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 6.414612179156913e-06,
   "pmax": 0.9614696150186964,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0049872384709209764,
    "lms": 7.9807242025684015
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.04096150703441404,
   "pmax": 0.23317416259453913,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2422935972354492,
    "lms": 2.167177144754686
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.04096150703441404,
   "pmax": 0.23317416259453913,
   "exact": {
    "iid": 2.75,
    "varopt": 1.52269830071031,
    "lms": 2.666507940623154
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 1.2135939337361563e-05,
   "pmax": 0.981449217356391,
   "exact": {
    "iid": 1.375,
    "varopt": 0.023736093069590344,
    "lms": 3.984858755015459
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 1.2135939337361563e-05,
   "pmax": 0.981449217356391,
   "exact": {
    "iid": 2.75,
    "varopt": 0.01963793417799682,
    "lms": 7.929647795275856
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.003918532994471509,
   "pmax": 0.7671687770354314,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4239409656323718,
    "lms": 3.7172232457124856
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.003918532994471509,
   "pmax": 0.7671687770354314,
   "exact": {
    "iid": 2.75,
    "varopt": 0.43720664108431,
    "lms": 6.7866841591460645
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 7.109359913183855e-08,
   "pmax": 0.9955296694529436,
   "exact": {
    "iid": 1.375,
    "varopt": 0.000926155866356271,
    "lms": 3.998646942611399
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 7.109359913183855e-08,
   "pmax": 0.9955296694529436,
   "exact": {
    "iid": 2.75,
    "varopt": 6.788059122829399e-05,
    "lms": 7.993687040761329
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.012691821054409023,
   "pmax": 0.31162190640471255,
   "exact": {
    "iid": 1.375,
    "varopt": 1.245637890964279,
    "lms": 2.621814043446035
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.012691821054409023,
   "pmax": 0.31162190640471255,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4058992579198526,
    "lms": 3.520035759391127
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.012267116022659003,
   "pmax": 0.29053104325791856,
   "exact": {
    "iid": 1.375,
    "varopt": 1.297302916129886,
    "lms": 2.477217247729533
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.012267116022659003,
   "pmax": 0.29053104325791856,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1002865841965925,
    "lms": 3.2328088256133367
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.015993927776395023,
   "pmax": 0.22254708452940383,
   "exact": {
    "iid": 1.375,
    "varopt": 1.357194603229364,
    "lms": 2.231629020061241
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.015993927776395023,
   "pmax": 0.22254708452940383,
   "exact": {
    "iid": 2.75,
    "varopt": 1.977973357101157,
    "lms": 2.7736844051179235
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.028231834962319475,
   "pmax": 0.23682847521114142,
   "exact": {
    "iid": 1.375,
    "varopt": 1.319111049092191,
    "lms": 2.147443780265179
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.028231834962319475,
   "pmax": 0.23682847521114142,
   "exact": {
    "iid": 2.75,
    "varopt": 2.115821169668498,
    "lms": 2.644005757996354
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.02520189135364184,
   "pmax": 0.23449299181284047,
   "exact": {
    "iid": 1.375,
    "varopt": 1.323149594142241,
    "lms": 2.34004180888918
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.02520189135364184,
   "pmax": 0.23449299181284047,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3022147880113286,
    "lms": 2.932822426965846
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.0401103861712207,
   "pmax": 0.16111370631409483,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2376320531917209,
    "lms": 1.6827611246172387
   }
  },
  {
   "sentence": 6,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.0401103861712207,
   "pmax": 0.16111370631409483,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9844818437985496,
    "lms": 1.8876861373184517
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 2.321318705575296e-05,
   "pmax": 0.9727192768629691,
   "exact": {
    "iid": 1.375,
    "varopt": 0.04593251019477631,
    "lms": 3.974872448096465
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 2.321318705575296e-05,
   "pmax": 0.9727192768629691,
   "exact": {
    "iid": 2.75,
    "varopt": 0.023245380989741528,
    "lms": 7.883554233139048
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 8.561418718863966e-08,
   "pmax": 0.9988160225029441,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0001474178747359169,
    "lms": 3.999874812806872
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 8.561418718863966e-08,
   "pmax": 0.9988160225029441,
   "exact": {
    "iid": 2.75,
    "varopt": 6.630658036550682e-05,
    "lms": 7.999415814664111
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.003065685508772731,
   "pmax": 0.6706429719924927,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5068991236862215,
    "lms": 3.6270164376026677
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.003065685508772731,
   "pmax": 0.6706429719924927,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4599446835750598,
    "lms": 6.431681496381619
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.04006581275870648,
   "pmax": 0.21282795514727174,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2464021481331495,
    "lms": 2.0597984340629685
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.04006581275870648,
   "pmax": 0.21282795514727174,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5738108499785977,
    "lms": 2.4703724294016944
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0025888692625309997,
   "pmax": 0.5190274033576843,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8815823634505401,
    "lms": 3.2873516406138585
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0025888692625309997,
   "pmax": 0.5190274033576843,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7248263063454318,
    "lms": 5.262327770830666
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 8.212278310198755e-06,
   "pmax": 0.9901730457833475,
   "exact": {
    "iid": 1.375,
    "varopt": 0.00985227805936139,
    "lms": 3.992651856822014
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 8.212278310198755e-06,
   "pmax": 0.9901730457833475,
   "exact": {
    "iid": 2.75,
    "varopt": 0.002197658981670546,
    "lms": 7.965765278699619
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.0001908267868234955,
   "pmax": 0.7982522223990443,
   "exact": {
    "iid": 1.375,
    "varopt": 0.22900723972048204,
    "lms": 3.827147395303706
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.0001908267868234955,
   "pmax": 0.7982522223990443,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06102936513924188,
    "lms": 7.223129393517846
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.00025526612540030465,
   "pmax": 0.7795973964459413,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2990164189791406,
    "lms": 3.79400310605816
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.00025526612540030465,
   "pmax": 0.7795973964459413,
   "exact": {
    "iid": 2.75,
    "varopt": 0.15451492795816643,
    "lms": 7.08737170251401
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0005488431908094186,
   "pmax": 0.9507071598307392,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0526597494355774,
    "lms": 3.9627448079106466
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0005488431908094186,
   "pmax": 0.9507071598307392,
   "exact": {
    "iid": 2.75,
    "varopt": 0.061971955091714354,
    "lms": 7.828114243035919
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.0008831695582732698,
   "pmax": 0.9482213586640168,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09402305554134315,
    "lms": 3.945226385360823
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.0008831695582732698,
   "pmax": 0.9482213586640168,
   "exact": {
    "iid": 2.75,
    "varopt": 0.11174504289675292,
    "lms": 7.748721279789464
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.00029243083734750214,
   "pmax": 0.7093395634548502,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4340582198064873,
    "lms": 3.7002761208705257
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.00029243083734750214,
   "pmax": 0.7093395634548502,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2381708274623941,
    "lms": 6.704454728515408
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0010187429594971551,
   "pmax": 0.6741807759812656,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5973352440343509,
    "lms": 3.607783849450907
   }
  },
  {
   "sentence": 6,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0010187429594971551,
   "pmax": 0.6741807759812656,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2312399028764214,
    "lms": 6.34953309807441
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.02820022480151668,
   "pmax": 0.169957452324952,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3356791726685955,
    "lms": 1.8010984647757773
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.02820022480151668,
   "pmax": 0.169957452324952,
   "exact": {
    "iid": 2.75,
    "varopt": 2.237832058342295,
    "lms": 2.040331154813708
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.004639415110477816,
   "pmax": 0.7691001782600139,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4206219184523922,
    "lms": 3.707543483164634
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.004639415110477816,
   "pmax": 0.7691001782600139,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6892815663844419,
    "lms": 6.752846273748028
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0023047957732102303,
   "pmax": 0.8833858493765012,
   "exact": {
    "iid": 1.375,
    "varopt": 0.19374398072196897,
    "lms": 3.8789266823109054
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0023047957732102303,
   "pmax": 0.8833858493765012,
   "exact": {
    "iid": 2.75,
    "varopt": 0.22220240799124272,
    "lms": 7.455457149910989
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.00703888785938949,
   "pmax": 0.786486194063811,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3760420332223942,
    "lms": 3.731676017834157
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.00703888785938949,
   "pmax": 0.786486194063811,
   "exact": {
    "iid": 2.75,
    "varopt": 0.545498861809435,
    "lms": 6.848485355004878
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.004142563774650679,
   "pmax": 0.7460923167091149,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4654974193666249,
    "lms": 3.6850014348597235
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.004142563774650679,
   "pmax": 0.7460923167091149,
   "exact": {
    "iid": 2.75,
    "varopt": 0.580878519151815,
    "lms": 6.662458829283843
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.0032183263358782394,
   "pmax": 0.865860961604963,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2412070333002123,
    "lms": 3.8442724691918477
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.0032183263358782394,
   "pmax": 0.865860961604963,
   "exact": {
    "iid": 2.75,
    "varopt": 0.34207305325523946,
    "lms": 7.308052802115952
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0014070565833584098,
   "pmax": 0.9048373712882034,
   "exact": {
    "iid": 1.375,
    "varopt": 0.17446481930495694,
    "lms": 3.893902306803179
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0014070565833584098,
   "pmax": 0.9048373712882034,
   "exact": {
    "iid": 2.75,
    "varopt": 0.23625491141240007,
    "lms": 7.521006052115944
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.003284346128757328,
   "pmax": 0.7738213106717182,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4112923046157067,
    "lms": 3.728652565452686
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.003284346128757328,
   "pmax": 0.7738213106717182,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4284787646013091,
    "lms": 6.831936750027797
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.00024236576112282942,
   "pmax": 0.26632297491691476,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3450745459856395,
    "lms": 2.5817239928206153
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.00024236576112282942,
   "pmax": 0.26632297491691476,
   "exact": {
    "iid": 2.75,
    "varopt": 1.207074557690969,
    "lms": 3.4114829627625918
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.0016094710618012827,
   "pmax": 0.9345772286887102,
   "exact": {
    "iid": 1.375,
    "varopt": 0.11788432430875839,
    "lms": 3.9294352848316474
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.0016094710618012827,
   "pmax": 0.9345772286887102,
   "exact": {
    "iid": 2.75,
    "varopt": 0.15158514291842687,
    "lms": 7.67791086892029
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.006893464550501008,
   "pmax": 0.5547373070092193,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8163149371497641,
    "lms": 3.3268232797833446
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.006893464550501008,
   "pmax": 0.5547373070092193,
   "exact": {
    "iid": 2.75,
    "varopt": 1.128206467417084,
    "lms": 5.415346747264348
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.003637325614663679,
   "pmax": 0.3363302851338022,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2167278105880224,
    "lms": 2.7460354742233846
   }
  },
  {
   "sentence": 6,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.003637325614663679,
   "pmax": 0.3363302851338022,
   "exact": {
    "iid": 2.75,
    "varopt": 1.443323998446055,
    "lms": 3.7955250833916083
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.014824387238338115,
   "pmax": 0.2180634818249748,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3575890460300901,
    "lms": 2.2605122608715944
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.014824387238338115,
   "pmax": 0.2180634818249748,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5273598139506261,
    "lms": 2.761028005964772
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 0.00018780666635740062,
   "pmax": 0.920034814368268,
   "exact": {
    "iid": 1.375,
    "varopt": 0.059892668008278534,
    "lms": 3.937450561485829
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 0.00018780666635740062,
   "pmax": 0.920034814368268,
   "exact": {
    "iid": 2.75,
    "varopt": 0.01864413553125763,
    "lms": 7.711512324177187
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.02998628314569164,
   "pmax": 0.19776150805236595,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3003091014342363,
    "lms": 2.043322748229728
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.02998628314569164,
   "pmax": 0.19776150805236595,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6006207965312278,
    "lms": 2.411976251517923
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 0.0003753822141422438,
   "pmax": 0.766028443786038,
   "exact": {
    "iid": 1.375,
    "varopt": 0.42894785305894345,
    "lms": 3.7487195741701984
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 0.0003753822141422438,
   "pmax": 0.766028443786038,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2040810877818147,
    "lms": 6.901507268552294
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.0037543731345134933,
   "pmax": 0.24626913443800963,
   "exact": {
    "iid": 1.375,
    "varopt": 1.375000000000005,
    "lms": 2.5726212513550526
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.0037543731345134933,
   "pmax": 0.24626913443800963,
   "exact": {
    "iid": 2.75,
    "varopt": 0.823300594219323,
    "lms": 3.261460128875682
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 0.0008588887997001991,
   "pmax": 0.34804094362437055,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8193380052520826,
    "lms": 3.1866378193017613
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 0.0008588887997001991,
   "pmax": 0.34804094362437055,
   "exact": {
    "iid": 2.75,
    "varopt": 0.22555627076766785,
    "lms": 4.846987389999508
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.004727546614484456,
   "pmax": 0.2967026850035229,
   "exact": {
    "iid": 1.375,
    "varopt": 1.289378410826874,
    "lms": 2.552217538691204
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.004727546614484456,
   "pmax": 0.2967026850035229,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6431853304243365,
    "lms": 3.3549766501785685
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.006288536115573487,
   "pmax": 0.3362077940696632,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1372140487499658,
    "lms": 2.9214473516900226
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.006288536115573487,
   "pmax": 0.3362077940696632,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9232165740171256,
    "lms": 4.179014148164117
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.005148486822178973,
   "pmax": 0.26459152134795094,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3474438627208203,
    "lms": 2.625559026086242
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.005148486822178973,
   "pmax": 0.26459152134795094,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6875986913414747,
    "lms": 3.4091664542665097
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.04177889382502245,
   "pmax": 0.1667934718165226,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2436897171255414,
    "lms": 1.745159511957472
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.04177889382502245,
   "pmax": 0.1667934718165226,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9790774143071002,
    "lms": 1.9676609775707916
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.0402043627286255,
   "pmax": 0.1378691848984399,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2406498917383169,
    "lms": 1.5538737458505445
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.0402043627286255,
   "pmax": 0.1378691848984399,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0526691089579336,
    "lms": 1.6810772361718418
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.04786385968327522,
   "pmax": 0.17328274250030518,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2135674011118893,
    "lms": 1.755684203301621
   }
  },
  {
   "sentence": 7,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.04786385968327522,
   "pmax": 0.17328274250030518,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8263647734768953,
    "lms": 2.000248247127819
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.0009897756767059498,
   "pmax": 0.7132405910209838,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4879953692679611,
    "lms": 3.6906766151134445
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.0009897756767059498,
   "pmax": 0.7132405910209838,
   "exact": {
    "iid": 2.75,
    "varopt": 0.17914016069028338,
    "lms": 6.665203603164619
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 2.1960888839335333e-09,
   "pmax": 0.9996839660623068,
   "exact": {
    "iid": 1.375,
    "varopt": 0.000564468893928313,
    "lms": 3.9997002205618437
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 2.1960888839335333e-09,
   "pmax": 0.9996839660623068,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00036996417775280143,
    "lms": 7.998601151635965
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.00209061613773406,
   "pmax": 0.7690834091218914,
   "exact": {
    "iid": 1.375,
    "varopt": 0.19211362005873295,
    "lms": 3.846771226283815
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.00209061613773406,
   "pmax": 0.7690834091218914,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1257745848853461,
    "lms": 7.314213683526917
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.01441019282322967,
   "pmax": 0.509656718295554,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8674124823470414,
    "lms": 3.2165415968469615
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.01441019282322967,
   "pmax": 0.509656718295554,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9849051111566903,
    "lms": 5.076542658849656
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.004205857667511637,
   "pmax": 0.6570942086723152,
   "exact": {
    "iid": 1.375,
    "varopt": 0.45513716694939493,
    "lms": 3.645212675946627
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.004205857667511637,
   "pmax": 0.6570942086723152,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2780817174959959,
    "lms": 6.485273530236094
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 1.9411714747703065e-05,
   "pmax": 0.9804603494279047,
   "exact": {
    "iid": 1.375,
    "varopt": 0.03582269271549526,
    "lms": 3.9810578146064355
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 1.9411714747703065e-05,
   "pmax": 0.9804603494279047,
   "exact": {
    "iid": 2.75,
    "varopt": 0.02799278625534261,
    "lms": 7.912092766445281
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.00025731527430038437,
   "pmax": 0.874424030465859,
   "exact": {
    "iid": 1.375,
    "varopt": 0.10521409326447502,
    "lms": 3.9102078269015665
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.00025731527430038437,
   "pmax": 0.874424030465859,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04060173159845294,
    "lms": 7.589115948463182
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0003813189661846155,
   "pmax": 0.4598534619714419,
   "exact": {
    "iid": 1.375,
    "varopt": 0.207185241912246,
    "lms": 3.7607747920657157
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0003813189661846155,
   "pmax": 0.4598534619714419,
   "exact": {
    "iid": 2.75,
    "varopt": 0.15920983658268809,
    "lms": 6.940121045052118
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0008278805950809058,
   "pmax": 0.9542866937578143,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08380772811067282,
    "lms": 3.950326389810927
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0008278805950809058,
   "pmax": 0.9542866937578143,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12366960727238015,
    "lms": 7.7718444829946005
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.004564399626583174,
   "pmax": 0.796247489897833,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3660666470939894,
    "lms": 3.758478171731358
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.004564399626583174,
   "pmax": 0.796247489897833,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4071863936918965,
    "lms": 6.9525252298575975
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.005196063655894601,
   "pmax": 0.43946902900332563,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0263014715122771,
    "lms": 3.112409552748407
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.005196063655894601,
   "pmax": 0.43946902900332563,
   "exact": {
    "iid": 2.75,
    "varopt": 0.757006261813203,
    "lms": 4.72694241264814
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0025758869733080694,
   "pmax": 0.5908555491256106,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5699700246436833,
    "lms": 3.5341416815657554
   }
  },
  {
   "sentence": 7,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0025758869733080694,
   "pmax": 0.5908555491256106,
   "exact": {
    "iid": 2.75,
    "varopt": 0.33076519987909264,
    "lms": 6.0582827049895345
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.033240964765200366,
   "pmax": 0.17114405931526114,
   "exact": {
    "iid": 1.375,
    "varopt": 1.276207566289767,
    "lms": 1.7874850222327818
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.033240964765200366,
   "pmax": 0.17114405931526114,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0562133486888596,
    "lms": 2.028319036030682
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.0009799444489482754,
   "pmax": 0.8646516347675295,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24813866959287298,
    "lms": 3.85448706737036
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.0009799444489482754,
   "pmax": 0.8646516347675295,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14508243063631246,
    "lms": 7.349016695154058
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.000303852066975115,
   "pmax": 0.9302641024049172,
   "exact": {
    "iid": 1.375,
    "varopt": 0.11996257613109094,
    "lms": 3.932286761932465
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.000303852066975115,
   "pmax": 0.9302641024049172,
   "exact": {
    "iid": 2.75,
    "varopt": 0.05054203664066431,
    "lms": 7.689974707025686
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.005239126711011121,
   "pmax": 0.4499870115437655,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0076962388696138,
    "lms": 3.1286901055155756
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.005239126711011121,
   "pmax": 0.4499870115437655,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9651349157346318,
    "lms": 4.790000311928018
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.0014297673851563471,
   "pmax": 0.804151079166895,
   "exact": {
    "iid": 1.375,
    "varopt": 0.35894071353148976,
    "lms": 3.7721095214998717
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.0014297673851563471,
   "pmax": 0.804151079166895,
   "exact": {
    "iid": 2.75,
    "varopt": 0.345986348677138,
    "lms": 7.005826854366483
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.00048103862172002316,
   "pmax": 0.9269057582017096,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1234333467912255,
    "lms": 3.9296584058351267
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.00048103862172002316,
   "pmax": 0.9269057582017096,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0890403640927412,
    "lms": 7.6782322013335005
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.00036427528756294633,
   "pmax": 0.9392750385629705,
   "exact": {
    "iid": 1.375,
    "varopt": 0.11132909596789854,
    "lms": 3.9387288137369563
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.00036427528756294633,
   "pmax": 0.9392750385629705,
   "exact": {
    "iid": 2.75,
    "varopt": 0.057136394200862056,
    "lms": 7.719107227330752
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.00035710219021561603,
   "pmax": 0.7641844045314466,
   "exact": {
    "iid": 1.375,
    "varopt": 0.27137738246850607,
    "lms": 3.7966917783136256
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.00035710219021561603,
   "pmax": 0.7641844045314466,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1669393196023142,
    "lms": 7.10301140879908
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.00010899275494512253,
   "pmax": 0.2669340225196937,
   "exact": {
    "iid": 1.375,
    "varopt": 1.34395429204875,
    "lms": 2.4875763468331957
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.00010899275494512253,
   "pmax": 0.2669340225196937,
   "exact": {
    "iid": 2.75,
    "varopt": 1.390180490731147,
    "lms": 3.2042734725731647
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.00014740142043554244,
   "pmax": 0.923642647759562,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08299608836898907,
    "lms": 3.943070245196895
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.00014740142043554244,
   "pmax": 0.923642647759562,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03248800204618399,
    "lms": 7.73835150670649
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.0008448514901784589,
   "pmax": 0.7972053193608182,
   "exact": {
    "iid": 1.375,
    "varopt": 0.37179024783857173,
    "lms": 3.7748511420012183
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.0008448514901784589,
   "pmax": 0.7972053193608182,
   "exact": {
    "iid": 2.75,
    "varopt": 0.19076139932192726,
    "lms": 7.013693933754768
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.000463710492830119,
   "pmax": 0.745482382268265,
   "exact": {
    "iid": 1.375,
    "varopt": 0.39538271320722573,
    "lms": 3.724793103976573
   }
  },
  {
   "sentence": 7,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.000463710492830119,
   "pmax": 0.745482382268265,
   "exact": {
    "iid": 2.75,
    "varopt": 0.31690556120566815,
    "lms": 6.812510172120727
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.030108524967244588,
   "pmax": 0.2215012919392379,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2876409590682045,
    "lms": 2.102769196590522
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.030108524967244588,
   "pmax": 0.2215012919392379,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8679576563105866,
    "lms": 2.546419296133597
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 0.00015035946502997742,
   "pmax": 0.9713948486688982,
   "exact": {
    "iid": 1.375,
    "varopt": 0.03263605891479771,
    "lms": 3.9785787972517137
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 0.00015035946502997742,
   "pmax": 0.9713948486688982,
   "exact": {
    "iid": 2.75,
    "varopt": 0.015124127841317433,
    "lms": 7.900605813349277
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.020877438871563608,
   "pmax": 0.17637605493451972,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3322802882287246,
    "lms": 1.8673396195130052
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.020877438871563608,
   "pmax": 0.17637605493451972,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1217497391350504,
    "lms": 2.1432416128975027
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 6.120714885054088e-06,
   "pmax": 0.9906495487923287,
   "exact": {
    "iid": 1.375,
    "varopt": 0.01010583551309911,
    "lms": 3.993313489897093
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 6.120714885054088e-06,
   "pmax": 0.9906495487923287,
   "exact": {
    "iid": 2.75,
    "varopt": 0.004004354012937283,
    "lms": 7.9688521429558845
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.005534230353386994,
   "pmax": 0.7957956916918296,
   "exact": {
    "iid": 1.375,
    "varopt": 0.36521819348171564,
    "lms": 3.7571876277079634
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.005534230353386994,
   "pmax": 0.7957956916918296,
   "exact": {
    "iid": 2.75,
    "varopt": 0.38443682213792224,
    "lms": 6.946890703567544
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 1.4618395824418083e-06,
   "pmax": 0.9889850578539888,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0029767356422346703,
    "lms": 3.9975695093094052
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 1.4618395824418083e-06,
   "pmax": 0.9889850578539888,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0006299218194764161,
    "lms": 7.9886642307133915
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.01236257129502403,
   "pmax": 0.22425667690943915,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3749999999999987,
    "lms": 2.132450070927163
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.01236257129502403,
   "pmax": 0.22425667690943915,
   "exact": {
    "iid": 2.75,
    "varopt": 2.4204850733474284,
    "lms": 2.576503400493067
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.005064639054260057,
   "pmax": 0.25928546314226253,
   "exact": {
    "iid": 1.375,
    "varopt": 1.357534363243588,
    "lms": 2.6338461796620223
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.005064639054260057,
   "pmax": 0.25928546314226253,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9947015326708191,
    "lms": 3.439885640270326
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.045761477372651835,
   "pmax": 0.1791087693687855,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2169057192020234,
    "lms": 1.8331062343948759
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.045761477372651835,
   "pmax": 0.1791087693687855,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7157377961617226,
    "lms": 2.1135294202501655
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.03270402068519523,
   "pmax": 0.19263782451398515,
   "exact": {
    "iid": 1.375,
    "varopt": 1.275322722328968,
    "lms": 1.8907287846449288
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.03270402068519523,
   "pmax": 0.19263782451398515,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0542489441616514,
    "lms": 2.207290315391718
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.034704408400089176,
   "pmax": 0.22061637197556883,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2936003299060785,
    "lms": 2.120828725702762
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.034704408400089176,
   "pmax": 0.22061637197556883,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8263283643459811,
    "lms": 2.588866119727008
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.03723724945350457,
   "pmax": 0.16143946409761706,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2510841296262927,
    "lms": 1.7302892302665482
   }
  },
  {
   "sentence": 8,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.03723724945350457,
   "pmax": 0.16143946409761706,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9383415189757416,
    "lms": 1.9553119862242394
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.0002801265274941756,
   "pmax": 0.8754564983264592,
   "exact": {
    "iid": 1.375,
    "varopt": 0.15884966763572353,
    "lms": 3.8957304675643103
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.0002801265274941756,
   "pmax": 0.8754564983264592,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06115523022686346,
    "lms": 7.525577371903011
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 8.458902076088241e-08,
   "pmax": 0.9971354633875239,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0023189785782297416,
    "lms": 3.9979783659544528
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 8.458902076088241e-08,
   "pmax": 0.9971354633875239,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00010959414815805061,
    "lms": 7.99056904743302
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0021813445076350724,
   "pmax": 0.8324603431636545,
   "exact": {
    "iid": 1.375,
    "varopt": 0.30715603753331183,
    "lms": 3.8001949668832538
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0021813445076350724,
   "pmax": 0.8324603431636545,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4673313342873087,
    "lms": 7.123711116372419
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.015947054150777535,
   "pmax": 0.23660518352918197,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3440549104335597,
    "lms": 2.244982212148315
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.015947054150777535,
   "pmax": 0.23660518352918197,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7611124546903265,
    "lms": 2.769650299276698
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0015257721118026048,
   "pmax": 0.7499678574152827,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2632837020178994,
    "lms": 3.7943614756642408
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0015257721118026048,
   "pmax": 0.7499678574152827,
   "exact": {
    "iid": 2.75,
    "varopt": 0.22801370879891733,
    "lms": 7.0956598473207855
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 9.61638550251989e-05,
   "pmax": 0.9565093225281953,
   "exact": {
    "iid": 1.375,
    "varopt": 0.07973290869838054,
    "lms": 3.9543705187827456
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 9.61638550251989e-05,
   "pmax": 0.9565093225281953,
   "exact": {
    "iid": 2.75,
    "varopt": 0.09824847508397638,
    "lms": 7.790036702012937
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.0005426622052125067,
   "pmax": 0.9538553642804531,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08430205826237235,
    "lms": 3.954014333282401
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.0005426622052125067,
   "pmax": 0.9538553642804531,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06590239197378552,
    "lms": 7.7883049872750885
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0006014885367423116,
   "pmax": 0.8963713158693102,
   "exact": {
    "iid": 1.375,
    "varopt": 0.18998592090626518,
    "lms": 3.896638953478161
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0006014885367423116,
   "pmax": 0.8963713158693102,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08250962446287308,
    "lms": 7.531089000033699
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0008458399753236938,
   "pmax": 0.7564460029584633,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2806079857266709,
    "lms": 3.7886445185290634
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0008458399753236938,
   "pmax": 0.7564460029584633,
   "exact": {
    "iid": 2.75,
    "varopt": 0.16307306832246216,
    "lms": 7.069696983601797
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.003220404427017255,
   "pmax": 0.7957340261331056,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3452221720413248,
    "lms": 3.7790112965324583
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.003220404427017255,
   "pmax": 0.7957340261331056,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2963689571298708,
    "lms": 7.032477256981102
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.0064881555403723794,
   "pmax": 0.6477670636375259,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6395653403335761,
    "lms": 3.5290170518467217
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.0064881555403723794,
   "pmax": 0.6477670636375259,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5586652068798001,
    "lms": 6.080279014759044
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.004199247879884753,
   "pmax": 0.665403959459534,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4685664413384607,
    "lms": 3.6318947694059367
   }
  },
  {
   "sentence": 8,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.004199247879884753,
   "pmax": 0.665403959459534,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5367152229649578,
    "lms": 6.458195356075466
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.009948445391390049,
   "pmax": 0.15385518824816505,
   "exact": {
    "iid": 1.375,
    "varopt": 1.374852535792027,
    "lms": 1.7532008066363125
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.009948445391390049,
   "pmax": 0.15385518824816505,
   "exact": {
    "iid": 2.75,
    "varopt": 2.391117476212865,
    "lms": 1.9439851627937692
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.0003075632851104207,
   "pmax": 0.7069505458459233,
   "exact": {
    "iid": 1.375,
    "varopt": 0.43290817934771886,
    "lms": 3.6813213924874804
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.0003075632851104207,
   "pmax": 0.7069505458459233,
   "exact": {
    "iid": 2.75,
    "varopt": 0.48827926518553816,
    "lms": 6.643401971037677
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0005489532596342663,
   "pmax": 0.9284460937928335,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1311821613797996,
    "lms": 3.923150676843182
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0005489532596342663,
   "pmax": 0.9284460937928335,
   "exact": {
    "iid": 2.75,
    "varopt": 0.16831227326965453,
    "lms": 7.6498264276262065
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.0004849712808326861,
   "pmax": 0.6845250448626949,
   "exact": {
    "iid": 1.375,
    "varopt": 0.46259136072441426,
    "lms": 3.651486335016324
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.0004849712808326861,
   "pmax": 0.6845250448626949,
   "exact": {
    "iid": 2.75,
    "varopt": 0.49641610668878916,
    "lms": 6.529351437852106
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.0015028186414931372,
   "pmax": 0.5723835003647072,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7839635826646895,
    "lms": 3.4084238541864003
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.0015028186414931372,
   "pmax": 0.5723835003647072,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8030824401893918,
    "lms": 5.662003170541189
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.000595220188276672,
   "pmax": 0.9303396003386292,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1277107327125204,
    "lms": 3.926726820970283
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.000595220188276672,
   "pmax": 0.9303396003386292,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14804488256821005,
    "lms": 7.665705604621892
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 5.480662194040746e-05,
   "pmax": 0.9499042365588376,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0918422329754645,
    "lms": 3.9467835559189037
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 5.480662194040746e-05,
   "pmax": 0.9499042365588376,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12795805510812264,
    "lms": 7.755749538175211
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0013024847745941668,
   "pmax": 0.6773971927862562,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3773980096492997,
    "lms": 3.697931700861767
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0013024847745941668,
   "pmax": 0.6773971927862562,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3984213304987087,
    "lms": 6.7077956291986265
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 5.998172333097615e-05,
   "pmax": 0.47788237262003824,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9572156501968171,
    "lms": 3.1423368909494735
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 5.998172333097615e-05,
   "pmax": 0.47788237262003824,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3283508443708603,
    "lms": 4.8472227853753065
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 8.885413266018657e-05,
   "pmax": 0.9845120104257326,
   "exact": {
    "iid": 1.375,
    "varopt": 0.02839464755283738,
    "lms": 3.9844375706337636
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 8.885413266018657e-05,
   "pmax": 0.9845120104257326,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03313818053518576,
    "lms": 7.927724145328675
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.0013921534495642564,
   "pmax": 0.596921626436157,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7389770182003776,
    "lms": 3.4324208616124614
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.0013921534495642564,
   "pmax": 0.596921626436157,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8809866954136661,
    "lms": 5.7485051359025645
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 4.571245878350813e-05,
   "pmax": 0.8980263943061211,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1297389527525179,
    "lms": 3.9127657928677255
   }
  },
  {
   "sentence": 8,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 4.571245878350813e-05,
   "pmax": 0.8980263943061211,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0830150224750661,
    "lms": 7.602902865394869
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.030157522611817814,
   "pmax": 0.19302586815639483,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2846334079766766,
    "lms": 1.9409314445286703
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.030157522611817814,
   "pmax": 0.19302586815639483,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9440679037007282,
    "lms": 2.2692615286355933
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 3.264146837642097e-05,
   "pmax": 0.9553015771775907,
   "exact": {
    "iid": 1.375,
    "varopt": 0.013523776088765283,
    "lms": 3.9888610417144323
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 3.264146837642097e-05,
   "pmax": 0.9553015771775907,
   "exact": {
    "iid": 2.75,
    "varopt": 0.011978935421281573,
    "lms": 7.948190722617381
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.03795043124590903,
   "pmax": 0.16217914626291158,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2636358520030064,
    "lms": 1.7744099776697637
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.03795043124590903,
   "pmax": 0.16217914626291158,
   "exact": {
    "iid": 2.75,
    "varopt": 1.843496504812779,
    "lms": 2.013146036249091
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 5.407534278183934e-05,
   "pmax": 0.9755578068084997,
   "exact": {
    "iid": 1.375,
    "varopt": 0.041946969181190286,
    "lms": 3.977655720244064
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 5.407534278183934e-05,
   "pmax": 0.9755578068084997,
   "exact": {
    "iid": 2.75,
    "varopt": 0.02941415390299168,
    "lms": 7.896370574563177
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.01640594723140164,
   "pmax": 0.36952286339233487,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1296396702730223,
    "lms": 2.8096074203961408
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.01640594723140164,
   "pmax": 0.36952286339233487,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4899693124724063,
    "lms": 3.9841364393773593
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 0.0001070743551409631,
   "pmax": 0.9543038214388195,
   "exact": {
    "iid": 1.375,
    "varopt": 0.025320134560892316,
    "lms": 3.9671313059718507
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 0.0001070743551409631,
   "pmax": 0.9543038214388195,
   "exact": {
    "iid": 2.75,
    "varopt": 0.016996342949905423,
    "lms": 7.847432240975846
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.004013980718257936,
   "pmax": 0.13105031780826232,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3749999999999922,
    "lms": 1.541712437778601
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.004013980718257936,
   "pmax": 0.13105031780826232,
   "exact": {
    "iid": 2.75,
    "varopt": 2.7245670803961017,
    "lms": 1.6151245179210414
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.007966353246395629,
   "pmax": 0.30185719143785344,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2756725938096116,
    "lms": 2.7060930675269965
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.007966353246395629,
   "pmax": 0.30185719143785344,
   "exact": {
    "iid": 2.75,
    "varopt": 1.2755767304339378,
    "lms": 3.670737829881478
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.02699786152883685,
   "pmax": 0.22974815237202012,
   "exact": {
    "iid": 1.375,
    "varopt": 1.320187388434913,
    "lms": 2.2022598410664243
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.02699786152883685,
   "pmax": 0.22974815237202012,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8680036022040825,
    "lms": 2.7146699893352215
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.053348734974861145,
   "pmax": 0.1204104796051979,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1772492386903595,
    "lms": 1.3777319011216385
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.053348734974861145,
   "pmax": 0.1204104796051979,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8271631138883433,
    "lms": 1.4626853090948726
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.033407791453367724,
   "pmax": 0.24802342808176792,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2827333197936244,
    "lms": 2.2926168534148874
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.033407791453367724,
   "pmax": 0.24802342808176792,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5972637161208074,
    "lms": 2.8878248090802727
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.049283357677609815,
   "pmax": 0.20193591126513086,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1992471315300133,
    "lms": 1.944703787952424
   }
  },
  {
   "sentence": 9,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.049283357677609815,
   "pmax": 0.20193591126513086,
   "exact": {
    "iid": 2.75,
    "varopt": 1.64980035702424,
    "lms": 2.2985008160438256
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.0012159807156700373,
   "pmax": 0.7455906734311762,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2833434011979735,
    "lms": 3.771885642976278
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.0012159807156700373,
   "pmax": 0.7455906734311762,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21193831894875068,
    "lms": 6.992607968574695
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 2.373463800386643e-08,
   "pmax": 0.9913036639255932,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0008962178168505352,
    "lms": 3.995099526696684
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 2.373463800386643e-08,
   "pmax": 0.9913036639255932,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00011561503272100282,
    "lms": 7.977136281811955
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0004281807937090541,
   "pmax": 0.6058584882444785,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5725221334193371,
    "lms": 3.5639877397841
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0004281807937090541,
   "pmax": 0.6058584882444785,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2759052489720678,
    "lms": 6.165669042879657
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.012760474232098336,
   "pmax": 0.3185448385477571,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2365102804343644,
    "lms": 2.6698247993963786
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.012760474232098336,
   "pmax": 0.3185448385477571,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1580221926156713,
    "lms": 3.616252516420682
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.00048102313724914176,
   "pmax": 0.7995616751419377,
   "exact": {
    "iid": 1.375,
    "varopt": 0.21805683866769943,
    "lms": 3.838773785398966
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.00048102313724914176,
   "pmax": 0.7995616751419377,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1025727169249057,
    "lms": 7.279725542148419
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 3.3453255404102354e-05,
   "pmax": 0.9642503675095407,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06554099289910781,
    "lms": 3.964933839624878
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 3.3453255404102354e-05,
   "pmax": 0.9642503675095407,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04022019036125014,
    "lms": 7.8380031095080485
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.00012058232061815005,
   "pmax": 0.8145496926682609,
   "exact": {
    "iid": 1.375,
    "varopt": 0.03215086266088564,
    "lms": 3.9648068812323856
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.00012058232061815005,
   "pmax": 0.8145496926682609,
   "exact": {
    "iid": 2.75,
    "varopt": 0.015112032382402696,
    "lms": 7.836996269294666
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.00011880513606079712,
   "pmax": 0.5645491676966942,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08316263735906744,
    "lms": 3.8840408517915166
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.00011880513606079712,
   "pmax": 0.5645491676966942,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06103550274161201,
    "lms": 7.470541261665187
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0006827524729571156,
   "pmax": 0.6887186874639473,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5445434874640248,
    "lms": 3.643110819095208
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0006827524729571156,
   "pmax": 0.6887186874639473,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1934240289459672,
    "lms": 6.482909325969525
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.00831538417112943,
   "pmax": 0.8054014830372841,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3368917012320422,
    "lms": 3.756365167421158
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.00831538417112943,
   "pmax": 0.8054014830372841,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5083351745074935,
    "lms": 6.947424371265675
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.01559101695605459,
   "pmax": 0.5733972782516877,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7481234416624386,
    "lms": 3.3699395860551804
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.01559101695605459,
   "pmax": 0.5733972782516877,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7603492617469048,
    "lms": 5.551157667476276
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0034080912637196323,
   "pmax": 0.5650757365683842,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7750458389088211,
    "lms": 3.4066474216815386
   }
  },
  {
   "sentence": 9,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0034080912637196323,
   "pmax": 0.5650757365683842,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7467191308275304,
    "lms": 5.653775748098688
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.027722860784232996,
   "pmax": 0.14977370274686694,
   "exact": {
    "iid": 1.375,
    "varopt": 1.30655744838304,
    "lms": 1.6497822700332918
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.027722860784232996,
   "pmax": 0.14977370274686694,
   "exact": {
    "iid": 2.75,
    "varopt": 2.298173476314101,
    "lms": 1.8147551678162297
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.0018128023887876998,
   "pmax": 0.7781858014750379,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4055585653453595,
    "lms": 3.7357511649542827
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.0018128023887876998,
   "pmax": 0.7781858014750379,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4847400780638551,
    "lms": 6.8608125078853615
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.008080527779065306,
   "pmax": 0.7144117651986616,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5127583138081176,
    "lms": 3.6211714701625746
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.008080527779065306,
   "pmax": 0.7144117651986616,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7474353917018198,
    "lms": 6.424816622650129
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.004866774053433914,
   "pmax": 0.4071516575089643,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0709994658877966,
    "lms": 3.08025974554616
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.004866774053433914,
   "pmax": 0.4071516575089643,
   "exact": {
    "iid": 2.75,
    "varopt": 0.876925313470163,
    "lms": 4.620515313159481
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.006011814399714339,
   "pmax": 0.5633591305393718,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7989615564955412,
    "lms": 3.3350751648057244
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.006011814399714339,
   "pmax": 0.5633591305393718,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1704696971192654,
    "lms": 5.442759176870566
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.0014005159908335443,
   "pmax": 0.9457145141723653,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0971361059646826,
    "lms": 3.9408601928694753
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.0014005159908335443,
   "pmax": 0.9457145141723653,
   "exact": {
    "iid": 2.75,
    "varopt": 0.13072903287671714,
    "lms": 7.729167053408309
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0017761492247227563,
   "pmax": 0.9286276532651516,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12814394594362002,
    "lms": 3.922360060600032
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0017761492247227563,
   "pmax": 0.9286276532651516,
   "exact": {
    "iid": 2.75,
    "varopt": 0.16337307746317714,
    "lms": 7.646436395773623
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0020680098564027204,
   "pmax": 0.8656284300256608,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24607954776256447,
    "lms": 3.8501928351048904
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0020680098564027204,
   "pmax": 0.8656284300256608,
   "exact": {
    "iid": 2.75,
    "varopt": 0.30370070110597075,
    "lms": 7.3323999768772605
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.002473881167250223,
   "pmax": 0.31650688371643626,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2515055992246196,
    "lms": 2.7649935940807606
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.002473881167250223,
   "pmax": 0.31650688371643626,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1853599154886207,
    "lms": 3.8272275118366204
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.0006993203362011786,
   "pmax": 0.9647239543411095,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06370070948548333,
    "lms": 3.961510822786333
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.0006993203362011786,
   "pmax": 0.9647239543411095,
   "exact": {
    "iid": 2.75,
    "varopt": 0.09940989979597814,
    "lms": 7.822604144186258
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.009650602490764609,
   "pmax": 0.39323853443831286,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1064440952785675,
    "lms": 2.929125856595444
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.009650602490764609,
   "pmax": 0.39323853443831286,
   "exact": {
    "iid": 2.75,
    "varopt": 1.313991165958565,
    "lms": 4.263113043631188
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.0032108500098142526,
   "pmax": 0.6679980277738908,
   "exact": {
    "iid": 1.375,
    "varopt": 0.49738374627317,
    "lms": 3.6401501999117825
   }
  },
  {
   "sentence": 9,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.0032108500098142526,
   "pmax": 0.6679980277738908,
   "exact": {
    "iid": 2.75,
    "varopt": 0.28697843277363083,
    "lms": 6.46581067382635
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.018653690259048634,
   "pmax": 0.15458304719379404,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3554446343685456,
    "lms": 1.6366389009589415
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.018653690259048634,
   "pmax": 0.15458304719379404,
   "exact": {
    "iid": 2.75,
    "varopt": 2.5645365488938427,
    "lms": 1.8140637933284263
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 5.1390102120851666e-05,
   "pmax": 0.9953742418009935,
   "exact": {
    "iid": 1.375,
    "varopt": 0.006396816568125878,
    "lms": 3.996015504517666
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 5.1390102120851666e-05,
   "pmax": 0.9953742418009935,
   "exact": {
    "iid": 2.75,
    "varopt": 0.006061410814619593,
    "lms": 7.981427828891623
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.0300228627566563,
   "pmax": 0.2604617267849776,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2771826002359816,
    "lms": 2.358380698544928
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.0300228627566563,
   "pmax": 0.2604617267849776,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4752304887974996,
    "lms": 3.0006863561855908
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 3.1111349281800362e-06,
   "pmax": 0.9961165274523032,
   "exact": {
    "iid": 1.375,
    "varopt": 0.003294496586374899,
    "lms": 3.9976597259805726
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 3.1111349281800362e-06,
   "pmax": 0.9961165274523032,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0010637800205337813,
    "lms": 7.989085822256078
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.0007945184820134514,
   "pmax": 0.9062314950248203,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1674835290071533,
    "lms": 3.9076733453225296
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.0007945184820134514,
   "pmax": 0.9062314950248203,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12022897555267013,
    "lms": 7.580225174260273
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 1.4726797137144712e-05,
   "pmax": 0.9922201461561884,
   "exact": {
    "iid": 1.375,
    "varopt": 0.007769787456414954,
    "lms": 3.9947420212371507
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 1.4726797137144712e-05,
   "pmax": 0.9922201461561884,
   "exact": {
    "iid": 2.75,
    "varopt": 0.006292370709226673,
    "lms": 7.975497510246118
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.029704710671414957,
   "pmax": 0.1522236977392604,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3246500445971012,
    "lms": 1.6969468538025294
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.029704710671414957,
   "pmax": 0.1522236977392604,
   "exact": {
    "iid": 2.75,
    "varopt": 2.3179896317219497,
    "lms": 1.8955770341556608
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.008674246347897416,
   "pmax": 0.2639199224329732,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3487757057044694,
    "lms": 2.480357149457316
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.008674246347897416,
   "pmax": 0.2639199224329732,
   "exact": {
    "iid": 2.75,
    "varopt": 1.645863770538212,
    "lms": 3.2179365192234983
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.029176086582701023,
   "pmax": 0.14517819151317482,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2927942139998718,
    "lms": 1.6283940854366634
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.029176086582701023,
   "pmax": 0.14517819151317482,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2237124060671993,
    "lms": 1.7943838881400433
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.050358090040271475,
   "pmax": 0.2052485629700006,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1857467675294164,
    "lms": 1.957622618455218
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.050358090040271475,
   "pmax": 0.2052485629700006,
   "exact": {
    "iid": 2.75,
    "varopt": 1.5708068216906175,
    "lms": 2.323393206659943
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.030898618982752875,
   "pmax": 0.21717182968300835,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2794209442398872,
    "lms": 2.115620631392122
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.030898618982752875,
   "pmax": 0.21717182968300835,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6878674631176196,
    "lms": 2.5757946142950767
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.04493388324187794,
   "pmax": 0.1928887299166596,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2118500296766854,
    "lms": 1.8845971865152873
   }
  },
  {
   "sentence": 10,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.04493388324187794,
   "pmax": 0.1928887299166596,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7456289955709756,
    "lms": 2.202225596817766
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 6.562868735070213e-05,
   "pmax": 0.970931470369286,
   "exact": {
    "iid": 1.375,
    "varopt": 0.044576379156190435,
    "lms": 3.973212457491918
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 6.562868735070213e-05,
   "pmax": 0.970931470369286,
   "exact": {
    "iid": 2.75,
    "varopt": 0.044290982872428886,
    "lms": 7.875987023836509
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 5.763420586089308e-09,
   "pmax": 0.9996990275057045,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0002396413782185621,
    "lms": 3.9998107358572774
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 5.763420586089308e-09,
   "pmax": 0.9996990275057045,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00011814488655180553,
    "lms": 7.999116806242563
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.007260964939934445,
   "pmax": 0.2634749324199766,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3485889980470216,
    "lms": 2.482482868895506
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.007260964939934445,
   "pmax": 0.2634749324199766,
   "exact": {
    "iid": 2.75,
    "varopt": 1.880551340119283,
    "lms": 3.252519232548036
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.026846061079402773,
   "pmax": 0.2407205601184185,
   "exact": {
    "iid": 1.375,
    "varopt": 1.321815203099378,
    "lms": 2.211507196456399
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.026846061079402773,
   "pmax": 0.2407205601184185,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0130389616323665,
    "lms": 2.739018954299012
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0010646108926732705,
   "pmax": 0.34868421898940327,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1214647336128825,
    "lms": 2.9733524385837415
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0010646108926732705,
   "pmax": 0.34868421898940327,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7545366836578487,
    "lms": 4.290369642910396
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 4.814974259209415e-06,
   "pmax": 0.9956182338398567,
   "exact": {
    "iid": 1.375,
    "varopt": 0.007670734874193489,
    "lms": 3.995762864911566
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 4.814974259209415e-06,
   "pmax": 0.9956182338398567,
   "exact": {
    "iid": 2.75,
    "varopt": 0.007825748804445773,
    "lms": 7.980252234843028
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 2.580676002845567e-05,
   "pmax": 0.9450035337174445,
   "exact": {
    "iid": 1.375,
    "varopt": 0.037704119862114735,
    "lms": 3.9717053868055343
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 2.580676002845567e-05,
   "pmax": 0.9450035337174445,
   "exact": {
    "iid": 2.75,
    "varopt": 0.021234442019516735,
    "lms": 7.868928557759505
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.002125285018049806,
   "pmax": 0.3612238625150264,
   "exact": {
    "iid": 1.375,
    "varopt": 0.42892500986309245,
    "lms": 3.269810459641042
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.002125285018049806,
   "pmax": 0.3612238625150264,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2005075974019601,
    "lms": 4.979021261306006
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0002945290126905621,
   "pmax": 0.9530067367583275,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08615431594306659,
    "lms": 3.9507467375369387
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0002945290126905621,
   "pmax": 0.9530067367583275,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1153177820885715,
    "lms": 7.773652135509781
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.001022793139062413,
   "pmax": 0.9500584185483707,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08929548685341279,
    "lms": 3.9451074549385634
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.001022793139062413,
   "pmax": 0.9500584185483707,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1265376628387252,
    "lms": 7.748326519007803
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.004343165159550081,
   "pmax": 0.6196416127154323,
   "exact": {
    "iid": 1.375,
    "varopt": 0.501799860462759,
    "lms": 3.5910071487879316
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.004343165159550081,
   "pmax": 0.6196416127154323,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5149654181618261,
    "lms": 6.3011151579799565
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0023112529440302123,
   "pmax": 0.8259040913156906,
   "exact": {
    "iid": 1.375,
    "varopt": 0.23773494643943902,
    "lms": 3.8341101257682073
   }
  },
  {
   "sentence": 10,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0023112529440302123,
   "pmax": 0.8259040913156906,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2110904838579185,
    "lms": 7.262408286455523
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.046691710426563796,
   "pmax": 0.17159580609067435,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2170312806732817,
    "lms": 1.7612277801759955
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.046691710426563796,
   "pmax": 0.17159580609067435,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8387114693132347,
    "lms": 2.0030524590195333
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.00227111636943883,
   "pmax": 0.8365180091181048,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1584034026262511,
    "lms": 3.877392843288905
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.00227111636943883,
   "pmax": 0.8365180091181048,
   "exact": {
    "iid": 2.75,
    "varopt": 0.17259691547114592,
    "lms": 7.448670488566766
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0016049575109055062,
   "pmax": 0.8742283647151441,
   "exact": {
    "iid": 1.375,
    "varopt": 0.13107775408387293,
    "lms": 3.903453220028465
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0016049575109055062,
   "pmax": 0.8742283647151441,
   "exact": {
    "iid": 2.75,
    "varopt": 0.11007856946292187,
    "lms": 7.561988621073157
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.00128216899942132,
   "pmax": 0.7637417704772017,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4185356529946176,
    "lms": 3.731523642339817
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.00128216899942132,
   "pmax": 0.7637417704772017,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3964805181116813,
    "lms": 6.840205423806418
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.004649267176874067,
   "pmax": 0.752954067902422,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4505259373451525,
    "lms": 3.701639090539363
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.004649267176874067,
   "pmax": 0.752954067902422,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5831436932538129,
    "lms": 6.728116682324432
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.0008267419966564315,
   "pmax": 0.9460216854718024,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09581439802137287,
    "lms": 3.9452915771712616
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.0008267419966564315,
   "pmax": 0.9460216854718024,
   "exact": {
    "iid": 2.75,
    "varopt": 0.10119308731513305,
    "lms": 7.748937866987063
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0007670660120206252,
   "pmax": 0.9548841188977143,
   "exact": {
    "iid": 1.375,
    "varopt": 0.05793226364518787,
    "lms": 3.9614015222519217
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0007670660120206252,
   "pmax": 0.9548841188977143,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06291191111225232,
    "lms": 7.821967183979188
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.003294515365590033,
   "pmax": 0.7890856165756823,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3407720997543779,
    "lms": 3.770496977467566
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.003294515365590033,
   "pmax": 0.7890856165756823,
   "exact": {
    "iid": 2.75,
    "varopt": 0.343612996746312,
    "lms": 6.999366129272664
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.00021559801442947373,
   "pmax": 0.6209063242750973,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6937095692206608,
    "lms": 3.488814175364638
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.00021559801442947373,
   "pmax": 0.6209063242750973,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9053545882591059,
    "lms": 5.946091588079464
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.0008858524590288918,
   "pmax": 0.9625293282076081,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06797256637892554,
    "lms": 3.9613397438845164
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.0008858524590288918,
   "pmax": 0.9625293282076081,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08313673174828637,
    "lms": 7.821781192194478
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.003956490700638995,
   "pmax": 0.7023160526289778,
   "exact": {
    "iid": 1.375,
    "varopt": 0.40889835417585346,
    "lms": 3.6917518022883673
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.003956490700638995,
   "pmax": 0.7023160526289778,
   "exact": {
    "iid": 2.75,
    "varopt": 0.38968899588588374,
    "lms": 6.681544484191778
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.001905680797806991,
   "pmax": 0.8181510674529112,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2965459427721264,
    "lms": 3.808091058400004
   }
  },
  {
   "sentence": 10,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.001905680797806991,
   "pmax": 0.8181510674529112,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2728797131851551,
    "lms": 7.1532204531339465
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.03763024713261811,
   "pmax": 0.19000115141267399,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2590033180532472,
    "lms": 1.8851432139879822
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.03763024713261811,
   "pmax": 0.19000115141267399,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9361570403544446,
    "lms": 2.1970722336690507
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 3.145173042261906e-05,
   "pmax": 0.99275205548314,
   "exact": {
    "iid": 1.375,
    "varopt": 0.005093624554302706,
    "lms": 3.9961864641113767
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 3.145173042261906e-05,
   "pmax": 0.99275205548314,
   "exact": {
    "iid": 2.75,
    "varopt": 0.006378608836128779,
    "lms": 7.982224188958309
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.032642191480536965,
   "pmax": 0.24468888401877517,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2834800696957152,
    "lms": 2.344675926220614
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.032642191480536965,
   "pmax": 0.24468888401877517,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4523115554640134,
    "lms": 3.0070495412414253
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 0.00014300989545959944,
   "pmax": 0.9708647313746465,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0534146591464577,
    "lms": 3.9711414746864744
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 0.00014300989545959944,
   "pmax": 0.9708647313746465,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03746249182168601,
    "lms": 7.866469438756362
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.0036844294904263986,
   "pmax": 0.8308178273464558,
   "exact": {
    "iid": 1.375,
    "varopt": 0.30640923055024416,
    "lms": 3.800116791340762
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.0036844294904263986,
   "pmax": 0.8308178273464558,
   "exact": {
    "iid": 2.75,
    "varopt": 0.39285619567371355,
    "lms": 7.122856546778137
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 7.498196834459091e-07,
   "pmax": 0.9826050081007606,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0004957493563408763,
    "lms": 3.993532837764273
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 7.498196834459091e-07,
   "pmax": 0.9826050081007606,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00022875704316699247,
    "lms": 7.9698240970078755
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.014760417471979436,
   "pmax": 0.17753596882927108,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3647325779105144,
    "lms": 1.9397970279799959
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.014760417471979436,
   "pmax": 0.17753596882927108,
   "exact": {
    "iid": 2.75,
    "varopt": 1.936231828403759,
    "lms": 2.2057649129597805
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.004840069032107224,
   "pmax": 0.34049108957420704,
   "exact": {
    "iid": 1.375,
    "varopt": 1.208991734793082,
    "lms": 2.734658048447699
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.004840069032107224,
   "pmax": 0.34049108957420704,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4461564322349274,
    "lms": 3.77404098993144
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.03648887493113708,
   "pmax": 0.17435080913415232,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2584972162129815,
    "lms": 1.8388747696389993
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.03648887493113708,
   "pmax": 0.17435080913415232,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7655271513972957,
    "lms": 2.102963529664541
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.029727879101093306,
   "pmax": 0.20320288065980138,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2996388362255673,
    "lms": 1.95400292701113
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.029727879101093306,
   "pmax": 0.20320288065980138,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1357467741169316,
    "lms": 2.3111359110391696
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.020678465415594524,
   "pmax": 0.2524531687627297,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3368423683468926,
    "lms": 2.309587069081991
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.020678465415594524,
   "pmax": 0.2524531687627297,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9439474994210681,
    "lms": 2.9177041502429413
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.03199475508887267,
   "pmax": 0.23137243411995886,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3510055726430743,
    "lms": 2.1282675575012338
   }
  },
  {
   "sentence": 11,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.03199475508887267,
   "pmax": 0.23137243411995886,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2600582750059868,
    "lms": 2.6057700097692744
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.00040894640197882884,
   "pmax": 0.9038368016564952,
   "exact": {
    "iid": 1.375,
    "varopt": 0.14313126301844076,
    "lms": 3.911601018528439
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.00040894640197882884,
   "pmax": 0.9038368016564952,
   "exact": {
    "iid": 2.75,
    "varopt": 0.09966718175034395,
    "lms": 7.597467617907205
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 5.667422195279632e-08,
   "pmax": 0.9965660848126476,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0015878043919469636,
    "lms": 3.99876373583255
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 5.667422195279632e-08,
   "pmax": 0.9965660848126476,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0004701806303798364,
    "lms": 7.994232580441709
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.001801425979178444,
   "pmax": 0.7264958903189424,
   "exact": {
    "iid": 1.375,
    "varopt": 0.25863740140280156,
    "lms": 3.7913115075077237
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.001801425979178444,
   "pmax": 0.7264958903189424,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2175938344393963,
    "lms": 7.083538852916
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.01915626436250627,
   "pmax": 0.29775575232363377,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2649064622895574,
    "lms": 2.510983049615973
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.01915626436250627,
   "pmax": 0.29775575232363377,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8713013477636182,
    "lms": 3.3126859940609017
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0012905477711378306,
   "pmax": 0.4071100928913855,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0869648296991752,
    "lms": 3.057488471098101
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0012905477711378306,
   "pmax": 0.4071100928913855,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8189449024093093,
    "lms": 4.559528481845093
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 3.812842309932193e-06,
   "pmax": 0.9822916292514393,
   "exact": {
    "iid": 1.375,
    "varopt": 0.028335952909021484,
    "lms": 3.984393112723989
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 3.812842309932193e-06,
   "pmax": 0.9822916292514393,
   "exact": {
    "iid": 2.75,
    "varopt": 0.006947721791271152,
    "lms": 7.9274645387151415
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.0004083035382431715,
   "pmax": 0.5003405837039091,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24157852776169747,
    "lms": 3.785566256574851
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.0004083035382431715,
   "pmax": 0.5003405837039091,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14713501791554837,
    "lms": 7.057333259526638
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0007915814377502087,
   "pmax": 0.8842844615636034,
   "exact": {
    "iid": 1.375,
    "varopt": 0.19782766362954782,
    "lms": 3.8832342023245188
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0007915814377502087,
   "pmax": 0.8842844615636034,
   "exact": {
    "iid": 2.75,
    "varopt": 0.16280672647264643,
    "lms": 7.4731149865023365
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0007643112470555714,
   "pmax": 0.8909504494161377,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1999241760704074,
    "lms": 3.88184432658738
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0007643112470555714,
   "pmax": 0.8909504494161377,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2064977990661906,
    "lms": 7.467948180316461
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.0006622115687800707,
   "pmax": 0.8823137558814164,
   "exact": {
    "iid": 1.375,
    "varopt": 0.16732004943723117,
    "lms": 3.890775464979159
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.0006622115687800707,
   "pmax": 0.8823137558814164,
   "exact": {
    "iid": 2.75,
    "varopt": 0.13863970424309688,
    "lms": 7.506082820334732
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.0005710907442023929,
   "pmax": 0.7847816162450848,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08514307659220986,
    "lms": 3.9279379512178174
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.0005710907442023929,
   "pmax": 0.7847816162450848,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0995438583035022,
    "lms": 7.6711669073744915
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.004009966288252225,
   "pmax": 0.7084234241259638,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4857295155993195,
    "lms": 3.6567990259134007
   }
  },
  {
   "sentence": 11,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.004009966288252225,
   "pmax": 0.7084234241259638,
   "exact": {
    "iid": 2.75,
    "varopt": 0.539756905098305,
    "lms": 6.551080272915851
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.03441089301198589,
   "pmax": 0.31016927519337856,
   "exact": {
    "iid": 1.375,
    "varopt": 1.163366901908103,
    "lms": 2.5280632444368165
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.03441089301198589,
   "pmax": 0.31016927519337856,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6275364381973465,
    "lms": 3.3694861886492773
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.0009868553021660858,
   "pmax": 0.9184470119533704,
   "exact": {
    "iid": 1.375,
    "varopt": 0.14913181675254145,
    "lms": 3.916182561917104
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.0009868553021660858,
   "pmax": 0.9184470119533704,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12121538120559014,
    "lms": 7.618360153422799
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0007271887075774906,
   "pmax": 0.9486234251326165,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0727392613954846,
    "lms": 3.9537605061652363
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0007271887075774906,
   "pmax": 0.9486234251326165,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07042186318643572,
    "lms": 7.787177409660839
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.008611683076100413,
   "pmax": 0.8157150122442925,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3141501283955744,
    "lms": 3.7719251357153842
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.008611683076100413,
   "pmax": 0.8157150122442925,
   "exact": {
    "iid": 2.75,
    "varopt": 0.43246753491704043,
    "lms": 7.009883038880414
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.008393666691344852,
   "pmax": 0.6741948115188725,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5829822834372447,
    "lms": 3.572681871982352
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.008393666691344852,
   "pmax": 0.6741948115188725,
   "exact": {
    "iid": 2.75,
    "varopt": 0.715073977796166,
    "lms": 6.245768040661693
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.0014318796962827336,
   "pmax": 0.9475690497793987,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09319122479048338,
    "lms": 3.9421798633467526
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.0014318796962827336,
   "pmax": 0.9475690497793987,
   "exact": {
    "iid": 2.75,
    "varopt": 0.13168751010928956,
    "lms": 7.7351523363281585
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0006391796280333044,
   "pmax": 0.9705144803541826,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0477712050010265,
    "lms": 3.971510849013359
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0006391796280333044,
   "pmax": 0.9705144803541826,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0479877862335389,
    "lms": 7.86820820237445
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0005155369363588335,
   "pmax": 0.9458706637814889,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09909807108732233,
    "lms": 3.9445205379049955
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0005155369363588335,
   "pmax": 0.9458706637814889,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07539071722411143,
    "lms": 7.74533968388773
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 7.801832343819413e-05,
   "pmax": 0.20703085725993317,
   "exact": {
    "iid": 1.375,
    "varopt": 1.375000000000008,
    "lms": 2.1509215501453878
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 7.801832343819413e-05,
   "pmax": 0.20703085725993317,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0362411396472546,
    "lms": 2.6037412292946818
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.00045183982251244286,
   "pmax": 0.9665526231583776,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0610275015299281,
    "lms": 3.964055839221896
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.00045183982251244286,
   "pmax": 0.9665526231583776,
   "exact": {
    "iid": 2.75,
    "varopt": 0.09302146298153843,
    "lms": 7.834171480374194
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.0027624866301284162,
   "pmax": 0.7791175070278351,
   "exact": {
    "iid": 1.375,
    "varopt": 0.40495123711562425,
    "lms": 3.7413517694421703
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.0027624866301284162,
   "pmax": 0.7791175070278351,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4290203870937616,
    "lms": 6.882084745579948
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.00019327962534761853,
   "pmax": 0.9152777596432016,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1518327028595687,
    "lms": 3.9184380440565647
   }
  },
  {
   "sentence": 11,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.00019327962534761853,
   "pmax": 0.9152777596432016,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08690230746339617,
    "lms": 7.627784859778559
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.02757774549147676,
   "pmax": 0.19123942538513597,
   "exact": {
    "iid": 1.375,
    "varopt": 1.319617421460542,
    "lms": 1.9104596849606283
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.02757774549147676,
   "pmax": 0.19123942538513597,
   "exact": {
    "iid": 2.75,
    "varopt": 2.237067386747397,
    "lms": 2.225333215062105
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 0.00019254147535112048,
   "pmax": 0.9786829078907145,
   "exact": {
    "iid": 1.375,
    "varopt": 0.01889222853306995,
    "lms": 3.986472808933407
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 0.00019254147535112048,
   "pmax": 0.9786829078907145,
   "exact": {
    "iid": 2.75,
    "varopt": 0.015171788311919789,
    "lms": 7.937117313037346
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.011722164930621662,
   "pmax": 0.2976609708267447,
   "exact": {
    "iid": 1.375,
    "varopt": 1.276319871999272,
    "lms": 2.55093234225126
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.011722164930621662,
   "pmax": 0.2976609708267447,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7642165165832404,
    "lms": 3.4047184400774753
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 1.0045640291181196e-05,
   "pmax": 0.9586464162613633,
   "exact": {
    "iid": 1.375,
    "varopt": 0.030774202288530405,
    "lms": 3.969002146404932
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 1.0045640291181196e-05,
   "pmax": 0.9586464162613633,
   "exact": {
    "iid": 2.75,
    "varopt": 0.008856999750154833,
    "lms": 7.856183405138504
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.0046652866169435096,
   "pmax": 0.501790023305199,
   "exact": {
    "iid": 1.375,
    "varopt": 0.91238303224282,
    "lms": 3.2299488474392075
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.0046652866169435096,
   "pmax": 0.501790023305199,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7854194460410409,
    "lms": 5.091263804541205
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 7.852636501985836e-07,
   "pmax": 0.9979459085831107,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0001581945259933231,
    "lms": 3.9998639350260343
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 7.852636501985836e-07,
   "pmax": 0.9979459085831107,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00012104204577889598,
    "lms": 7.9993650553062
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.017520230785615168,
   "pmax": 0.14048657239933526,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3716108664085418,
    "lms": 1.6162060681616146
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.017520230785615168,
   "pmax": 0.14048657239933526,
   "exact": {
    "iid": 2.75,
    "varopt": 2.6045392938233576,
    "lms": 1.7468094009200372
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.0031522748631424326,
   "pmax": 0.36591278007238887,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1624932365339509,
    "lms": 2.847862407585337
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.0031522748631424326,
   "pmax": 0.36591278007238887,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1644087962489678,
    "lms": 4.030472338462329
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.025412422904228783,
   "pmax": 0.13909042555159157,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3211547988986339,
    "lms": 1.5679410483826433
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.025412422904228783,
   "pmax": 0.13909042555159157,
   "exact": {
    "iid": 2.75,
    "varopt": 2.434850605469436,
    "lms": 1.6926901183072407
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.03823622031240014,
   "pmax": 0.22994044200029656,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2432424908801196,
    "lms": 2.1048082381392423
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.03823622031240014,
   "pmax": 0.22994044200029656,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7589056451954546,
    "lms": 2.571726760976216
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.03705441758497862,
   "pmax": 0.23026903262821416,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2712716388706937,
    "lms": 2.1737432901756013
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.03705441758497862,
   "pmax": 0.23026903262821416,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6498252548538606,
    "lms": 2.6801774001043057
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.041135261730979054,
   "pmax": 0.2277250293606912,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2500995947890496,
    "lms": 2.117594211284795
   }
  },
  {
   "sentence": 12,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.041135261730979054,
   "pmax": 0.2277250293606912,
   "exact": {
    "iid": 2.75,
    "varopt": 1.718794316676722,
    "lms": 2.5845606686781575
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.0001230410575755267,
   "pmax": 0.954558204254409,
   "exact": {
    "iid": 1.375,
    "varopt": 0.05857213055531661,
    "lms": 3.9617168905616915
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.0001230410575755267,
   "pmax": 0.954558204254409,
   "exact": {
    "iid": 2.75,
    "varopt": 0.019841332356810057,
    "lms": 7.8229010226061595
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 1.8794768907462276e-08,
   "pmax": 0.9996499335964684,
   "exact": {
    "iid": 1.375,
    "varopt": 7.325594568158021e-05,
    "lms": 3.9999277748972424
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 1.8794768907462276e-08,
   "pmax": 0.9996499335964684,
   "exact": {
    "iid": 2.75,
    "varopt": 6.173989637280883e-06,
    "lms": 7.999662954282734
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0002739715012673754,
   "pmax": 0.4492384542903564,
   "exact": {
    "iid": 1.375,
    "varopt": 0.41219798132000784,
    "lms": 3.6441889353728416
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0002739715012673754,
   "pmax": 0.4492384542903564,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07424012555212799,
    "lms": 6.458023426475279
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.0011587558103238543,
   "pmax": 0.5882204535584866,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7549291684761044,
    "lms": 3.4095291066078532
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.0011587558103238543,
   "pmax": 0.5882204535584866,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8988495037998911,
    "lms": 5.674661899069838
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0004083252107478701,
   "pmax": 0.9310157042848948,
   "exact": {
    "iid": 1.375,
    "varopt": 0.11964858657349428,
    "lms": 3.9340581308176925
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0004083252107478701,
   "pmax": 0.9310157042848948,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06309763174623367,
    "lms": 7.6977986928800695
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 3.0407614391902277e-06,
   "pmax": 0.9967341302434891,
   "exact": {
    "iid": 1.375,
    "varopt": 0.005987427886938202,
    "lms": 3.996717794050218
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 3.0407614391902277e-06,
   "pmax": 0.9967341302434891,
   "exact": {
    "iid": 2.75,
    "varopt": 0.006092665247482969,
    "lms": 7.984698375029349
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 4.5202438538863364e-05,
   "pmax": 0.7079943866613836,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06331821105618057,
    "lms": 3.930658405031379
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 4.5202438538863364e-05,
   "pmax": 0.7079943866613836,
   "exact": {
    "iid": 2.75,
    "varopt": 0.025776524431837932,
    "lms": 7.681202405840361
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 9.669030014253132e-05,
   "pmax": 0.9517256851743048,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0658696066353564,
    "lms": 3.9600382586813185
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 9.669030014253132e-05,
   "pmax": 0.9517256851743048,
   "exact": {
    "iid": 2.75,
    "varopt": 0.027070246876032582,
    "lms": 7.815406289836783
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0003489925793361323,
   "pmax": 0.9440196530828293,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09733749390431322,
    "lms": 3.948085423420834
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0003489925793361323,
   "pmax": 0.9440196530828293,
   "exact": {
    "iid": 2.75,
    "varopt": 0.05436980218287947,
    "lms": 7.7611276790241766
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.0003043761575742583,
   "pmax": 0.9697916041225645,
   "exact": {
    "iid": 1.375,
    "varopt": 0.055382059108625925,
    "lms": 3.967824350116099
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.0003043761575742583,
   "pmax": 0.9697916041225645,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08031371353321227,
    "lms": 7.8513803472601476
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.0013293507852111552,
   "pmax": 0.9115950306753581,
   "exact": {
    "iid": 1.375,
    "varopt": 0.14025556294415892,
    "lms": 3.9123456702227424
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.0013293507852111552,
   "pmax": 0.9115950306753581,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1636756956910185,
    "lms": 7.601713440915095
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0016639642959920557,
   "pmax": 0.9475316251909673,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09228312140766658,
    "lms": 3.943094256569806
   }
  },
  {
   "sentence": 12,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0016639642959920557,
   "pmax": 0.9475316251909673,
   "exact": {
    "iid": 2.75,
    "varopt": 0.11082125471921109,
    "lms": 7.739214690405541
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.0009849347413877967,
   "pmax": 0.8329982167340337,
   "exact": {
    "iid": 1.375,
    "varopt": 0.29479269511866973,
    "lms": 3.8169163623275226
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.0009849347413877967,
   "pmax": 0.8329982167340337,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3467725581816225,
    "lms": 7.191391197189903
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.00012159007780488639,
   "pmax": 0.9924698499391239,
   "exact": {
    "iid": 1.375,
    "varopt": 0.013661709111873234,
    "lms": 3.9923741206274497
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.00012159007780488639,
   "pmax": 0.9924698499391239,
   "exact": {
    "iid": 2.75,
    "varopt": 0.015372686563113207,
    "lms": 7.9644973822901965
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.00021776419000948605,
   "pmax": 0.9878696796056992,
   "exact": {
    "iid": 1.375,
    "varopt": 0.022016172734070645,
    "lms": 3.9878757969690493
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.00021776419000948605,
   "pmax": 0.9878696796056992,
   "exact": {
    "iid": 2.75,
    "varopt": 0.017255288467626757,
    "lms": 7.9436282795006745
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.0007809632498137671,
   "pmax": 0.9494212974755941,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06337842576125861,
    "lms": 3.9573953422250194
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.0007809632498137671,
   "pmax": 0.9494212974755941,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08311535676168211,
    "lms": 7.803781500413815
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.001102086641208898,
   "pmax": 0.9509306525848618,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08387566034316922,
    "lms": 3.950786308893797
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.001102086641208898,
   "pmax": 0.9509306525848618,
   "exact": {
    "iid": 2.75,
    "varopt": 0.08611792481412273,
    "lms": 7.773792185637199
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 6.524156028395555e-05,
   "pmax": 0.995514648780438,
   "exact": {
    "iid": 1.375,
    "varopt": 0.008183762403251619,
    "lms": 3.9955162522065204
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 6.524156028395555e-05,
   "pmax": 0.995514648780438,
   "exact": {
    "iid": 2.75,
    "varopt": 0.007815850058401073,
    "lms": 7.979104407458786
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.00012472022019782797,
   "pmax": 0.9923575833589893,
   "exact": {
    "iid": 1.375,
    "varopt": 0.013979342400310193,
    "lms": 3.9919705993575034
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.00012472022019782797,
   "pmax": 0.9923575833589893,
   "exact": {
    "iid": 2.75,
    "varopt": 0.01944609662363955,
    "lms": 7.962625592825734
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.00016167927662785031,
   "pmax": 0.9912122149732928,
   "exact": {
    "iid": 1.375,
    "varopt": 0.01588049480205207,
    "lms": 3.9912842244870266
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.00016167927662785031,
   "pmax": 0.9912122149732928,
   "exact": {
    "iid": 2.75,
    "varopt": 0.016205078154823287,
    "lms": 7.959436221533689
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 2.11596376327998e-05,
   "pmax": 0.32115953851080226,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2445408460652165,
    "lms": 2.7145597779552535
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 2.11596376327998e-05,
   "pmax": 0.32115953851080226,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6066961849366796,
    "lms": 3.7536519534063895
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 4.0308085347710725e-05,
   "pmax": 0.9942820191794113,
   "exact": {
    "iid": 1.375,
    "varopt": 0.010366676552874618,
    "lms": 3.994814251500717
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 4.0308085347710725e-05,
   "pmax": 0.9942820191794113,
   "exact": {
    "iid": 2.75,
    "varopt": 0.004907096713473441,
    "lms": 7.975834216707423
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.00014455401750504637,
   "pmax": 0.9626427349130615,
   "exact": {
    "iid": 1.375,
    "varopt": 0.04757798527763207,
    "lms": 3.969005649935012
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.00014455401750504637,
   "pmax": 0.9626427349130615,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04732665502743226,
    "lms": 7.856679931522391
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.00021193169533146423,
   "pmax": 0.9507523257385008,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09028740281275718,
    "lms": 3.95128162652965
   }
  },
  {
   "sentence": 12,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.00021193169533146423,
   "pmax": 0.9507523257385008,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06644546513214632,
    "lms": 7.775834963928811
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.011204679820076632,
   "pmax": 0.48018191651035047,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9330227772306359,
    "lms": 3.180718641923202
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.011204679820076632,
   "pmax": 0.48018191651035047,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9928981200661975,
    "lms": 4.962293724732464
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 8.143043236334546e-05,
   "pmax": 0.9610226501917611,
   "exact": {
    "iid": 1.375,
    "varopt": 0.025743570365889205,
    "lms": 3.9804438496872154
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 8.143043236334546e-05,
   "pmax": 0.9610226501917611,
   "exact": {
    "iid": 2.75,
    "varopt": 0.02024447063232501,
    "lms": 7.909252552906887
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.01967301012070003,
   "pmax": 0.23669443028280393,
   "exact": {
    "iid": 1.375,
    "varopt": 1.362068682775397,
    "lms": 2.25115336964017
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.01967301012070003,
   "pmax": 0.23669443028280393,
   "exact": {
    "iid": 2.75,
    "varopt": 2.06643909203345,
    "lms": 2.8078946092059045
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 2.6287676966501116e-06,
   "pmax": 0.9636183044985598,
   "exact": {
    "iid": 1.375,
    "varopt": 0.00631352397841859,
    "lms": 3.994681871320543
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 2.6287676966501116e-06,
   "pmax": 0.9636183044985598,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0032565081822934724,
    "lms": 7.975218838978476
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.0020213110903972657,
   "pmax": 0.731856825353111,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4066595987572844,
    "lms": 3.711879231656087
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.0020213110903972657,
   "pmax": 0.731856825353111,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3000826856633085,
    "lms": 6.760656574768987
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 1.5313294524674402e-07,
   "pmax": 0.9950255797077924,
   "exact": {
    "iid": 1.375,
    "varopt": 0.005386854212979036,
    "lms": 3.996497810358573
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 1.5313294524674402e-07,
   "pmax": 0.9950255797077924,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0007017283505333013,
    "lms": 7.983670044642705
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.0080282142698053,
   "pmax": 0.2534685560383853,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3659443052082976,
    "lms": 2.444023035140092
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.0080282142698053,
   "pmax": 0.2534685560383853,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3802306469881482,
    "lms": 3.1059414998284534
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.00397747195701468,
   "pmax": 0.49970054556657484,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9168405033295979,
    "lms": 3.254973520827037
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.00397747195701468,
   "pmax": 0.49970054556657484,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6153782794528126,
    "lms": 5.152186129191826
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.019688825181868447,
   "pmax": 0.18255251074008233,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3560927836750567,
    "lms": 1.8496840990911734
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.019688825181868447,
   "pmax": 0.18255251074008233,
   "exact": {
    "iid": 2.75,
    "varopt": 2.47815085374034,
    "lms": 2.1287687232733368
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.044184802706435475,
   "pmax": 0.18480516512720838,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2367292172699325,
    "lms": 1.8341687352528466
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.044184802706435475,
   "pmax": 0.18480516512720838,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8957005628456343,
    "lms": 2.1215945190546237
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.03760348366772313,
   "pmax": 0.204314545236616,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2766191231287294,
    "lms": 2.0438206151201537
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.03760348366772313,
   "pmax": 0.204314545236616,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7729976027321832,
    "lms": 2.462151365948758
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.030894024851823305,
   "pmax": 0.25725155101076724,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2873586885455615,
    "lms": 2.2688551454327293
   }
  },
  {
   "sentence": 13,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.030894024851823305,
   "pmax": 0.25725155101076724,
   "exact": {
    "iid": 2.75,
    "varopt": 1.950284232251997,
    "lms": 2.859380842381658
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.002144272316365738,
   "pmax": 0.9008150180800598,
   "exact": {
    "iid": 1.375,
    "varopt": 0.17899444112957313,
    "lms": 3.8885196667316086
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.002144272316365738,
   "pmax": 0.9008150180800598,
   "exact": {
    "iid": 2.75,
    "varopt": 0.25618105018769893,
    "lms": 7.497808460654235
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 3.0210792242273485e-06,
   "pmax": 0.9947207679170091,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0011927242272930481,
    "lms": 3.99901020419597
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 3.0210792242273485e-06,
   "pmax": 0.9947207679170091,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0008722733613001741,
    "lms": 7.995382248216712
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0022076658501533025,
   "pmax": 0.728248865559218,
   "exact": {
    "iid": 1.375,
    "varopt": 0.49821041314142683,
    "lms": 3.668565069780778
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0022076658501533025,
   "pmax": 0.728248865559218,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5844900921734832,
    "lms": 6.597898928519003
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.013234363967436283,
   "pmax": 0.3462351884412407,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1784296631491702,
    "lms": 2.7848259913425015
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.013234363967436283,
   "pmax": 0.3462351884412407,
   "exact": {
    "iid": 2.75,
    "varopt": 1.2580256526872529,
    "lms": 3.904296460021074
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0005712391729276107,
   "pmax": 0.7054929203947322,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4920608847451165,
    "lms": 3.6762881046178983
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0005712391729276107,
   "pmax": 0.7054929203947322,
   "exact": {
    "iid": 2.75,
    "varopt": 0.10235639348151378,
    "lms": 6.610422374842437
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 6.83073323048852e-05,
   "pmax": 0.9160961388991823,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0979276089974652,
    "lms": 3.9329149862369484
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 6.83073323048852e-05,
   "pmax": 0.9160961388991823,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07323145655815679,
    "lms": 7.692890952010552
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 9.837975305737803e-05,
   "pmax": 0.7126317710994613,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08646782896196681,
    "lms": 3.926345800734185
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 9.837975305737803e-05,
   "pmax": 0.7126317710994613,
   "exact": {
    "iid": 2.75,
    "varopt": 0.026231297573896768,
    "lms": 7.662091619354958
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.00042450689863603636,
   "pmax": 0.586802819754383,
   "exact": {
    "iid": 1.375,
    "varopt": 0.21594843508466177,
    "lms": 3.8130033219300556
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.00042450689863603636,
   "pmax": 0.586802819754383,
   "exact": {
    "iid": 2.75,
    "varopt": 0.05512365805114523,
    "lms": 7.167862586679365
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0008659973264940539,
   "pmax": 0.7681616948928086,
   "exact": {
    "iid": 1.375,
    "varopt": 0.40025737065778955,
    "lms": 3.735007686629693
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0008659973264940539,
   "pmax": 0.7681616948928086,
   "exact": {
    "iid": 2.75,
    "varopt": 0.48797006981475777,
    "lms": 6.856978435980764
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.0022312091721143398,
   "pmax": 0.782675972075845,
   "exact": {
    "iid": 1.375,
    "varopt": 0.39842738452761545,
    "lms": 3.7286832758941997
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.0022312091721143398,
   "pmax": 0.782675972075845,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6377101533060474,
    "lms": 6.835472643651975
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.001204756146619218,
   "pmax": 0.7708127870127203,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24975786973953504,
    "lms": 3.807818439872974
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.001204756146619218,
   "pmax": 0.7708127870127203,
   "exact": {
    "iid": 2.75,
    "varopt": 0.28713288408934606,
    "lms": 7.152811326392737
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.010554847582742322,
   "pmax": 0.49610556465662625,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9181130180467837,
    "lms": 3.1750392237164164
   }
  },
  {
   "sentence": 13,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.010554847582742322,
   "pmax": 0.49610556465662625,
   "exact": {
    "iid": 2.75,
    "varopt": 1.295940618389143,
    "lms": 4.95741426621483
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.023720579310210717,
   "pmax": 0.17890860206972287,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3749999999999976,
    "lms": 1.813998696694626
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.023720579310210717,
   "pmax": 0.17890860206972287,
   "exact": {
    "iid": 2.75,
    "varopt": 2.5805729649237232,
    "lms": 2.075662560926163
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.002035532517308935,
   "pmax": 0.871109763441569,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2352285411437944,
    "lms": 3.850985885913467
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.002035532517308935,
   "pmax": 0.871109763441569,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3459926956874369,
    "lms": 7.336327832401026
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0015202136135463525,
   "pmax": 0.9302616480012807,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12549173189071122,
    "lms": 3.923305293841113
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0015202136135463525,
   "pmax": 0.9302616480012807,
   "exact": {
    "iid": 2.75,
    "varopt": 0.17150213381384377,
    "lms": 7.6506850537439455
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.006797993226122906,
   "pmax": 0.7962362329653269,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3593275162432572,
    "lms": 3.7536246602269627
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.006797993226122906,
   "pmax": 0.7962362329653269,
   "exact": {
    "iid": 2.75,
    "varopt": 0.41339650684975526,
    "lms": 6.933898340769419
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.007164012269039136,
   "pmax": 0.7486182768348663,
   "exact": {
    "iid": 1.375,
    "varopt": 0.448581966658768,
    "lms": 3.678239210423354
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.007164012269039136,
   "pmax": 0.7486182768348663,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6157520054413539,
    "lms": 6.639481983451853
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.0007570207947882134,
   "pmax": 0.932605020009716,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12341092319942472,
    "lms": 3.9280715494416443
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.0007570207947882134,
   "pmax": 0.932605020009716,
   "exact": {
    "iid": 2.75,
    "varopt": 0.15899128375745156,
    "lms": 7.671745971588976
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0007170056894434071,
   "pmax": 0.9597146241287904,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0738565224305531,
    "lms": 3.955717365840731
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0007170056894434071,
   "pmax": 0.9597146241287904,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12374291324134137,
    "lms": 7.796289245372487
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0011109101115377945,
   "pmax": 0.8945004186106027,
   "exact": {
    "iid": 1.375,
    "varopt": 0.19341589921390198,
    "lms": 3.883327277989741
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0011109101115377945,
   "pmax": 0.8945004186106027,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2244730293923377,
    "lms": 7.474696321972513
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 4.794124652498957e-06,
   "pmax": 0.46002648519244527,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9899514438328431,
    "lms": 3.1763139780682246
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 4.794124652498957e-06,
   "pmax": 0.46002648519244527,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6729533849361169,
    "lms": 4.913217779939871
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.0004233072417858615,
   "pmax": 0.9595207026761714,
   "exact": {
    "iid": 1.375,
    "varopt": 0.07411706293652803,
    "lms": 3.957583584258434
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.0004233072417858615,
   "pmax": 0.9595207026761714,
   "exact": {
    "iid": 2.75,
    "varopt": 0.09623168967779862,
    "lms": 7.804665452081444
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.0030072809584839157,
   "pmax": 0.8197320490728447,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3280115890898163,
    "lms": 3.8036605707512043
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.0030072809584839157,
   "pmax": 0.8197320490728447,
   "exact": {
    "iid": 2.75,
    "varopt": 0.24243555576507866,
    "lms": 7.133925379962599
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.002852218658055427,
   "pmax": 0.8850060598341974,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2067312161970753,
    "lms": 3.868800841751139
   }
  },
  {
   "sentence": 13,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.002852218658055427,
   "pmax": 0.8850060598341974,
   "exact": {
    "iid": 2.75,
    "varopt": 0.29351586767536203,
    "lms": 7.4124359836078915
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.026212485905038982,
   "pmax": 0.34810389123276486,
   "exact": {
    "iid": 1.375,
    "varopt": 1.134105726004499,
    "lms": 2.676671008681499
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.026212485905038982,
   "pmax": 0.34810389123276486,
   "exact": {
    "iid": 2.75,
    "varopt": 1.718524515907299,
    "lms": 3.6962239998060085
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 0.0002763533429738483,
   "pmax": 0.9863253972635115,
   "exact": {
    "iid": 1.375,
    "varopt": 0.025026310029621995,
    "lms": 3.9853652999356113
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 0.0002763533429738483,
   "pmax": 0.9863253972635115,
   "exact": {
    "iid": 2.75,
    "varopt": 0.04036586741552333,
    "lms": 7.93202673230555
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.03836713917096261,
   "pmax": 0.2275405785367918,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2555681856004033,
    "lms": 2.1029175855899087
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.03836713917096261,
   "pmax": 0.2275405785367918,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8026095952653514,
    "lms": 2.564587518682329
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 4.347014664054335e-05,
   "pmax": 0.9692478713601322,
   "exact": {
    "iid": 1.375,
    "varopt": 0.04764948359101196,
    "lms": 3.9729491854431584
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 4.347014664054335e-05,
   "pmax": 0.9692478713601322,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0125362672254553,
    "lms": 7.874657190502434
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.007364282562118147,
   "pmax": 0.46544806328712157,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7993218294991008,
    "lms": 3.2765257005953123
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.007364282562118147,
   "pmax": 0.46544806328712157,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8219402052113464,
    "lms": 5.243534638064386
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 3.999885567148198e-06,
   "pmax": 0.9956447378277643,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0028469587027404345,
    "lms": 3.997439832221684
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 3.999885567148198e-06,
   "pmax": 0.9956447378277643,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0013537887355636999,
    "lms": 7.988059149001714
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.004634433014253539,
   "pmax": 0.3630057019531459,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1678228797526005,
    "lms": 2.823337880789636
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.004634433014253539,
   "pmax": 0.3630057019531459,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3221981739881632,
    "lms": 3.977864200385665
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.005575486574000359,
   "pmax": 0.3382171477846266,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2086398950473765,
    "lms": 2.766640914195555
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.005575486574000359,
   "pmax": 0.3382171477846266,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0791027507622533,
    "lms": 3.8219650475798854
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.03463125717521204,
   "pmax": 0.17538413993439547,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2652914070327073,
    "lms": 1.832801672238696
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.03463125717521204,
   "pmax": 0.17538413993439547,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9179287224059225,
    "lms": 2.0949925671569725
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.05368893453544921,
   "pmax": 0.16269141011372257,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1638085595007457,
    "lms": 1.6839137340699735
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.05368893453544921,
   "pmax": 0.16269141011372257,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6282155581905138,
    "lms": 1.8922628310578173
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.029889503746854406,
   "pmax": 0.2718260480638404,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2591998571430905,
    "lms": 2.3572839025736774
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.029889503746854406,
   "pmax": 0.2718260480638404,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8211047520096557,
    "lms": 3.0202673921823306
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.051647835319051406,
   "pmax": 0.1960513333202526,
   "exact": {
    "iid": 1.375,
    "varopt": 1.180127687007292,
    "lms": 1.9077480181282296
   }
  },
  {
   "sentence": 14,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.051647835319051406,
   "pmax": 0.1960513333202526,
   "exact": {
    "iid": 2.75,
    "varopt": 1.579524622093262,
    "lms": 2.239378948258715
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.0007852987785593574,
   "pmax": 0.9199716219467455,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12543763142598668,
    "lms": 3.927775479148488
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.0007852987785593574,
   "pmax": 0.9199716219467455,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06420465214332728,
    "lms": 7.669268894548439
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 4.2339288135221536e-08,
   "pmax": 0.999386167909695,
   "exact": {
    "iid": 1.375,
    "varopt": 0.00013564127510470956,
    "lms": 3.9996253443723453
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 4.2339288135221536e-08,
   "pmax": 0.999386167909695,
   "exact": {
    "iid": 2.75,
    "varopt": 4.5735708725274196e-05,
    "lms": 7.9982516629978475
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.003119684374398409,
   "pmax": 0.9150084504254582,
   "exact": {
    "iid": 1.375,
    "varopt": 0.14898692638691094,
    "lms": 3.9100540617823145
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.003119684374398409,
   "pmax": 0.9150084504254582,
   "exact": {
    "iid": 2.75,
    "varopt": 0.13074464640207697,
    "lms": 7.591774121058364
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.024084213335106373,
   "pmax": 0.29187200778150596,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2511287840775462,
    "lms": 2.455185808960039
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.024084213335106373,
   "pmax": 0.29187200778150596,
   "exact": {
    "iid": 2.75,
    "varopt": 1.932053983925101,
    "lms": 3.2107883835218898
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.001524045078164234,
   "pmax": 0.8370310367949498,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2983773453800398,
    "lms": 3.809405609709981
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.001524045078164234,
   "pmax": 0.8370310367949498,
   "exact": {
    "iid": 2.75,
    "varopt": 0.40234220424702133,
    "lms": 7.161378760957245
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 8.356465114573287e-05,
   "pmax": 0.944635109721374,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09034334690298243,
    "lms": 3.9477156799858637
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 8.356465114573287e-05,
   "pmax": 0.944635109721374,
   "exact": {
    "iid": 2.75,
    "varopt": 0.05465255570943395,
    "lms": 7.759609697936029
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 0.00026948676857146454,
   "pmax": 0.9412900664936226,
   "exact": {
    "iid": 1.375,
    "varopt": 0.043520642323915795,
    "lms": 3.9671359022299653
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 0.00026948676857146454,
   "pmax": 0.9412900664936226,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0387591589983292,
    "lms": 7.848088929823381
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.001730702181326453,
   "pmax": 0.8804176774768444,
   "exact": {
    "iid": 1.375,
    "varopt": 0.21922143307282038,
    "lms": 3.865551792453316
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.001730702181326453,
   "pmax": 0.8804176774768444,
   "exact": {
    "iid": 2.75,
    "varopt": 0.28767158078727195,
    "lms": 7.3982188010758785
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.00167737405213794,
   "pmax": 0.8043713193651358,
   "exact": {
    "iid": 1.375,
    "varopt": 0.22611687060416227,
    "lms": 3.81881299900847
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.00167737405213794,
   "pmax": 0.8043713193651358,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12463807947484719,
    "lms": 7.189496491561527
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.002101544340846067,
   "pmax": 0.7759695765264177,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4015435199264048,
    "lms": 3.745032452275982
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.002101544340846067,
   "pmax": 0.7759695765264177,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4008010316043863,
    "lms": 6.895879308198932
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.003738238383076626,
   "pmax": 0.5675365894347569,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7925741183584314,
    "lms": 3.3991385049498506
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.003738238383076626,
   "pmax": 0.5675365894347569,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6005434160828798,
    "lms": 5.622829915469363
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.002663465174586598,
   "pmax": 0.8272355067888241,
   "exact": {
    "iid": 1.375,
    "varopt": 0.212644011783476,
    "lms": 3.844572475027103
   }
  },
  {
   "sentence": 14,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.002663465174586598,
   "pmax": 0.8272355067888241,
   "exact": {
    "iid": 2.75,
    "varopt": 0.24526015139650462,
    "lms": 7.307887441008355
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.024004366188891704,
   "pmax": 0.22231320746342106,
   "exact": {
    "iid": 1.375,
    "varopt": 1.331380394199634,
    "lms": 2.0946768643249087
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.024004366188891704,
   "pmax": 0.22231320746342106,
   "exact": {
    "iid": 2.75,
    "varopt": 2.144046877051033,
    "lms": 2.5383920817412946
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.005122335300892621,
   "pmax": 0.6928177033942075,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5631675437772885,
    "lms": 3.6004192769724814
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.005122335300892621,
   "pmax": 0.6928177033942075,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6928812556784948,
    "lms": 6.343583333740007
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.004463137667939512,
   "pmax": 0.7997086778234282,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3508929481081526,
    "lms": 3.7737830738300913
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.004463137667939512,
   "pmax": 0.7997086778234282,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3660206626185584,
    "lms": 7.0134800496756675
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.015260628978875028,
   "pmax": 0.33860800900097227,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2055575443768172,
    "lms": 2.6470416574416227
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.015260628978875028,
   "pmax": 0.33860800900097227,
   "exact": {
    "iid": 2.75,
    "varopt": 2.016495664803536,
    "lms": 3.6246583475288463
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.013997300155712277,
   "pmax": 0.5488451208132207,
   "exact": {
    "iid": 1.375,
    "varopt": 0.8027490429905532,
    "lms": 3.286081808480512
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.013997300155712277,
   "pmax": 0.5488451208132207,
   "exact": {
    "iid": 2.75,
    "varopt": 1.2289214636435672,
    "lms": 5.299460793631755
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.002445216752919916,
   "pmax": 0.8508452975402249,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2417303166535032,
    "lms": 3.844731779612968
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.002445216752919916,
   "pmax": 0.8508452975402249,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2522469442932379,
    "lms": 7.308325485612862
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.001952356150303774,
   "pmax": 0.890449272444828,
   "exact": {
    "iid": 1.375,
    "varopt": 0.16783433461084077,
    "lms": 3.891537775441274
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.001952356150303774,
   "pmax": 0.890449272444828,
   "exact": {
    "iid": 2.75,
    "varopt": 0.19699573672090484,
    "lms": 7.5103136780065585
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0025801944252522814,
   "pmax": 0.8215708345436936,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3260056074231503,
    "lms": 3.7850450315199997
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0025801944252522814,
   "pmax": 0.8215708345436936,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5024992029741735,
    "lms": 7.06159958305902
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.0010809664528902009,
   "pmax": 0.31177398987085986,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1598250425827947,
    "lms": 2.822645245667639
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.0010809664528902009,
   "pmax": 0.31177398987085986,
   "exact": {
    "iid": 2.75,
    "varopt": 1.3417543648182113,
    "lms": 4.000757106270304
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.001080053252854935,
   "pmax": 0.9306363449666821,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1143867018381162,
    "lms": 3.9307987296746254
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.001080053252854935,
   "pmax": 0.9306363449666821,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1409253018446857,
    "lms": 7.683883678120557
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.00685481470352453,
   "pmax": 0.4215258808739292,
   "exact": {
    "iid": 1.375,
    "varopt": 1.060535885064464,
    "lms": 3.031007500233147
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.00685481470352453,
   "pmax": 0.4215258808739292,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4057328864326875,
    "lms": 4.542542054650387
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.01003509579853722,
   "pmax": 0.3603651807513444,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1726638352892054,
    "lms": 2.8036193157788727
   }
  },
  {
   "sentence": 14,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.01003509579853722,
   "pmax": 0.3603651807513444,
   "exact": {
    "iid": 2.75,
    "varopt": 1.546041518187284,
    "lms": 3.959257203684755
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.02867076940491797,
   "pmax": 0.19384868361074228,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3269733289828085,
    "lms": 1.9210784138531636
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.02867076940491797,
   "pmax": 0.19384868361074228,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2615722289255107,
    "lms": 2.2449175212541657
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 3.1784279846651534e-05,
   "pmax": 0.9902904990117027,
   "exact": {
    "iid": 1.375,
    "varopt": 0.017800751811919455,
    "lms": 3.990566774400473
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 3.1784279846651534e-05,
   "pmax": 0.9902904990117027,
   "exact": {
    "iid": 2.75,
    "varopt": 0.014425162799495994,
    "lms": 7.956101156826527
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.03385601287770166,
   "pmax": 0.2673241873043324,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2590638323726808,
    "lms": 2.313275197784994
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.03385601287770166,
   "pmax": 0.2673241873043324,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8697946009724495,
    "lms": 2.946698679155559
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 4.216080539323275e-05,
   "pmax": 0.9776318023978177,
   "exact": {
    "iid": 1.375,
    "varopt": 0.033698771573805006,
    "lms": 3.979534113662889
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 4.216080539323275e-05,
   "pmax": 0.9776318023978177,
   "exact": {
    "iid": 2.75,
    "varopt": 0.040347079361077676,
    "lms": 7.905083713176701
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.00414855096918579,
   "pmax": 0.7848956314174976,
   "exact": {
    "iid": 1.375,
    "varopt": 0.39191296806738385,
    "lms": 3.735331663624515
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.00414855096918579,
   "pmax": 0.7848956314174976,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5621507897077829,
    "lms": 6.861292579751124
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 5.421938670718672e-06,
   "pmax": 0.9813141413671383,
   "exact": {
    "iid": 1.375,
    "varopt": 0.007658936006248613,
    "lms": 3.993897415496226
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 5.421938670718672e-06,
   "pmax": 0.9813141413671383,
   "exact": {
    "iid": 2.75,
    "varopt": 0.003930648088329882,
    "lms": 7.971569569437176
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.017345660198940994,
   "pmax": 0.15246795642392613,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3621250385940307,
    "lms": 1.701589834465079
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.017345660198940994,
   "pmax": 0.15246795642392613,
   "exact": {
    "iid": 2.75,
    "varopt": 2.5216680330044876,
    "lms": 1.8734282441770238
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.006412247324090475,
   "pmax": 0.2418983898430513,
   "exact": {
    "iid": 1.375,
    "varopt": 1.375000000000003,
    "lms": 2.421065360131328
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.006412247324090475,
   "pmax": 0.2418983898430513,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6285099259787472,
    "lms": 3.0956648894629364
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.023638987195889777,
   "pmax": 0.19332971615078415,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3326826983800804,
    "lms": 1.9272032497036016
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.023638987195889777,
   "pmax": 0.19332971615078415,
   "exact": {
    "iid": 2.75,
    "varopt": 2.300873447233734,
    "lms": 2.248679403273811
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.034998924974308065,
   "pmax": 0.21697310502344427,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2596965144471353,
    "lms": 2.036095486300449
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.034998924974308065,
   "pmax": 0.21697310502344427,
   "exact": {
    "iid": 2.75,
    "varopt": 1.890002249048852,
    "lms": 2.450233920336954
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.0337996134981657,
   "pmax": 0.22063415420673213,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2908041171855331,
    "lms": 2.2385992015391425
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.0337996134981657,
   "pmax": 0.22063415420673213,
   "exact": {
    "iid": 2.75,
    "varopt": 1.625314253611805,
    "lms": 2.8057188872816443
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.051532277702504764,
   "pmax": 0.18670291334512168,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1956601577987136,
    "lms": 1.8489604476821093
   }
  },
  {
   "sentence": 15,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.051532277702504764,
   "pmax": 0.18670291334512168,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6865123881866868,
    "lms": 2.1452236967311165
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.00023688711264398883,
   "pmax": 0.9337398058375642,
   "exact": {
    "iid": 1.375,
    "varopt": 0.10603309575327881,
    "lms": 3.940214376065665
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.00023688711264398883,
   "pmax": 0.9337398058375642,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03424367142199904,
    "lms": 7.725237206429201
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 1.961145252904002e-08,
   "pmax": 0.9986183903615399,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0001796150443258174,
    "lms": 3.9998296513988336
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 1.961145252904002e-08,
   "pmax": 0.9986183903615399,
   "exact": {
    "iid": 2.75,
    "varopt": 3.6955534639734205e-05,
    "lms": 7.999205070374854
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0021342446338289862,
   "pmax": 0.7230850978431224,
   "exact": {
    "iid": 1.375,
    "varopt": 0.37471581227586426,
    "lms": 3.733263818985763
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0021342446338289862,
   "pmax": 0.7230850978431224,
   "exact": {
    "iid": 2.75,
    "varopt": 0.24326248705915496,
    "lms": 6.837556485930188
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.021407968139590554,
   "pmax": 0.3114352356053482,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2252238269128033,
    "lms": 2.595783219489629
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.021407968139590554,
   "pmax": 0.3114352356053482,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4765190440319353,
    "lms": 3.4861821712498915
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0019541836876353965,
   "pmax": 0.4414983774943525,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5928213633871157,
    "lms": 3.465995573409254
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0019541836876353965,
   "pmax": 0.4414983774943525,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2762102189098606,
    "lms": 5.828837891828039
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 2.3496769319130454e-05,
   "pmax": 0.914630224127836,
   "exact": {
    "iid": 1.375,
    "varopt": 0.10404639050509965,
    "lms": 3.932127507639625
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 2.3496769319130454e-05,
   "pmax": 0.914630224127836,
   "exact": {
    "iid": 2.75,
    "varopt": 0.011874501954768154,
    "lms": 7.688662758223381
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 6.433272171836626e-05,
   "pmax": 0.806237068695261,
   "exact": {
    "iid": 1.375,
    "varopt": 0.044520153310107766,
    "lms": 3.9059012159132775
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 6.433272171836626e-05,
   "pmax": 0.806237068695261,
   "exact": {
    "iid": 2.75,
    "varopt": 0.010674284013323617,
    "lms": 7.565785382717011
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 8.926436550158927e-05,
   "pmax": 0.9005668146328621,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0593493934803,
    "lms": 3.9397004675622447
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 8.926436550158927e-05,
   "pmax": 0.9005668146328621,
   "exact": {
    "iid": 2.75,
    "varopt": 0.023460016463968694,
    "lms": 7.7220351537155185
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.00041004883997292166,
   "pmax": 0.7982570986524208,
   "exact": {
    "iid": 1.375,
    "varopt": 0.36986198580389784,
    "lms": 3.7803381378960985
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.00041004883997292166,
   "pmax": 0.7982570986524208,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12571620932788644,
    "lms": 7.033924849121172
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.001267943750868165,
   "pmax": 0.8529658415614538,
   "exact": {
    "iid": 1.375,
    "varopt": 0.26905305835983706,
    "lms": 3.8387843737128993
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.001267943750868165,
   "pmax": 0.8529658415614538,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2826515562667895,
    "lms": 7.283281780730127
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.0008538351507829229,
   "pmax": 0.7131655640697061,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5258631325388978,
    "lms": 3.659383647645763
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.0008538351507829229,
   "pmax": 0.7131655640697061,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2214019050993323,
    "lms": 6.551407208073043
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0010083580585626,
   "pmax": 0.8857035230503051,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2064146245102914,
    "lms": 3.8794720901155766
   }
  },
  {
   "sentence": 15,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0010083580585626,
   "pmax": 0.8857035230503051,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2063298770357272,
    "lms": 7.4574637338709815
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.031085709930317888,
   "pmax": 0.18924791476416875,
   "exact": {
    "iid": 1.375,
    "varopt": 1.284425383735594,
    "lms": 1.9277394896374607
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.031085709930317888,
   "pmax": 0.18924791476416875,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9383728098477073,
    "lms": 2.2628065046208716
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.0042187680317862086,
   "pmax": 0.8975750768865288,
   "exact": {
    "iid": 1.375,
    "varopt": 0.17906439762653417,
    "lms": 3.8813192645572228
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.0042187680317862086,
   "pmax": 0.8975750768865288,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2747584296410121,
    "lms": 7.466913916451759
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0018962516076192714,
   "pmax": 0.9329326336138881,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12008570450332774,
    "lms": 3.925942112868755
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0018962516076192714,
   "pmax": 0.9329326336138881,
   "exact": {
    "iid": 2.75,
    "varopt": 0.17297202417444632,
    "lms": 7.6624880295770845
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.005529310939733908,
   "pmax": 0.7434571843534135,
   "exact": {
    "iid": 1.375,
    "varopt": 0.43380265312924265,
    "lms": 3.702236283892647
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.005529310939733908,
   "pmax": 0.7434571843534135,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3971641360666243,
    "lms": 6.727341850885468
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.014238342542876772,
   "pmax": 0.7021619305759987,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5039081203276314,
    "lms": 3.5927313157218705
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.014238342542876772,
   "pmax": 0.7021619305759987,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6834248737383712,
    "lms": 6.323839837109926
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.0026185611368729146,
   "pmax": 0.930134415960451,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12262444016971447,
    "lms": 3.922396030777513
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.0026185611368729146,
   "pmax": 0.930134415960451,
   "exact": {
    "iid": 2.75,
    "varopt": 0.16130583780624994,
    "lms": 7.646735301582276
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0013140096236200335,
   "pmax": 0.9607378943172855,
   "exact": {
    "iid": 1.375,
    "varopt": 0.07009570680208897,
    "lms": 3.9569417228857247
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0013140096236200335,
   "pmax": 0.9607378943172855,
   "exact": {
    "iid": 2.75,
    "varopt": 0.10892756847942134,
    "lms": 7.801842250360319
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0034902356707320094,
   "pmax": 0.8766472982666168,
   "exact": {
    "iid": 1.375,
    "varopt": 0.22067700703300713,
    "lms": 3.856944536305011
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0034902356707320094,
   "pmax": 0.8766472982666168,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3192485600716799,
    "lms": 7.361971433948603
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.0005245976316000164,
   "pmax": 0.18419141977524817,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3749999999999913,
    "lms": 1.988860932249259
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.0005245976316000164,
   "pmax": 0.18419141977524817,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0184942069552663,
    "lms": 2.296668724173495
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.00052102044788577,
   "pmax": 0.9699273745285772,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0541417599165317,
    "lms": 3.967492890781336
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.00052102044788577,
   "pmax": 0.9699273745285772,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07848074997080111,
    "lms": 7.849879745567153
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.004201623112236199,
   "pmax": 0.6735325847981455,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5784935512273393,
    "lms": 3.59002534253595
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.004201623112236199,
   "pmax": 0.6735325847981455,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6570632835456864,
    "lms": 6.303428275797492
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.005890779612834301,
   "pmax": 0.7693025988392119,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4138251634645045,
    "lms": 3.7276488605683786
   }
  },
  {
   "sentence": 15,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.005890779612834301,
   "pmax": 0.7693025988392119,
   "exact": {
    "iid": 2.75,
    "varopt": 0.4061592953398737,
    "lms": 6.8285497061583555
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.01948752952117867,
   "pmax": 0.27644284890264825,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3006226417978632,
    "lms": 2.482289730009388
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.01948752952117867,
   "pmax": 0.27644284890264825,
   "exact": {
    "iid": 2.75,
    "varopt": 1.724254964398399,
    "lms": 3.2535652386844385
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 4.49463889349104e-05,
   "pmax": 0.9386143923788969,
   "exact": {
    "iid": 1.375,
    "varopt": 0.04175309512442223,
    "lms": 3.954632802331748
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 4.49463889349104e-05,
   "pmax": 0.9386143923788969,
   "exact": {
    "iid": 2.75,
    "varopt": 0.007403699153800539,
    "lms": 7.790023575755655
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.012188441971440938,
   "pmax": 0.46922767459608206,
   "exact": {
    "iid": 1.375,
    "varopt": 0.953437535986178,
    "lms": 3.137028102147891
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.012188441971440938,
   "pmax": 0.46922767459608206,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0504811113511314,
    "lms": 4.836507483184371
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 0.000491861590682798,
   "pmax": 0.847712793195492,
   "exact": {
    "iid": 1.375,
    "varopt": 0.27919321247492107,
    "lms": 3.840257540700986
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 0.000491861590682798,
   "pmax": 0.847712793195492,
   "exact": {
    "iid": 2.75,
    "varopt": 0.24303344459920248,
    "lms": 7.287707623592922
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.015374327880918094,
   "pmax": 0.2985509012947249,
   "exact": {
    "iid": 1.375,
    "varopt": 1.269026387074746,
    "lms": 2.5638670018311385
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.015374327880918094,
   "pmax": 0.2985509012947249,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4820890140996459,
    "lms": 3.4013054461086454
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 0.0013660977769841276,
   "pmax": 0.31666850112549966,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1871053420742275,
    "lms": 2.8880450879221273
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 0.0013660977769841276,
   "pmax": 0.31666850112549966,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8021401730283854,
    "lms": 4.050338225822797
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.004079170114498555,
   "pmax": 0.1874902720736423,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3750000000000302,
    "lms": 2.124631781310184
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.004079170114498555,
   "pmax": 0.1874902720736423,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7023167714323941,
    "lms": 2.4264664166532395
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.008403506443035098,
   "pmax": 0.4225527503547352,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0586532910163104,
    "lms": 3.0251754970555
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.008403506443035098,
   "pmax": 0.4225527503547352,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1835249010544744,
    "lms": 4.512443800873986
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.005974583069723613,
   "pmax": 0.2602943177294102,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3561270841627346,
    "lms": 2.530868122081015
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.005974583069723613,
   "pmax": 0.2602943177294102,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8508238689505287,
    "lms": 3.2194374018161476
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.0394789277036528,
   "pmax": 0.1915325962322481,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2535162481233872,
    "lms": 1.8861061642468977
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.0394789277036528,
   "pmax": 0.1915325962322481,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9525202811517368,
    "lms": 2.199296075242392
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.03144654109136865,
   "pmax": 0.1663251189894127,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3058020882672627,
    "lms": 1.7503452592400328
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.03144654109136865,
   "pmax": 0.1663251189894127,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2906206673599554,
    "lms": 1.9685470470953192
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.03646886756295721,
   "pmax": 0.20330116934714867,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2907038582598536,
    "lms": 1.9774986347098986
   }
  },
  {
   "sentence": 16,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.03646886756295721,
   "pmax": 0.20330116934714867,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0619889918269516,
    "lms": 2.3402033414284498
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 3.147085159275968e-05,
   "pmax": 0.9062988113238605,
   "exact": {
    "iid": 1.375,
    "varopt": 0.09498206583978361,
    "lms": 3.924099931399411
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 3.147085159275968e-05,
   "pmax": 0.9062988113238605,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0328734732130199,
    "lms": 7.651667613214253
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 3.107109985251078e-09,
   "pmax": 0.9997674373961499,
   "exact": {
    "iid": 1.375,
    "varopt": 0.00011515952925443299,
    "lms": 3.9999112283044007
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 3.107109985251078e-09,
   "pmax": 0.9997674373961499,
   "exact": {
    "iid": 2.75,
    "varopt": 6.2699653970447935e-06,
    "lms": 7.999585741385214
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0032142836756872298,
   "pmax": 0.5375666332977842,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4494618772349066,
    "lms": 3.6094517334755905
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0032142836756872298,
   "pmax": 0.5375666332977842,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3126068365493008,
    "lms": 6.349525157781818
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.02188267636256451,
   "pmax": 0.4166045336341227,
   "exact": {
    "iid": 1.375,
    "varopt": 1.019239828782319,
    "lms": 2.944477244986651
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.02188267636256451,
   "pmax": 0.4166045336341227,
   "exact": {
    "iid": 2.75,
    "varopt": 1.2977834253804301,
    "lms": 4.330276993114821
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0008224277430361896,
   "pmax": 0.6030441539096107,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5576111613602751,
    "lms": 3.553581822632337
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0008224277430361896,
   "pmax": 0.6030441539096107,
   "exact": {
    "iid": 2.75,
    "varopt": 0.22239130235534815,
    "lms": 6.125754232579193
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 7.56766096764126e-06,
   "pmax": 0.9839684032380943,
   "exact": {
    "iid": 1.375,
    "varopt": 0.029391260730657433,
    "lms": 3.9844282712649894
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 7.56766096764126e-06,
   "pmax": 0.9839684032380943,
   "exact": {
    "iid": 2.75,
    "varopt": 0.005788962688018294,
    "lms": 7.9276559275572716
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 6.74837527981267e-07,
   "pmax": 0.8910006541389822,
   "exact": {
    "iid": 1.375,
    "varopt": 0.006201466142391034,
    "lms": 3.970457609425068
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 6.74837527981267e-07,
   "pmax": 0.8910006541389822,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0006401193465931676,
    "lms": 7.862372804204748
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.000200867444327487,
   "pmax": 0.8723658149082855,
   "exact": {
    "iid": 1.375,
    "varopt": 0.10394570029037574,
    "lms": 3.8969268558020502
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.000200867444327487,
   "pmax": 0.8723658149082855,
   "exact": {
    "iid": 2.75,
    "varopt": 0.03205945627622774,
    "lms": 7.52857101562092
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.00021359437565937112,
   "pmax": 0.8173005508500579,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2649526175376969,
    "lms": 3.8283564476074634
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.00021359437565937112,
   "pmax": 0.8173005508500579,
   "exact": {
    "iid": 2.75,
    "varopt": 0.16119711051800586,
    "lms": 7.234066974221792
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.0014422832880720455,
   "pmax": 0.9350102187702255,
   "exact": {
    "iid": 1.375,
    "varopt": 0.11825963556342467,
    "lms": 3.9368807094639204
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.0014422832880720455,
   "pmax": 0.9350102187702255,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06783438644752711,
    "lms": 7.710730622548314
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.00046729645611529394,
   "pmax": 0.7208690778005664,
   "exact": {
    "iid": 1.375,
    "varopt": 0.22785686451803883,
    "lms": 3.8167492206303884
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.00046729645611529394,
   "pmax": 0.7208690778005664,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14901658057290884,
    "lms": 7.184297687694877
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0009457282182519758,
   "pmax": 0.6652263023470426,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1292033619311414,
    "lms": 3.888324934880846
   }
  },
  {
   "sentence": 16,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0009457282182519758,
   "pmax": 0.6652263023470426,
   "exact": {
    "iid": 2.75,
    "varopt": 0.11363485909310274,
    "lms": 7.494923559582993
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.04347451727647463,
   "pmax": 0.27041475999465286,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1849687253678995,
    "lms": 2.325019924344729
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.04347451727647463,
   "pmax": 0.27041475999465286,
   "exact": {
    "iid": 2.75,
    "varopt": 1.465797714084278,
    "lms": 2.974582104744379
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.004294485081718908,
   "pmax": 0.868030474966147,
   "exact": {
    "iid": 1.375,
    "varopt": 0.23247858213635178,
    "lms": 3.845768277747306
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.004294485081718908,
   "pmax": 0.868030474966147,
   "exact": {
    "iid": 2.75,
    "varopt": 0.31992667411047326,
    "lms": 7.314737137826617
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0026910901075906796,
   "pmax": 0.9270870091689487,
   "exact": {
    "iid": 1.375,
    "varopt": 0.13154187660862088,
    "lms": 3.9170315358887704
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0026910901075906796,
   "pmax": 0.9270870091689487,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21819085162058485,
    "lms": 7.623114828220715
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.010774594853941779,
   "pmax": 0.5980160821151814,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7220140167786989,
    "lms": 3.4088772581434053
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.010774594853941779,
   "pmax": 0.5980160821151814,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0301921127718585,
    "lms": 5.68116701033016
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.008261522716755787,
   "pmax": 0.7728680186471688,
   "exact": {
    "iid": 1.375,
    "varopt": 0.39975534311551847,
    "lms": 3.7083385879764497
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.008261522716755787,
   "pmax": 0.7728680186471688,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6195524658167438,
    "lms": 6.757872778549374
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.0008809758514315371,
   "pmax": 0.9136467512324684,
   "exact": {
    "iid": 1.375,
    "varopt": 0.15103874858699454,
    "lms": 3.910841917021315
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.0008809758514315371,
   "pmax": 0.9136467512324684,
   "exact": {
    "iid": 2.75,
    "varopt": 0.18198369284308746,
    "lms": 7.595125819594938
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0006884484183569692,
   "pmax": 0.9720691847289339,
   "exact": {
    "iid": 1.375,
    "varopt": 0.04979185330791393,
    "lms": 3.9704255794351
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0006884484183569692,
   "pmax": 0.9720691847289339,
   "exact": {
    "iid": 2.75,
    "varopt": 0.060950194296279965,
    "lms": 7.863280341404777
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0023848620976125467,
   "pmax": 0.8554165007184409,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2625060645917384,
    "lms": 3.8417522434752205
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0023848620976125467,
   "pmax": 0.8554165007184409,
   "exact": {
    "iid": 2.75,
    "varopt": 0.23723372376916033,
    "lms": 7.295701069446525
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.0009977342138095696,
   "pmax": 0.47458295003182793,
   "exact": {
    "iid": 1.375,
    "varopt": 0.963264591608317,
    "lms": 3.243952458520702
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.0009977342138095696,
   "pmax": 0.47458295003182793,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6183142601823134,
    "lms": 5.096978573126903
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.00028301418426738276,
   "pmax": 0.9179840643588092,
   "exact": {
    "iid": 1.375,
    "varopt": 0.15009370821580809,
    "lms": 3.9150030511004945
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.00028301418426738276,
   "pmax": 0.9179840643588092,
   "exact": {
    "iid": 2.75,
    "varopt": 0.15884297814445544,
    "lms": 7.613421606847009
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.002289505035167036,
   "pmax": 0.3604917984522232,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9754686231445131,
    "lms": 3.108307541300641
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.002289505035167036,
   "pmax": 0.3604917984522232,
   "exact": {
    "iid": 2.75,
    "varopt": 0.35001856070441334,
    "lms": 4.645643240814131
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.0013586730698162844,
   "pmax": 0.4653963963561838,
   "exact": {
    "iid": 1.375,
    "varopt": 0.311412510000389,
    "lms": 3.7199019478038915
   }
  },
  {
   "sentence": 16,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.0013586730698162844,
   "pmax": 0.4653963963561838,
   "exact": {
    "iid": 2.75,
    "varopt": 0.31203857077159397,
    "lms": 6.7943284616731265
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.017666100810553375,
   "pmax": 0.1981707500895816,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3520459559621718,
    "lms": 1.998146395451208
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.017666100810553375,
   "pmax": 0.1981707500895816,
   "exact": {
    "iid": 2.75,
    "varopt": 2.2206235978070343,
    "lms": 2.344673682704354
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 0.0001473114723182162,
   "pmax": 0.9641713780914302,
   "exact": {
    "iid": 1.375,
    "varopt": 0.03560359037189052,
    "lms": 3.9710939926295667
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 0.0001473114723182162,
   "pmax": 0.9641713780914302,
   "exact": {
    "iid": 2.75,
    "varopt": 0.025613217060812658,
    "lms": 7.865978079281882
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.020215685506953948,
   "pmax": 0.22800358110650265,
   "exact": {
    "iid": 1.375,
    "varopt": 1.32624631849851,
    "lms": 2.202286593744033
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.020215685506953948,
   "pmax": 0.22800358110650265,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6941185144504245,
    "lms": 2.697629215512675
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 5.584735693989583e-05,
   "pmax": 0.7084297941870553,
   "exact": {
    "iid": 1.375,
    "varopt": 0.31260700796129604,
    "lms": 3.7607877092750113
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 5.584735693989583e-05,
   "pmax": 0.7084297941870553,
   "exact": {
    "iid": 2.75,
    "varopt": 0.07855802801311088,
    "lms": 6.946953939384496
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.006773032222788661,
   "pmax": 0.27037289637933337,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2725858434128092,
    "lms": 2.7682681203894153
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.006773032222788661,
   "pmax": 0.27037289637933337,
   "exact": {
    "iid": 2.75,
    "varopt": 0.891662788030586,
    "lms": 3.7376960031745528
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 0.0006466408508696441,
   "pmax": 0.7365623863025916,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3311943960724886,
    "lms": 3.74949156692134
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 0.0006466408508696441,
   "pmax": 0.7365623863025916,
   "exact": {
    "iid": 2.75,
    "varopt": 0.34240511677834445,
    "lms": 6.912490473005707
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.008155257254108051,
   "pmax": 0.19348575450629363,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3750000000000082,
    "lms": 2.120981098660962
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.008155257254108051,
   "pmax": 0.19348575450629363,
   "exact": {
    "iid": 2.75,
    "varopt": 1.250568887736423,
    "lms": 2.4462931843605005
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.005032705194651855,
   "pmax": 0.27378842515095386,
   "exact": {
    "iid": 1.375,
    "varopt": 1.317414641605288,
    "lms": 2.6994770534776573
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.005032705194651855,
   "pmax": 0.27378842515095386,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9512281063604312,
    "lms": 3.600147976767749
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.014971728185665693,
   "pmax": 0.23063478977286608,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3639520471211186,
    "lms": 2.3778637300999517
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.014971728185665693,
   "pmax": 0.23063478977286608,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9346228852781641,
    "lms": 2.9448694581695745
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.04984700100706156,
   "pmax": 0.184136872514968,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1931654287956108,
    "lms": 1.8402602910142787
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.04984700100706156,
   "pmax": 0.184136872514968,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6882824938664767,
    "lms": 2.1259388510352473
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.03743405118191547,
   "pmax": 0.18783683704357368,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2812656273965923,
    "lms": 1.98153808425659
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.03743405118191547,
   "pmax": 0.18783683704357368,
   "exact": {
    "iid": 2.75,
    "varopt": 1.840293275443326,
    "lms": 2.3556752978744466
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.044962921421007995,
   "pmax": 0.20999533485609048,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2173380260789788,
    "lms": 2.0095288961053863
   }
  },
  {
   "sentence": 17,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.044962921421007995,
   "pmax": 0.20999533485609048,
   "exact": {
    "iid": 2.75,
    "varopt": 1.7073335413405717,
    "lms": 2.3984643108118315
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.0006750764904174156,
   "pmax": 0.9471655540874844,
   "exact": {
    "iid": 1.375,
    "varopt": 0.07268230177718003,
    "lms": 3.9526896744485085
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.0006750764904174156,
   "pmax": 0.9471655540874844,
   "exact": {
    "iid": 2.75,
    "varopt": 0.09122602281028167,
    "lms": 7.78239908479382
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 1.1194011010810432e-06,
   "pmax": 0.9893031710291961,
   "exact": {
    "iid": 1.375,
    "varopt": 0.014476483406539764,
    "lms": 3.991440382325279
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 1.1194011010810432e-06,
   "pmax": 0.9893031710291961,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0023852441309123343,
    "lms": 7.960138980220981
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0044172789861647785,
   "pmax": 0.6219618040686326,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6930700258741672,
    "lms": 3.5018469139378094
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0044172789861647785,
   "pmax": 0.6219618040686326,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6203097763459986,
    "lms": 5.9789568963610105
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.011833023886025244,
   "pmax": 0.2988812182456879,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2706348995072043,
    "lms": 2.6801132818523254
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.011833023886025244,
   "pmax": 0.2988812182456879,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6169003866887874,
    "lms": 3.68776541631041
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.006976162219885184,
   "pmax": 0.5316432222393412,
   "exact": {
    "iid": 1.375,
    "varopt": 0.854984525809089,
    "lms": 3.346862333870943
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.006976162219885184,
   "pmax": 0.5316432222393412,
   "exact": {
    "iid": 2.75,
    "varopt": 0.556423804344984,
    "lms": 5.439037429832731
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 0.0003950802473607011,
   "pmax": 0.9316939575760046,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1252277444439915,
    "lms": 3.9271751220482622
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 0.0003950802473607011,
   "pmax": 0.9316939575760046,
   "exact": {
    "iid": 2.75,
    "varopt": 0.16248936409658016,
    "lms": 7.667756150925643
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 9.131851565195889e-05,
   "pmax": 0.9514714649125858,
   "exact": {
    "iid": 1.375,
    "varopt": 0.058249795156518965,
    "lms": 3.962023041627602
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 9.131851565195889e-05,
   "pmax": 0.9514714649125858,
   "exact": {
    "iid": 2.75,
    "varopt": 0.02229942470464264,
    "lms": 7.824383650557764
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.00012191965467928,
   "pmax": 0.7294194748850511,
   "exact": {
    "iid": 1.375,
    "varopt": 0.053921767832360315,
    "lms": 3.8468115776688796
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.00012191965467928,
   "pmax": 0.7294194748850511,
   "exact": {
    "iid": 2.75,
    "varopt": 0.028561887427390333,
    "lms": 7.295446113860026
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0013883704198288684,
   "pmax": 0.813285118913822,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3423106153246589,
    "lms": 3.770993673211124
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0013883704198288684,
   "pmax": 0.813285118913822,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5680750272621511,
    "lms": 7.0050690672133875
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.0037195313767297003,
   "pmax": 0.919633787924977,
   "exact": {
    "iid": 1.375,
    "varopt": 0.13706542938158087,
    "lms": 3.908757588251332
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.0037195313767297003,
   "pmax": 0.919633787924977,
   "exact": {
    "iid": 2.75,
    "varopt": 0.18582352167220886,
    "lms": 7.586567784251424
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.0009487410292655229,
   "pmax": 0.34572266190186185,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9444236793939754,
    "lms": 3.0933073441621435
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.0009487410292655229,
   "pmax": 0.34572266190186185,
   "exact": {
    "iid": 2.75,
    "varopt": 0.719973255883546,
    "lms": 4.668677950282876
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.006215730138886902,
   "pmax": 0.4577291044546691,
   "exact": {
    "iid": 1.375,
    "varopt": 0.817256852142921,
    "lms": 3.2466656856755596
   }
  },
  {
   "sentence": 17,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.006215730138886902,
   "pmax": 0.4577291044546691,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9879983033404262,
    "lms": 5.163306752416457
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.028049186203751377,
   "pmax": 0.16028792919980925,
   "exact": {
    "iid": 1.375,
    "varopt": 1.359080449527812,
    "lms": 1.7442448410874851
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.028049186203751377,
   "pmax": 0.16028792919980925,
   "exact": {
    "iid": 2.75,
    "varopt": 2.4464145716389463,
    "lms": 1.9693411348366292
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.01308122596184356,
   "pmax": 0.4833587209994125,
   "exact": {
    "iid": 1.375,
    "varopt": 0.937499885981605,
    "lms": 3.1821183298964217
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.01308122596184356,
   "pmax": 0.4833587209994125,
   "exact": {
    "iid": 2.75,
    "varopt": 1.123281761632108,
    "lms": 4.971399176290353
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.006156045151041287,
   "pmax": 0.7440998159221471,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4600127040920758,
    "lms": 3.6728388500595566
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.006156045151041287,
   "pmax": 0.7440998159221471,
   "exact": {
    "iid": 2.75,
    "varopt": 0.603123583383202,
    "lms": 6.617912056400532
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.0005933973869793161,
   "pmax": 0.9541408871135524,
   "exact": {
    "iid": 1.375,
    "varopt": 0.08407240471076695,
    "lms": 3.950141462228673
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.0005933973869793161,
   "pmax": 0.9541408871135524,
   "exact": {
    "iid": 2.75,
    "varopt": 0.12547906177711468,
    "lms": 7.7709981599336295
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.00866709664899375,
   "pmax": 0.6061070668660423,
   "exact": {
    "iid": 1.375,
    "varopt": 0.713230048488342,
    "lms": 3.4293885525589354
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.00866709664899375,
   "pmax": 0.6061070668660423,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0173615687247046,
    "lms": 5.746903939619382
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.004055251801716124,
   "pmax": 0.8419341750651879,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2833882495594258,
    "lms": 3.8100399775756686
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.004055251801716124,
   "pmax": 0.8419341750651879,
   "exact": {
    "iid": 2.75,
    "varopt": 0.44091388688188055,
    "lms": 7.165209913671657
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0022822352132972033,
   "pmax": 0.8849132298550331,
   "exact": {
    "iid": 1.375,
    "varopt": 0.20931355076622662,
    "lms": 3.870511782875447
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0022822352132972033,
   "pmax": 0.8849132298550331,
   "exact": {
    "iid": 2.75,
    "varopt": 0.28153256673629273,
    "lms": 7.419683606643057
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.008382983003802658,
   "pmax": 0.3559090081369462,
   "exact": {
    "iid": 1.375,
    "varopt": 1.16965646471881,
    "lms": 2.8413956104016433
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.008382983003802658,
   "pmax": 0.3559090081369462,
   "exact": {
    "iid": 2.75,
    "varopt": 1.323995645680319,
    "lms": 4.044797928197664
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.0002458616985849681,
   "pmax": 0.19457157612751005,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3749999999999942,
    "lms": 2.083805960137013
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.0002458616985849681,
   "pmax": 0.19457157612751005,
   "exact": {
    "iid": 2.75,
    "varopt": 1.719841243904654,
    "lms": 2.4360645135330308
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.002726529843162681,
   "pmax": 0.8999716512453535,
   "exact": {
    "iid": 1.375,
    "varopt": 0.17916958430324187,
    "lms": 3.890191859500331
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.002726529843162681,
   "pmax": 0.8999716512453535,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2071988227129642,
    "lms": 7.504753302545004
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.008412869678485653,
   "pmax": 0.4661246257503503,
   "exact": {
    "iid": 1.375,
    "varopt": 0.9736926838729273,
    "lms": 3.110437991232403
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.008412869678485653,
   "pmax": 0.4661246257503503,
   "exact": {
    "iid": 2.75,
    "varopt": 1.2858503861565456,
    "lms": 4.765377950280666
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.005623124833974253,
   "pmax": 0.6088307634614395,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7111740261910882,
    "lms": 3.471029401340647
   }
  },
  {
   "sentence": 17,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.005623124833974253,
   "pmax": 0.6088307634614395,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7397980483599522,
    "lms": 5.877634246295494
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.01305326911336438,
   "pmax": 0.2863116261676777,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2919278113296704,
    "lms": 2.5180279930045133
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.01305326911336438,
   "pmax": 0.2863116261676777,
   "exact": {
    "iid": 2.75,
    "varopt": 1.4272864181914329,
    "lms": 3.287535145977736
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 8.575940890057752e-05,
   "pmax": 0.45655988253555957,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2922018061152154,
    "lms": 3.743177652385507
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 8.575940890057752e-05,
   "pmax": 0.45655988253555957,
   "exact": {
    "iid": 2.75,
    "varopt": 0.029121307016699856,
    "lms": 6.873795791842878
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.030822786253676432,
   "pmax": 0.168543724468318,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3007114155163337,
    "lms": 1.8529213755183074
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.030822786253676432,
   "pmax": 0.168543724468318,
   "exact": {
    "iid": 2.75,
    "varopt": 2.0395610047404835,
    "lms": 2.119149255295503
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 0.0015326266309895272,
   "pmax": 0.6188956270704612,
   "exact": {
    "iid": 1.375,
    "varopt": 0.4905070398156687,
    "lms": 3.618626513326691
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 0.0015326266309895272,
   "pmax": 0.6188956270704612,
   "exact": {
    "iid": 2.75,
    "varopt": 0.22566233781770315,
    "lms": 6.3815207703772225
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.011197858312759929,
   "pmax": 0.3053508650595651,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2669496770763142,
    "lms": 2.607161380085802
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.011197858312759929,
   "pmax": 0.3053508650595651,
   "exact": {
    "iid": 2.75,
    "varopt": 1.63554217624914,
    "lms": 3.4999646804245805
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 0.004759128183316774,
   "pmax": 0.25482672334263695,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3657022059935588,
    "lms": 2.575177866711356
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 0.004759128183316774,
   "pmax": 0.25482672334263695,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0763832899103103,
    "lms": 3.3266004997899516
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.001397198479564312,
   "pmax": 0.32455878236990315,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2383088989885174,
    "lms": 2.8077239522372883
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.001397198479564312,
   "pmax": 0.32455878236990315,
   "exact": {
    "iid": 2.75,
    "varopt": 0.21567445443576416,
    "lms": 3.856697547423805
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.005226449650721597,
   "pmax": 0.3274117755469703,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0830813180201402,
    "lms": 2.9209634134459765
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.005226449650721597,
   "pmax": 0.3274117755469703,
   "exact": {
    "iid": 2.75,
    "varopt": 1.0333463126736788,
    "lms": 4.231699280058899
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.0036915293705617903,
   "pmax": 0.34325164380680395,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0617585582643108,
    "lms": 2.981531895225743
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.0036915293705617903,
   "pmax": 0.34325164380680395,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7597145473568384,
    "lms": 4.349477557311589
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.043786696737008475,
   "pmax": 0.16033364829293933,
   "exact": {
    "iid": 1.375,
    "varopt": 1.214837441182969,
    "lms": 1.6655220940511932
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.043786696737008475,
   "pmax": 0.16033364829293933,
   "exact": {
    "iid": 2.75,
    "varopt": 1.8790733150409173,
    "lms": 1.8645572820850258
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.030068771760024534,
   "pmax": 0.1755784185215401,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2962375834045001,
    "lms": 1.8402537231946734
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.030068771760024534,
   "pmax": 0.1755784185215401,
   "exact": {
    "iid": 2.75,
    "varopt": 1.9477626464379205,
    "lms": 2.1039273812039503
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.034589902339649994,
   "pmax": 0.1862786751898827,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2935454856051796,
    "lms": 1.848469056495864
   }
  },
  {
   "sentence": 18,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.034589902339649994,
   "pmax": 0.1862786751898827,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1644533967382964,
    "lms": 2.140441973685888
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 2.304964706859842e-05,
   "pmax": 0.9618310862688898,
   "exact": {
    "iid": 1.375,
    "varopt": 0.03352557131168517,
    "lms": 3.9703751019015487
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 2.304964706859842e-05,
   "pmax": 0.9618310862688898,
   "exact": {
    "iid": 2.75,
    "varopt": 0.009375098481713048,
    "lms": 7.862582218418558
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 5.668535970853545e-12,
   "pmax": 0.999189039167394,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0003348744334370622,
    "lms": 3.9995113005597083
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 5.668535970853545e-12,
   "pmax": 0.999189039167394,
   "exact": {
    "iid": 2.75,
    "varopt": 2.184760584440335e-06,
    "lms": 7.997719549553497
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.005568068221482259,
   "pmax": 0.6715623396765962,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5285843086103504,
    "lms": 3.613491640931003
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.005568068221482259,
   "pmax": 0.6715623396765962,
   "exact": {
    "iid": 2.75,
    "varopt": 0.45916945372743023,
    "lms": 6.383769521660484
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.024900427466605455,
   "pmax": 0.3037636993072212,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2225756736281173,
    "lms": 2.511925741442726
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.024900427466605455,
   "pmax": 0.3037636993072212,
   "exact": {
    "iid": 2.75,
    "varopt": 1.752363301708834,
    "lms": 3.3352621637438875
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.003955925700595885,
   "pmax": 0.4095096171882021,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7052388606943183,
    "lms": 3.242102067053766
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.003955925700595885,
   "pmax": 0.4095096171882021,
   "exact": {
    "iid": 2.75,
    "varopt": 0.326922627535116,
    "lms": 4.99927908325867
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 9.32784120746214e-06,
   "pmax": 0.9091092828603968,
   "exact": {
    "iid": 1.375,
    "varopt": 0.14573628319339163,
    "lms": 3.917367941917679
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 9.32784120746214e-06,
   "pmax": 0.9091092828603968,
   "exact": {
    "iid": 2.75,
    "varopt": 0.02548389032007156,
    "lms": 7.622248782275441
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 7.785369952323603e-06,
   "pmax": 0.8414177091258521,
   "exact": {
    "iid": 1.375,
    "varopt": 0.06803460948836862,
    "lms": 3.9212578809479006
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 7.785369952323603e-06,
   "pmax": 0.8414177091258521,
   "exact": {
    "iid": 2.75,
    "varopt": 0.003271504534846438,
    "lms": 7.637439122789644
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.001308442788877425,
   "pmax": 0.3266317538762657,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7356459460322688,
    "lms": 3.0968822991551996
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.001308442788877425,
   "pmax": 0.3266317538762657,
   "exact": {
    "iid": 2.75,
    "varopt": 0.24683547784651583,
    "lms": 4.465039724428041
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0001722390069550367,
   "pmax": 0.7471857378530063,
   "exact": {
    "iid": 1.375,
    "varopt": 0.22649251593803557,
    "lms": 3.7743460266965063
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0001722390069550367,
   "pmax": 0.7471857378530063,
   "exact": {
    "iid": 2.75,
    "varopt": 0.06264489563146597,
    "lms": 6.991737821632005
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.004265759342865764,
   "pmax": 0.7982468984188436,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3619633883849279,
    "lms": 3.7514532540125445
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.004265759342865764,
   "pmax": 0.7982468984188436,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5130461672314928,
    "lms": 6.926554580500755
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.003988531601495667,
   "pmax": 0.49445315675955276,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5333857102903453,
    "lms": 3.5267237253310513
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.003988531601495667,
   "pmax": 0.49445315675955276,
   "exact": {
    "iid": 2.75,
    "varopt": 0.37843775935521407,
    "lms": 6.040244586425441
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.0008705449956259646,
   "pmax": 0.5504328661377904,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7040225927726131,
    "lms": 3.4622918207993285
   }
  },
  {
   "sentence": 18,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.0008705449956259646,
   "pmax": 0.5504328661377904,
   "exact": {
    "iid": 2.75,
    "varopt": 0.1514701741656212,
    "lms": 5.797721908323244
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.03669777721027536,
   "pmax": 0.2621993007272794,
   "exact": {
    "iid": 1.375,
    "varopt": 1.241705530500381,
    "lms": 2.2995085588629034
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.03669777721027536,
   "pmax": 0.2621993007272794,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6640183731534,
    "lms": 2.9180643420448362
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.0027898072733657893,
   "pmax": 0.8635961289593451,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24592225301974743,
    "lms": 3.8439074818773635
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.0027898072733657893,
   "pmax": 0.8635961289593451,
   "exact": {
    "iid": 2.75,
    "varopt": 0.31310848964971666,
    "lms": 7.306073277467371
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.002272150287220591,
   "pmax": 0.8362916597226,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2986849327245143,
    "lms": 3.811365513379612
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.002272150287220591,
   "pmax": 0.8362916597226,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2881239499134179,
    "lms": 7.1683316885990385
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.006511282682614599,
   "pmax": 0.6941918278174215,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5516819746289885,
    "lms": 3.6130198224113403
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.006511282682614599,
   "pmax": 0.6941918278174215,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5299238814592653,
    "lms": 6.386702850942422
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.009803712669315299,
   "pmax": 0.6852572174868437,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5559124841458454,
    "lms": 3.57870741495976
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.009803712669315299,
   "pmax": 0.6852572174868437,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6301087843786709,
    "lms": 6.266877012775995
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.005426635674404847,
   "pmax": 0.8413523109877992,
   "exact": {
    "iid": 1.375,
    "varopt": 0.27752287684664456,
    "lms": 3.8189578941354267
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.005426635674404847,
   "pmax": 0.8413523109877992,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2984442884529137,
    "lms": 7.201495947804682
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.0011029038764055871,
   "pmax": 0.9271820557172495,
   "exact": {
    "iid": 1.375,
    "varopt": 0.1326691294236021,
    "lms": 3.924789607537877
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.0011029038764055871,
   "pmax": 0.9271820557172495,
   "exact": {
    "iid": 2.75,
    "varopt": 0.10815565782058303,
    "lms": 7.656827842390678
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.0032924546325504567,
   "pmax": 0.8481475097049662,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2742301524130267,
    "lms": 3.82467411903868
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.0032924546325504567,
   "pmax": 0.8481475097049662,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3511938577861061,
    "lms": 7.2250381713023
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 0.0003982920791016111,
   "pmax": 0.3857017949808954,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1262133758685708,
    "lms": 2.9498672060164397
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 0.0003982920791016111,
   "pmax": 0.3857017949808954,
   "exact": {
    "iid": 2.75,
    "varopt": 1.1360741061587716,
    "lms": 4.297493273095354
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.002139068758963069,
   "pmax": 0.9262645611225104,
   "exact": {
    "iid": 1.375,
    "varopt": 0.12318377467776782,
    "lms": 3.924337223686946
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.002139068758963069,
   "pmax": 0.9262645611225104,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14385165426580668,
    "lms": 7.655152830267311
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.006912160560743688,
   "pmax": 0.6643354941218241,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6085597925428464,
    "lms": 3.5505020482660776
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.006912160560743688,
   "pmax": 0.6643354941218241,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6857941316550696,
    "lms": 6.162019673794389
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.0032326274544909306,
   "pmax": 0.6333863825156748,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6077241577110419,
    "lms": 3.550485152164348
   }
  },
  {
   "sentence": 18,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.0032326274544909306,
   "pmax": 0.6333863825156748,
   "exact": {
    "iid": 2.75,
    "varopt": 0.5253785670686166,
    "lms": 6.149722925811534
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 0,
   "m": 4,
   "pmin": 0.024835076553152154,
   "pmax": 0.18563646354729627,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3083189429822686,
    "lms": 1.881982558602467
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 0,
   "m": 8,
   "pmin": 0.024835076553152154,
   "pmax": 0.18563646354729627,
   "exact": {
    "iid": 2.75,
    "varopt": 2.129486181990593,
    "lms": 2.185900003588027
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 1,
   "m": 4,
   "pmin": 4.3822189150087433e-05,
   "pmax": 0.9770620166200394,
   "exact": {
    "iid": 1.375,
    "varopt": 0.042052969530026234,
    "lms": 3.9770197657239823
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 1,
   "m": 8,
   "pmin": 4.3822189150087433e-05,
   "pmax": 0.9770620166200394,
   "exact": {
    "iid": 2.75,
    "varopt": 0.037507148279252694,
    "lms": 7.893498140757736
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 2,
   "m": 4,
   "pmin": 0.023836688936669254,
   "pmax": 0.21702052531566177,
   "exact": {
    "iid": 1.375,
    "varopt": 1.329903176884499,
    "lms": 2.092581682997312
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 2,
   "m": 8,
   "pmin": 0.023836688936669254,
   "pmax": 0.21702052531566177,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1177048946319967,
    "lms": 2.5173608547107706
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 3,
   "m": 4,
   "pmin": 2.637339172744661e-06,
   "pmax": 0.9836989087637769,
   "exact": {
    "iid": 1.375,
    "varopt": 0.013527798320977011,
    "lms": 3.990443784728378
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 3,
   "m": 8,
   "pmin": 2.637339172744661e-06,
   "pmax": 0.9836989087637769,
   "exact": {
    "iid": 2.75,
    "varopt": 0.004118905100791578,
    "lms": 7.955510551780121
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 4,
   "m": 4,
   "pmin": 0.0035301816398081373,
   "pmax": 0.5748008155871555,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6487717680981564,
    "lms": 3.4704979755937697
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 4,
   "m": 8,
   "pmin": 0.0035301816398081373,
   "pmax": 0.5748008155871555,
   "exact": {
    "iid": 2.75,
    "varopt": 0.7351955907199229,
    "lms": 5.875162388338758
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 5,
   "m": 4,
   "pmin": 2.971885348780312e-06,
   "pmax": 0.9900057903998822,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0024340761326834878,
    "lms": 3.9979895393887133
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 5,
   "m": 8,
   "pmin": 2.971885348780312e-06,
   "pmax": 0.9900057903998822,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0009237714604805788,
    "lms": 7.990623023261376
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 6,
   "m": 4,
   "pmin": 0.016475009629177414,
   "pmax": 0.3643064086069782,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0925626240065132,
    "lms": 2.9197204539523915
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 6,
   "m": 8,
   "pmin": 0.016475009629177414,
   "pmax": 0.3643064086069782,
   "exact": {
    "iid": 2.75,
    "varopt": 0.949913452113408,
    "lms": 4.241809947205931
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 7,
   "m": 4,
   "pmin": 0.006242317639947886,
   "pmax": 0.5955515681168592,
   "exact": {
    "iid": 1.375,
    "varopt": 0.736763387749002,
    "lms": 3.444136161511651
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 7,
   "m": 8,
   "pmin": 0.006242317639947886,
   "pmax": 0.5955515681168592,
   "exact": {
    "iid": 2.75,
    "varopt": 0.6015164035240063,
    "lms": 5.778657812852658
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 8,
   "m": 4,
   "pmin": 0.014740602495498863,
   "pmax": 0.1739687258761851,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3681951799502015,
    "lms": 1.8696251150321317
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 8,
   "m": 8,
   "pmin": 0.014740602495498863,
   "pmax": 0.1739687258761851,
   "exact": {
    "iid": 2.75,
    "varopt": 2.310222246293013,
    "lms": 2.1132325273516694
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 9,
   "m": 4,
   "pmin": 0.045444849371458464,
   "pmax": 0.2138824263697093,
   "exact": {
    "iid": 1.375,
    "varopt": 1.213385320503137,
    "lms": 2.013168899158829
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 9,
   "m": 8,
   "pmin": 0.045444849371458464,
   "pmax": 0.2138824263697093,
   "exact": {
    "iid": 2.75,
    "varopt": 1.67278323130709,
    "lms": 2.414330026481884
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 10,
   "m": 4,
   "pmin": 0.02314678912421843,
   "pmax": 0.23887583636078694,
   "exact": {
    "iid": 1.375,
    "varopt": 1.331956600687663,
    "lms": 2.3597038325992177
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 10,
   "m": 8,
   "pmin": 0.02314678912421843,
   "pmax": 0.23887583636078694,
   "exact": {
    "iid": 2.75,
    "varopt": 1.715625673276638,
    "lms": 3.014552776459341
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 11,
   "m": 4,
   "pmin": 0.040215890255333626,
   "pmax": 0.152622384538913,
   "exact": {
    "iid": 1.375,
    "varopt": 1.2896277388667268,
    "lms": 1.6420248292404425
   }
  },
  {
   "sentence": 19,
   "layer": 0,
   "head": 11,
   "m": 8,
   "pmin": 0.040215890255333626,
   "pmax": 0.152622384538913,
   "exact": {
    "iid": 2.75,
    "varopt": 2.219219289579846,
    "lms": 1.8213511760562202
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 0,
   "m": 4,
   "pmin": 0.00033186805209096146,
   "pmax": 0.6481304475549786,
   "exact": {
    "iid": 1.375,
    "varopt": 0.45670994709246665,
    "lms": 3.632181292429474
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 0,
   "m": 8,
   "pmin": 0.00033186805209096146,
   "pmax": 0.6481304475549786,
   "exact": {
    "iid": 2.75,
    "varopt": 0.17734599933363163,
    "lms": 6.4179859419665
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 1,
   "m": 4,
   "pmin": 2.681096447193589e-07,
   "pmax": 0.9993140300980986,
   "exact": {
    "iid": 1.375,
    "varopt": 0.0008603778580385722,
    "lms": 3.9994718136580283
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 1,
   "m": 8,
   "pmin": 2.681096447193589e-07,
   "pmax": 0.9993140300980986,
   "exact": {
    "iid": 2.75,
    "varopt": 0.00019066252600105624,
    "lms": 7.997535460188727
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 2,
   "m": 4,
   "pmin": 0.0015097360850697388,
   "pmax": 0.6548629515181358,
   "exact": {
    "iid": 1.375,
    "varopt": 0.45994973361522934,
    "lms": 3.639123890697066
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 2,
   "m": 8,
   "pmin": 0.0015097360850697388,
   "pmax": 0.6548629515181358,
   "exact": {
    "iid": 2.75,
    "varopt": 0.37982383143398896,
    "lms": 6.47810136404571
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 3,
   "m": 4,
   "pmin": 0.001948680786749148,
   "pmax": 0.6673497756525807,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6098587446369618,
    "lms": 3.538591968772948
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 3,
   "m": 8,
   "pmin": 0.001948680786749148,
   "pmax": 0.6673497756525807,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9952220635927792,
    "lms": 6.12568866369243
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 4,
   "m": 4,
   "pmin": 0.0006365054470069959,
   "pmax": 0.6510140487725072,
   "exact": {
    "iid": 1.375,
    "varopt": 0.639807577250418,
    "lms": 3.573429072508879
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 4,
   "m": 8,
   "pmin": 0.0006365054470069959,
   "pmax": 0.6510140487725072,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3495502590784523,
    "lms": 6.222280091935183
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 5,
   "m": 4,
   "pmin": 0.0002757814197913729,
   "pmax": 0.8529585087524505,
   "exact": {
    "iid": 1.375,
    "varopt": 0.24739909769764445,
    "lms": 3.8563317922370217
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 5,
   "m": 8,
   "pmin": 0.0002757814197913729,
   "pmax": 0.8529585087524505,
   "exact": {
    "iid": 2.75,
    "varopt": 0.10869021526491425,
    "lms": 7.354055031625589
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 6,
   "m": 4,
   "pmin": 9.45873944215273e-06,
   "pmax": 0.9493357577369324,
   "exact": {
    "iid": 1.375,
    "varopt": 0.004410057192062314,
    "lms": 3.9962125868953495
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 6,
   "m": 8,
   "pmin": 9.45873944215273e-06,
   "pmax": 0.9493357577369324,
   "exact": {
    "iid": 2.75,
    "varopt": 0.0036057698574678107,
    "lms": 7.9823450363946415
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 7,
   "m": 4,
   "pmin": 0.0006901848234738252,
   "pmax": 0.8907460114487527,
   "exact": {
    "iid": 1.375,
    "varopt": 0.13246491015448608,
    "lms": 3.9080206607343055
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 7,
   "m": 8,
   "pmin": 0.0006901848234738252,
   "pmax": 0.8907460114487527,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14038790693431016,
    "lms": 7.582278538663261
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 8,
   "m": 4,
   "pmin": 0.0004405547405623321,
   "pmax": 0.5863625648352988,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3230221973770296,
    "lms": 3.7212021511453575
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 8,
   "m": 8,
   "pmin": 0.0004405547405623321,
   "pmax": 0.5863625648352988,
   "exact": {
    "iid": 2.75,
    "varopt": 0.14065515135723625,
    "lms": 6.785406001246193
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 9,
   "m": 4,
   "pmin": 0.004191218166885807,
   "pmax": 0.8461231947211922,
   "exact": {
    "iid": 1.375,
    "varopt": 0.275118744761853,
    "lms": 3.8211858621031483
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 9,
   "m": 8,
   "pmin": 0.004191218166885807,
   "pmax": 0.8461231947211922,
   "exact": {
    "iid": 2.75,
    "varopt": 0.36235300679787275,
    "lms": 7.2105135147211845
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 10,
   "m": 4,
   "pmin": 0.002946072435026683,
   "pmax": 0.5422441093015904,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6865237814752309,
    "lms": 3.43314027507228
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 10,
   "m": 8,
   "pmin": 0.002946072435026683,
   "pmax": 0.5422441093015904,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3797227419585757,
    "lms": 5.7316768779377005
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 11,
   "m": 4,
   "pmin": 0.002892388707155169,
   "pmax": 0.868243568425058,
   "exact": {
    "iid": 1.375,
    "varopt": 0.23645670584801753,
    "lms": 3.8523763649778493
   }
  },
  {
   "sentence": 19,
   "layer": 5,
   "head": 11,
   "m": 8,
   "pmin": 0.002892388707155169,
   "pmax": 0.868243568425058,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2840009513318676,
    "lms": 7.342017707114696
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 0,
   "m": 4,
   "pmin": 0.009664417721530552,
   "pmax": 0.22156531712316144,
   "exact": {
    "iid": 1.375,
    "varopt": 1.37461552738154,
    "lms": 2.09667483695409
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 0,
   "m": 8,
   "pmin": 0.009664417721530552,
   "pmax": 0.22156531712316144,
   "exact": {
    "iid": 2.75,
    "varopt": 2.409621894942758,
    "lms": 2.531655250637005
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 1,
   "m": 4,
   "pmin": 0.004574394507952367,
   "pmax": 0.6773663349181304,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5914950526500931,
    "lms": 3.5532022056763686
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 1,
   "m": 8,
   "pmin": 0.004574394507952367,
   "pmax": 0.6773663349181304,
   "exact": {
    "iid": 2.75,
    "varopt": 1.004460831213162,
    "lms": 6.178879679960633
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 2,
   "m": 4,
   "pmin": 0.0017481976481070543,
   "pmax": 0.8893723766430135,
   "exact": {
    "iid": 1.375,
    "varopt": 0.20281730948780974,
    "lms": 3.8752954475695853
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 2,
   "m": 8,
   "pmin": 0.0017481976481070543,
   "pmax": 0.8893723766430135,
   "exact": {
    "iid": 2.75,
    "varopt": 0.2624659817655662,
    "lms": 7.4401970982519385
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 3,
   "m": 4,
   "pmin": 0.023040666017498854,
   "pmax": 0.5999293025618584,
   "exact": {
    "iid": 1.375,
    "varopt": 0.6587176693328829,
    "lms": 3.393622933075081
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 3,
   "m": 8,
   "pmin": 0.023040666017498854,
   "pmax": 0.5999293025618584,
   "exact": {
    "iid": 2.75,
    "varopt": 0.8209263104412359,
    "lms": 5.64221575116091
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 4,
   "m": 4,
   "pmin": 0.0023334214840148204,
   "pmax": 0.6961142891620149,
   "exact": {
    "iid": 1.375,
    "varopt": 0.5571238032029696,
    "lms": 3.6034227787207898
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 4,
   "m": 8,
   "pmin": 0.0023334214840148204,
   "pmax": 0.6961142891620149,
   "exact": {
    "iid": 2.75,
    "varopt": 0.644465159674404,
    "lms": 6.3524769295902885
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 5,
   "m": 4,
   "pmin": 0.002852635894549084,
   "pmax": 0.8163571870141392,
   "exact": {
    "iid": 1.375,
    "varopt": 0.3352019619919762,
    "lms": 3.7925890557434654
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 5,
   "m": 8,
   "pmin": 0.002852635894549084,
   "pmax": 0.8163571870141392,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3608814328968558,
    "lms": 7.090482254898266
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 6,
   "m": 4,
   "pmin": 0.00464034071862063,
   "pmax": 0.8818442657246391,
   "exact": {
    "iid": 1.375,
    "varopt": 0.20717820804735834,
    "lms": 3.8615817640375436
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 6,
   "m": 8,
   "pmin": 0.00464034071862063,
   "pmax": 0.8818442657246391,
   "exact": {
    "iid": 2.75,
    "varopt": 0.3165758370165533,
    "lms": 7.382073392626005
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 7,
   "m": 4,
   "pmin": 0.007628600447622652,
   "pmax": 0.613187265109522,
   "exact": {
    "iid": 1.375,
    "varopt": 0.7035929330159485,
    "lms": 3.4702038097811276
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 7,
   "m": 8,
   "pmin": 0.007628600447622652,
   "pmax": 0.613187265109522,
   "exact": {
    "iid": 2.75,
    "varopt": 0.9249268518357957,
    "lms": 5.882466103988609
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 8,
   "m": 4,
   "pmin": 5.281864900100139e-05,
   "pmax": 0.29722823114844843,
   "exact": {
    "iid": 1.375,
    "varopt": 1.1282777617175164,
    "lms": 2.934737250033203
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 8,
   "m": 8,
   "pmin": 5.281864900100139e-05,
   "pmax": 0.29722823114844843,
   "exact": {
    "iid": 2.75,
    "varopt": 0.32569886859392255,
    "lms": 4.144972072317705
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 9,
   "m": 4,
   "pmin": 0.0028309315736107805,
   "pmax": 0.842266665301689,
   "exact": {
    "iid": 1.375,
    "varopt": 0.2887400946627059,
    "lms": 3.8170922187629066
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 9,
   "m": 8,
   "pmin": 0.0028309315736107805,
   "pmax": 0.842266665301689,
   "exact": {
    "iid": 2.75,
    "varopt": 0.37110602475106597,
    "lms": 7.193141738280306
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 10,
   "m": 4,
   "pmin": 0.004577005609168967,
   "pmax": 0.4071003075402603,
   "exact": {
    "iid": 1.375,
    "varopt": 1.0869827695095449,
    "lms": 2.9324829989675316
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 10,
   "m": 8,
   "pmin": 0.004577005609168967,
   "pmax": 0.4071003075402603,
   "exact": {
    "iid": 2.75,
    "varopt": 1.6183794959473439,
    "lms": 4.297310524597844
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 11,
   "m": 4,
   "pmin": 0.01344652668495538,
   "pmax": 0.28655230180428964,
   "exact": {
    "iid": 1.375,
    "varopt": 1.3039304745952578,
    "lms": 2.4421716189992044
   }
  },
  {
   "sentence": 19,
   "layer": 11,
   "head": 11,
   "m": 8,
   "pmin": 0.01344652668495538,
   "pmax": 0.28655230180428964,
   "exact": {
    "iid": 2.75,
    "varopt": 2.1315242032959,
    "lms": 3.176225215257838
   }
  }
 ]
}

==> anc/experiments/synthetic/results/N1.json <==
{
 "instance": "N1",
 "k": 24,
 "d": 3,
 "K": 21,
 "c": 4,
 "n": 6,
 "thm1": {
  "4": {
   "lam": 0.291612333967961,
   "ci": [
    0.30379209832398346,
    0.32316430314424294
   ],
   "trace": 0.2500000000000009,
   "max_support": 4,
   "max_protection_violation": 2.192690473634684e-15,
   "max_mean_dev": 0.004583333333333335
  },
  "5": {
   "lam": 0.2483956891506583,
   "ci": [
    0.25886788820726625,
    0.2764320083403317
   ],
   "trace": 0.2125000000000008,
   "max_support": 5,
   "max_protection_violation": 2.220446049250313e-15,
   "max_mean_dev": 0.0038333333333333136
  },
  "6": {
   "lam": 0.20552890240880456,
   "ci": [
    0.21495951153986895,
    0.2277592680019918
   ],
   "trace": 0.17621250000000074,
   "max_support": 6,
   "max_protection_violation": 2.192690473634684e-15,
   "max_mean_dev": 0.004062500000000024
  },
  "8": {
   "lam": 0.1387387825809165,
   "ci": [
    0.14301697380318817,
    0.15291274500509353
   ],
   "trace": 0.11708125000000055,
   "max_support": 8,
   "max_protection_violation": 2.192690473634684e-15,
   "max_mean_dev": 0.002229166666666643
  },
  "10": {
   "lam": 0.0954535447774969,
   "ci": [
    0.09962394209270829,
    0.10560479462347082
   ],
   "trace": 0.08087687500000036,
   "max_support": 10,
   "max_protection_violation": 2.1371793224034263e-15,
   "max_mean_dev": 0.0019458333333332162
  },
  "12": {
   "lam": 0.06751099746773084,
   "ci": [
    0.07045743016690625,
    0.07519438017687372
   ],
   "trace": 0.05749687500000014,
   "max_support": 12,
   "max_protection_violation": 2.1371793224034263e-15,
   "max_mean_dev": 0.002120833333333426
  },
  "16": {
   "lam": 0.0341254322393502,
   "ci": [
    0.035242233864757326,
    0.03751418682736498
   ],
   "trace": 0.02843374999999996,
   "max_support": 16,
   "max_protection_violation": 1.609823385706477e-15,
   "max_mean_dev": 0.001281249999999741
  },
  "20": {
   "lam": 0.01330790452468349,
   "ci": [
    0.013918642247752442,
    0.014876866507886652
   ],
   "trace": 0.011459374999999989,
   "max_support": 20,
   "max_protection_violation": 5.273559366969494e-16,
   "max_mean_dev": 0.0007000000000003254
  }
 },
 "exact": {
  "4": {
   "worst": 1.0,
   "instance_opt": 0.25,
   "block": 0.25,
   "ratio": 4.0
  },
  "5": {
   "worst": 0.475,
   "instance_opt": 0.2125,
   "block": 0.2125,
   "ratio": 2.235294117647059
  },
  "6": {
   "worst": 0.3,
   "instance_opt": 0.175,
   "block": 0.175,
   "ratio": 1.7142857142857144
  },
  "8": {
   "worst": 0.16,
   "instance_opt": 0.1,
   "block": 0.1,
   "ratio": 1.5999999999999999
  },
  "10": {
   "worst": 0.1,
   "instance_opt": 0.075,
   "block": 0.075,
   "ratio": 1.3333333333333335
  },
  "12": {
   "worst": 0.06666666666666667,
   "instance_opt": 0.05,
   "block": 0.05,
   "ratio": 1.3333333333333333
  },
  "16": {
   "worst": 0.03076923076923077,
   "instance_opt": 0.025,
   "block": 0.025,
   "ratio": 1.2307692307692308
  },
  "20": {
   "worst": 0.011764705882352941,
   "instance_opt": 0.010000000000000009,
   "block": 0.010000000000000009,
   "ratio": 1.176470588235293
  }
 },
 "cert_max": 1.0000000000000044,
 "cert_q99": 1.0000000000000018,
 "n_certs": 40000,
 "seconds": 105.58259868621826
}

==> anc/experiments/synthetic/results/N2.json <==
{
 "instance": "N2",
 "k": 24,
 "d": 3,
 "K": 21,
 "masses": [
  0.019999999999999997,
  0.08,
  0.15,
  0.7499999999999999
 ],
 "sizes": [
  1,
  2,
  3,
  18
 ],
 "sqnorms": [
  1.0,
  0.6973590695358269,
  0.4092375827137898,
  0.10421793421499678
 ],
 "thm1": {
  "4": {
   "lam": 1.5151427609943047,
   "ci": [
    1.0110590575813307,
    3.029898924298435
   ],
   "trace": 0.6606470881898766,
   "max_support": 4,
   "max_protection_violation": 4.440892098500626e-16,
   "max_mean_dev": 0.012449632009727415
  },
  "5": {
   "lam": 0.5033872112633136,
   "ci": [
    0.42232469154620483,
    0.8932451746491228
   ],
   "trace": 0.3134192498150586,
   "max_support": 5,
   "max_protection_violation": 3.3306690738754696e-16,
   "max_mean_dev": 0.013891745837654249
  },
  "6": {
   "lam": 0.3456662269596651,
   "ci": [
    0.2633666677727344,
    0.6099319849082812
   ],
   "trace": 0.20637758453671304,
   "max_support": 6,
   "max_protection_violation": 2.7755575615628914e-16,
   "max_mean_dev": 0.009347004965308603
  },
  "8": {
   "lam": 0.18696688689265617,
   "ci": [
    0.14634359664956648,
    0.30469018887971494
   ],
   "trace": 0.1126747858104767,
   "max_support": 8,
   "max_protection_violation": 3.3306690738754696e-16,
   "max_mean_dev": 0.007531514660742145
  },
  "12": {
   "lam": 0.05875848447816416,
   "ci": [
    0.05026567483370259,
    0.07597442136137504
   ],
   "trace": 0.0404240270989422,
   "max_support": 12,
   "max_protection_violation": 3.3306690738754696e-16,
   "max_mean_dev": 0.004114945078908375
  },
  "16": {
   "lam": 0.015707210582089983,
   "ci": [
    0.016236568186077348,
    0.017940910245598164
   ],
   "trace": 0.013185710959806949,
   "max_support": 16,
   "max_protection_violation": 2.220446049250313e-16,
   "max_mean_dev": 0.00202436604265932
  },
  "20": {
   "lam": 0.004216475639087085,
   "ci": [
    0.003827030212135334,
    0.005044057881425943
   ],
   "trace": 0.0029060775793762856,
   "max_support": 20,
   "max_protection_violation": 2.220446049250313e-16,
   "max_mean_dev": 0.001077774681144436
  }
 },
 "block": {
  "4": {
   "lam": 1.1539020344078021,
   "ci": [
    0.9744432504400837,
    2.3072843493159327
   ],
   "trace": 0.6617685562553202,
   "alloc": [
    1.0,
    1.0,
    1.0,
    1.0000000000000004
   ],
   "max_support": 4,
   "max_protection_violation": 4.440892098500626e-16
  },
  "5": {
   "lam": 0.560534189779533,
   "ci": [
    0.43612579631059667,
    1.0806625697604633
   ],
   "trace": 0.30532971242617574,
   "alloc": [
    1.0,
    1.0,
    1.0,
    2.0
   ],
   "max_support": 5,
   "max_protection_violation": 3.3306690738754696e-16
  },
  "6": {
   "lam": 0.2410815730553455,
   "ci": [
    0.24049381186217364,
    0.3012361532753255
   ],
   "trace": 0.1858718750830566,
   "alloc": [
    1.0,
    1.0,
    1.0,
    2.9999999999999996
   ],
   "max_support": 6,
   "max_protection_violation": 3.3306690738754696e-16
  },
  "8": {
   "lam": 0.13218242456347482,
   "ci": [
    0.13374048194499905,
    0.1955251878901586
   ],
   "trace": 0.09982645275801433,
   "alloc": [
    1.0,
    1.0,
    1.2318840582318844,
    4.768115941768116
   ],
   "max_support": 8,
   "max_protection_violation": 3.3306690738754696e-16
  },
  "12": {
   "lam": 0.058307688666503585,
   "ci": [
    0.05699626937605975,
    0.06294249525676836
   ],
   "trace": 0.03675224206363617,
   "alloc": [
    1.0,
    1.2897441065232724,
    1.8282624757498824,
    7.881993417726845
   ],
   "max_support": 12,
   "max_protection_violation": 3.3306690738754696e-16
  },
  "16": {
   "lam": 0.029300737266273302,
   "ci": [
    0.026382257742592934,
    0.0321993517248967
   ],
   "trace": 0.013037671760679933,
   "alloc": [
    1.0,
    1.6551257777184205,
    2.264268325799297,
    11.080605896482282
   ],
   "max_support": 16,
   "max_protection_violation": 3.3306690738754696e-16
  },
  "20": {
   "lam": 0.010093323303518788,
   "ci": [
    0.009594151254983585,
    0.011665868250749839
   ],
   "trace": 0.003168311735097824,
   "alloc": [
    1.0,
    1.8627630375526076,
    2.7072278134455625,
    14.430009149001828
   ],
   "max_support": 20,
   "max_protection_violation": 3.3306690738754696e-16
  }
 },
 "bounds": {
  "4": {
   "lower": 0.7499999995813711,
   "upper": 0.7499999996029408,
   "worst": 1.0
  },
  "5": {
   "lower": 0.3313713910465764,
   "upper": 0.35294117633823524,
   "worst": 0.475
  },
  "6": {
   "lower": 0.191828521511721,
   "upper": 0.22058823522794116,
   "worst": 0.3
  },
  "8": {
   "lower": 0.09750445895293416,
   "upper": 0.12391304344891302,
   "worst": 0.16
  },
  "12": {
   "lower": 0.023693085695113834,
   "upper": 0.05682047147813822,
   "worst": 0.06666666666666667
  },
  "16": {
   "lower": 6.203854594147707e-25,
   "upper": 0.02758993778252637,
   "worst": 0.03076923076923077
  },
  "20": {
   "lower": 6.203854594147707e-25,
   "upper": 0.010978956995791399,
   "worst": 0.011764705882352941
  }
 },
 "cert_max": 0.9361309061915665,
 "n_certs": 40000,
 "seconds": 613.7257733345032
}

==> anc/experiments/synthetic/results/N3.json <==
{
 "instance": "N3",
 "k": 12,
 "d": 2,
 "K": 10,
 "p": [
  0.10483802524745854,
  0.08403453207341295,
  0.07201177142545985,
  0.1096937982231111,
  0.06966548912372898,
  0.14971719410204096,
  0.11352531948702134,
  0.10238287441199417,
  0.02915382581567234,
  0.015109748360451808,
  0.03189039131221231,
  0.11797703041743579
 ],
 "A": [
  [
   2.0,
   1.0,
   2.0,
   2.0,
   2.0,
   1.0,
   1.0,
   1.0,
   0.0,
   1.0,
   1.0,
   0.0
  ],
  [
   2.0,
   0.0,
   0.0,
   0.0,
   2.0,
   2.0,
   2.0,
   0.0,
   2.0,
   1.0,
   1.0,
   0.0
  ]
 ],
 "laws": {
  "thm1": {
   "summary": {
    "3": {
     "lam": 0.7043214163000311,
     "ci": [
      0.6380833498732957,
      0.824200035160851
     ],
     "trace": 0.42240584215677923,
     "max_support": 3,
     "max_protection_violation": 7.771561172376096e-16,
     "max_mean_dev": 0.004392414803112643
    },
    "4": {
     "lam": 0.3765018538234024,
     "ci": [
      0.34961272412487127,
      0.41721136582787355
     ],
     "trace": 0.276971107659264,
     "max_support": 4,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.0043037767039428715
    },
    "5": {
     "lam": 0.2117226178530761,
     "ci": [
      0.2079539502999858,
      0.23231667943441334
     ],
     "trace": 0.18381460689684742,
     "max_support": 5,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.004600934673927276
    },
    "6": {
     "lam": 0.13770486777691116,
     "ci": [
      0.1379224947634566,
      0.14791961733197903
     ],
     "trace": 0.12403110540241744,
     "max_support": 6,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.004826097521535233
    },
    "7": {
     "lam": 0.08962619048966754,
     "ci": [
      0.09103191541673371,
      0.0967828036085054
     ],
     "trace": 0.08381069057501632,
     "max_support": 7,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0025858724711701475
    },
    "8": {
     "lam": 0.06107273665912041,
     "ci": [
      0.061266010404196374,
      0.0655158867113591
     ],
     "trace": 0.05600326031459293,
     "max_support": 8,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.001810424597030097
    },
    "9": {
     "lam": 0.03751634715070337,
     "ci": [
      0.03796294855979724,
      0.040558011229614076
     ],
     "trace": 0.034897790722144995,
     "max_support": 9,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0015487025094358675
    },
    "10": {
     "lam": 0.02206354526308073,
     "ci": [
      0.021691173001071283,
      0.024238301463940855
     ],
     "trace": 0.019644785472074117,
     "max_support": 10,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0014108187105554282
    },
    "11": {
     "lam": 0.009316333407110588,
     "ci": [
      0.00901833635340517,
      0.010663389999050584
     ],
     "trace": 0.008162097931407068,
     "max_support": 11,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0010975416947872352
    }
   },
   "seconds": 53.059513092041016,
   "cert_max": 0.9967151701414111,
   "cert_q99": 0.9862920438308537
  },
  "naive": {
   "summary": {
    "3": {
     "lam": 0.7022296572022053,
     "ci": [
      0.6020958501043028,
      0.8155424239438669
     ],
     "trace": 0.41956656529875985,
     "max_support": 3,
     "max_protection_violation": 8.881784197001252e-16,
     "max_mean_dev": 0.008282361811979777
    },
    "4": {
     "lam": 0.4312218827980055,
     "ci": [
      0.4210850717376653,
      0.44406708252383015
     ],
     "trace": 0.30688738529810766,
     "max_support": 4,
     "max_protection_violation": 8.881784197001252e-16,
     "max_mean_dev": 0.005585383196742649
    },
    "5": {
     "lam": 0.3231259214022639,
     "ci": [
      0.3143296486700748,
      0.33395325255065217
     ],
     "trace": 0.2280306709584795,
     "max_support": 5,
     "max_protection_violation": 8.881784197001252e-16,
     "max_mean_dev": 0.004221959340891243
    },
    "6": {
     "lam": 0.2398373974271889,
     "ci": [
      0.23298434086663442,
      0.24760513599478143
     ],
     "trace": 0.1693870257886303,
     "max_support": 6,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.0036922384238815
    },
    "7": {
     "lam": 0.17748799061283016,
     "ci": [
      0.17110058850696805,
      0.1844036717791529
     ],
     "trace": 0.12371106654847923,
     "max_support": 7,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.0031148402604230796
    },
    "8": {
     "lam": 0.1269827698426782,
     "ci": [
      0.12265732282071162,
      0.13116025063105005
     ],
     "trace": 0.087149287792947,
     "max_support": 8,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.0031585010020374338
    },
    "9": {
     "lam": 0.08430651005240979,
     "ci": [
      0.08116323112469767,
      0.08786166249300499
     ],
     "trace": 0.0580205740327097,
     "max_support": 9,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0034470021350754138
    },
    "10": {
     "lam": 0.05175346651491156,
     "ci": [
      0.04987533915075413,
      0.053882301172298426
     ],
     "trace": 0.03511772931627203,
     "max_support": 10,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0028061377554014083
    },
    "11": {
     "lam": 0.024916487441250443,
     "ci": [
      0.023771143094872698,
      0.026603916861395308
     ],
     "trace": 0.015976116673556508,
     "max_support": 11,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0013146990569473521
    }
   },
   "seconds": 1.0095174312591553,
   "cert_max": 3.0271803536760675,
   "cert_q99": 2.6795972340607337
  },
  "cube": {
   "summary": {
    "3": {
     "lam": 0.7162462708815962,
     "ci": [
      0.5820262337385416,
      0.8525513223243034
     ],
     "trace": 0.4204848763968189,
     "max_support": 3,
     "max_protection_violation": 1.1102230246251565e-15,
     "max_mean_dev": 0.009279356568638791
    },
    "4": {
     "lam": 0.4492275999237325,
     "ci": [
      0.40035668180709943,
      0.5359558814126641
     ],
     "trace": 0.3252075669327151,
     "max_support": 4,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.0069554122063539975
    },
    "5": {
     "lam": 0.32764523609763574,
     "ci": [
      0.29968426858114366,
      0.38535211856614454
     ],
     "trace": 0.25380657905349524,
     "max_support": 5,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.0068955814621437655
    },
    "6": {
     "lam": 0.22983704183304707,
     "ci": [
      0.22341659237430142,
      0.2584958278471359
     ],
     "trace": 0.19748019403381573,
     "max_support": 6,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.005604012669870137
    },
    "7": {
     "lam": 0.1727568650988129,
     "ci": [
      0.16991721437565677,
      0.18742801324332437
     ],
     "trace": 0.15122354291958592,
     "max_support": 7,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.0044384006754941
    },
    "8": {
     "lam": 0.12519173160955835,
     "ci": [
      0.1255563722009894,
      0.1338298647676634
     ],
     "trace": 0.11490878126232724,
     "max_support": 8,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.004265445322211625
    },
    "9": {
     "lam": 0.0921680791539129,
     "ci": [
      0.09176687350614465,
      0.0980825829650524
     ],
     "trace": 0.08353269587152777,
     "max_support": 9,
     "max_protection_violation": 6.661338147750939e-16,
     "max_mean_dev": 0.0028393042484155945
    },
    "10": {
     "lam": 0.05969535637512117,
     "ci": [
      0.060192788023404394,
      0.06486720542111687
     ],
     "trace": 0.054892890348262675,
     "max_support": 10,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0028298813592900485
    },
    "11": {
     "lam": 0.031580265552229515,
     "ci": [
      0.03091366781291978,
      0.03408625392052702
     ],
     "trace": 0.027489873619460994,
     "max_support": 11,
     "max_protection_violation": 4.440892098500626e-16,
     "max_mean_dev": 0.0017807064140875073
    }
   },
   "seconds": 0.9017503261566162,
   "cert_max": null,
   "cert_q99": null
  }
 },
 "h": {
  "3": 1.0,
  "4": 0.4444444444444444,
  "5": 0.25925925925925924,
  "6": 0.16666666666666666,
  "7": 0.1111111111111111,
  "8": 0.07407407407407407,
  "9": 0.047619047619047616,
  "10": 0.027777777777777776,
  "11": 0.012345679012345678
 }
}

==> anc/experiments/synthetic/results/posthoc.json <==
{
 "N1": {
  "4": {
   "reproduced": true,
   "plugin": 0.291612333967961,
   "trace": 0.2500000000000009,
   "crossfit": [
    0.2374598768284536,
    0.2337483454338389
   ],
   "crossfit_ci90": [
    [
     0.22039739426369703,
     0.25452235939321016
    ],
    [
     0.21684771825019256,
     0.25064897261748526
    ]
   ],
   "h": 1.0
  },
  "5": {
   "reproduced": true,
   "plugin": 0.2483956891506583,
   "trace": 0.2125000000000008,
   "crossfit": [
    0.20859193957136427,
    0.20428467529541292
   ],
   "crossfit_ci90": [
    [
     0.19310926398692574,
     0.2240746151558028
    ],
    [
     0.19108210184395047,
     0.21748724874687536
    ]
   ],
   "h": 0.475
  },
  "6": {
   "reproduced": true,
   "plugin": 0.20552890240880456,
   "trace": 0.17621250000000074,
   "crossfit": [
    0.17803490464523655,
    0.16904865401455024
   ],
   "crossfit_ci90": [
    [
     0.16528217163094158,
     0.19078763765953152
    ],
    [
     0.1569059409462006,
     0.18119136708289987
    ]
   ],
   "h": 0.3
  },
  "8": {
   "reproduced": true,
   "plugin": 0.1387387825809165,
   "trace": 0.11708125000000055,
   "crossfit": [
    0.11268246882937787,
    0.11809330149278235
   ],
   "crossfit_ci90": [
    [
     0.10503209496147045,
     0.12033284269728528
    ],
    [
     0.10974144117204508,
     0.12644516181351964
    ]
   ],
   "h": 0.16
  },
  "10": {
   "reproduced": true,
   "plugin": 0.0954535447774969,
   "trace": 0.08087687500000036,
   "crossfit": [
    0.08106563312052745,
    0.07958609636327378
   ],
   "crossfit_ci90": [
    [
     0.07555580195679623,
     0.08657546428425866
    ],
    [
     0.07386514584442218,
     0.08530704688212538
    ]
   ],
   "h": 0.1
  },
  "12": {
   "reproduced": true,
   "plugin": 0.06751099746773084,
   "trace": 0.05749687500000014,
   "crossfit": [
    0.055684499900720386,
    0.05693565551742425
   ],
   "crossfit_ci90": [
    [
     0.051838885375479,
     0.05953011442596177
    ],
    [
     0.053132828307002715,
     0.06073848272784579
    ]
   ],
   "h": 0.06666666666666667
  },
  "16": {
   "reproduced": true,
   "plugin": 0.0341254322393502,
   "trace": 0.02843374999999996,
   "crossfit": [
    0.028547301753198223,
    0.02977850695273981
   ],
   "crossfit_ci90": [
    [
     0.026521734349789196,
     0.03057286915660725
    ],
    [
     0.0276934065026962,
     0.03186360740278342
    ]
   ],
   "h": 0.03076923076923077
  },
  "20": {
   "reproduced": true,
   "plugin": 0.01330790452468349,
   "trace": 0.011459374999999989,
   "crossfit": [
    0.011228661893027892,
    0.011365324140410816
   ],
   "crossfit_ci90": [
    [
     0.010371761982931467,
     0.012085561803124317
    ],
    [
     0.010600337488492326,
     0.012130310792329306
    ]
   ],
   "h": 0.011764705882352941
  }
 },
 "N2": {
  "4": {
   "reproduced": true,
   "plugin": 1.5151427609943047,
   "crossfit": [
    1.0092218201368772,
    0.0005602746034868715
   ],
   "crossfit_ci90": [
    [
     -0.6499584736991739,
     2.6684021139729284
    ],
    [
     0.0005327473108524808,
     0.0005878018961212623
    ]
   ],
   "h": 1.0
  },
  "5": {
   "reproduced": true,
   "plugin": 0.5033872112633136,
   "crossfit": [
    0.299810077832174,
    0.3617941329791273
   ],
   "crossfit_ci90": [
    [
     0.17979293487177514,
     0.41982722079257284
    ],
    [
     -0.049138846965363914,
     0.7727271129236186
    ]
   ],
   "h": 0.475
  },
  "6": {
   "reproduced": true,
   "plugin": 0.3456662269596651,
   "crossfit": [
    0.20206921167869404,
    0.17735339311138165
   ],
   "crossfit_ci90": [
    [
     0.17257097043195718,
     0.2315674529254309
    ],
    [
     0.01361241444491601,
     0.3410943717778473
    ]
   ],
   "h": 0.3
  },
  "8": {
   "reproduced": true,
   "plugin": 0.18696688689265617,
   "crossfit": [
    0.13730914095364102,
    0.1304378594811305
   ],
   "crossfit_ci90": [
    [
     0.09337990503707155,
     0.1812383768702105
    ],
    [
     0.03682375334755714,
     0.2240519656147039
    ]
   ],
   "h": 0.16
  },
  "12": {
   "reproduced": true,
   "plugin": 0.05875848447816416,
   "crossfit": [
    0.056917810926963124,
    0.05083783732890005
   ],
   "crossfit_ci90": [
    [
     0.03648329270624454,
     0.0773523291476817
    ],
    [
     0.028376791025792086,
     0.07329888363200801
    ]
   ],
   "h": 0.06666666666666667
  },
  "16": {
   "reproduced": true,
   "plugin": 0.015707210582089983,
   "crossfit": [
    0.012458477027405927,
    0.011629495444766576
   ],
   "crossfit_ci90": [
    [
     0.011487477946221613,
     0.013429476108590242
    ],
    [
     0.009959293443567345,
     0.013299697445965807
    ]
   ],
   "h": 0.03076923076923077
  },
  "20": {
   "reproduced": true,
   "plugin": 0.004216475639087085,
   "crossfit": [
    0.003519425803310944,
    0.003200128739433403
   ],
   "crossfit_ci90": [
    [
     0.002922257031582305,
     0.004116594575039583
    ],
    [
     0.0024633871635566665,
     0.003936870315310139
    ]
   ],
   "h": 0.011764705882352941
  },
  "comparator_eigs": {
   "min": 0.0005050040486852336,
   "max": 0.11412236945702886
  },
  "block_m4_exact": {
   "lam": 0.7500000000000484,
   "trace": 0.6615668211950475,
   "plugin": 1.1539020344078021,
   "plugin_ci": [
    0.9744432504400837,
    2.3072843493159327
   ]
  }
 }
}

==> anc/experiments/synthetic/run_designs.py <==
"""Protocol v2: E2 (one-step factors), E3 (larger instance), E4 (classical designs).
Usage: python run_designs.py [E2|E3|E4a|E4b|all]"""
import json
import os
import sys
import time
from multiprocessing import Pool

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from psparse import (Cp, CpA, h, tangent_basis, minimax_law, naive_law, sym_sqrt,
                     boundary_steps, run_path, generalized_factor, factor_with_bootstrap)
import designs as D

OUT = os.path.join(HERE, 'results')
NPROC = 8


def eff_rank(p, A):
    return int(np.linalg.matrix_rank(A @ Cp(p) @ A.T, tol=1e-10))


def crossfit(samples, p, C):
    X = np.array(samples) - p
    n = len(X) // 2
    w, Q = np.linalg.eigh(C)
    keep = w > 1e-12 * w.max()
    Wm = Q[:, keep] / np.sqrt(w[keep])
    vals = []
    for a, b in [(slice(0, n), slice(n, 2 * n)), (slice(n, 2 * n), slice(0, n))]:
        Sa = Wm.T @ (X[a].T @ X[a] / n) @ Wm
        v = Wm @ np.linalg.eigh(Sa)[1][:, -1]
        vals.append(float(((X[b] @ v) ** 2).mean() / (v @ C @ v)))
    return float(np.mean(vals))


# ------------------------------------------------------------------ E2
def _flight_factor(qS, T, rng, ndir=4000):
    G = T.T @ (T / qS[:, None])
    Gh, Ghi = sym_sqrt(G)
    r = G.shape[0]
    V = np.zeros((r, r))
    for _ in range(ndir):
        y = rng.normal(size=r)
        z = Ghi @ (y / np.linalg.norm(y))
        tp, tm = boundary_steps(qS, T, z)
        V += tp * tm * np.outer(z, z)
    V /= ndir
    return float(np.linalg.eigvalsh(Gh @ V @ Gh).max()) * r ** 2


def _e2_state(args):
    s, seed = args
    rng = np.random.default_rng(seed)
    while True:
        q = rng.dirichlet(np.ones(s))
        A = rng.integers(0, 3, size=(1, s)).astype(float)
        if eff_rank(q, A) == 1:
            break
    T = tangent_basis(np.arange(s), A)
    r = T.shape[1]
    _, _, cm = minimax_law(q, T)
    _, _, cn = naive_law(q, T)
    cf = _flight_factor(q, T, rng)
    return dict(s=s, r=r, minimax=cm, naive=cn, flight=cf)


def run_E2():
    jobs = [(s, 2024 * 100 + 10 * s + i) for s in range(3, 9) for i in range(40)]
    t0 = time.time()
    with Pool(NPROC) as pool:
        res = pool.map(_e2_state, jobs)
    json.dump(dict(states=res, seconds=time.time() - t0), open(os.path.join(OUT, 'E2.json'), 'w'), indent=1)
    for key in ['minimax', 'naive', 'flight']:
        v = np.array([x[key] for x in res])
        print('E2 %-8s max %.4f median %.4f frac>1: %.3f' % (key, v.max(), np.median(v), (v > 1 + 1e-9).mean()))


# ------------------------------------------------------------------ E3
def _paths(args):
    p, A, method, record, seed, n = args
    rng = np.random.default_rng(seed)
    res = {m: [] for m in record}
    certs = []
    for _ in range(n):
        out, cs = run_path(p, A, method, rng, record, rounds=150)
        certs += [c for _, c in cs]
        for m in record:
            res[m].append(out[m])
    return res, certs


def simulate(p, A, method, record, N, seed):
    chunks = [(p, A, method, record, seed * 1000 + i, N // NPROC + (1 if i < N % NPROC else 0))
              for i in range(NPROC)]
    with Pool(NPROC) as pool:
        parts = pool.map(_paths, chunks)
    res = {m: [] for m in record}
    certs = []
    for r_, c_ in parts:
        certs += c_
        for m in record:
            res[m] += r_[m]
    return res, certs


def run_E3():
    rng = np.random.default_rng(202)
    k = 32
    p = rng.dirichlet(0.7 * np.ones(k))
    A = rng.integers(0, 3, size=(3, k)).astype(float)
    d = eff_rank(p, A)
    K = k - d
    C = CpA(p, A)
    budgets = [4, 5, 7, 10, 14, 19, 25, 31]
    out = dict(k=k, d=d, K=K, pmin=float(p.min()), laws={})
    for law, method in [('thm1', 'minimax'), ('naive', 'naive')]:
        t0 = time.time()
        samples, certs = simulate(p, A, method, budgets, 1000, seed=303 + len(law))
        brng = np.random.default_rng(304)
        summ = {}
        for m in budgets:
            lam, ci, tr = factor_with_bootstrap(np.array(samples[m]), p, C, brng)
            summ[m] = dict(lam=lam, ci=ci, trace=tr, crossfit=crossfit(samples[m], p, C),
                           h=h(K, m - d))
        out['laws'][law] = dict(summary=summ, cert_max=float(max(certs)) if certs else None,
                                seconds=time.time() - t0)
        print(law, 'cert max', out['laws'][law]['cert_max'], 'sec %.0f' % (time.time() - t0))
        for m in budgets:
            s = summ[m]
            print('  m=%2d plug %.4f cross %.4f trace %.4f h %.4f' % (m, s['lam'], s['crossfit'], s['trace'], s['h']))
    json.dump(out, open(os.path.join(OUT, 'E3.json'), 'w'), indent=1)


# ------------------------------------------------------------------ E4
def exact_design_factors(p, m):
    k = len(p)
    C = Cp(p)
    hk = h(k, m)
    res = {'iid': (1.0 / m) / hk}
    M2, mean, _ = D.law_moments(D.varopt_law(p, m), p)
    assert np.abs(mean - p).max() < 1e-9
    res['varopt'] = D.loewner_factor(M2, C) / hk
    M2, mean, _ = D.law_moments(D.lms_law(p, m), p)
    assert np.abs(mean - p).max() < 1e-9
    res['lms'] = D.loewner_factor(M2, C) / hk
    return res


def _thm1_one(args):
    p, m, n, seed = args
    rng = np.random.default_rng(seed)
    S = []
    for _ in range(n):
        out, _ = run_path(p, None, 'minimax', rng, [m], rounds=120)
        S.append(out[m])
    return S


def thm1_factor(p, m, n, seed):
    chunks = [(p, m, n // NPROC + (1 if i < n % NPROC else 0), seed * 100 + i) for i in range(NPROC)]
    with Pool(NPROC) as pool:
        parts = pool.map(_thm1_one, chunks)
    S = np.array([x for part in parts for x in part])
    C = Cp(p)
    X = S - p
    lam = generalized_factor(X.T @ X / len(X), C)[0]
    return dict(plugin=lam / h(len(p), m), crossfit=crossfit(S, p, C) / h(len(p), m))


def run_E4a():
    k = 12
    betas = [0, 0.5, 1, 1.5, 2, 2.5, 3]
    out = dict(k=k, rows=[])
    t0 = time.time()
    for beta in betas:
        for i in range(20):
            rng = np.random.default_rng(3000 + int(round(100 * beta)) + i)
            z = rng.normal(size=k)
            w = np.exp(beta * z)
            p = w / w.sum()
            for m in [4, 8]:
                row = dict(beta=beta, i=i, m=m, exact=exact_design_factors(p, m))
                if i < 5:
                    row['thm1'] = thm1_factor(p, m, 1000, seed=int(1e6 + 1000 * beta + 10 * i + m))
                out['rows'].append(row)
        print('beta', beta, 'done %.0fs' % (time.time() - t0), flush=True)
    json.dump(out, open(os.path.join(OUT, 'E4a.json'), 'w'), indent=1)


SENTENCES = [
    "The committee approved the new budget after a long debate about public transport and schools.",
    "In the morning the fishermen pulled their boats onto the beach and sorted the catch by size.",
    "She opened the old notebook and found a list of names written in faded blue ink.",
    "Researchers measured the temperature of the lake every hour for three consecutive summers.",
    "The train was delayed because a tree had fallen across the tracks during the storm last night.",
    "Most of the students finished the exam early, but a few stayed until the very last minute.",
    "The museum will reopen next spring with a larger collection of paintings from local artists.",
    "He repaired the bicycle chain with a borrowed tool and rode to the market before noon.",
    "The company reported higher profits this quarter, driven mainly by strong sales in Asia.",
    "Heavy rain flooded several streets in the city center and closed two bridges for the day.",
    "A small group of volunteers planted more than five hundred trees along the river bank.",
    "The doctor explained the results slowly and answered every question the family asked.",
    "Our neighbors adopted a quiet gray cat that spends most afternoons sleeping in the sun.",
    "The orchestra rehearsed the final movement twice before the doors opened to the audience.",
    "Engineers tested the bridge with heavy trucks to make sure the new supports were safe.",
    "The library extended its opening hours so that students could study late during exams.",
    "After the election, the new mayor promised to repair roads and build affordable housing.",
    "The chef added fresh herbs to the soup and served it with warm bread and olive oil.",
    "Scientists discovered a new species of frog in the mountains near the northern border.",
    "The children built a sandcastle with towers and a moat before the tide came back in.",
]


def gpt2_rows(L=12):
    import torch
    from transformers import GPT2Model, GPT2TokenizerFast
    src = os.environ.get('GPT2_DIR', 'gpt2')
    tok = GPT2TokenizerFast.from_pretrained(src)
    model = GPT2Model.from_pretrained(src, attn_implementation='eager')
    model.eval()
    rows = []
    with torch.no_grad():
        for si, s in enumerate(SENTENCES):
            ids = tok(s, return_tensors='pt')['input_ids'][:, :L]
            assert ids.shape[1] == L, (s, ids.shape)
            att = model(ids, output_attentions=True).attentions
            for layer in [0, 5, 11]:
                for head in range(12):
                    row = att[layer][0, head, L - 1, :L].double().numpy()
                    row = row / row.sum()
                    rows.append(dict(sentence=si, layer=layer, head=head, p=row.tolist()))
    return rows


def run_E4b():
    rows = gpt2_rows()
    out = dict(k=12, rows=[])
    t0 = time.time()
    for j, r in enumerate(rows):
        p = np.array(r['p'])
        for m in [4, 8]:
            rec = dict(sentence=r['sentence'], layer=r['layer'], head=r['head'], m=m,
                       pmin=float(p.min()), pmax=float(p.max()), exact=exact_design_factors(p, m))
            if j < 48:
                rec['thm1'] = thm1_factor(p, m, 600, seed=int(2e6 + 10 * j + m))
            out['rows'].append(rec)
        if j % 60 == 0:
            print('row', j, '%.0fs' % (time.time() - t0), flush=True)
    json.dump(out, open(os.path.join(OUT, 'E4b.json'), 'w'), indent=1)


if __name__ == '__main__':
    which = sys.argv[1] if len(sys.argv) > 1 else 'all'
    for name, fn in [('E2', run_E2), ('E3', run_E3), ('E4a', run_E4a), ('E4b', run_E4b)]:
        if which in (name, 'all'):
            fn()


==> anc/experiments/synthetic/run_revision_numerics.py <==
"""Runs the frozen protocol in PROTOCOL.md and writes results/*.json and the
new figure.  Usage:  python run_revision_numerics.py [N1|N2|N3|fig|all]"""
import json
import os
import sys
import time
from multiprocessing import Pool

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from psparse import (Cp, CpA, h, run_path, factor_with_bootstrap, generalized_factor,
                     psi, partition_bounds, dependent_round)

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'results')
os.makedirs(OUT, exist_ok=True)
NPROC = 8


# ------------------------------------------------------------------ instances
def inst_N1():
    c, n = 4, 6
    k = c * n
    p = np.full(k, 1.0 / k)
    A = np.zeros((c, k))
    for j in range(c):
        A[j, j * n:(j + 1) * n] = 1.0
    return p, A, [list(range(j * n, (j + 1) * n)) for j in range(c)]


def inst_N2():
    sizes = [1, 2, 3, 18]
    masses = np.array([0.02, 0.08, 0.15, 0.75])
    rng = np.random.default_rng(2027)
    k = sum(sizes)
    p = np.zeros(k)
    classes, start = [], 0
    for s, w in zip(sizes, masses):
        idx = list(range(start, start + s))
        p[idx] = w * rng.dirichlet(np.ones(s))
        classes.append(idx)
        start += s
    A = np.zeros((len(sizes), k))
    for j, idx in enumerate(classes):
        A[j, idx] = 1.0
    return p, A, classes


def inst_N3():
    rng = np.random.default_rng(7)
    k = 12
    p = rng.dirichlet(2 * np.ones(k))
    A = rng.integers(0, 3, size=(2, k)).astype(float)
    return p, A


def eff_rank(p, A):
    return int(np.linalg.matrix_rank(A @ Cp(p) @ A.T, tol=1e-10))


# ------------------------------------------------------------------ workers
def _paths(args):
    p, A, method, record, seed, n = args
    rng = np.random.default_rng(seed)
    res = {m: [] for m in record}
    certs = []
    for _ in range(n):
        out, cs = run_path(p, A, method, rng, record)
        certs += [c for _, c in cs]
        for m in record:
            res[m].append(out[m])
    return res, certs


def simulate(p, A, method, record, N, seed):
    chunks = [(p, A, method, record, seed * 1000 + i, N // NPROC + (1 if i < N % NPROC else 0))
              for i in range(NPROC)]
    with Pool(NPROC) as pool:
        parts = pool.map(_paths, chunks)
    res = {m: [] for m in record}
    certs = []
    for r_, c_ in parts:
        certs += c_
        for m in record:
            res[m] += r_[m]
    return res, certs


def _block_paths(args):
    p, classes, alloc, record_m, seed, n = args
    rng = np.random.default_rng(seed)
    k = len(p)
    samples = []
    for _ in range(n):
        s = dependent_round(alloc, rng)
        Q = np.zeros(k)
        for idx, sc in zip(classes, s):
            idx = np.array(idx)
            pic = p[idx].sum()
            pc = p[idx] / pic
            if sc >= len(idx):
                Q[idx] = p[idx]
                continue
            out, _ = run_path(pc, None, 'minimax', rng, [int(sc)])
            Q[idx] = pic * out[int(sc)]
        samples.append(Q)
    return samples


def simulate_block(p, classes, alloc, m, N, seed):
    chunks = [(p, classes, alloc, m, seed * 1000 + i, N // NPROC + (1 if i < N % NPROC else 0))
              for i in range(NPROC)]
    with Pool(NPROC) as pool:
        parts = pool.map(_block_paths, chunks)
    return [x for part in parts for x in part]


def summarize(samples, p, C, seed):
    rng = np.random.default_rng(seed)
    out = {}
    for m, Qs in samples.items():
        Qs = np.array(Qs)
        lam, ci, tr = factor_with_bootstrap(Qs, p, C, rng)
        out[int(m)] = dict(lam=lam, ci=ci, trace=tr,
                           max_support=int((Qs > 0).sum(1).max()),
                           max_protection_violation=float(np.abs(Qs @ AFULL.T - AFULL @ p).max()) if AFULL is not None else 0.0,
                           max_mean_dev=float(np.abs(Qs.mean(0) - p).max()))
    return out


AFULL = None


# ------------------------------------------------------------------ experiments
def run_N1():
    global AFULL
    p, A, classes = inst_N1()
    AFULL = A
    k, c, n = len(p), len(classes), len(classes[0])
    d = eff_rank(p, A)
    K = k - d
    C = CpA(p, A)
    budgets = [4, 5, 6, 8, 10, 12, 16, 20]
    t0 = time.time()
    samples, certs = simulate(p, A, 'minimax', budgets, 2000, seed=11)
    thm1 = summarize(samples, p, C, seed=12)
    exact = {}
    for m in budgets:
        gam = (1.0 / c) * (n * psi(m / c) - 1) / (n - 1)
        exact[m] = dict(worst=h(K, m - d), instance_opt=gam, block=gam,
                        ratio=h(K, m - d) / gam)
    res = dict(instance='N1', k=k, d=d, K=K, c=c, n=n, thm1=thm1, exact=exact,
               cert_max=float(max(certs)), cert_q99=float(np.quantile(certs, 0.99)),
               n_certs=len(certs), seconds=time.time() - t0)
    json.dump(res, open(os.path.join(OUT, 'N1.json'), 'w'), indent=1)
    print(json.dumps({m: (round(thm1[m]['lam'], 4), [round(x, 4) for x in thm1[m]['ci']],
                          round(thm1[m]['trace'], 4), round(exact[m]['instance_opt'], 4),
                          round(exact[m]['worst'], 4)) for m in budgets}, indent=0))
    print('cert max', res['cert_max'], 'seconds', res['seconds'])


def run_N2():
    global AFULL
    p, A, classes = inst_N2()
    AFULL = A
    k = len(p)
    d = eff_rank(p, A)
    K = k - d
    C = CpA(p, A)
    masses = [p[idx].sum() for idx in classes]
    sizes = [len(idx) for idx in classes]
    sqn = [float(((p[idx] / p[idx].sum()) ** 2).sum()) for idx in classes]
    budgets = [4, 5, 6, 8, 12, 16, 20]
    t0 = time.time()
    samples, certs = simulate(p, A, 'minimax', budgets, 2000, seed=21)
    thm1 = summarize(samples, p, C, seed=22)
    block, bounds = {}, {}
    rng = np.random.default_rng(23)
    for m in budgets:
        lo, up, alloc = partition_bounds(masses, sizes, sqn, m)
        # make the fractional allocation sum to m exactly (extra mass to the largest class)
        alloc = alloc.copy()
        slack = m - alloc.sum()
        big = int(np.argmax(sizes))
        alloc[big] = min(sizes[big], alloc[big] + slack)
        Qs = np.array(simulate_block(p, classes, alloc, m, 2000, seed=24 + m))
        lam, ci, tr = factor_with_bootstrap(Qs, p, C, rng)
        block[m] = dict(lam=lam, ci=ci, trace=tr, alloc=alloc.tolist(),
                        max_support=int((Qs > 0).sum(1).max()),
                        max_protection_violation=float(np.abs(Qs @ A.T - A @ p).max()))
        bounds[m] = dict(lower=lo, upper=up, worst=h(K, m - d))
    res = dict(instance='N2', k=k, d=d, K=K, masses=masses, sizes=sizes, sqnorms=sqn,
               thm1=thm1, block=block, bounds=bounds,
               cert_max=float(max(certs)), n_certs=len(certs), seconds=time.time() - t0)
    json.dump(res, open(os.path.join(OUT, 'N2.json'), 'w'), indent=1)
    for m in budgets:
        print(m, 'lower %.4f  block %.4f %s  thm1 %.4f %s  upper %.4f  worst %.4f' % (
            bounds[m]['lower'], block[m]['lam'], np.round(block[m]['ci'], 4), thm1[m]['lam'],
            np.round(thm1[m]['ci'], 4), bounds[m]['upper'], bounds[m]['worst']))
    print('cert max', res['cert_max'], 'seconds', res['seconds'])


def run_N3():
    global AFULL
    p, A = inst_N3()
    AFULL = A
    k = len(p)
    d = eff_rank(p, A)
    K = k - d
    C = CpA(p, A)
    budgets = list(range(d + 1, k))
    res = dict(instance='N3', k=k, d=d, K=K, p=p.tolist(), A=A.tolist(), laws={})
    for law, method in [('thm1', 'minimax'), ('naive', 'naive'), ('cube', 'random')]:
        t0 = time.time()
        samples, certs = simulate(p, A, method, budgets, 3000, seed=31 + len(law))
        summ = summarize(samples, p, C, seed=32)
        res['laws'][law] = dict(summary=summ, seconds=time.time() - t0,
                                cert_max=float(max(certs)) if certs else None,
                                cert_q99=float(np.quantile(certs, 0.99)) if certs else None)
        print(law, 'cert max', res['laws'][law]['cert_max'], 'sec %.0f' % (time.time() - t0))
        for m in budgets:
            print('  m=%d lam %.4f %s trace %.4f  h %.4f' % (m, summ[m]['lam'], np.round(summ[m]['ci'], 4),
                                                         summ[m]['trace'], h(K, m - d)))
    res['h'] = {m: h(K, m - d) for m in budgets}
    json.dump(res, open(os.path.join(OUT, 'N3.json'), 'w'), indent=1)


def make_fig():
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    plt.rcParams.update({'font.size': 8, 'font.family': 'serif', 'pdf.fonttype': 42})
    N1 = json.load(open(os.path.join(OUT, 'N1.json')))
    N3 = json.load(open(os.path.join(OUT, 'N3.json')))
    fig, ax = plt.subplots(1, 2, figsize=(6.6, 2.3))
    # (a) partition instance
    ms = sorted(int(m) for m in N1['exact'])
    K, d = N1['K'], N1['d']
    mm = np.arange(d + 1, N1['k'] + 1)
    ax[0].plot(mm, [h(K, m - d) for m in mm], 'k-', lw=1.2, label=r'worst-case curve $h_{K,M}$')
    ax[0].plot(ms, [N1['exact'][str(m)]['instance_opt'] for m in ms], 's', color='#1b9e77', ms=4,
               label='instance optimum = block law')
    lam = [N1['thm1'][str(m)]['lam'] for m in ms]
    lo = [N1['thm1'][str(m)]['ci'][0] for m in ms]
    hi = [N1['thm1'][str(m)]['ci'][1] for m in ms]
    ax[0].errorbar(ms, lam, yerr=[np.maximum(0, np.array(lam) - lo), np.maximum(0, np.array(hi) - lam)],
                   fmt='o', color='#2c5aa0', ms=3.5, capsize=2, lw=0.8, label=r'Thm. 1 law, $\hat\lambda_{\max}$')
    ax[0].plot(ms, [N1['thm1'][str(m)]['trace'] for m in ms], 'o', mfc='none', color='#2c5aa0', ms=4.5,
               label='Thm. 1 law, trace ratio')
    ax[0].set_yscale('log')
    ax[0].set_xlabel(r'budget $m$  ($k=24$, $c=4$ equal classes)')
    ax[0].set_ylabel(r'Loewner factor vs. $C_{p\mid A}$')
    ax[0].set_title('(a) class-balanced instance', fontsize=8)
    ax[0].legend(fontsize=6.5, frameon=False, loc='lower left')
    # (b) baselines on a generic instance
    K3, d3 = N3['K'], N3['d']
    ms3 = sorted(int(m) for m in N3['h'])
    ax[1].plot(ms3, [N3['h'][str(m)] for m in ms3], 'k-', lw=1.2, label=r'$h_{K,M}$')
    style = {'thm1': ('o', '#2c5aa0', 'Thm. 1 law (minimax step)'),
             'naive': ('s', '#d95f02', 'single radial step'),
             'cube': ('^', '#7570b3', 'random-direction flight')}
    for law, (mk, col, lab) in style.items():
        sm = N3['laws'][law]['summary']
        lam = np.array([sm[str(m)]['lam'] for m in ms3])
        lo = np.array([sm[str(m)]['ci'][0] for m in ms3])
        hi = np.array([sm[str(m)]['ci'][1] for m in ms3])
        ax[1].errorbar(ms3, lam, yerr=[np.maximum(0, lam - lo), np.maximum(0, hi - lam)], fmt=mk,
                       color=col, ms=3.5, capsize=2, lw=0.8, label=lab)
    ax[1].set_yscale('log')
    ax[1].set_xlabel(r'budget $m$  ($k=12$, $d=2$)')
    ax[1].set_title('(b) step rules on a generic instance', fontsize=8)
    ax[1].legend(fontsize=6.5, frameon=False, loc='lower left')
    fig.tight_layout()
    fig.savefig(os.path.join(OUT, 'fig_revision_numerics.pdf'))
    print('figure written')


if __name__ == '__main__':
    which = sys.argv[1] if len(sys.argv) > 1 else 'all'
    if which in ('N1', 'all'):
        run_N1()
    if which in ('N3', 'all'):
        run_N3()
    if which in ('N2', 'all'):
        run_N2()
    if which in ('fig', 'all'):
        make_fig()


==> anc/experiments/tails_value_directions/README.md <==
# Tail errors and protected value directions

This directory adds oracle and held-out calibration value directions to the block constraints on the same 48 length-64 rows used in `../protected_sampling/`. It also contains analyses of tail errors defined after those earlier measurements.

Run commands from this directory with Python 3, NumPy and Matplotlib. Sampling uses CPU and eight processes; the original value-direction run took about 15 minutes. No model inference is needed once the row archive has been generated.

## Analyze saved results

```sh
python -c "from pathlib import Path; Path('reproduced').mkdir(exist_ok=True)"
python -I code/e7_analyze.py results/e7_main.jsonl ../protected_sampling/results/e6_main.jsonl reproduced/e7_summary
python -I code/make_fig_tails.py ../protected_sampling/results/e6_main.jsonl results/e7_main.jsonl reproduced
```

## Repeat sampling and the post hoc analysis

`E6_ROWS_NPZ` is the archive generated by `../protected_sampling/code/e6_rows.py`; it contains evaluation and separate calibration rows. It is omitted from the release and must be regenerated for these commands. Use a fresh JSONL output because the sampler appends records.

```sh
python -I code/e7_run.py E6_ROWS_NPZ reproduced/e7_main.jsonl
python -I code/e7_analyze.py reproduced/e7_main.jsonl ../protected_sampling/results/e6_main.jsonl reproduced/rerun_summary
python -I code/posthoc_e6.py E6_ROWS_NPZ ../protected_sampling/results/e6_main.jsonl ../protected_sampling/code reproduced/posthoc_e6.json
```

The value-direction experiment uses four additional directions, budgets 16 and 32, 32 paths and 60 MMW rounds. Evaluation-row selection retains seed `20261112`; path seeds are deterministically derived from row, method, protection variant and budget in `code/e7_run.py`. Baselines are read from the earlier saved measurements rather than sampled again.

`posthoc_e6.py` was defined after the protected-sampling run. Its diagnostics are descriptive analyses, distinct from the predictions for value-direction sampling.

## Provenance

`provenance/PROTOCOL_v6.md` retains the original dated protocol and recorded hashes byte for byte. Historical filenames and numbering document the research timeline and are not instructions to alter the released experiment. Current commands and dependencies are given above.


==> anc/experiments/tails_value_directions/code/e6_core.py <==
"""E6 (PROTOCOL_v5.md): samplers and estimators.

Path laws (Theorem 1 with the MMW minimax step of psparse.py, and the cube-style
random flight) carry a Rao-Blackwell covariance accumulator: the sum over steps
of E[Delta Delta^T | state], which is unbiased for Cov(Q_m) because the
increments of the martingale are orthogonal.  The minimax step contributes
T Vbar T^T, with Vbar the second moment of the mixture in slice coordinates.
The flight contributes t+ t- (Tz)(Tz)^T given the drawn direction z.
MC laws: VarOpt, and VarOpt inside blocks with the Prop. 6 allocation (strat)."""
import numpy as np

import psparse as P

WINDOW = 8


def blocks_matrix(k, window=WINDOW):
    A = np.zeros((3, k))
    A[0, 0] = 1.0
    A[1, k - window:] = 1.0
    A[2, 1:k - window] = 1.0
    return A


def block_index(k, window=WINDOW):
    return [np.array([0]), np.arange(1, k - window), np.arange(k - window, k)]


def h(K, M):
    if M >= K:
        return 0.0
    return (K - M) / (M * (K - 1.0))


def eff_rank(p, A):
    """rank(A C_p A^T) with the relative threshold used in rounds 4 and 5."""
    if A is None or len(A) == 0:
        return 0
    AC = (A * p) - np.outer(A @ p, p)
    S = AC @ A.T
    w = np.linalg.eigvalsh(0.5 * (S + S.T))
    return int((w > 1e-10 * max(w.max(), 1e-300)).sum())


def restrict(A, idx):
    AL = A[:, idx]
    return AL[np.abs(AL).sum(axis=1) > 0]


def heavy_split(p, A, m):
    """Rule jF: j minimizes pi_L h_{k_L - d_L, m - j - d_L} subject to m - j - d_L >= 1,
    ties to the smaller j.  Returns j, L (sorted indices), pi_L, d_L, factor."""
    order = np.argsort(-p, kind='stable')
    best = None
    for j in range(0, m):
        Lidx = np.sort(order[j:])
        piL = float(p[Lidx].sum())
        pL = p[Lidx] / piL
        AL = restrict(A, Lidx)
        dL = eff_rank(pL, AL)
        if m - j - dL < 1:
            continue
        f = piL * h(len(Lidx) - dL, m - j - dL)
        if best is None or f < best[4] - 1e-15:
            best = (j, Lidx, piL, dL, f)
    return best


def tangent_basis_scaled(qS, AS):
    """Basis T of the slice directions {x : 1^T x = 0, A_S x = 0} that is orthonormal in
    the metric x^T diag(1/q) x, so that G = T^T diag(1/q) T = I.  T = diag(sqrt q) N, with N
    an orthonormal basis of ker [sqrt(q)^T ; A_S diag(sqrt q)].  It spans the same space as
    psparse.tangent_basis, so every law below is the same in exact arithmetic, but it
    avoids forming G with entries 1/q (attention weights go down to 1e-34)."""
    sq = np.sqrt(qS)
    rows = [sq]
    if AS is not None and len(AS):
        rows += list(AS * sq)
    N = P.null_basis(np.vstack(rows))
    return sq[:, None] * N


def vbar(cols, alpha):
    """Second moment of the MMW mixture in slice coordinates."""
    r = cols[0][0].shape[0]
    out = np.zeros((r, r))
    for a, (Z, pi) in zip(alpha, cols):
        if a > 0:
            out += a * ((Z * pi) @ Z.T)
    return out


def run_path_rb(p, A, method, rng, record, rounds=120, polish=240):
    """One path of the protected martingale from p down to min(record).
    Returns {m: (Q_m, R_m)} with R_m the Rao-Blackwell accumulator (k x k) of the
    steps taken before the support first drops to at most m, and the one-step
    certificates (minimax only)."""
    k = len(p)
    q = p.copy()
    R = np.zeros((k, k))
    out, certs = {}, []
    mmin = min(record)
    while True:
        S = np.flatnonzero(q > 0)
        s = len(S)
        for m in record:
            if m not in out and s <= m:
                out[m] = (q.copy(), R.copy())
        if s <= mmin:
            break
        T = tangent_basis_scaled(q[S], A[:, S] if A is not None and len(A) else None)
        r = T.shape[1]
        if r == 0:
            for m in record:
                out.setdefault(m, (q.copy(), R.copy()))
            break
        qS = q[S]
        if method == 'flight':
            G = T.T @ (T / qS[:, None])
            _, Ghi = P.sym_sqrt(G)
            y = rng.normal(size=r)
            z = Ghi @ (y / np.linalg.norm(y))
            tp, tm = P.boundary_steps(qS, T, z)
            Tz = T @ z
            R[np.ix_(S, S)] += tp * tm * np.outer(Tz, Tz)
            step = tp * z if rng.random() < tm / (tp + tm) else -tm * z
        else:
            cols, alpha, cert = P.minimax_law(qS, T, rounds=rounds, polish=polish)
            certs.append(cert)
            Vb = vbar(cols, alpha)
            R[np.ix_(S, S)] += T @ Vb @ T.T
            jj = rng.choice(len(cols), p=alpha)
            Z, pi = cols[jj]
            i = rng.choice(Z.shape[1], p=pi)
            step = Z[:, i]
        new = qS + T @ step
        hit = int(np.argmin(new))
        new[hit] = 0.0
        new[new < 1e-14] = 0.0
        q = np.zeros(k)
        q[S] = new
    return out, certs


def cpa(p, A):
    return P.CpA(p, A)


def gen_lambda(C_hat, C, rel=1e-12):
    """Largest generalized eigenvalue of C_hat relative to C on the span of the
    eigenvectors of C with eigenvalue above rel times the largest."""
    w, Q = np.linalg.eigh(0.5 * (C + C.T))
    keep = w > rel * w.max()
    W = Q[:, keep] / np.sqrt(w[keep])
    M = W.T @ C_hat @ W
    return float(np.linalg.eigvalsh(0.5 * (M + M.T)).max()), W


def crossfit_lambda(R_list, C, rel=1e-12):
    """Top direction from one half of the per-path accumulators, Rayleigh quotient
    on the other half, averaged over the two splits (biased downward)."""
    n = len(R_list)
    half = n // 2
    _, W = gen_lambda(np.mean(R_list, axis=0), C, rel)
    vals = []
    for a, b in ((R_list[:half], R_list[half:]), (R_list[half:], R_list[:half])):
        Ma = W.T @ np.mean(a, axis=0) @ W
        Mb = W.T @ np.mean(b, axis=0) @ W
        w, U = np.linalg.eigh(0.5 * (Ma + Ma.T))
        u = U[:, -1]
        vals.append(float(u @ Mb @ u))
    return float(np.mean(vals))


# ----------------------------------------------------------------- MC laws
def varopt_draw(w, m, rng):
    """One draw of VarOpt on weights w (sum 1) with budget m: threshold tau,
    heavy coordinates kept, light ones by systematic sampling in random order."""
    k = len(w)
    if m >= k:
        return w.copy()
    order = np.argsort(-w, kind='stable')
    ws = w[order]
    tau, nh = None, 0
    for nh in range(0, m):
        t = ws[nh:].sum() / (m - nh)
        if (nh == 0 or ws[nh - 1] >= t) and ws[nh] <= t + 1e-15:
            tau = t
            break
    heavy, light = order[:nh], order[nh:]
    pi = w[light] / tau
    perm = rng.permutation(len(light))
    cum = np.concatenate([[0.0], np.cumsum(pi[perm])])
    u = rng.random()
    sel = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u) > 0.5
    q = np.zeros(k)
    q[heavy] = w[heavy]
    q[light[perm[sel]]] = tau
    return q


def strat_allocation(p, m, window=WINDOW):
    """Upper-bound allocation of Prop. 6 for the three blocks (fractional)."""
    k = len(p)
    blocks = block_index(k, window)
    masses = [p[b].sum() for b in blocks]
    sizes = [len(b) for b in blocks]
    sq = [float(((p[b] / p[b].sum()) ** 2).sum()) for b in blocks]
    _, _, x = P.partition_bounds(masses, sizes, sq, m)
    x = np.array(x, dtype=float)
    excess = x.sum() - m              # bisection tolerance can leave sum(x) = m + 1e-9
    if excess > 0:
        x[int(np.argmax(x))] -= excess
    return blocks, np.array(masses), x


def strat_draw(p, blocks, masses, x, rng):
    s = P.dependent_round(x, rng)
    assert s.min() >= 1
    q = np.zeros(len(p))
    for b, mb, sb in zip(blocks, masses, s):
        q[b] = mb * varopt_draw(p[b] / mb, int(sb), rng)
    return q, int(s.sum())


==> anc/experiments/tails_value_directions/code/e6_run.py <==
"""E6 (PROTOCOL_v5.md): run all methods on the evaluation rows (or the pilot rows).
Usage:
  python -I e6_run.py main  ROWS_NPZ OUT_JSONL N R_MMW [N_ROWS]
  python -I e6_run.py pilot ROWS_NPZ OUT_JSONL
Each finished job is appended to OUT_JSONL at once.  Errors are caught per path
and counted, never resampled."""
import json
import os
import sys
import time
import traceback
from multiprocessing import Pool

for v in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ.setdefault(v, '1')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np                       # noqa: E402
import e6_core as E                      # noqa: E402

BUDGETS = (8, 16, 32)
MC_DRAWS = 4000
SEED_ROWS = 20261112


def load_rows(npz, mode, n_rows=48):
    Z = np.load(npz)
    P, V, n_heads, n_kv = Z['P'], Z['V'], int(Z['n_heads']), int(Z['n_kv'])
    n_chunk_eval, n_layers = 8, P.shape[1]
    per_group = n_heads // n_kv
    rows = []
    if mode == 'pilot':
        picks = [(8, 2, 0), (8, 12, 5)]
    else:
        rng = np.random.default_rng(SEED_ROWS)
        firsts, seconds = [], []
        for li in range(n_layers):
            idx = rng.choice(n_chunk_eval * n_heads, size=2, replace=False)
            a, b = [(int(i) // n_heads, li, int(i) % n_heads) for i in idx]
            firsts.append(a)
            seconds.append(b)
        picks = firsts + seconds if n_rows == 48 else firsts + seconds[:8]
    for s, li, hh in picks:
        g = hh // per_group
        rows.append(dict(seq=s, layer=li, head=hh, p=P[s, li, hh], V=V[s, li, g], Vo=V[s, li, 1 - g]))
    return rows


def errs_from_cov(C, V, Vo):
    return float(np.trace(V @ C @ V.T)), float(np.trace(Vo @ C @ Vo.T)), float(np.trace(C))


def path_job(row, method, split, m_list, N, rounds, seed):
    """Path law (thm1 or flight), with heavy split ('heavy') or on the whole row ('full')."""
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    A = E.blocks_matrix(k)
    res = {}
    t0 = time.time()
    if split == 'full':
        plans = [(None, np.arange(k), 1.0, E.eff_rank(p, A), tuple(m_list))]
    else:
        plans = []
        for m in m_list:
            j, Lidx, piL, dL, f = E.heavy_split(p, A, m)
            plans.append((j, Lidx, piL, dL, (m,)))
    for j, Lidx, piL, dL, ms in plans:
        pL = p[Lidx] / piL
        AL = E.restrict(A, Lidx) if split == 'heavy' else A
        light_budget = {m: (m - j if split == 'heavy' else m) for m in ms}
        record = sorted(set(light_budget.values()))
        rng = np.random.default_rng(seed)
        acc = {m: [] for m in ms}
        raw = {m: [] for m in ms}
        prot = {m: 0.0 for m in ms}
        certs, n_fail = [], 0
        for n in range(N):
            try:
                out, cs = E.run_path_rb(pL, AL, 'flight' if method == 'flight' else 'minimax', rng,
                                        record, rounds=rounds, polish=2 * rounds)
            except Exception:
                n_fail += 1
                traceback.print_exc()
                continue
            certs += cs
            for m in ms:
                qL, RL = out[light_budget[m]]
                Q = p.copy()
                Q[Lidx] = piL * qL
                Rk = np.zeros((k, k))
                Rk[np.ix_(Lidx, Lidx)] = piL ** 2 * RL
                acc[m].append(Rk)
                raw[m].append(float(((V @ (Q - p)) ** 2).sum()))
                prot[m] = max(prot[m], float(np.abs(A @ (Q - p)).max()))
        for m in ms:
            Rs = np.array(acc[m])
            C_hat = Rs.mean(axis=0)
            ev, eo, ei = errs_from_cov(C_hat, V, Vo)
            per = np.array([np.trace(V @ R @ V.T) for R in Rs])
            if split == 'full':
                Ccomp = E.cpa(p, A)
                fac = E.h(k - dL, m - dL)
                cert = fac * float(np.trace(V @ Ccomp @ V.T))
            else:
                CL = E.cpa(pL, AL)
                Ccomp = np.zeros((k, k))
                Ccomp[np.ix_(Lidx, Lidx)] = piL * CL
                fac = piL * E.h(len(Lidx) - dL, m - j - dL)
                cert = piL ** 2 * E.h(len(Lidx) - dL, m - j - dL) * float(np.trace(V[:, Lidx] @ CL @ V[:, Lidx].T))
            lam, _ = E.gen_lambda(C_hat, Ccomp)
            lamx = E.crossfit_lambda(list(Rs), Ccomp)
            lam6, _ = E.gen_lambda(C_hat, Ccomp, 1e-6)
            lamx6 = E.crossfit_lambda(list(Rs), Ccomp, 1e-6)
            trC = float(np.trace(Ccomp))
            tau = ei / (fac * trC) if fac > 0 else None
            res[m] = dict(value=ev, held=eo, ident=ei, rse=float(per.std(ddof=1) / np.sqrt(len(per)) / per.mean()),
                          raw=float(np.mean(raw[m])), cert=cert, factor=fac, lam=lam, lamx=lamx,
                          rho=lam / fac if fac > 0 else None, rhox=lamx / fac if fac > 0 else None,
                          rho6=lam6 / fac if fac > 0 else None, rhox6=lamx6 / fac if fac > 0 else None,
                          tau=tau, trC=trC,
                          j=j, piL=piL, dL=dL, prot=prot[m], n_paths=len(Rs), n_fail=n_fail,
                          cert_max=float(max(certs)) if certs else None,
                          cert_q95=float(np.quantile(certs, 0.95)) if certs else None,
                          frac_cert_le_102=float(np.mean(np.array(certs) <= 1.02)) if certs else None)
    return res, time.time() - t0


def mc_job(row, method, m_list, seed):
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    A = E.blocks_matrix(k)
    blocks = E.block_index(k)
    res = {}
    t0 = time.time()
    for m in m_list:
        rng = np.random.default_rng(seed + m)
        if method == 'strat':
            bl, masses, x = E.strat_allocation(p, m)
        ev, eo, ei, dr, prot, smax = [], [], [], [], 0.0, 0
        for _ in range(MC_DRAWS):
            if method == 'varopt':
                Q = E.varopt_draw(p, m, rng)
            else:
                Q, ssum = E.strat_draw(p, bl, masses, x, rng)
                smax = max(smax, ssum)
            D = Q - p
            ev.append(float(((V @ D) ** 2).sum()))
            eo.append(float(((Vo @ D) ** 2).sum()))
            ei.append(float((D ** 2).sum()))
            bd = np.array([D[b].sum() for b in blocks])
            dr.append(float((bd ** 2).sum()))
            prot = max(prot, float(np.abs(A @ D).max()))
            assert (Q > 0).sum() <= m
        res[m] = dict(value=float(np.mean(ev)), value_se=float(np.std(ev, ddof=1) / np.sqrt(len(ev))),
                      held=float(np.mean(eo)), ident=float(np.mean(ei)),
                      drift_rms=float(np.sqrt(np.mean(dr))), prot=prot,
                      alloc=None if method == 'varopt' else [float(v) for v in x], max_support_budget=smax)
    return res, time.time() - t0


def exact_job(row, m_list):
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    Cp = np.diag(p) - np.outer(p, p)
    blocks = E.block_index(k)
    res = {}
    for m in m_list:
        top = np.argsort(-p, kind='stable')[:m]
        q = np.zeros(k)
        q[top] = p[top] / p[top].sum()
        D = q - p
        res[m] = dict(iid=dict(value=float(np.trace(V @ Cp @ V.T)) / m, held=float(np.trace(Vo @ Cp @ Vo.T)) / m,
                               ident=float(np.trace(Cp)) / m),
                      trunc=dict(value=float(((V @ D) ** 2).sum()), held=float(((Vo @ D) ** 2).sum()),
                                 ident=float((D ** 2).sum()),
                                 drift=float(np.sqrt(sum(D[b].sum() ** 2 for b in blocks)))))
    return res


def run_one(args):
    ri, row, method, split, m_list, N, rounds = args
    seed = 1000003 * (ri + 1) + {'thm1': 1, 'flight': 2, 'varopt': 3, 'strat': 4}.get(method, 0) * 101 \
        + (0 if split == 'full' else 7) + 11 * m_list[0]
    try:
        if method in ('thm1', 'flight'):
            res, sec = path_job(row, method, split, m_list, N, rounds, seed)
        elif method in ('varopt', 'strat'):
            res, sec = mc_job(row, method, m_list, seed)
        else:
            res, sec = exact_job(row, m_list), 0.0
        return dict(row=ri, seq=row['seq'], layer=row['layer'], head=row['head'], method=method,
                    split=split, rounds=rounds, N=N, sec=sec, res={str(m): v for m, v in res.items()})
    except Exception:
        return dict(row=ri, method=method, split=split, error=traceback.format_exc())


def main():
    mode, npz, out = sys.argv[1], sys.argv[2], sys.argv[3]
    if mode == 'pilot':
        rows = load_rows(npz, 'pilot')
        jobs = []
        for ri, row in enumerate(rows):
            for rounds in (60, 120):
                for m in BUDGETS:
                    jobs.append((ri, row, 'thm1', 'heavy', (m,), 16, rounds))
                jobs.append((ri, row, 'thm1', 'full', BUDGETS, 16, rounds))
    else:
        N, rounds = int(sys.argv[4]), int(sys.argv[5])
        n_rows = int(sys.argv[6]) if len(sys.argv) > 6 else 48
        rows = load_rows(npz, 'main', n_rows)
        jobs = []
        for ri, row in enumerate(rows):          # expensive jobs first
            jobs.append((ri, row, 'thm1', 'full', BUDGETS, N, rounds))
            for m in BUDGETS:
                jobs.append((ri, row, 'thm1', 'heavy', (m,), N, rounds))
        for ri, row in enumerate(rows):
            jobs.append((ri, row, 'flight', 'full', BUDGETS, N, rounds))
            for m in BUDGETS:
                jobs.append((ri, row, 'flight', 'heavy', (m,), N, rounds))
            jobs.append((ri, row, 'varopt', 'none', BUDGETS, N, rounds))
            jobs.append((ri, row, 'strat', 'none', BUDGETS, N, rounds))
            jobs.append((ri, row, 'exact', 'none', BUDGETS, N, rounds))
    t0 = time.time()
    with Pool(8) as pool, open(out, 'a') as f:
        for i, rec in enumerate(pool.imap_unordered(run_one, jobs, chunksize=1)):
            f.write(json.dumps(rec) + '\n')
            f.flush()
            print('%d/%d %s %s row %s %.0fs (elapsed %.0fs)%s' % (
                i + 1, len(jobs), rec.get('method'), rec.get('split'), rec.get('row'), rec.get('sec', 0),
                time.time() - t0, ' ERROR' if 'error' in rec else ''), flush=True)


if __name__ == '__main__':
    main()


==> anc/experiments/tails_value_directions/code/e7_analyze.py <==
"""E7 (PROTOCOL_v6.md): mechanical evaluation of Q1 to Q6, plus descriptive tables.
Baselines (varopt, strat, thm1_heavy with blocks only) come from the frozen E6 results.
Usage: python -I e7_analyze.py E7_JSONL E6_JSONL OUT_PREFIX"""
import json
import sys
from collections import defaultdict

import numpy as np

B = (16, 32)


def main(f7, f6, out):
    D7, err = defaultdict(dict), 0
    for line in open(f7):
        r = json.loads(line)
        if 'error' in r:
            err += 1
            continue
        D7[(r['method'] + '_' + r['variant'], r['m'])][r['row']] = r['res']
    D6 = defaultdict(dict)
    for line in open(f6):
        r = json.loads(line)
        key = r['method'] if r['split'] == 'none' else r['method'] + '_' + r['split']
        for m, v in r['res'].items():
            D6[(key, int(m))][r['row']] = v
    rows = sorted(D7[('thm1_or', 16)])
    L, V = [], {}
    L.append('rows %d, job errors %d, failed paths %d' % (len(rows), err, sum(v['n_fail'] for d in D7.values() for v in d.values())))

    def ratio(a, b, m, f='value'):
        return np.array([a[m][r][f] / b[m][r][f] for r in rows])
    var = {m: D6[('varopt', m)] for m in B}
    blk = {m: D6[('thm1_heavy', m)] for m in B}
    strat = {m: D6[('strat', m)] for m in B}
    meth = {k: {m: D7[(k, m)] for m in B} for k in ('thm1_or', 'thm1_cal', 'flight_or', 'flight_cal')}
    q1 = {m: float(np.median(ratio(meth['thm1_or'], var, m))) for m in B}
    L.append('Q1 median thm1_or / varopt: m=16 %.3f, m=32 %.3f' % (q1[16], q1[32]))
    V['Q1'] = q1[32] <= 1.0 and q1[16] <= 1.25
    q2 = float(np.mean(ratio(meth['thm1_or'], blk, 32) < 1))
    L.append('Q2 thm1_or < thm1_heavy (blocks only) at m=32 on %.3f of rows' % q2)
    V['Q2'] = q2 >= 0.75
    q3 = float(np.median(ratio(meth['thm1_cal'], blk, 32)))
    L.append('Q3 median thm1_cal / thm1_heavy (blocks only) at m=32: %.3f (m=16: %.3f)' % (
        q3, np.median(ratio(meth['thm1_cal'], blk, 16))))
    V['Q3'] = q3 <= 1.0
    q4 = float(np.median(np.concatenate([ratio(meth['flight_or'], meth['thm1_or'], m) for m in B])))
    L.append('Q4 median flight_or / thm1_or over (row, m): %.3f' % q4)
    V['Q4'] = q4 >= 1.0
    q5 = max(v['prot'] for k in meth for m in B for v in meth[k][m].values())
    L.append('Q5 max relative protection error %.2e' % q5)
    V['Q5'] = q5 <= 1e-10
    q6 = {k: float(np.mean([meth[k][m][r]['value'] <= meth[k][m][r]['cert'] for m in B for r in rows])) for k in ('thm1_or', 'thm1_cal')}
    L.append('Q6 value <= cert: thm1_or %.3f, thm1_cal %.3f' % (q6['thm1_or'], q6['thm1_cal']))
    V['Q6'] = min(q6.values()) >= 0.95
    L.append('VERDICTS ' + ', '.join('%s %s' % (k, 'holds' if v else 'FAILS') for k, v in V.items()))
    L.append('')
    L.append('Value error / VarOpt (median, p90, max) and held-out V\' / VarOpt (median)')
    table = {}
    for m in B:
        for name, d in (('blocks only (E6)', blk), ('blocks + oracle dirs', meth['thm1_or']),
                        ('blocks + calibration dirs', meth['thm1_cal']), ('flight + oracle dirs', meth['flight_or']),
                        ('flight + calibration dirs', meth['flight_cal']), ('VarOpt in blocks (E6)', strat)):
            x, xo = ratio(d, var, m), ratio(d, var, m, 'held')
            table['%s|%d' % (name, m)] = [float(np.median(x)), float(np.quantile(x, .9)), float(x.max()), float(np.median(xo))]
            L.append('m=%2d %-27s %.3f  %.3f  %.3f | held-out %.3f' % (m, name, *table['%s|%d' % (name, m)]))
    for k in ('thm1_or', 'thm1_cal'):
        js = [meth[k][m][r]['j'] for m in B for r in rows]
        L.append('%s: j median %.0f, d_L median %.0f, one-step certificate max %.4f' % (
            k, np.median(js), np.median([meth[k][m][r]['dL'] for m in B for r in rows]),
            max(meth[k][m][r]['cert_max'] for m in B for r in rows)))
    open(out + '.txt', 'w').write('\n'.join(L) + '\n')
    json.dump(dict(verdict={k: bool(v) for k, v in V.items()}, table=table), open(out + '.json', 'w'), indent=1)
    print('\n'.join(L))


if __name__ == '__main__':
    main(*sys.argv[1:4])


==> anc/experiments/tails_value_directions/code/e7_run.py <==
"""E7 (PROTOCOL_v6.md): the Corollary-8 law and the random flight with block masses
plus four value directions protected, oracle (from the row) or calibration
(from chunk 8) directions, on the 48 evaluation rows of E6 at k = 64.
Usage: python -I e7_run.py ROWS_NPZ OUT_JSONL
Each finished job is appended to OUT_JSONL at once."""
import json
import os
import sys
import time
import traceback
from multiprocessing import Pool

for v in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ.setdefault(v, '1')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np                       # noqa: E402
import e6_core as E                      # noqa: E402
from e6_run import load_rows             # noqa: E402

BUDGETS = (16, 32)
N_PATHS, R_MMW, R_DIR, CAL_CHUNK = 32, 60, 4, 8


def top_dirs(V, p, r):
    VP = V * p
    S = VP @ V.T - np.outer(V @ p, V @ p)
    w, U = np.linalg.eigh(0.5 * (S + S.T))
    return U[:, ::-1][:, :r]


def protection(row, cal, variant):
    k = len(row['p'])
    U = top_dirs(row['V'], row['p'], R_DIR) if variant == 'or' else top_dirs(cal['V'], cal['p'], R_DIR)
    return np.vstack([E.blocks_matrix(k), U.T @ row['V']])


def path_job(row, A, method, m, seed):
    p, V, Vo = row['p'], row['V'], row['Vo']
    k = len(p)
    t0 = time.time()
    j, Lidx, piL, dL, f = E.heavy_split(p, A, m)
    pL = p[Lidx] / piL
    AL = E.restrict(A, Lidx)
    rng = np.random.default_rng(seed)
    Rs, raw, certs, prot, n_fail = [], [], [], 0.0, 0
    scale = float(np.abs(A).max())
    for _ in range(N_PATHS):
        try:
            out, cs = E.run_path_rb(pL, AL, 'flight' if method == 'flight' else 'minimax', rng, [m - j],
                                    rounds=R_MMW, polish=2 * R_MMW)
        except Exception:
            n_fail += 1
            traceback.print_exc()
            continue
        certs += cs
        qL, RL = out[m - j]
        Q = p.copy()
        Q[Lidx] = piL * qL
        Rk = np.zeros((k, k))
        Rk[np.ix_(Lidx, Lidx)] = piL ** 2 * RL
        Rs.append(Rk)
        raw.append(float(((V @ (Q - p)) ** 2).sum()))
        prot = max(prot, float(np.abs(A @ (Q - p)).max()) / scale)
    C_hat = np.mean(Rs, axis=0)
    per = np.array([np.trace(V @ R @ V.T) for R in Rs])
    CL = E.cpa(pL, AL)
    hL = E.h(len(Lidx) - dL, m - j - dL)
    cert = piL ** 2 * hL * float(np.trace(V[:, Lidx] @ CL @ V[:, Lidx].T))
    Ccomp = np.zeros((k, k))
    Ccomp[np.ix_(Lidx, Lidx)] = piL * CL
    trC = float(np.trace(Ccomp))
    ident = float(np.trace(C_hat))
    return dict(value=float(np.trace(V @ C_hat @ V.T)), held=float(np.trace(Vo @ C_hat @ Vo.T)), ident=ident,
                rse=float(per.std(ddof=1) / np.sqrt(len(per)) / per.mean()), raw=float(np.mean(raw)),
                cert=cert, factor=piL * hL, tau=ident / (piL * hL * trC) if hL > 0 else None,
                j=int(j), piL=piL, dL=int(dL), prot=prot, n_paths=len(Rs), n_fail=n_fail,
                cert_max=float(max(certs)) if certs else None, sec=time.time() - t0)


def run_one(args):
    ri, row, cal, variant, method, m = args
    seed = 7000003 * (ri + 1) + (11 if variant == 'or' else 23) + (1 if method == 'thm1' else 2) * 101 + m
    try:
        A = protection(row, cal, variant)
        res = path_job(row, A, method, m, seed)
        return dict(row=ri, seq=row['seq'], layer=row['layer'], head=row['head'], variant=variant,
                    method=method, m=m, res=res)
    except Exception:
        return dict(row=ri, variant=variant, method=method, m=m, error=traceback.format_exc())


def main(npz, out):
    rows = load_rows(npz, 'main')
    Z = np.load(npz)
    n_heads, n_kv = int(Z['n_heads']), int(Z['n_kv'])
    jobs = []
    for method in ('thm1', 'flight'):
        for ri, row in enumerate(rows):
            g = row['head'] // (n_heads // n_kv)
            cal = dict(p=Z['P'][CAL_CHUNK, row['layer'], row['head']], V=Z['V'][CAL_CHUNK, row['layer'], g])
            for variant in ('or', 'cal'):
                for m in BUDGETS:
                    jobs.append((ri, row, cal, variant, method, m))
    t0 = time.time()
    with Pool(8) as pool, open(out, 'a') as f:
        for i, rec in enumerate(pool.imap_unordered(run_one, jobs, chunksize=1)):
            f.write(json.dumps(rec) + '\n')
            f.flush()
            print('%d/%d %s %s row %s m %s (elapsed %.0fs)%s' % (i + 1, len(jobs), rec.get('method'), rec.get('variant'),
                  rec.get('row'), rec.get('m'), time.time() - t0, ' ERROR' if 'error' in rec else ''), flush=True)


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])


==> anc/experiments/tails_value_directions/code/figstyle.py <==
"""Shared matplotlib style for all paper figures (Times-compatible STIX fonts,
validated categorical palette, thin recessive axes)."""
import matplotlib as mpl

# categorical slots in fixed order (validated: CVD and normal-vision separation pass)
S1, S2, S3, S4, S5 = '#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4'
INK, MUTED, GRID = '#1b1b1b', '#5f5e5a', '#e7e6e2'
REF = '#1b1b1b'          # reference curve h_{K,M}

TEXTWIDTH_IN = 5.5       # ICLR text width is 5.5 in


def apply():
    mpl.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['STIXGeneral', 'Times New Roman', 'Times', 'DejaVu Serif'],
        'mathtext.fontset': 'stix',
        'font.size': 8, 'axes.titlesize': 8, 'axes.labelsize': 8,
        'xtick.labelsize': 7, 'ytick.labelsize': 7, 'legend.fontsize': 7,
        'axes.spines.top': False, 'axes.spines.right': False,
        'axes.linewidth': 0.6, 'axes.edgecolor': '#3a3a3a',
        'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
        'xtick.minor.width': 0.4, 'ytick.minor.width': 0.4,
        'xtick.major.size': 2.5, 'ytick.major.size': 2.5,
        'xtick.minor.size': 1.5, 'ytick.minor.size': 1.5,
        'xtick.color': '#3a3a3a', 'ytick.color': '#3a3a3a',
        'axes.labelcolor': INK, 'text.color': INK,
        'axes.grid': True, 'grid.color': GRID, 'grid.linewidth': 0.5,
        'grid.linestyle': '-', 'axes.axisbelow': True,
        'legend.frameon': False, 'legend.handlelength': 1.6,
        'legend.borderaxespad': 0.3, 'legend.labelspacing': 0.3,
        'lines.linewidth': 1.3, 'lines.markersize': 4.2,
        'lines.markeredgewidth': 0.7,
        'errorbar.capsize': 1.5,
        'pdf.fonttype': 42, 'ps.fonttype': 42,
        'savefig.bbox': 'tight', 'savefig.pad_inches': 0.015,
        'figure.dpi': 150,
    })


def panel_title(ax, letter, text):
    ax.set_title(r'$\mathbf{(%s)}$ ' % letter + text, loc='left', pad=4)


==> anc/experiments/tails_value_directions/code/make_fig_tails.py <==
"""Appendix figure for round 8 (POST HOC panel a, protocol 5 panel b).
(a) Share of the 48 rows whose value error exceeds x times the VarOpt error, at
    m = 32, for the protected law (Corollary 8), VarOpt inside the blocks, the
    random flight with the same split, and truncation (from E6).
(b) Value error relative to VarOpt with the block masses alone (E6) and with four
    value directions added, from the row itself or from held-out text (E7).
Usage: python -I make_fig_tails.py E6_JSONL E7_JSONL FIG_DIR"""
import json
import os
import sys
from collections import defaultdict

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import figstyle as F   # noqa: E402

F6, F7, OUT = sys.argv[1], sys.argv[2], sys.argv[3]
F.apply()
plt.rcParams.update({'axes.labelsize': 7, 'xtick.labelsize': 6.5, 'ytick.labelsize': 6.5,
                     'axes.titlesize': 7.5, 'legend.fontsize': 6.3})
D6 = defaultdict(dict)
for line in open(F6):
    r = json.loads(line)
    key = r['method'] if r['split'] == 'none' else r['method'] + '_' + r['split']
    for m, v in r['res'].items():
        D6[(key, int(m))][r['row']] = v
D7 = defaultdict(dict)
for line in open(F7):
    r = json.loads(line)
    D7[(r['method'] + '_' + r['variant'], r['m'])][r['row']] = r['res']
rows = range(48)


def val6(key, m, r):
    if key == 'trunc':
        return D6[('exact', m)][r]['trunc']['value']
    return D6[(key, m)][r]['value']


fig, axes = plt.subplots(1, 2, figsize=(F.TEXTWIDTH_IN, 1.95), gridspec_kw=dict(width_ratios=[1.15, 1], wspace=0.32))
ax = axes[0]
m = 32
for key, lab, col, ls in [('thm1_heavy', 'Cor. 8 (ours)', F.S1, '-'), ('strat', 'VarOpt in blocks', F.S4, '-'),
                          ('flight_heavy', 'flight, heavy kept', F.S3, '-'), ('trunc', 'truncation (biased)', F.MUTED, (0, (3, 1.6)))]:
    x = np.sort([val6(key, m, r) / val6('varopt', m, r) for r in rows])
    surv = 1.0 - np.arange(len(x)) / len(x)
    ax.step(x, surv, where='post', color=col, lw=1.2, ls=ls, label=lab)
ax.axvline(1.0, color=F.REF, lw=0.9, zorder=0)
ax.set_xscale('log')
ax.set_xlim(0.2, 3000)
ax.set_ylim(0, 1.03)
ax.set_xlabel(r'value error / VarOpt  ($k=64$, $m=32$)')
ax.set_ylabel('share of rows above')
ax.legend(loc='upper right', handlelength=1.6, borderaxespad=0.2, labelspacing=0.25)
F.panel_title(ax, 'a', 'tails over 48 rows')

ax = axes[1]
groups = [('blocks', lambda m, r: D6[('thm1_heavy', m)][r]['value'], '#8db8ea'),
          ('+ dirs, row', lambda m, r: D7[('thm1_or', m)][r]['value'], F.S1),
          ('+ dirs, held-out', lambda m, r: D7[('thm1_cal', m)][r]['value'], '#1f4e8c')]
data, pos, cols = [], [], []
for i, m in enumerate((16, 32)):
    for j, (lab, f, col) in enumerate(groups):
        data.append([f(m, r) / val6('varopt', m, r) for r in rows])
        pos.append(i + (j - 1) * 0.27)
        cols.append(col)
bp = ax.boxplot(data, positions=pos, widths=0.22, patch_artist=True, showfliers=False, whis=(5, 95),
                medianprops=dict(color=F.INK, lw=0.9), whiskerprops=dict(color=F.MUTED, lw=0.6),
                capprops=dict(color=F.MUTED, lw=0.6), boxprops=dict(lw=0.6, color=F.MUTED))
for patch, col in zip(bp['boxes'], cols):
    patch.set_facecolor(col)
    patch.set_alpha(0.8)
ax.axhline(1.0, color=F.REF, lw=0.9, zorder=0)
ax.set_xticks([0, 1])
ax.set_xticklabels(['16', '32'])
ax.set_xlim(-0.55, 1.55)
ax.set_ylim(0.5, 2.85)
ax.set_xlabel(r'budget $m$')
ax.set_ylabel('value error / VarOpt')
for lab, _, col in groups:
    ax.plot([], [], color=col, lw=4, alpha=0.8, label=lab)
ax.legend(loc='upper center', ncol=3, handlelength=0.9, columnspacing=0.7, handletextpad=0.3, borderaxespad=0.2)
F.panel_title(ax, 'b', 'protecting four value directions')
os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, 'fig_tails.pdf'))
fig.savefig(os.path.join(OUT, 'fig_tails.png'), dpi=220)
print('written')


==> anc/experiments/tails_value_directions/code/posthoc_e6.py <==
"""POST HOC analyses of the frozen E6 results (PROTOCOL_v5), written in round 8
after the strict review.  Nothing here was pre-registered.
1. Tails: per-row value error divided by the VarOpt error, for the protected law
   (Corollary 8), VarOpt inside blocks, the random flight with the same split, and
   truncation.  Median, 90th percentile and maximum over the 48 rows.
2. Cost: seconds per sampled draw of the path laws, from the job timings.
3. Instance optimum: for block protection (a partition), the bracket of
   Proposition 6 (lower and upper), the factor of Corollary 8 (also an upper bound
   on the instance optimum), and the trace factor of the measured law.
Usage: python -I posthoc_e6.py E6_ROWS_NPZ E6_MAIN_JSONL E6_CODE_DIR OUT_JSON"""
import json
import sys
from collections import defaultdict

import numpy as np

sys.path.insert(0, sys.argv[3])
import e6_core as E      # noqa: E402
import psparse as P      # noqa: E402
from e6_run import load_rows   # noqa: E402

B = (8, 16, 32)


def main(npz, jsonl, _code, out):
    D, SEC = defaultdict(dict), defaultdict(list)
    for line in open(jsonl):
        r = json.loads(line)
        key = r['method'] if r['split'] == 'none' else r['method'] + '_' + r['split']
        for m, v in r['res'].items():
            D[(key, int(m))][r['row']] = v
        if key in ('thm1_heavy', 'thm1_full', 'flight_heavy', 'flight_full'):
            SEC[key].append(r['sec'] / r['N'])

    def val(key, m, r, f='value'):
        if key in ('iid', 'trunc'):
            return D[('exact', m)][r][key][f]
        return D[(key, m)][r][f]
    rows = load_rows(npz, 'main')
    res = dict(tails={}, cost={}, bracket={})
    for key in ('thm1_heavy', 'strat', 'flight_heavy', 'trunc'):
        for m in B:
            for f in ('value', 'held'):
                x = np.array([val(key, m, r, f) / val('varopt', m, r, f) for r in range(len(rows))])
                res['tails']['%s|%d|%s' % (key, m, f)] = dict(median=float(np.median(x)), p90=float(np.quantile(x, .9)),
                                                              max=float(x.max()))
    for key, v in SEC.items():
        res['cost'][key] = dict(median_s_per_draw=float(np.median(v)), max_s_per_draw=float(max(v)))
    for m in B:
        st = defaultdict(list)
        for ri, row in enumerate(rows):
            p = row['p']
            k = len(p)
            A = E.blocks_matrix(k)
            blocks = E.block_index(k)
            d = E.eff_rank(p, A)
            hw = E.h(k - d, m - d)
            lo, up, _ = P.partition_bounds([p[b].sum() for b in blocks], [len(b) for b in blocks],
                                           [float(((p[b] / p[b].sum()) ** 2).sum()) for b in blocks], m)
            F = E.heavy_split(p, A, m)[4]
            trC = float(np.trace(E.cpa(p, A)))
            meas = val('thm1_heavy', m, ri, 'ident') / trC
            best_up = min(hw, up, F)
            st['F_over_worst'].append(F / hw)
            st['prop6_upper_over_worst'].append(up / hw)
            st['lower_nonvacuous'].append(float(lo > 1e-12))
            st['lower_over_best_upper'].append(lo / best_up)
            st['measured_trace_over_best_upper'].append(meas / best_up)
            if lo > 1e-12:
                st['measured_trace_over_lower'].append(meas / lo)
        res['bracket'][str(m)] = {k2: (float(np.median(v)) if k2 != 'lower_nonvacuous' else float(np.mean(v)))
                                  for k2, v in st.items()}
    json.dump(res, open(out, 'w'), indent=1)
    for k2, v in res.items():
        print('==', k2)
        for kk, vv in v.items():
            print('  ', kk, {a: round(b, 3) for a, b in vv.items()})


if __name__ == '__main__':
    main(*sys.argv[1:5])


==> anc/experiments/tails_value_directions/code/psparse.py <==
"""Protected unbiased sparsification: reference implementation for the revision's
additional numerics (Appendix "Additional numerical checks").

Real arithmetic (float64).  Implements
  * the boundary martingale of Theorem 1 with the one-step minimax of Lemma 2
    solved approximately by matrix multiplicative weights (MMW) over the radial
    best responses of Eq. (rational-response), followed by an exact a posteriori
    certificate of the one-step factor at every visited state;
  * the naive single radial response at H = G;
  * a cube-method style random-direction flight step (Deville and Tille, 2004);
  * the block (partition) law of Proposition "partition protection".
All steps are exactly unbiased and exactly protected up to floating point.
This file is new for the revision and is independent of the original script
used for Figure 2 and Appendix G.
"""
import numpy as np


# ----------------------------------------------------------------- geometry
def Cp(p):
    return np.diag(p) - np.outer(p, p)


def CpA(p, A):
    """Residual comparator C_{p|A} (Eq. conditional-covariance)."""
    C = Cp(p)
    if A is None or len(A) == 0:
        return C
    S = A @ C @ A.T
    return C - C @ A.T @ np.linalg.pinv(S) @ A @ C


def h(K, M):
    return (K - M) / (M * (K - 1.0))


def null_basis(M, tol=1e-10):
    """Orthonormal basis of ker(M) as columns."""
    _, s, vt = np.linalg.svd(M)
    if s.size == 0:
        return np.eye(M.shape[1])
    rank = int((s > tol * max(1.0, s[0])).sum())
    return vt[rank:].T


def tangent_basis(S, A):
    """Basis T of {x in R^S : 1^T x = 0, A_S x = 0}."""
    rows = [np.ones(len(S))]
    if A is not None and len(A):
        rows += list(A[:, S])
    return null_basis(np.vstack(rows))


def sym_sqrt(G):
    w, Q = np.linalg.eigh(G)
    w = np.clip(w, 1e-300, None)
    return (Q * np.sqrt(w)) @ Q.T, (Q / np.sqrt(w)) @ Q.T


# ----------------------------------------------------------------- one step
def radial_law(qS, T, H):
    """Radial best response (Eq. rational-response) for a test matrix H > 0.
    Returns endpoints z_i (columns), probabilities pi_i, and V_H."""
    U = np.linalg.solve(H, T.T)                  # column i: u_i = H^{-1} b_i
    nz = np.linalg.norm(T, axis=1) > 1e-13
    U = U[:, nz]
    M = (T @ U) / qS[:, None]                    # M[j, i] = b_j^T u_i / q_j
    lam = M.max(axis=0)
    Z = -U / lam
    pi = lam / lam.sum()
    V = (Z * pi) @ Z.T
    return Z, pi, V


def minimax_law(qS, T, rounds=120, eta=0.6, floor=1e-3, polish=200):
    """Approximate one-step minimax law by MMW over radial responses, then an
    exponentiated-gradient re-weighting of the collected responses.
    Returns the list of (Z, pi), the mixture weights, and the certified factor
    r^2 * lambda_max(G^{1/2} Vbar G^{1/2}) (= 1 for an exact minimax law
    attaining Lemma 2's bound with equality, < 1 when better)."""
    G = T.T @ (T / qS[:, None])
    r = G.shape[0]
    Gh, _ = sym_sqrt(G)
    c = 1.0 / r**2
    cum = np.zeros((r, r))
    cols, mats = [], []
    for _ in range(rounds):
        w, Q = np.linalg.eigh(eta * cum)
        w = np.exp(w - w.max())
        X = (Q * w) @ Q.T
        X /= np.trace(X)
        X = (1 - floor) * X + floor * np.eye(r) / r
        H = Gh @ X @ Gh
        Z, pi, V = radial_law(qS, T, H)
        Vt = Gh @ V @ Gh / c                     # normalized payoff, <X, Vt> <= 1
        cum += Vt
        cols.append((Z, pi))
        mats.append(Vt)
    mats = np.array(mats)
    alpha = np.full(len(cols), 1.0 / len(cols))
    # exponentiated-gradient polish of the mixture weights on the soft max-eigenvalue
    beta = 30.0
    for it in range(polish):
        Mbar = np.tensordot(alpha, mats, axes=1)
        w, Q = np.linalg.eigh(Mbar)
        e = np.exp(beta * (w - w.max()))
        P = (Q * (e / e.sum())) @ Q.T
        grad = np.einsum('ij,tij->t', P, mats)
        alpha = alpha * np.exp(-0.5 * (grad - grad.min()))
        alpha /= alpha.sum()
    Mbar = np.tensordot(alpha, mats, axes=1)
    cert = float(np.linalg.eigvalsh(Mbar).max())   # = r^2 lambda_max(G^{1/2} Vbar G^{1/2})
    return cols, alpha, cert


def naive_law(qS, T):
    G = T.T @ (T / qS[:, None])
    Z, pi, V = radial_law(qS, T, G)
    r = G.shape[0]
    Gh, _ = sym_sqrt(G)
    cert = float(np.linalg.eigvalsh(Gh @ V @ Gh).max()) * r**2
    return [(Z, pi)], np.array([1.0]), cert


def boundary_steps(qS, T, z):
    """Largest t+, t- with qS + t T z >= 0 and qS - t T z >= 0."""
    d = T @ z
    with np.errstate(divide='ignore'):
        tp = np.min(np.where(d < -1e-15, -qS / d, np.inf))
        tm = np.min(np.where(d > 1e-15, qS / d, np.inf))
    return tp, tm


# ----------------------------------------------------------------- paths
def run_path(p, A, method, rng, record, rounds=120):
    """One path of the protected boundary martingale from p down to the smallest
    recorded budget.  Returns {m: Q_m} for m in `record` and the list of
    one-step certificates (for 'minimax' and 'naive')."""
    k = len(p)
    q = p.copy()
    out, certs = {}, []
    mmin = min(record)
    while True:
        S = np.flatnonzero(q > 0)
        s = len(S)
        for m in record:
            if m not in out and s <= m:
                out[m] = q.copy()
        if s <= mmin:
            break
        T = tangent_basis(S, A)
        r = T.shape[1]
        if r == 0:            # vertex of its face (cannot happen above d + 1)
            for m in record:
                out.setdefault(m, q.copy())
            break
        qS = q[S]
        if method == 'random':
            G = T.T @ (T / qS[:, None])
            _, Ghi = sym_sqrt(G)
            y = rng.normal(size=r)
            z = Ghi @ (y / np.linalg.norm(y))
            tp, tm = boundary_steps(qS, T, z)
            step = tp * z if rng.random() < tm / (tp + tm) else -tm * z
        else:
            if method == 'minimax':
                cols, alpha, cert = minimax_law(qS, T, rounds=rounds)
            else:
                cols, alpha, cert = naive_law(qS, T)
            certs.append((r, cert))
            j = rng.choice(len(cols), p=alpha)
            Z, pi = cols[j]
            i = rng.choice(Z.shape[1], p=pi)
            step = Z[:, i]
        new = qS + T @ step
        hit = int(np.argmin(new))
        new[hit] = 0.0
        new[new < 1e-14] = 0.0
        q = np.zeros(k)
        q[S] = new
    return out, certs


def generalized_factor(Cov, C):
    """Largest generalized eigenvalue of Cov relative to C on range(C), and trace ratio."""
    w, Q = np.linalg.eigh(C)
    keep = w > 1e-12 * w.max()
    Wm = Q[:, keep] / np.sqrt(w[keep])
    lam = float(np.linalg.eigvalsh(Wm.T @ Cov @ Wm).max())
    return lam, float(np.trace(Cov) / np.trace(C))


def factor_with_bootstrap(samples, p, C, rng, B=200, alpha=0.1):
    X = np.array(samples) - p
    n = len(X)
    Cov = X.T @ X / n                           # unbiased since E Q = p exactly
    lam, tr = generalized_factor(Cov, C)
    boots = []
    for _ in range(B):
        idx = rng.integers(0, n, n)
        Xb = X[idx]
        boots.append(generalized_factor(Xb.T @ Xb / n, C)[0])
    lo, hi = np.quantile(boots, [alpha / 2, 1 - alpha / 2])
    return lam, (float(lo), float(hi)), tr


# ----------------------------------------------------------------- partitions
def psi(x):
    """Piecewise-linear interpolation of 1/s at the integers (x >= 1)."""
    lo = np.floor(x)
    hi = np.ceil(x)
    f = x - lo
    if f < 1e-12:
        return 1.0 / lo
    return (1 - f) / lo + f / hi


def partition_bounds(masses, sizes, sqnorms, m, grid=4000):
    """Lower and upper bounds of Proposition 'partition protection' by bisection
    on the common level tau.  lower uses ||p^c||^2, upper uses 1/k_c."""
    masses = np.asarray(masses, float)
    sizes = np.asarray(sizes, int)
    sqnorms = np.asarray(sqnorms, float)

    def level(x, c, which):
        if sizes[c] == 1:
            return 0.0
        base = sqnorms[c] if which == 'lower' else 1.0 / sizes[c]
        return masses[c] * (psi(x) - base) / (1.0 - base)

    def need(tau, c, which):
        # smallest x in [1, k_c] with level(x) <= tau (level is decreasing in x)
        if level(1.0, c, which) <= tau:
            return 1.0
        lo, hi = 1.0, float(sizes[c])
        for _ in range(60):
            mid = 0.5 * (lo + hi)
            if level(mid, c, which) <= tau:
                hi = mid
            else:
                lo = mid
        return hi

    res, alloc = {}, {}
    for which in ('lower', 'upper'):
        lo, hi = 0.0, max(level(1.0, c, which) for c in range(len(sizes)))
        for _ in range(80):
            mid = 0.5 * (lo + hi)
            if sum(need(mid, c, which) for c in range(len(sizes))) <= m + 1e-9:
                hi = mid
            else:
                lo = mid
        res[which] = hi
        alloc[which] = np.array([need(hi, c, which) for c in range(len(sizes))])
    return res['lower'], res['upper'], alloc['upper']


def dependent_round(x, rng):
    """Round x (sum integer) to integers with E = x, values in floor/ceil,
    sum preserved (systematic sampling)."""
    base = np.floor(x)
    f = x - base
    u = rng.random()
    cum = np.concatenate([[0.0], np.cumsum(f)])
    extra = np.floor(cum[1:] + u) - np.floor(cum[:-1] + u)
    return (base + extra).astype(int)


==> anc/experiments/tails_value_directions/provenance/PROTOCOL_v6.md <==
# Protocol v6 (round 8): protecting value directions with the sampler (E7)

This protocol was written on 2026-11-07, before any E7 code ran, and no E7 output exists yet. The SHA256 of the code is appended before the run.

## Question

E6 protected only the three block masses. A cheap design, VarOpt inside the blocks, matches the protected law in median there, although its tails are far worse.

E7 asks what only the protected law can do: keep value directions exact, together with the blocks. It also asks whether this lowers the measured value error. Two kinds of directions are tested:
- **oracle directions**, computed from the row itself, as in E5;
- **calibration directions**, estimated on held-out text and therefore usable in practice.

## Objects

- **Rows.** The same 48 evaluation rows of E6 (`round5_20261107/results/e6_rows.npz`, `load_rows(..., 'main')`), with k = 64.
- **Response.** V is the primary response. V' (the other KV group) and the identity are reported.
- **Protection.** The three block indicators of E6, plus r = 4 rows u_jᵀV:
  - **or** (oracle): u_j are the top 4 eigenvectors of V C_p Vᵀ of the row.
  - **cal** (calibration): u_j are the top 4 eigenvectors of V_c C_{p_c} V_cᵀ. Here (V_c, p_c) are the value matrix and the attention row of the same layer and head on chunk 8, the pilot chunk of E6, which is never an evaluation chunk.
- **Budgets.** m ∈ {16, 32}. At m = 8 the six protected directions leave almost no free budget.
- **Heavy split.** Rule jF of E6, with the full protection matrix.
- **Sampler.** MMW minimax with R_MMW = 60 as in E6, and N = 32 paths with the Rao–Blackwell estimator.

## Methods

| Label | Law |
|---|---|
| thm1_or | Corollary 8 law with the oracle protection |
| thm1_cal | Corollary 8 law with the calibration protection |
| flight_or | random flight with the same split as thm1_or |
| flight_cal | random flight with the same split as thm1_cal |

The baselines are taken from E6 on the same rows: varopt, strat, and thm1_heavy (blocks only). No baseline is rerun.

## Predictions (fixed now)

- **Q1.** Median value error thm1_or / varopt ≤ 1.0 at m = 32, and ≤ 1.25 at m = 16.
- **Q2.** thm1_or has a smaller value error than thm1_heavy (blocks only) on at least 75% of rows at m = 32.
- **Q3.** Median value error thm1_cal / thm1_heavy (blocks only) ≤ 1.0 at m = 32.
- **Q4.** Median of flight_or / thm1_or over (row, m) ≥ 1.0.
- **Q5.** For all four methods, max |A(Q − p)| / max |A| ≤ 1e−10 on every path.
- **Q6.** For thm1_or and thm1_cal, the value error is ≤ the certificate on at least 95% of (row, m).

No prediction is made for V' or the identity. They are reported.

## Reporting

- Every outcome is reported as produced.
- Failed paths are counted and never resampled.

## SHA256 at the run

A smoke test on one pilot row (chunk 8) with 2 paths checked that the code runs. Its output is not used.

    0a0508d125e4177a6357a1b1bdfea17e1b0daad5b61dcfd864c55f8d72737559  code/e7_run.py
    9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8  code/e6_core.py
    b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f  code/e6_run.py
    a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953  code/psparse.py

Run: `python -I code/e7_run.py ../round5_20261107/results/e6_rows.npz results/e7_main.jsonl`


==> anc/experiments/tails_value_directions/results/e7_main.jsonl <==
{"row": 0, "seq": 6, "layer": 0, "head": 13, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 2.6753262253245955e-10, "held": 1.8025914924435228e-10, "ident": 9.047085676297069e-09, "rse": 0.03725828830719942, "raw": 2.830665964127051e-10, "cert": 7.052373950591544e-10, "factor": 7.946986137905315e-05, "tau": 0.38750807305626067, "j": 20, "piL": 0.0005513221633171812, "dL": 6, "prot": 9.486769009248164e-20, "n_paths": 32, "n_fail": 0, "cert_max": 0.8318569523543747, "sec": 16.204108476638794}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 2.9782020648289335e-10, "held": 2.9445085412121674e-10, "ident": 9.96917504520334e-09, "rse": 0.03581381700943729, "raw": 3.250155629519716e-10, "cert": 7.564917952833906e-10, "factor": 7.946986137905315e-05, "tau": 0.4030374105237863, "j": 20, "piL": 0.0005513221633171812, "dL": 6, "prot": 1.4230153513872246e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.807113799037663, "sec": 16.702054023742676}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 1.0403661941896244e-07, "held": 1.232449708421755e-07, "ident": 3.679669023820075e-06, "rse": 0.04440078549207596, "raw": 9.506825399332524e-08, "cert": 2.4980052761401824e-07, "factor": 0.0018712142812751806, "tau": 0.42888127324532177, "j": 6, "piL": 0.007952660695419517, "dL": 6, "prot": 1.8973538018496328e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9367461774311626, "sec": 37.52064919471741}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 1.4056240017239117e-07, "held": 1.1132067714674978e-07, "ident": 3.941453253569151e-06, "rse": 0.039346834681741105, "raw": 1.04964056898654e-07, "cert": 3.2065179428872727e-07, "factor": 0.0018712142812751806, "tau": 0.43617047184318464, "j": 6, "piL": 0.007952660695419517, "dL": 6, "prot": 1.5178830414797062e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9244102996098257, "sec": 37.55847954750061}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.02322013551486859, "held": 0.05641845386102054, "ident": 0.011784502250435973, "rse": 0.010384252006639082, "raw": 0.02378544310426935, "cert": 0.03266380155612487, "factor": 0.02110834047629576, "tau": 0.7051352914415238, "j": 1, "piL": 0.9234898958379395, "dL": 6, "prot": 5.532056429029495e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.903212896794411, "sec": 38.20050859451294}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.021030485453954736, "held": 0.05393813407509311, "ident": 0.01140838360086258, "rse": 0.009556293983392148, "raw": 0.021029933804066224, "cert": 0.02977999708247786, "factor": 0.02110834047629576, "tau": 0.7021782630469664, "j": 1, "piL": 0.9234898958379395, "dL": 6, "prot": 1.0921720182688863e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.900933540491295, "sec": 39.031612157821655}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.002505348447673767, "held": 0.003645006505494422, "ident": 0.0006629663155159737, "rse": 0.014896951509859783, "raw": 0.0027680173294057364, "cert": 0.004308094183308956, "factor": 0.00910185119977913, "tau": 0.5857808481112847, "j": 14, "piL": 0.16269559019605195, "dL": 5, "prot": 2.3675289993417687e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8611337838574608, "sec": 22.44115686416626}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.08263424858570259, "held": 0.2205792761627109, "ident": 0.04830557645040121, "rse": 0.018525943174674146, "raw": 0.08479248725050614, "cert": 0.11983029015178388, "factor": 0.08421052631578946, "tau": 0.702962499708865, "j": 0, "piL": 0.9999999999999999, "dL": 6, "prot": 1.3213933060537143e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9617262610606808, "sec": 46.62645649909973}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.10068623550912636, "held": 0.24824003244226325, "ident": 0.05052460645818915, "rse": 0.015236977090900279, "raw": 0.09376612547194718, "cert": 0.14132770202697426, "factor": 0.08421052631578946, "tau": 0.706206937935197, "j": 0, "piL": 0.9999999999999999, "dL": 6, "prot": 1.8324936921160204e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9643123401050856, "sec": 47.348960161209106}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 1.1736603489408383e-05, "held": 1.0871271346775928e-05, "ident": 1.3130719221654702e-06, "rse": 0.01648635511800605, "raw": 1.269512100888303e-05, "cert": 2.2376497872414225e-05, "factor": 0.0005192939155676758, "tau": 0.5297119553062588, "j": 17, "piL": 0.006653453293210846, "dL": 5, "prot": 7.369868307997912e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8600708995982156, "sec": 20.555102348327637}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.002425865386999816, "held": 0.003398228090075309, "ident": 0.0006362945844827401, "rse": 0.019197004387716952, "raw": 0.002464402354687978, "cert": 0.0041449608162826045, "factor": 0.00910185119977913, "tau": 0.57971006387342, "j": 14, "piL": 0.16269559019605195, "dL": 5, "prot": 1.933027496782404e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8377478599147575, "sec": 22.915586948394775}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.07237539279318117, "held": 0.09749946549010963, "ident": 0.017175345956181698, "rse": 0.02362510392600907, "raw": 0.05687973429931728, "cert": 0.17249964954546898, "factor": 0.0840655896250512, "tau": 0.415043541306775, "j": 1, "piL": 0.8826886910630377, "dL": 6, "prot": 2.5044934869069953e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.8098987063778835, "sec": 45.24696969985962}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 1.335487853676222e-05, "held": 1.1321484989791016e-05, "ident": 1.3633434649726063e-06, "rse": 0.023461075421890736, "raw": 1.3222754174427312e-05, "cert": 2.5002716183045068e-05, "factor": 0.0005192939155676758, "tau": 0.5337941631141314, "j": 17, "piL": 0.006653453293210846, "dL": 5, "prot": 1.475984978207499e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9111829735357262, "sec": 20.635198831558228}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0003823712780517997, "held": 0.0003187061094337688, "ident": 6.307168485079075e-05, "rse": 0.03768566220777228, "raw": 0.0003653609456635139, "cert": 0.0010544116864464955, "factor": 0.006974347001292251, "tau": 0.3822791472373327, "j": 5, "piL": 0.04620504888356116, "dL": 5, "prot": 1.0116453109120631e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.7223648397296244, "sec": 39.59783673286438}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0006610989633138866, "held": 0.0005033290084983785, "ident": 8.718279367453329e-05, "rse": 0.03765825858725222, "raw": 0.0006586980785221497, "cert": 0.0016119954299880805, "factor": 0.006974347001292251, "tau": 0.42654045123085255, "j": 5, "piL": 0.04620504888356116, "dL": 5, "prot": 4.5742237162466636e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9052597471490735, "sec": 40.993223428726196}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 7.7890305899522e-05, "held": 0.00013874239537609018, "ident": 8.731939326652156e-06, "rse": 0.01442440104378713, "raw": 7.901783140953168e-05, "cert": 0.00012659274511801893, "factor": 0.0010108268306202412, "tau": 0.6148433515387242, "j": 15, "piL": 0.018068529597336812, "dL": 4, "prot": 4.1684430922393046e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.91830361830249, "sec": 23.08688712120056}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.08494664352919418, "held": 0.10922347576879206, "ident": 0.019069631568913732, "rse": 0.03333883542919831, "raw": 0.09025424538851787, "cert": 0.20111574601053986, "factor": 0.0840655896250512, "tau": 0.4203927978266512, "j": 1, "piL": 0.8826886910630377, "dL": 6, "prot": 1.1514120306921278e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.8733214713919986, "sec": 46.30885624885559}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 8.262614265702047e-05, "held": 0.00014344992585422817, "ident": 8.896102809932389e-06, "rse": 0.012424149420633543, "raw": 7.51001960076183e-05, "cert": 0.00013340902034226368, "factor": 0.0010108268306202412, "tau": 0.6118104899314316, "j": 15, "piL": 0.018068529597336812, "dL": 4, "prot": 4.088556963980124e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9214827846954453, "sec": 23.35032343864441}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0018321319850430362, "held": 0.002446858200277958, "ident": 0.0001727981109518054, "rse": 0.026560674750697438, "raw": 0.0019293025770913718, "cert": 0.00396205904513133, "factor": 0.012144443365495403, "tau": 0.4552404136113206, "j": 7, "piL": 0.051613884303355465, "dL": 5, "prot": 1.210193155811411e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.821960985671027, "sec": 37.764899015426636}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0017577717391437497, "held": 0.002578791736890537, "ident": 0.00016649451208536223, "rse": 0.03815585757943298, "raw": 0.0015643988177089126, "cert": 0.0038940545523794994, "factor": 0.012144443365495403, "tau": 0.44928557920403933, "j": 7, "piL": 0.051613884303355465, "dL": 5, "prot": 9.232225402535765e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9809469209423733, "sec": 38.080851554870605}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 5.487593545140958e-06, "held": 7.158096826829852e-06, "ident": 8.598919110385557e-07, "rse": 0.020637127880152435, "raw": 5.105944695604761e-06, "cert": 8.903846333486175e-06, "factor": 0.0003786220833939233, "tau": 0.6059169988436616, "j": 18, "piL": 0.004851095443484642, "dL": 4, "prot": 4.0307028847046034e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9320647542170571, "sec": 19.9025661945343}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.05059566543989466, "held": 0.10476009368336722, "ident": 0.006507513224302244, "rse": 0.02294109449969976, "raw": 0.04770495337304621, "cert": 0.08241195696136629, "factor": 0.037570816055217116, "tau": 0.6213972495819741, "j": 2, "piL": 0.39449356857977974, "dL": 5, "prot": 1.332800695836402e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.882257340332087, "sec": 43.413609981536865}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.010133109760523224, "held": 0.02056141129801802, "ident": 0.0012308535308178958, "rse": 0.009686404886809287, "raw": 0.00923256673139306, "cert": 0.01391293041034676, "factor": 0.007755337028578592, "tau": 0.7289634508895205, "j": 6, "piL": 0.26465087610024446, "dL": 5, "prot": 2.1896011431598032e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9295194971410374, "sec": 33.29576539993286}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.011928997462615318, "held": 0.022085657300079303, "ident": 0.0012206512990694442, "rse": 0.011433311678668902, "raw": 0.011212018514469228, "cert": 0.016768598197183113, "factor": 0.007755337028578592, "tau": 0.7123378539714096, "j": 6, "piL": 0.26465087610024446, "dL": 5, "prot": 2.6854635967256516e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9216404012109438, "sec": 33.154601097106934}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 5.339770588360028e-06, "held": 8.6291045730602e-06, "ident": 8.388655414860711e-07, "rse": 0.022509881074581264, "raw": 6.122295725568029e-06, "cert": 8.98889749165626e-06, "factor": 0.0003786220833939233, "tau": 0.5922695008436922, "j": 18, "piL": 0.004851095443484642, "dL": 4, "prot": 8.760211232022783e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9349268242962051, "sec": 19.8639132976532}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.00023246513164290876, "held": 0.0003640297839751069, "ident": 3.640166906408927e-05, "rse": 0.031227853353550522, "raw": 0.00022352206107353914, "cert": 0.0005736972822829357, "factor": 0.007156094669411222, "tau": 0.4082126892889739, "j": 9, "piL": 0.022362795841910067, "dL": 4, "prot": 8.266605188994169e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8557372760316304, "sec": 34.8143150806427}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.00022426352540387326, "held": 0.00035267908585923514, "ident": 3.8315346657188125e-05, "rse": 0.04128261279559455, "raw": 0.0002163769134368276, "cert": 0.0005414503181767105, "factor": 0.007156094669411222, "tau": 0.4213041006524514, "j": 9, "piL": 0.022362795841910067, "dL": 4, "prot": 7.508752484590957e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.922188773904505, "sec": 35.04232168197632}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0670902432710544, "held": 0.11946198871588809, "ident": 0.0070370909237925106, "rse": 0.020862538009299162, "raw": 0.07017732834862682, "cert": 0.10645879255043703, "factor": 0.037570816055217116, "tau": 0.6329405094172379, "j": 2, "piL": 0.39449356857977974, "dL": 5, "prot": 1.3467399529848044e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9415988971325624, "sec": 45.148107051849365}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 8.505457160491523e-08, "held": 9.486185599484745e-08, "ident": 5.56304847167993e-09, "rse": 0.06961658963893524, "raw": 1.1430321465504724e-07, "cert": 3.0674962887916953e-07, "factor": 0.00012191114797237127, "tau": 0.2721477936415908, "j": 24, "piL": 0.0005333612723791243, "dL": 4, "prot": 5.737446971634697e-20, "n_paths": 32, "n_fail": 0, "cert_max": 0.8033120867151622, "sec": 15.428659200668335}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 9.832644437814092e-08, "held": 1.1219334490324517e-07, "ident": 5.753839645308877e-09, "rse": 0.040095205117082214, "raw": 6.804252559931527e-08, "cert": 3.911300975708364e-07, "factor": 0.00012191114797237127, "tau": 0.24617367767549472, "j": 24, "piL": 0.0005333612723791243, "dL": 4, "prot": 6.840411529883304e-20, "n_paths": 32, "n_fail": 0, "cert_max": 0.4989755312887617, "sec": 13.870187282562256}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 4.864563252621464e-06, "held": 1.1258131381758172e-05, "ident": 7.303242790267328e-07, "rse": 0.03992480146776726, "raw": 4.792766687699114e-06, "cert": 1.2296168504375328e-05, "factor": 0.0008392220528130206, "tau": 0.41771843625709487, "j": 23, "piL": 0.003671596481056965, "dL": 5, "prot": 7.594566024168566e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8567967236706332, "sec": 14.856432914733887}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.00022579201276194563, "held": 0.00026352958521094955, "ident": 1.4580518512080558e-05, "rse": 0.041648215057748586, "raw": 0.00020405867574671555, "cert": 0.0005516208744439202, "factor": 0.004762881609605567, "tau": 0.4035182453062621, "j": 8, "piL": 0.014884005030017395, "dL": 5, "prot": 1.4242777452009528e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8916836191116522, "sec": 35.18214964866638}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 5.183060526679173e-06, "held": 1.1411254316645796e-05, "ident": 7.053296691636275e-07, "rse": 0.03445253060446741, "raw": 4.551093236163353e-06, "cert": 1.2404886668409439e-05, "factor": 0.0008392220528130206, "tau": 0.4289514843082464, "j": 23, "piL": 0.003671596481056965, "dL": 5, "prot": 8.619158834190529e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8458098033132426, "sec": 14.915340662002563}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 6.689234505486287e-05, "held": 9.190697156446419e-05, "ident": 6.07565587432678e-06, "rse": 0.023624497133709194, "raw": 6.368625304222217e-05, "cert": 0.00011639790239633084, "factor": 0.0013434070544079228, "tau": 0.5682126942483274, "j": 20, "piL": 0.01116707113976586, "dL": 5, "prot": 7.742266726023184e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9639739817380824, "sec": 16.31982111930847}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0002067220516774117, "held": 0.0002527722426437864, "ident": 1.3508912742918654e-05, "rse": 0.04772888145174562, "raw": 0.0002021955899902234, "cert": 0.0005712826466769252, "factor": 0.004762881609605567, "tau": 0.3607628288730377, "j": 8, "piL": 0.014884005030017395, "dL": 5, "prot": 4.7325513843785225e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8718900302786136, "sec": 35.61669135093689}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 7.819139115228536e-05, "held": 9.756766342896253e-05, "ident": 6.061560023377291e-06, "rse": 0.023311416187431207, "raw": 8.498991583072831e-05, "cert": 0.00012930225197487207, "factor": 0.0013434070544079228, "tau": 0.5836207526336129, "j": 20, "piL": 0.01116707113976586, "dL": 5, "prot": 2.6118057027866634e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9370030254013431, "sec": 17.74890398979187}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.021879721200216376, "held": 0.07244747006948628, "ident": 0.003957380011065793, "rse": 0.029567622015093834, "raw": 0.024216732382974615, "cert": 0.06290277830473733, "factor": 0.057285260815215636, "tau": 0.35245050904386466, "j": 5, "piL": 0.3795148529008036, "dL": 5, "prot": 6.007387057319855e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8430336456293451, "sec": 40.05592656135559}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.027882929231306156, "held": 0.07547599174004592, "ident": 0.0037777783293968066, "rse": 0.03786117738109496, "raw": 0.03143729000983537, "cert": 0.08206168794905169, "factor": 0.057285260815215636, "tau": 0.3408221321026709, "j": 5, "piL": 0.3795148529008036, "dL": 5, "prot": 1.0670801232099488e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.8464680200168244, "sec": 40.71905493736267}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.026175596598158272, "held": 0.04698497371779811, "ident": 0.003538236073785823, "rse": 0.03441855438099035, "raw": 0.02917880631259284, "cert": 0.07722757933156676, "factor": 0.05105923641433995, "tau": 0.3428115650992391, "j": 4, "piL": 0.40209148676292716, "dL": 5, "prot": 3.584504765069457e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.909229646820857, "sec": 41.46411943435669}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.009368276397336792, "held": 0.01152932012078898, "ident": 0.0006767258367300132, "rse": 0.012784993675235827, "raw": 0.00885413694201129, "cert": 0.014782235908111832, "factor": 0.007587950370343329, "tau": 0.6394494228557936, "j": 11, "piL": 0.17831683370306825, "dL": 5, "prot": 1.1481584812534269e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8884082310182659, "sec": 28.301486492156982}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0302485263802066, "held": 0.04518306786963288, "ident": 0.003450575326287665, "rse": 0.02943847438746317, "raw": 0.033412911471014974, "cert": 0.10745754580889604, "factor": 0.05105923641433995, "tau": 0.30253319417296776, "j": 4, "piL": 0.40209148676292716, "dL": 5, "prot": 7.232692715409222e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.7626098988264635, "sec": 41.25820589065552}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.07457871147116127, "held": 0.1108294383310548, "ident": 0.006447391625717013, "rse": 0.025432394653811256, "raw": 0.06799392735157175, "cert": 0.12849897604311963, "factor": 0.04039707751476154, "tau": 0.5884972622539874, "j": 3, "piL": 0.37030654388531414, "dL": 5, "prot": 7.045517953146029e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9448530749221583, "sec": 44.93735194206238}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.011958377432317705, "held": 0.012632516756466549, "ident": 0.0007004693138882108, "rse": 0.014612453629720362, "raw": 0.012554472858982237, "cert": 0.018762923949993286, "factor": 0.007587950370343329, "tau": 0.6337492635547737, "j": 11, "piL": 0.17831683370306825, "dL": 5, "prot": 2.3531234946828923e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9142378252454805, "sec": 28.064793586730957}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.10453514869953877, "held": 0.11623761893231918, "ident": 0.006855663091898563, "rse": 0.016914007392683086, "raw": 0.09464426283440666, "cert": 0.1752241811548704, "factor": 0.04039707751476154, "tau": 0.5908409660905221, "j": 3, "piL": 0.37030654388531414, "dL": 5, "prot": 6.644113396751696e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9575728242942081, "sec": 44.53109073638916}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.03892365995195639, "held": 0.05318992306952154, "ident": 0.0037312352514911936, "rse": 0.01360092209720225, "raw": 0.046496883803669634, "cert": 0.06813715492704255, "factor": 0.014852998355283453, "tau": 0.5708504293656597, "j": 5, "piL": 0.5412061275706408, "dL": 5, "prot": 4.2816649165048514e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.909781593973778, "sec": 35.63972353935242}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.24232584655337133, "held": 0.327345213415941, "ident": 0.023811964319225443, "rse": 0.020572619666354208, "raw": 0.2719866569244723, "cert": 0.3788871498432651, "factor": 0.06470680200720964, "tau": 0.6204110422754395, "j": 1, "piL": 0.7683932738356145, "dL": 5, "prot": 9.551406352203131e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.931748044006136, "sec": 47.34406113624573}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.05008140669930648, "held": 0.06423551226773874, "ident": 0.0037514867178828053, "rse": 0.014179357318952025, "raw": 0.06046616568298194, "cert": 0.08683914769057838, "factor": 0.014852998355283453, "tau": 0.5724164879798703, "j": 5, "piL": 0.5412061275706408, "dL": 5, "prot": 1.5456021173334408e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.8950657939101756, "sec": 36.218703508377075}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.3163429144049574, "held": 0.39790685647659285, "ident": 0.024646815491950927, "rse": 0.015951217126860335, "raw": 0.3071013672955454, "cert": 0.48163444513357595, "factor": 0.06470680200720964, "tau": 0.649754320116909, "j": 1, "piL": 0.7683932738356145, "dL": 5, "prot": 2.6986703635980715e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9470442535851659, "sec": 47.44165658950806}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.027219222826401667, "held": 0.044879784566204645, "ident": 0.0022794330911240024, "rse": 0.014002848502744029, "raw": 0.029413157236063758, "cert": 0.0443629768430214, "factor": 0.0123534794248653, "tau": 0.610213560100783, "j": 7, "piL": 0.39376715666758144, "dL": 5, "prot": 4.4592561751049104e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8816046047721133, "sec": 32.09282112121582}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.16904196832123966, "held": 0.33563291870731105, "ident": 0.01580606613694855, "rse": 0.022294084277025398, "raw": 0.18948715800796653, "cert": 0.2924182977129087, "factor": 0.060024730189851674, "tau": 0.5822194911351986, "j": 2, "piL": 0.6302596669934426, "dL": 5, "prot": 9.661721712727306e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9111057749264246, "sec": 44.1045196056366}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.03149773130336595, "held": 0.046346114492335486, "ident": 0.0023738060271221283, "rse": 0.014284515089482183, "raw": 0.032247585293542866, "cert": 0.05061596738316106, "factor": 0.0123534794248653, "tau": 0.6162712694823531, "j": 7, "piL": 0.39376715666758144, "dL": 5, "prot": 6.672686656696424e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8842391872829379, "sec": 31.5081844329834}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.2178548332275833, "held": 0.38884889630879865, "ident": 0.017568682919273187, "rse": 0.019261763166938867, "raw": 0.20920017450907108, "cert": 0.36072258373247157, "factor": 0.060024730189851674, "tau": 0.6057379301129018, "j": 2, "piL": 0.6302596669934426, "dL": 5, "prot": 9.192899033883135e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9280642818992113, "sec": 44.39310026168823}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.030652184236934516, "held": 0.01881466403565965, "ident": 0.0018051016533046044, "rse": 0.021937862472547035, "raw": 0.030686256101110518, "cert": 0.04947798375438376, "factor": 0.020496136046941428, "tau": 0.6120374341197, "j": 3, "piL": 0.1878812470969631, "dL": 5, "prot": 5.432846741368933e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9529976753401382, "sec": 42.83927655220032}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 8.274372530890334e-06, "held": 1.1504085937930881e-05, "ident": 5.927398220159395e-07, "rse": 0.016035067759755127, "raw": 8.744537928272408e-06, "cert": 1.4152092321289122e-05, "factor": 0.0003070965735535426, "tau": 0.5789474329612797, "j": 16, "piL": 0.004433706780679271, "dL": 5, "prot": 2.066887325411863e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9305673638480441, "sec": 21.495830297470093}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.005167565829238149, "held": 0.0032928192386839712, "ident": 0.0003063630171857238, "rse": 0.011450035196383681, "raw": 0.004958812971357432, "cert": 0.008563562361901497, "factor": 0.0041486340514890075, "tau": 0.6087004164373431, "j": 5, "piL": 0.15116585325113072, "dL": 5, "prot": 3.480417443689472e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8686790474902273, "sec": 35.0068142414093}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.0058943915241535475, "held": 0.0037623733988182547, "ident": 0.00032697680093654184, "rse": 0.009292362940698077, "raw": 0.0064613947741890086, "cert": 0.009446068211590615, "factor": 0.0041486340514890075, "tau": 0.6232800532397482, "j": 5, "piL": 0.15116585325113072, "dL": 5, "prot": 1.636329521855814e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8786080676260534, "sec": 34.46206760406494}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 7.850110577122479e-06, "held": 1.0622591244903484e-05, "ident": 5.440527594207181e-07, "rse": 0.015960009770227827, "raw": 6.838553344960519e-06, "cert": 1.4529990583099428e-05, "factor": 0.0003070965735535426, "tau": 0.550886310428821, "j": 16, "piL": 0.004433706780679271, "dL": 5, "prot": 1.0172630937862173e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8876824688198357, "sec": 20.75607466697693}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.034967744086898095, "held": 0.021990629309117167, "ident": 0.002011567317750253, "rse": 0.019138450226520977, "raw": 0.03952386468622371, "cert": 0.054859409118471224, "factor": 0.020496136046941428, "tau": 0.6347933211222191, "j": 3, "piL": 0.1878812470969631, "dL": 5, "prot": 4.010159673280446e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9730634188824994, "sec": 44.97205972671509}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.00023005033686425452, "held": 0.0003236487935635147, "ident": 1.660578650980447e-05, "rse": 0.03788542649624164, "raw": 0.00025086964485868037, "cert": 0.0004899264810146316, "factor": 0.00333782880631813, "tau": 0.44569535176293534, "j": 6, "piL": 0.018079906034223204, "dL": 5, "prot": 2.066887325411863e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8757765211563561, "sec": 40.45868992805481}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.00023793078181994065, "held": 0.00032903912001260624, "ident": 1.8938973598195415e-05, "rse": 0.03174383866857656, "raw": 0.00021994729572578586, "cert": 0.0005358792687920679, "factor": 0.00333782880631813, "tau": 0.45885705357446216, "j": 6, "piL": 0.018079906034223204, "dL": 5, "prot": 4.069052375144869e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9133470116076519, "sec": 37.89609432220459}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 3.18372114434265e-05, "held": 4.463943088102192e-05, "ident": 2.0119761988645087e-06, "rse": 0.011295302860330605, "raw": 3.249817979333927e-05, "cert": 4.992664463612722e-05, "factor": 0.0004942207571420804, "tau": 0.6356977889811799, "j": 16, "piL": 0.007969309708916046, "dL": 4, "prot": 1.0721127541312907e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9266323307277248, "sec": 21.893327236175537}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 3.427224738790823e-05, "held": 4.359223438517882e-05, "ident": 1.991135205278088e-06, "rse": 0.011405690192435515, "raw": 3.422257064183829e-05, "cert": 5.306836698743405e-05, "factor": 0.0004942207571420804, "tau": 0.6345410059172395, "j": 16, "piL": 0.007969309708916046, "dL": 4, "prot": 2.932311666954533e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.941844817451166, "sec": 23.58335828781128}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 8.571820515714818e-10, "held": 1.1359872951791995e-09, "ident": 2.6831408276699425e-11, "rse": 0.02878137176064634, "raw": 7.454148045955368e-10, "cert": 2.2861807318143766e-09, "factor": 3.961173086929859e-06, "tau": 0.3733462020110224, "j": 20, "piL": 3.292725128510445e-05, "dL": 5, "prot": 3.281139679339067e-21, "n_paths": 32, "n_fail": 0, "cert_max": 0.7994928059362981, "sec": 17.68783688545227}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 9.737534514604187e-10, "held": 1.0415546266639398e-09, "ident": 2.6701664164726224e-11, "rse": 0.03367700205233664, "raw": 9.333322871020252e-10, "cert": 2.6184784349252754e-09, "factor": 3.961173086929859e-06, "tau": 0.3660875855628572, "j": 20, "piL": 3.292725128510445e-05, "dL": 5, "prot": 2.362878382605098e-21, "n_paths": 32, "n_fail": 0, "cert_max": 0.788517962015676, "sec": 17.77820134162903}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0010698706067362057, "held": 0.0012397525558254996, "ident": 7.136292369053529e-05, "rse": 0.02982754051728391, "raw": 0.001048837052929871, "cert": 0.002395663578626482, "factor": 0.007113142793386752, "tau": 0.4398477913138722, "j": 6, "piL": 0.03852952346417824, "dL": 5, "prot": 1.2529003950240184e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9407484726196529, "sec": 41.12840795516968}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0010358062491519593, "held": 0.001312518754292497, "ident": 7.243883623351799e-05, "rse": 0.030917090256591253, "raw": 0.0008518743540910378, "cert": 0.002245921133871226, "factor": 0.007113142793386752, "tau": 0.45508191072359444, "j": 6, "piL": 0.03852952346417824, "dL": 5, "prot": 7.867177643048747e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9134812311604138, "sec": 41.49297595024109}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 1.4748547711178708e-07, "held": 3.1059257819344254e-07, "ident": 6.057745839241742e-09, "rse": 0.02912194146487276, "raw": 1.3712873524937754e-07, "cert": 4.6427992133986753e-07, "factor": 8.863466381948734e-05, "tau": 0.33195711673223455, "j": 7, "piL": 0.0003766973212328212, "dL": 5, "prot": 3.888758138475931e-20, "n_paths": 32, "n_fail": 0, "cert_max": 0.7537995349890491, "sec": 37.41704773902893}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 3.981634401305084e-06, "held": 3.4459910859642075e-06, "ident": 1.5762565329000515e-07, "rse": 0.020291850905746228, "raw": 4.075930091085911e-06, "cert": 7.122702190312847e-06, "factor": 0.00021400338321543564, "tau": 0.5745054209832939, "j": 21, "piL": 0.0017789031229783088, "dL": 4, "prot": 1.7151188759843223e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9236577341955998, "sec": 18.232091426849365}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 1.7086726250445578e-07, "held": 3.3755056297401814e-07, "ident": 6.654047059589271e-09, "rse": 0.05296785679416808, "raw": 1.7580588457751872e-07, "cert": 4.823579358137027e-07, "factor": 8.863466381948734e-05, "tau": 0.3598480973880781, "j": 7, "piL": 0.0003766973212328212, "dL": 5, "prot": 8.387739942786033e-20, "n_paths": 32, "n_fail": 0, "cert_max": 0.8133158425317141, "sec": 37.576326847076416}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 4.166175533589341e-06, "held": 3.825172267057027e-06, "ident": 1.6025972133034536e-07, "rse": 0.022963956941949575, "raw": 4.244738160125327e-06, "cert": 7.202821105152824e-06, "factor": 0.00021400338321543564, "tau": 0.5837040426251607, "j": 21, "piL": 0.0017789031229783088, "dL": 4, "prot": 9.87348450158743e-20, "n_paths": 32, "n_fail": 0, "cert_max": 0.9307501077755886, "sec": 16.87966823577881}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0007564917601988199, "held": 0.0004871288782028843, "ident": 2.756605174474268e-05, "rse": 0.03238074139196061, "raw": 0.0007730683240950401, "cert": 0.0018991516863090569, "factor": 0.004841397137083467, "tau": 0.380312041697125, "j": 6, "piL": 0.026224234492535446, "dL": 5, "prot": 2.441522164636506e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8309174155439206, "sec": 38.6714346408844}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0006581631161975172, "held": 0.0004459205484806817, "ident": 2.5640385148982363e-05, "rse": 0.03725265369876771, "raw": 0.0006243759060957086, "cert": 0.001821305647813339, "factor": 0.004841397137083467, "tau": 0.3701731617465109, "j": 6, "piL": 0.026224234492535446, "dL": 5, "prot": 1.5554535584039273e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.7957691243489478, "sec": 38.18726468086243}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.0036880977545257305, "held": 0.006434076453589007, "ident": 0.0002744332088393312, "rse": 0.020859031634593704, "raw": 0.0037830772228636513, "cert": 0.006289229431532889, "factor": 0.004306727892472573, "tau": 0.586170116983472, "j": 7, "piL": 0.13727695157256325, "dL": 5, "prot": 1.255608670374969e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8712174027711963, "sec": 32.29382872581482}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 2.0611160007333395e-05, "held": 4.642703086442218e-05, "ident": 1.461401316115898e-06, "rse": 0.017141813043978358, "raw": 2.027715170283677e-05, "cert": 3.522639739107497e-05, "factor": 0.0004040787262347051, "tau": 0.5908393482786172, "j": 13, "piL": 0.007955299922745757, "dL": 5, "prot": 4.89812684920097e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.918978823107942, "sec": 25.327765464782715}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.02662240403858225, "held": 0.0500711230453155, "ident": 0.0023948288867884715, "rse": 0.03370195132141423, "raw": 0.02469177147104743, "cert": 0.05489416981050641, "factor": 0.030340566393469253, "tau": 0.4954735042701754, "j": 4, "piL": 0.2389319603485704, "dL": 5, "prot": 4.502872473068854e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8358909151608759, "sec": 41.9488685131073}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.0045083364630416544, "held": 0.006772811635276463, "ident": 0.0002916117229061059, "rse": 0.016878458226897704, "raw": 0.004252330655583967, "cert": 0.0076558240089183134, "factor": 0.004306727892472573, "tau": 0.5973703436484142, "j": 7, "piL": 0.13727695157256325, "dL": 5, "prot": 1.2802232371388494e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8837284171371858, "sec": 32.808496952056885}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.03737476167373299, "held": 0.06521162496758515, "ident": 0.0026417624368433408, "rse": 0.02533909751236594, "raw": 0.03798389613121018, "cert": 0.07685735475301538, "factor": 0.030340566393469253, "tau": 0.5080821308137251, "j": 4, "piL": 0.2389319603485704, "dL": 5, "prot": 4.480781329985973e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8276589130856536, "sec": 42.31907105445862}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 2.0557512480203642e-05, "held": 4.817583864016498e-05, "ident": 1.4650898946321946e-06, "rse": 0.01507826432727339, "raw": 2.0994050582933403e-05, "cert": 3.469844773245165e-05, "factor": 0.0004040787262347051, "tau": 0.5885769592520741, "j": 13, "piL": 0.007955299922745757, "dL": 5, "prot": 9.865214421499727e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.935215435894322, "sec": 22.381332397460938}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0004333495829558962, "held": 0.0009671812139457544, "ident": 3.036059146443695e-05, "rse": 0.023737646056943507, "raw": 0.0004244723833846397, "cert": 0.0008274890844795779, "factor": 0.0032758330651321997, "tau": 0.5204070168158172, "j": 4, "piL": 0.025797185387916075, "dL": 5, "prot": 2.6869724429902465e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9192698146860356, "sec": 41.7842698097229}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0004941435958856555, "held": 0.0010325335582674782, "ident": 3.030103081451183e-05, "rse": 0.029002510756873986, "raw": 0.0004832523343854727, "cert": 0.0009667311925117899, "factor": 0.0032758330651321997, "tau": 0.5100525397845653, "j": 4, "piL": 0.025797185387916075, "dL": 5, "prot": 4.368880672378451e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9475341452363854, "sec": 39.49528765678406}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.0064121898231903965, "held": 0.01833067709201401, "ident": 0.0003090141316556127, "rse": 0.017626433552126085, "raw": 0.005981381544394532, "cert": 0.011376776890444858, "factor": 0.005878735711388367, "tau": 0.5806043351942617, "j": 13, "piL": 0.11573760931795847, "dL": 5, "prot": 7.55175196443766e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9055526926797208, "sec": 22.712459325790405}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.006842856688528775, "held": 0.017745375195042767, "ident": 0.0003037274557322606, "rse": 0.018530396305788895, "raw": 0.006372056298531838, "cert": 0.012187679791184576, "factor": 0.005878735711388367, "tau": 0.5672362192567049, "j": 13, "piL": 0.11573760931795847, "dL": 5, "prot": 6.3648907473643135e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9215679244583335, "sec": 22.056947469711304}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.08179573883796624, "held": 0.2423543900409109, "ident": 0.005131333192045191, "rse": 0.0280581676234732, "raw": 0.0860904645185528, "cert": 0.1638852153571591, "factor": 0.0383822941610646, "tau": 0.4957841228562732, "j": 2, "piL": 0.4030140886911784, "dL": 5, "prot": 6.431169414875942e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8930571715242503, "sec": 41.10163640975952}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.0030177342156488107, "held": 0.003710783028361749, "ident": 5.264434455585023e-05, "rse": 0.02260744653179771, "raw": 0.002830021234465859, "cert": 0.006665575866781629, "factor": 0.002851116420634349, "tau": 0.4504389762262348, "j": 13, "piL": 0.05613135453123874, "dL": 5, "prot": 3.3049296010656647e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8765243602104328, "sec": 22.965974807739258}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.0033701812482851007, "held": 0.004119755887390463, "ident": 5.4202415228414695e-05, "rse": 0.022824571527843125, "raw": 0.003333193857002272, "cert": 0.007589700598676615, "factor": 0.002851116420634349, "tau": 0.45244847326500426, "j": 13, "piL": 0.05613135453123874, "dL": 5, "prot": 3.5314045432244366e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8982829419732385, "sec": 21.40394139289856}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.10281759869481388, "held": 0.27764802736428784, "ident": 0.00552207983799738, "rse": 0.026469151194334746, "raw": 0.10127409194960459, "cert": 0.20857796270688175, "factor": 0.0383822941610646, "tau": 0.49483056993358726, "j": 2, "piL": 0.4030140886911784, "dL": 5, "prot": 4.613666663282862e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8719162433615987, "sec": 40.277135133743286}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.1913721183476012, "held": 0.19198084422630218, "ident": 0.001761212215801117, "rse": 0.025527697591240364, "raw": 0.20747012565533351, "cert": 0.3188655833848106, "factor": 0.012998827187829253, "tau": 0.6052741362684145, "j": 11, "piL": 0.2802872112375683, "dL": 6, "prot": 1.3219647783324922e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8941350326339522, "sec": 25.00740933418274}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.05593417049643749, "held": 0.07384018191347541, "ident": 0.001001387318149113, "rse": 0.025293753482171093, "raw": 0.05355446733187711, "cert": 0.10947617671718517, "factor": 0.01670505751142857, "tau": 0.5172140034302948, "j": 2, "piL": 0.17540310387, "dL": 5, "prot": 3.2105030410352175e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.840727882640106, "sec": 40.90292286872864}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.08582896915016996, "held": 0.0984032313298748, "ident": 0.0011825497837059042, "rse": 0.0240492033917316, "raw": 0.07728216639917143, "cert": 0.16288404315592117, "factor": 0.01670505751142857, "tau": 0.5402795468116899, "j": 2, "piL": 0.17540310387, "dL": 5, "prot": 1.883415756386366e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9573700948297799, "sec": 42.0932080745697}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.23297977600896969, "held": 0.23769157723638015, "ident": 0.0017954810557207577, "rse": 0.02123568252516317, "raw": 0.2465029556919225, "cert": 0.3943271581895245, "factor": 0.012998827187829253, "tau": 0.6043459181622751, "j": 11, "piL": 0.2802872112375683, "dL": 6, "prot": 1.068737255322654e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8720919860282678, "sec": 22.935635566711426}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 1.3442046423477443, "held": 1.3806752802150826, "ident": 0.03388693709635637, "rse": 0.03751906099781571, "raw": 1.2379914862228154, "cert": 2.774449538668188, "factor": 0.08421052631578947, "tau": 0.5277612240310197, "j": 0, "piL": 1.0, "dL": 6, "prot": 4.667903217284386e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8641614237131792, "sec": 41.69550609588623}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.19400530093285856, "held": 0.1679866209228086, "ident": 0.0033298453192248294, "rse": 0.01877584567585318, "raw": 0.19394096602184496, "cert": 0.4676924599938347, "factor": 0.017257159578934478, "tau": 0.4230164022056634, "j": 5, "piL": 0.5889005706311391, "dL": 6, "prot": 2.97078387459752e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.7756666775674995, "sec": 31.77014470100403}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 1.0859978816837626e-05, "held": 7.248231965679269e-06, "ident": 0.0004700517245749807, "rse": 0.012610612624459821, "raw": 1.0555594257749667e-05, "cert": 1.8784574372387703e-05, "factor": 0.00849970058908424, "tau": 0.590368405258205, "j": 16, "piL": 0.12271442725490372, "dL": 5, "prot": 1.6479873021779667e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9282164469739076, "sec": 18.838010549545288}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 1.667787816002448, "held": 1.7489351713928079, "ident": 0.03300900430849643, "rse": 0.040322227440187625, "raw": 2.0166752792813214, "cert": 3.6203771737670656, "factor": 0.08421052631578947, "tau": 0.5060354051271737, "j": 0, "piL": 1.0, "dL": 6, "prot": 2.992464314903431e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.917745673774286, "sec": 44.53512215614319}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.26977540696517466, "held": 0.21819624716842198, "ident": 0.0035330942631055114, "rse": 0.026224738161660505, "raw": 0.2511829578709565, "cert": 0.6167881107819161, "factor": 0.017257159578934478, "tau": 0.43921212099830664, "j": 5, "piL": 0.5889005706311391, "dL": 6, "prot": 2.3302994231283426e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8220648979572641, "sec": 30.265186071395874}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 1.433203602863847, "held": 1.2887379281912479, "ident": 0.03239990841245142, "rse": 0.030873651218467926, "raw": 1.54331846795474, "cert": 2.5724054862284325, "factor": 0.08021187684162592, "tau": 0.5991630559397461, "j": 1, "piL": 0.8422247068370723, "dL": 6, "prot": 6.855655095225046e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9269960594178754, "sec": 40.81106472015381}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 1.828134332356949, "held": 1.5387489755208126, "ident": 0.03168775940316894, "rse": 0.03025949876466598, "raw": 1.8939152828783214, "cert": 3.354768433274886, "factor": 0.08021187684162592, "tau": 0.5783485947984698, "j": 1, "piL": 0.8422247068370723, "dL": 6, "prot": 5.965566523208557e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9553126976973692, "sec": 40.53247117996216}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 1.2351941246870883e-05, "held": 6.792524775678309e-06, "ident": 0.00047619117012018405, "rse": 0.015844801950198852, "raw": 1.4125713383203106e-05, "cert": 2.0853231255129282e-05, "factor": 0.00849970058908424, "tau": 0.5946532354260845, "j": 16, "piL": 0.12271442725490372, "dL": 5, "prot": 1.5612511283791264e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.904923152691356, "sec": 20.017245531082153}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.00020778148877037854, "held": 0.00012366155152632364, "ident": 0.008074895226819132, "rse": 0.026373927152165143, "raw": 0.00022647456254270263, "cert": 0.0003992148044378073, "factor": 0.05337153654752327, "tau": 0.5329221628223919, "j": 3, "piL": 0.42030085031174574, "dL": 6, "prot": 8.326672684688674e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9003569858514462, "sec": 38.603646755218506}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0002506613516365966, "held": 0.00013150929364316754, "ident": 0.008470693306593537, "rse": 0.019713539629559244, "raw": 0.0002455398638037227, "cert": 0.00047968491844027, "factor": 0.05337153654752327, "tau": 0.5313457344953539, "j": 3, "piL": 0.42030085031174574, "dL": 6, "prot": 1.1102230246251565e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9053334854453108, "sec": 37.7904155254364}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.00030122591940523843, "held": 0.000564343368423577, "ident": 0.00016572777702124399, "rse": 0.010886781116312758, "raw": 0.00029965306050078476, "cert": 0.0004641241394761985, "factor": 0.003835449322903256, "tau": 0.6398318461367418, "j": 10, "piL": 0.09013305908822652, "dL": 6, "prot": 1.8059333286751446e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8700814429736302, "sec": 25.29427742958069}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.00036207502731362256, "held": 0.0006727139700843778, "ident": 0.00016992193418822357, "rse": 0.014224087224044625, "raw": 0.00039659680602733237, "cert": 0.0005654027043101313, "factor": 0.003835449322903256, "tau": 0.6391997471808487, "j": 10, "piL": 0.09013305908822652, "dL": 6, "prot": 1.459058383784218e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8929772255515969, "sec": 24.06399655342102}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 2.860503114884868e-06, "held": 3.341884296568938e-06, "ident": 7.95088480724973e-07, "rse": 0.020970756450856953, "raw": 3.6003053018071908e-06, "cert": 7.418772495350762e-06, "factor": 0.0005725073382106014, "tau": 0.38709814874507553, "j": 19, "piL": 0.005581946547553364, "dL": 5, "prot": 9.40153896323836e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.7875632194250345, "sec": 17.430731534957886}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0035195499718358274, "held": 0.005428673884675686, "ident": 0.0017805348986273863, "rse": 0.025415923000539176, "raw": 0.003490891338908249, "cert": 0.006760097713377738, "factor": 0.02900683152983029, "tau": 0.5106659099536863, "j": 4, "piL": 0.19217025888512568, "dL": 6, "prot": 6.82791231115534e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8150713074461281, "sec": 34.87739109992981}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0046929966665212415, "held": 0.006942754411813317, "ident": 0.0019348538610462398, "rse": 0.022551878279226723, "raw": 0.004233996959084727, "cert": 0.008987778442783333, "factor": 0.02900683152983029, "tau": 0.5097050761059174, "j": 4, "piL": 0.19217025888512568, "dL": 6, "prot": 6.832663650891948e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8739221360740086, "sec": 35.313937187194824}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 2.8625013589132584e-06, "held": 3.3123065901764793e-06, "ident": 8.02960855496643e-07, "rse": 0.019907537748551276, "raw": 2.2315616797783445e-06, "cert": 6.903310802360189e-06, "factor": 0.0005725073382106014, "tau": 0.41362053084303646, "j": 19, "piL": 0.005581946547553364, "dL": 5, "prot": 6.931825824033009e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8706323381430137, "sec": 17.636327743530273}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0007323093575744327, "held": 0.0008088439010904495, "ident": 0.00016145570047061713, "rse": 0.02908701460964124, "raw": 0.0007111133862358261, "cert": 0.0015288818326546164, "factor": 0.009157464972715846, "tau": 0.4740305243220164, "j": 4, "piL": 0.06066820544424248, "dL": 6, "prot": 9.025477404708827e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9277604391308376, "sec": 37.08255648612976}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 4.9054896444495704e-05, "held": 4.224329115270575e-05, "ident": 6.152839601837744e-06, "rse": 0.020693093721314056, "raw": 4.952666239108532e-05, "cert": 9.611058388552897e-05, "factor": 0.0008980265144520288, "tau": 0.5110546624410257, "j": 13, "piL": 0.01767989700327432, "dL": 5, "prot": 9.834073787979109e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8561209487211481, "sec": 22.69928550720215}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0008272110365338153, "held": 0.0008704805688481436, "ident": 0.0001721880429216924, "rse": 0.033141702315333726, "raw": 0.0007568079826347951, "cert": 0.0017088257053711005, "factor": 0.009157464972715846, "tau": 0.48573703359168585, "j": 4, "piL": 0.06066820544424248, "dL": 6, "prot": 9.592148167310543e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9493490886247605, "sec": 39.30421257019043}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 4.5942050757339156e-05, "held": 4.116951177742191e-05, "ident": 5.975400380464489e-06, "rse": 0.02247624122247704, "raw": 4.732111749816787e-05, "cert": 9.395593764635775e-05, "factor": 0.0008980265144520288, "tau": 0.5066284585408396, "j": 13, "piL": 0.01767989700327432, "dL": 5, "prot": 2.089077245037878e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8617709417008466, "sec": 24.40833067893982}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0005799843867945086, "held": 0.0005659392927424026, "ident": 9.5714544004573e-05, "rse": 0.0290860770667317, "raw": 0.0005588475826706172, "cert": 0.0011748441522459836, "factor": 0.006868189563324017, "tau": 0.5234603203454191, "j": 6, "piL": 0.03720269346800509, "dL": 5, "prot": 9.272126714380302e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.912362447560355, "sec": 38.51179623603821}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0006555205221114586, "held": 0.0006493033174774546, "ident": 9.62834038645069e-05, "rse": 0.034865379384347965, "raw": 0.0006121745067999086, "cert": 0.0013273714511500981, "factor": 0.006868189563324017, "tau": 0.5247953760890055, "j": 6, "piL": 0.03720269346800509, "dL": 5, "prot": 1.9033814899234e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.926006800657614, "sec": 37.79412126541138}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.08324313532880759, "held": 0.07171438193799129, "ident": 0.006435467639554225, "rse": 0.008037421472441237, "raw": 0.08914845790317572, "cert": 0.11432743962572033, "factor": 0.015422213403208528, "tau": 0.730784092223814, "j": 2, "piL": 0.6747218363903731, "dL": 5, "prot": 1.4322393867288413e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9212440443593085, "sec": 37.0648717880249}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.3291913360275779, "held": 0.2948183242190763, "ident": 0.026913494139776516, "rse": 0.015737555917369993, "raw": 0.3323019929391594, "cert": 0.4763101599636671, "factor": 0.061621563530181826, "tau": 0.707971348333125, "j": 1, "piL": 0.7317560669209092, "dL": 5, "prot": 3.9239435252844963e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9720964486835706, "sec": 45.33000159263611}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.0011065812183626862, "held": 0.0008636043260397379, "ident": 8.351276191909995e-05, "rse": 0.014469383071052134, "raw": 0.0010727568505086485, "cert": 0.0016399515669047449, "factor": 0.0023680598095018155, "tau": 0.6706981887227687, "j": 9, "piL": 0.06526964849939379, "dL": 5, "prot": 3.9326742767906436e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9122087284508213, "sec": 26.893349647521973}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.10006063689555886, "held": 0.0741016387091262, "ident": 0.00660199498844586, "rse": 0.008340351127744963, "raw": 0.09991021316841225, "cert": 0.13509766209892837, "factor": 0.015422213403208528, "tau": 0.7421934673205572, "j": 2, "piL": 0.6747218363903731, "dL": 5, "prot": 6.263303375769506e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9094430233140157, "sec": 38.23798608779907}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.395947421024311, "held": 0.30255743239252586, "ident": 0.027265236050918268, "rse": 0.015812121306990348, "raw": 0.39121637974293644, "cert": 0.5634928394424761, "factor": 0.061621563530181826, "tau": 0.7059481594889224, "j": 1, "piL": 0.7317560669209092, "dL": 5, "prot": 1.649336555619303e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9716610362877902, "sec": 43.874961614608765}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.0011735604826467422, "held": 0.0009356230079426203, "ident": 8.61886124625977e-05, "rse": 0.010199961009132945, "raw": 0.0010836754617164553, "cert": 0.0017238433557543046, "factor": 0.0023680598095018155, "tau": 0.6719045056799062, "j": 9, "piL": 0.06526964849939379, "dL": 5, "prot": 1.2117276289375107e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9448545486072153, "sec": 26.756168842315674}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.008037681331651208, "held": 0.008419572717190228, "ident": 0.0006493545255154653, "rse": 0.021649714758732824, "raw": 0.008071614274462804, "cert": 0.013505884416763946, "factor": 0.011476525742787716, "tau": 0.5917360106603758, "j": 1, "piL": 0.13628374319560413, "dL": 5, "prot": 4.738161779265836e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9011420292227534, "sec": 43.58248043060303}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 8.6759473551655e-05, "held": 0.00010266860473662567, "ident": 1.168939586773978e-05, "rse": 0.015181223535127797, "raw": 8.077263927647121e-05, "cert": 0.00013750748541469172, "factor": 0.0013863881403691977, "tau": 0.6228298172887287, "j": 18, "piL": 0.017763098048480346, "dL": 4, "prot": 3.555027819165905e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9414136964627544, "sec": 19.27282428741455}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 8.796254337839494e-05, "held": 0.00010923859401848162, "ident": 1.170605403396442e-05, "rse": 0.014465571371576285, "raw": 8.206724408025994e-05, "cert": 0.00014152353977811948, "factor": 0.0013863881403691977, "tau": 0.6225363232049508, "j": 18, "piL": 0.017763098048480346, "dL": 4, "prot": 8.512012121622631e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9735599367292898, "sec": 18.5617196559906}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.01019985184217338, "held": 0.01049682278058659, "ident": 0.0007078924635741922, "rse": 0.013540647357713242, "raw": 0.009783619437973423, "cert": 0.016685939245664045, "factor": 0.011476525742787716, "tau": 0.5990847898909557, "j": 1, "piL": 0.13628374319560413, "dL": 5, "prot": 2.47097398842159e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9198420102871556, "sec": 42.505433082580566}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.002603519070693267, "held": 0.004344982221206459, "ident": 0.00036227504814994693, "rse": 0.02797373060516471, "raw": 0.0026622500623942327, "cert": 0.0051813354156548036, "factor": 0.018313082998320584, "tau": 0.48702204691748546, "j": 9, "piL": 0.05722838436975183, "dL": 4, "prot": 2.1457132194251352e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.962568730058643, "sec": 33.55327773094177}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0025913280818518304, "held": 0.004589547602993329, "ident": 0.00035093365678794293, "rse": 0.03358269582140909, "raw": 0.0025484679646490095, "cert": 0.005365162274905902, "factor": 0.018313082998320584, "tau": 0.47130215405358983, "j": 9, "piL": 0.05722838436975183, "dL": 4, "prot": 3.024480902789318e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9720282790129307, "sec": 32.40214157104492}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.00036159556187399474, "held": 0.0003922104454848327, "ident": 2.608566085422188e-05, "rse": 0.019065248937136924, "raw": 0.0004292354479073916, "cert": 0.0005964400023540861, "factor": 0.0017265850429868626, "tau": 0.6166920385637034, "j": 15, "piL": 0.03086270764339017, "dL": 4, "prot": 5.922114693565204e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9297685425245272, "sec": 21.36118745803833}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.0003650057312862812, "held": 0.0003957248807617527, "ident": 2.741228502820201e-05, "rse": 0.014427552594520608, "raw": 0.0003674409664202277, "cert": 0.0005801949201172139, "factor": 0.0017265850429868626, "tau": 0.6341764773126943, "j": 15, "piL": 0.03086270764339017, "dL": 4, "prot": 5.363373061192e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.932989711337852, "sec": 22.454090356826782}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 5.633245366061237e-07, "held": 1.293200937659419e-06, "ident": 6.872089408451812e-08, "rse": 0.014362202817911835, "raw": 5.351187909792608e-07, "cert": 9.907424461277107e-07, "factor": 0.00010846165424444522, "tau": 0.5618865135466794, "j": 17, "piL": 0.0015659151331541778, "dL": 4, "prot": 9.21402649016266e-20, "n_paths": 32, "n_fail": 0, "cert_max": 0.8634056504897926, "sec": 19.302130460739136}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.006317575423267454, "held": 0.005073147128434969, "ident": 0.00044772788898737496, "rse": 0.027870172960490967, "raw": 0.006676526126295419, "cert": 0.013072704108727422, "factor": 0.015045752242910122, "tau": 0.4880254050388186, "j": 5, "piL": 0.09967810860927956, "dL": 5, "prot": 1.6100749323130398e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.875927548722089, "sec": 36.7662627696991}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 6.43230068887013e-07, "held": 1.3764566975837546e-06, "ident": 7.005106961785017e-08, "rse": 0.02056824873996845, "raw": 6.901559376920226e-07, "cert": 1.1561912999493805e-06, "factor": 0.00010846165424444522, "tau": 0.5572765394769847, "j": 17, "piL": 0.0015659151331541778, "dL": 4, "prot": 1.1986277288778766e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.881358284494345, "sec": 18.858320951461792}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.008136708837453715, "held": 0.006286070532575456, "ident": 0.0005241701511323163, "rse": 0.030632869810427434, "raw": 0.008967645230462687, "cert": 0.015976950557576673, "factor": 0.015045752242910122, "tau": 0.5081742077778629, "j": 5, "piL": 0.09967810860927956, "dL": 5, "prot": 1.61321299386245e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9491848321921036, "sec": 37.254698276519775}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 3.0891106720951466e-05, "held": 6.155775357623595e-05, "ident": 4.042306240656468e-06, "rse": 0.034319812160953235, "raw": 3.785932051144372e-05, "cert": 6.668188067375019e-05, "factor": 0.0018310526269628281, "tau": 0.4587644446378415, "j": 7, "piL": 0.00778197366459202, "dL": 5, "prot": 6.347440471000943e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9441949207265096, "sec": 33.93044924736023}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 3.602586585207455e-05, "held": 5.998349115643828e-05, "ident": 3.840414089726743e-06, "rse": 0.0380170057357779, "raw": 3.537398039223201e-05, "cert": 8.242402495925268e-05, "factor": 0.0018310526269628281, "tau": 0.42404735570436614, "j": 7, "piL": 0.00778197366459202, "dL": 5, "prot": 9.258365905815324e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9198132660139897, "sec": 33.3979229927063}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 2.589856897481078e-05, "held": 3.326290364152925e-05, "ident": 1.839305825628444e-06, "rse": 0.015274080415883053, "raw": 2.8929725359165223e-05, "cert": 3.7894375509804485e-05, "factor": 0.00043490649905729374, "tau": 0.6729918442031618, "j": 15, "piL": 0.007773953670649126, "dL": 4, "prot": 9.020881549865657e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9302741528357699, "sec": 21.117188692092896}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 2.24931985972024e-05, "held": 3.270143028911196e-05, "ident": 1.8876699537991505e-06, "rse": 0.014768849416347101, "raw": 2.0279085607205363e-05, "cert": 3.254960709594897e-05, "factor": 0.00043490649905729374, "tau": 0.6850250240980108, "j": 15, "piL": 0.007773953670649126, "dL": 4, "prot": 2.1678455018097643e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9439072546911357, "sec": 22.608879566192627}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.0003417382015292889, "held": 0.00047999985333583943, "ident": 2.744288645928308e-05, "rse": 0.028027652935612418, "raw": 0.00037298382098955966, "cert": 0.0006358170048731728, "factor": 0.003553787427125654, "tau": 0.5537698492184283, "j": 6, "piL": 0.019249681896930625, "dL": 5, "prot": 2.7220905729419176e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9465457636461543, "sec": 34.39427924156189}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.0003156777772650749, "held": 0.00042620779408660415, "ident": 2.4397608422936e-05, "rse": 0.025810043665847795, "raw": 0.000286722502731371, "cert": 0.0007744778699058038, "factor": 0.003104822447800672, "tau": 0.40438039529678665, "j": 20, "piL": 0.030272018866056554, "dL": 4, "prot": 3.181237814789953e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8362244936755011, "sec": 17.383184671401978}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.000314006202950514, "held": 0.0004665805937299345, "ident": 2.7343314624021554e-05, "rse": 0.025896340425963595, "raw": 0.00026904437704750397, "cert": 0.0005608562243572137, "factor": 0.003553787427125654, "tau": 0.550333280305755, "j": 6, "piL": 0.019249681896930625, "dL": 5, "prot": 3.3740786020385434e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9587220467930156, "sec": 34.452718019485474}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.0003390608050470663, "held": 0.0004195715831942083, "ident": 2.4896647935484827e-05, "rse": 0.02773163331364263, "raw": 0.00038536772842357554, "cert": 0.0008767717811385459, "factor": 0.003104822447800672, "tau": 0.39540787731863153, "j": 20, "piL": 0.030272018866056554, "dL": 4, "prot": 7.649227700787508e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9035106085647677, "sec": 16.954705953598022}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.03577889001401269, "held": 0.0570675863895267, "ident": 0.0034210277116781818, "rse": 0.02716683384034871, "raw": 0.03850686522649453, "cert": 0.08815060572615942, "factor": 0.04310734440859432, "tau": 0.4068390789430792, "j": 4, "piL": 0.3394703372176803, "dL": 5, "prot": 6.04435184810091e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8388869795536501, "sec": 38.46448874473572}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 1.2255377635684764e-09, "held": 1.4471467241095367e-09, "ident": 8.048596021105758e-11, "rse": 0.03291404230433472, "raw": 1.2898050747682567e-09, "cert": 3.2043890953694736e-09, "factor": 7.687756568380169e-06, "tau": 0.38778211351642333, "j": 21, "piL": 5.333381119313742e-05, "dL": 5, "prot": 6.387403879189639e-21, "n_paths": 32, "n_fail": 0, "cert_max": 0.7948736089834535, "sec": 14.95813512802124}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.04236253007019049, "held": 0.06954542313411621, "ident": 0.0035150284183475995, "rse": 0.03148286797556897, "raw": 0.03821859623020563, "cert": 0.10895621308439327, "factor": 0.04310734440859432, "tau": 0.3938005760695878, "j": 4, "piL": 0.3394703372176803, "dL": 5, "prot": 5.71142334992134e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8659977438888307, "sec": 37.88072967529297}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.016580372021600558, "held": 0.025347223303185104, "ident": 0.0018955279563274666, "rse": 0.014475868569169801, "raw": 0.017559932332110777, "cert": 0.026677677361564813, "factor": 0.011845041704405836, "tau": 0.6200103532944579, "j": 9, "piL": 0.32647896197768583, "dL": 5, "prot": 3.680688544286294e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8909433708842394, "sec": 26.190128326416016}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.017711394070392194, "held": 0.027865376545791215, "ident": 0.0019786465111031122, "rse": 0.011062161155017692, "raw": 0.019939248668504408, "cert": 0.027577220586715065, "factor": 0.011845041704405836, "tau": 0.6399957166493669, "j": 9, "piL": 0.32647896197768583, "dL": 5, "prot": 4.9305272936917306e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9254265542958774, "sec": 26.940871238708496}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.13401024623157948, "held": 0.21151739626376825, "ident": 0.01672507599576714, "rse": 0.01862716750826428, "raw": 0.12760293707209697, "cert": 0.23290634132200985, "factor": 0.06268110517117659, "tau": 0.576371774858383, "j": 2, "piL": 0.6581516042973542, "dL": 5, "prot": 1.2398108780753833e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.9336527829521792, "sec": 41.74363875389099}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 1.4158578681422331e-09, "held": 1.6348455577790462e-09, "ident": 8.691330322919767e-11, "rse": 0.030117418289859258, "raw": 1.7370929399357526e-09, "cert": 3.577005351139573e-09, "factor": 7.687756568380169e-06, "tau": 0.4038571247798253, "j": 21, "piL": 5.333381119313742e-05, "dL": 5, "prot": 1.755350913471412e-20, "n_paths": 32, "n_fail": 0, "cert_max": 0.8821964194686661, "sec": 16.741018056869507}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.16256873405663197, "held": 0.24258809619564375, "ident": 0.017800239973954225, "rse": 0.019026100660288373, "raw": 0.15384649177997312, "cert": 0.2803152285143291, "factor": 0.06268110517117659, "tau": 0.5744130469117326, "j": 2, "piL": 0.6581516042973542, "dL": 5, "prot": 1.2531756871466483e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.90288515399017, "sec": 41.38257193565369}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 3.0320956203534555e-07, "held": 5.488838124789051e-07, "ident": 3.0715279965754144e-08, "rse": 0.02585038444164264, "raw": 3.803000014842298e-07, "cert": 6.448771712212019e-07, "factor": 9.840427400167018e-05, "tau": 0.47528563558480863, "j": 20, "piL": 0.0009594416715162843, "dL": 4, "prot": 1.1068123987386576e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.9053951118588096, "sec": 18.11863946914673}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 7.606206152726884e-07, "held": 8.368426560923282e-07, "ident": 5.645919033197243e-08, "rse": 0.05705668409619646, "raw": 7.930532714370639e-07, "cert": 2.4790518207318558e-06, "factor": 0.0002668662434930439, "tau": 0.31065884473767763, "j": 6, "piL": 0.0014455254855873212, "dL": 5, "prot": 1.8895102020802804e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8463200974909291, "sec": 36.99730587005615}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 3.0931726588613326e-07, "held": 5.157927030380537e-07, "ident": 3.000304071555485e-08, "rse": 0.024303052388867753, "raw": 2.778767238860265e-07, "cert": 6.467777817810226e-07, "factor": 9.840427400167018e-05, "tau": 0.4749378007064524, "j": 20, "piL": 0.0009594416715162843, "dL": 4, "prot": 1.168666437960518e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8793309491552742, "sec": 19.051491737365723}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 5.429747658790944e-05, "held": 7.873959159706721e-05, "ident": 3.986140590531299e-06, "rse": 0.03076042779996386, "raw": 5.313921907906478e-05, "cert": 0.0001044204243475669, "factor": 0.001779097415663918, "tau": 0.5251596617515735, "j": 25, "piL": 0.005670873012428739, "dL": 4, "prot": 1.530182173362478e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.971851887512527, "sec": 14.006495475769043}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 7.011220353522259e-07, "held": 8.0920974525484e-07, "ident": 5.3755673212868115e-08, "rse": 0.04146201748626105, "raw": 6.91531210874951e-07, "cert": 2.102268122240036e-06, "factor": 0.0002668662434930439, "tau": 0.3269855349217822, "j": 6, "piL": 0.0014455254855873212, "dL": 5, "prot": 4.590337012432769e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.7291824059455767, "sec": 36.92574143409729}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 5.8995345972669364e-05, "held": 8.120721102637852e-05, "ident": 3.8643432068927226e-06, "rse": 0.04027630631492351, "raw": 5.260648002854208e-05, "cert": 0.00010824485975794488, "factor": 0.001779097415663918, "tau": 0.5217665270474404, "j": 25, "piL": 0.005670873012428739, "dL": 4, "prot": 1.8243574587178203e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9683617512836119, "sec": 14.629300355911255}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 2.2940476078729337e-05, "held": 4.3055027449888486e-05, "ident": 2.1569560560330856e-06, "rse": 0.039886389310063344, "raw": 2.532945847588121e-05, "cert": 4.936730436122507e-05, "factor": 0.0014997303105796945, "tau": 0.45530439084723184, "j": 9, "piL": 0.004686657220561545, "dL": 4, "prot": 1.4827772452943284e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9655686044547592, "sec": 35.532193422317505}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 2.5551334421516405e-05, "held": 4.691896475629825e-05, "ident": 2.139003508606439e-06, "rse": 0.029168744022677807, "raw": 2.407575861258935e-05, "cert": 5.4146983054784724e-05, "factor": 0.0014997303105796945, "tau": 0.465908941933562, "j": 9, "piL": 0.004686657220561545, "dL": 4, "prot": 1.737318816127636e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9308268013935264, "sec": 36.840543031692505}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.0016039297981760724, "held": 0.0020906816743366664, "ident": 0.00010891451473922322, "rse": 0.01665244800899727, "raw": 0.0014161010524917305, "cert": 0.0028852744676254446, "factor": 0.0036535893203060907, "tau": 0.5623256478660321, "j": 13, "piL": 0.07193003974352616, "dL": 5, "prot": 8.032375567981203e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8807056544373908, "sec": 24.48949098587036}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.06459918068825178, "held": 0.10436459772717227, "ident": 0.006301318596809741, "rse": 0.028238167276213352, "raw": 0.06591344685006698, "cert": 0.18305287254474897, "factor": 0.06373125934602002, "tau": 0.3586903529785429, "j": 4, "piL": 0.5018836673499076, "dL": 5, "prot": 1.0990108409572288e-16, "n_paths": 32, "n_fail": 0, "cert_max": 0.8017209752716504, "sec": 41.45671010017395}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0851827689881019, "held": 0.136950455147812, "ident": 0.007238239795285654, "rse": 0.028214047971330317, "raw": 0.0905321814827996, "cert": 0.22627868188304937, "factor": 0.06373125934602002, "tau": 0.38395418132036446, "j": 4, "piL": 0.5018836673499076, "dL": 5, "prot": 6.855373989105041e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8535751621903699, "sec": 40.921308279037476}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.0015898844491550185, "held": 0.0019653521757807893, "ident": 0.00010670037171386552, "rse": 0.014900475813850567, "raw": 0.0014682113072587225, "cert": 0.002863275705612783, "factor": 0.0036535893203060907, "tau": 0.5480566307741368, "j": 13, "piL": 0.07193003974352616, "dL": 5, "prot": 1.164982582929259e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8535209455194207, "sec": 25.33351492881775}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.00018564135621162547, "held": 0.0003548631689638224, "ident": 7.434776526291443e-06, "rse": 0.01571062087473496, "raw": 0.0001835289377923805, "cert": 0.00030317705706605654, "factor": 0.0009276608956011464, "tau": 0.6146613403975952, "j": 14, "piL": 0.016581938508870492, "dL": 5, "prot": 2.3374177286863417e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.911976874896863, "sec": 23.081520795822144}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.02331640104961287, "held": 0.033419625967451905, "ident": 0.001631914772294209, "rse": 0.021846878451452303, "raw": 0.02567377879061153, "cert": 0.04289904122092881, "factor": 0.021218099359648794, "tau": 0.5509791368092058, "j": 3, "piL": 0.19449924413011396, "dL": 5, "prot": 2.3242618664796674e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9415246810640531, "sec": 43.63498902320862}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.003353499336582275, "held": 0.0068076057831660194, "ident": 0.00013533089471100078, "rse": 0.027160617782467315, "raw": 0.004119916674050346, "cert": 0.006606258710949762, "factor": 0.0072071396989418475, "tau": 0.5138452001229757, "j": 4, "piL": 0.05675622512916705, "dL": 5, "prot": 4.571655727413694e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9182435163873296, "sec": 41.31254816055298}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.02791987654217553, "held": 0.03480748923972811, "ident": 0.0017459165597775374, "rse": 0.02064825413663171, "raw": 0.029893474562995417, "cert": 0.04986659096724353, "factor": 0.021218099359648794, "tau": 0.5608257444044923, "j": 3, "piL": 0.19449924413011396, "dL": 5, "prot": 5.084663565076662e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9483705297590296, "sec": 44.06663227081299}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.00020643543049198666, "held": 0.0003627418772030849, "ident": 7.354679227786064e-06, "rse": 0.01581330393412313, "raw": 0.00020989799638679437, "cert": 0.00033627995998325384, "factor": 0.0009276608956011464, "tau": 0.6109030084545048, "j": 14, "piL": 0.016581938508870492, "dL": 5, "prot": 1.7984009192321938e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9182663114121594, "sec": 22.73101234436035}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 1.4763551964909035e-05, "held": 1.7808621864372147e-05, "ident": 6.392774489092798e-07, "rse": 0.012875268751034275, "raw": 1.6487696070543862e-05, "cert": 2.5758646707308995e-05, "factor": 0.0002520819907790131, "tau": 0.5797505606968988, "j": 11, "piL": 0.005923926783306809, "dL": 5, "prot": 3.650955520118029e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8513123408964967, "sec": 27.489176750183105}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0041690458857667366, "held": 0.007235851411629552, "ident": 0.0001501144728564031, "rse": 0.02229644558685868, "raw": 0.003491648266789336, "cert": 0.007530714721557032, "factor": 0.0072071396989418475, "tau": 0.5301828330388207, "j": 4, "piL": 0.05675622512916705, "dL": 5, "prot": 6.10619846995117e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9334282191437655, "sec": 43.621997356414795}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 1.761049045527897e-05, "held": 1.8907523757615343e-05, "ident": 7.024889463851571e-07, "rse": 0.016418741981691038, "raw": 1.6027279870886236e-05, "cert": 2.944994503510766e-05, "factor": 0.0002520819907790131, "tau": 0.5975029280047381, "j": 11, "piL": 0.005923926783306809, "dL": 5, "prot": 6.5218774776921065e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8650949258480909, "sec": 26.90408945083618}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.00023507984106847847, "held": 0.00020899896249433034, "ident": 7.360756019127356e-06, "rse": 0.025649444012848837, "raw": 0.00022300774195223487, "cert": 0.0004223247637661809, "factor": 0.001690467718124397, "tau": 0.5398246012707898, "j": 4, "piL": 0.013312433280229626, "dL": 5, "prot": 1.741669546272664e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8368084237111857, "sec": 42.06137442588806}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.00029655136751372837, "held": 0.00027153507199277155, "ident": 8.79188134637749e-06, "rse": 0.021754800671391766, "raw": 0.0003269570956021447, "cert": 0.0005341012809843628, "factor": 0.001690467718124397, "tau": 0.5566707840848643, "j": 4, "piL": 0.013312433280229626, "dL": 5, "prot": 1.585063893312512e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9246742877052705, "sec": 40.401862144470215}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 5.488053431228284e-06, "held": 1.0176642182604128e-05, "ident": 3.8215868183529673e-07, "rse": 0.015967106535303425, "raw": 5.58587056066744e-06, "cert": 9.158055750365468e-06, "factor": 0.00016306957242667735, "tau": 0.6038726326797356, "j": 8, "piL": 0.004841127931416984, "dL": 5, "prot": 4.514063211869521e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8763994551936196, "sec": 30.97043490409851}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 7.3474205476252436e-06, "held": 1.0683872480582675e-05, "ident": 3.880380571310524e-07, "rse": 0.015202038946756133, "raw": 8.370779322310633e-06, "cert": 1.2446335948880587e-05, "factor": 0.00016306957242667735, "tau": 0.6023257041995623, "j": 8, "piL": 0.004841127931416984, "dL": 5, "prot": 4.810145624600171e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8935972641502526, "sec": 30.74814796447754}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 3.9502651791043286e-05, "held": 7.189500914705032e-05, "ident": 2.856941845938017e-06, "rse": 0.022227590127457043, "raw": 3.73203325644934e-05, "cert": 6.438079779094278e-05, "factor": 0.0008779830486696022, "tau": 0.6134769003340147, "j": 4, "piL": 0.006914116508273118, "dL": 5, "prot": 1.784129745643668e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9612650847003951, "sec": 41.131004333496094}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 4.9564364378540146e-05, "held": 7.43933904246731e-05, "ident": 2.8666122226790785e-06, "rse": 0.029911352733417846, "raw": 5.1427445211248924e-05, "cert": 8.551225220589777e-05, "factor": 0.0008779830486696022, "tau": 0.6088943961814364, "j": 4, "piL": 0.006914116508273118, "dL": 5, "prot": 1.5189933551368962e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9777642910407276, "sec": 40.41922211647034}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.0011585566728081875, "held": 0.0009226808116221457, "ident": 5.324467592410787e-05, "rse": 0.016708304816422624, "raw": 0.0010967925792855727, "cert": 0.002098605213109085, "factor": 0.0028264203654205095, "tau": 0.551182339887272, "j": 15, "piL": 0.04557602839240572, "dL": 5, "prot": 5.132366675001966e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9187990234611072, "sec": 22.400906085968018}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.0013729210207895132, "held": 0.0009768160250203633, "ident": 5.0571622586968146e-05, "rse": 0.01875938522251865, "raw": 0.0013600662497785547, "cert": 0.0024992000719940262, "factor": 0.0028264203654205095, "tau": 0.544136358949491, "j": 15, "piL": 0.04557602839240572, "dL": 5, "prot": 9.410610651866315e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8679988432113921, "sec": 22.96191167831421}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.03472113868411695, "held": 0.027954050899821295, "ident": 0.00181480450345443, "rse": 0.03361219205715512, "raw": 0.03235310557643933, "cert": 0.07350580796867072, "factor": 0.02765641475098878, "tau": 0.4686855188731356, "j": 3, "piL": 0.25351713521739716, "dL": 5, "prot": 5.377630215223299e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9658567952916787, "sec": 45.25608205795288}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 3.2753069155858174e-05, "held": 8.576006447710645e-05, "ident": 1.3836471393879163e-06, "rse": 0.018319715783385697, "raw": 2.8881354002437956e-05, "cert": 5.662502138385305e-05, "factor": 0.0003590727341803952, "tau": 0.5855838276841313, "j": 11, "piL": 0.008438209253239288, "dL": 5, "prot": 8.92310516130547e-19, "n_paths": 32, "n_fail": 0, "cert_max": 0.8758509824776355, "sec": 26.22644829750061}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.05566209853620528, "held": 0.03132144486624702, "ident": 0.0020792989869872027, "rse": 0.02108400254501903, "raw": 0.05220276930114185, "cert": 0.11346725388455212, "factor": 0.02765641475098878, "tau": 0.48041321038257795, "j": 3, "piL": 0.25351713521739716, "dL": 5, "prot": 6.225480892773101e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.922061793629794, "sec": 43.91027283668518}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 3.6347794736975396e-05, "held": 8.21010001259618e-05, "ident": 1.3303472258726702e-06, "rse": 0.01748543814824493, "raw": 3.3300556234578786e-05, "cert": 6.51953631745033e-05, "factor": 0.0003590727341803952, "tau": 0.5670459634501407, "j": 11, "piL": 0.008438209253239288, "dL": 5, "prot": 2.0729704333708345e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9115988814970883, "sec": 28.378360986709595}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.015031696396744924, "held": 0.013028335786756799, "ident": 0.00014374072940539885, "rse": 0.017513831655745958, "raw": 0.014891317125768558, "cert": 0.025582266445765237, "factor": 0.004026485554204672, "tau": 0.583804601545505, "j": 13, "piL": 0.07927143434840449, "dL": 5, "prot": 4.412430405820761e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.8892838986427781, "sec": 24.98514723777771}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.00028027392233730987, "held": 0.0008844186245446359, "ident": 1.521110321481626e-05, "rse": 0.02464927156757202, "raw": 0.0003192748272335489, "cert": 0.0004939982550423543, "factor": 0.0018611287315803947, "tau": 0.5774464146220344, "j": 2, "piL": 0.019541851681594145, "dL": 5, "prot": 2.141545238713313e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9166953929946101, "sec": 45.440104722976685}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 0.15694928488067753, "held": 0.13298025165870253, "ident": 0.002220677427478408, "rse": 0.03215494711907282, "raw": 0.15880029757542524, "cert": 0.35256145047732845, "factor": 0.030850737965816517, "tau": 0.46945902036196796, "j": 4, "piL": 0.24294956148080507, "dL": 5, "prot": 2.2591643677802298e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.856257002188548, "sec": 42.03259873390198}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.0003479375600761143, "held": 0.0009501725848214111, "ident": 1.6210998061039192e-05, "rse": 0.0196229497120956, "raw": 0.00031419170524059955, "cert": 0.0006438345371807247, "factor": 0.0018611287315803947, "tau": 0.5775391295871294, "j": 2, "piL": 0.019541851681594145, "dL": 5, "prot": 4.518012482987716e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9377193937153717, "sec": 45.55021572113037}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.015555589401565881, "held": 0.013256274742597747, "ident": 0.00014912828160300898, "rse": 0.021236663955665102, "raw": 0.01797387806978024, "cert": 0.026876594583016035, "factor": 0.004026485554204672, "tau": 0.5873663921362647, "j": 13, "piL": 0.07927143434840449, "dL": 5, "prot": 4.172146955666433e-18, "n_paths": 32, "n_fail": 0, "cert_max": 0.9075268154358689, "sec": 25.16283941268921}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.1964320142349511, "held": 0.19036634253111248, "ident": 0.0015817758326392008, "rse": 0.027290591690286952, "raw": 0.19093849592447576, "cert": 0.35227414656530615, "factor": 0.014992096018458719, "tau": 0.5869981421498149, "j": 14, "piL": 0.24174754829764683, "dL": 6, "prot": 1.211552274926798e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8747100696947021, "sec": 22.506993293762207}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.2420715446525987, "held": 0.23468875045046805, "ident": 0.0016381145156385123, "rse": 0.028828387894358556, "raw": 0.21998639274436246, "cert": 0.41137936322554425, "factor": 0.014992096018458719, "tau": 0.5944960790166817, "j": 14, "piL": 0.24174754829764683, "dL": 6, "prot": 1.3476437924016517e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9057356473644238, "sec": 22.827274322509766}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "variant": "or", "method": "flight", "m": 16, "res": {"value": 1.354630798919995e-07, "held": 1.6142856828480165e-07, "ident": 4.96744220765521e-06, "rse": 0.05140833513289118, "raw": 1.5010284964685943e-07, "cert": 2.4980052761401824e-07, "factor": 0.0018712142812751806, "tau": 0.5789767843250162, "j": 6, "piL": 0.007952660695419517, "dL": 6, "prot": 2.168404344971009e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.27533483505249023}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "variant": "or", "method": "flight", "m": 32, "res": {"value": 4.348998170181896e-10, "held": 4.505799779219986e-10, "ident": 1.495781631840251e-08, "rse": 0.06986700372023967, "raw": 5.255985199171737e-10, "cert": 7.564917952833906e-10, "factor": 7.946986137905315e-05, "tau": 0.604720002279428, "j": 20, "piL": 0.0005513221633171812, "dL": 6, "prot": 1.6263032587282567e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15542244911193848}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 1.8546900316462336e-07, "held": 1.391541739952658e-07, "ident": 5.2539370945637266e-06, "rse": 0.07449051736772823, "raw": 1.6459490414812438e-07, "cert": 3.2065179428872727e-07, "factor": 0.0018712142812751806, "tau": 0.581413015489939, "j": 6, "piL": 0.007952660695419517, "dL": 6, "prot": 1.734723475976807e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26830172538757324}}
{"row": 0, "seq": 6, "layer": 0, "head": 13, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 4.3451366023022013e-10, "held": 2.943340350674799e-10, "ident": 1.4491660186134735e-08, "rse": 0.06871858812882718, "raw": 3.74508993730968e-10, "cert": 7.052373950591544e-10, "factor": 7.946986137905315e-05, "tau": 0.6207120740359404, "j": 20, "piL": 0.0005513221633171812, "dL": 6, "prot": 1.6263032587282567e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1813652515411377}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.12972561928171933, "held": 0.354022682265714, "ident": 0.07380677409287485, "rse": 0.03562323187281908, "raw": 0.13634920817484164, "cert": 0.11983029015178388, "factor": 0.08421052631578946, "tau": 1.0740663547416145, "j": 0, "piL": 0.9999999999999999, "dL": 6, "prot": 1.9955735642443849e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3916761875152588}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.04745700017914547, "held": 0.123372061540754, "ident": 0.025668619891866827, "rse": 0.029656448033777354, "raw": 0.04882789546156969, "cert": 0.02977999708247786, "factor": 0.02110834047629576, "tau": 1.5798861224407883, "j": 1, "piL": 0.9234898958379395, "dL": 6, "prot": 1.3888113318727815e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.24547123908996582}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.16144930686543754, "held": 0.4197001854653554, "ident": 0.08123414268695367, "rse": 0.03508987664749685, "raw": 0.16458348053808927, "cert": 0.14132770202697426, "factor": 0.08421052631578946, "tau": 1.1354490254212768, "j": 0, "piL": 0.9999999999999999, "dL": 6, "prot": 1.797918339434586e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.34437060356140137}}
{"row": 1, "seq": 7, "layer": 1, "head": 13, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.05122619424040668, "held": 0.12378978206007737, "ident": 0.026172686663111063, "rse": 0.028844387232842394, "raw": 0.06287296236997594, "cert": 0.03266380155612487, "factor": 0.02110834047629576, "tau": 1.5660640259386214, "j": 1, "piL": 0.9234898958379395, "dL": 6, "prot": 1.3397949164055809e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2271137237548828}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.1221487601430313, "held": 0.16452744054314836, "ident": 0.029652803776839917, "rse": 0.045238275643558874, "raw": 0.11613395229287173, "cert": 0.17249964954546898, "factor": 0.0840655896250512, "tau": 0.7165622585194554, "j": 1, "piL": 0.8826886910630377, "dL": 6, "prot": 1.5026960921441972e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.28679633140563965}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.004485711942334738, "held": 0.0065075100422808604, "ident": 0.0011752198964016846, "rse": 0.03126366645932131, "raw": 0.005119259705921147, "cert": 0.004308094183308956, "factor": 0.00910185119977913, "tau": 1.038395603999353, "j": 14, "piL": 0.16269559019605195, "dL": 5, "prot": 6.378631849466253e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16353511810302734}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.15711257061381045, "held": 0.19984495754055714, "ident": 0.0344082196577616, "rse": 0.037974257117960084, "raw": 0.1568872784288034, "cert": 0.20111574601053986, "factor": 0.0840655896250512, "tau": 0.7585342001961052, "j": 1, "piL": 0.8826886910630377, "dL": 6, "prot": 1.7145113449722194e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2782597541809082}}
{"row": 2, "seq": 7, "layer": 2, "head": 1, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.004470593362841581, "held": 0.0060782708246900395, "ident": 0.0011531297001087675, "rse": 0.04410643826388566, "raw": 0.004844434172452576, "cert": 0.0041449608162826045, "factor": 0.00910185119977913, "tau": 1.0505839722772687, "j": 14, "piL": 0.16269559019605195, "dL": 5, "prot": 2.1641503496585613e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16095209121704102}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0006139160659962179, "held": 0.0005539804596562158, "ident": 0.00010957781191456325, "rse": 0.06153591283290792, "raw": 0.0005840802442718084, "cert": 0.0010544116864464955, "factor": 0.006974347001292251, "tau": 0.6641540113274285, "j": 5, "piL": 0.04620504888356116, "dL": 5, "prot": 8.505552932509066e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2911527156829834}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "variant": "or", "method": "flight", "m": 32, "res": {"value": 2.0102102059407354e-05, "held": 1.9213334613631654e-05, "ident": 2.2469890340959105e-06, "rse": 0.04085316183383481, "raw": 2.0007271872210366e-05, "cert": 2.2376497872414225e-05, "factor": 0.0005192939155676758, "tau": 0.9064674483631774, "j": 17, "piL": 0.006653453293210846, "dL": 5, "prot": 8.537770936041298e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15539121627807617}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.000897824034791114, "held": 0.000681971142227555, "ident": 0.00012404205210074282, "rse": 0.04811152970692812, "raw": 0.0008649544616136343, "cert": 0.0016119954299880805, "factor": 0.006974347001292251, "tau": 0.6068737952143285, "j": 5, "piL": 0.04620504888356116, "dL": 5, "prot": 6.808146926506662e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2601006031036377}}
{"row": 3, "seq": 0, "layer": 3, "head": 10, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 2.564657453141882e-05, "held": 2.1231420057023623e-05, "ident": 2.5708459314487715e-06, "rse": 0.048178717383660356, "raw": 2.2455500362173784e-05, "cert": 2.5002716183045068e-05, "factor": 0.0005192939155676758, "tau": 1.0065714089887394, "j": 17, "piL": 0.006653453293210846, "dL": 5, "prot": 1.316419034617499e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.14979267120361328}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0025346066194273527, "held": 0.0032953329685524078, "ident": 0.00023498376291831597, "rse": 0.05399025886467507, "raw": 0.002327254235714162, "cert": 0.00396205904513133, "factor": 0.012144443365495403, "tau": 0.6190698777529721, "j": 7, "piL": 0.051613884303355465, "dL": 5, "prot": 1.9900954117787647e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2483510971069336}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.0001402448341584079, "held": 0.0002658462267657201, "ident": 1.66078856594119e-05, "rse": 0.033720259600638784, "raw": 0.00012195646028576951, "cert": 0.00012659274511801893, "factor": 0.0010108268306202412, "tau": 1.1694135402014687, "j": 15, "piL": 0.018068529597336812, "dL": 4, "prot": 3.21877762969285e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1593456268310547}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.002261516205028594, "held": 0.0033787242482120447, "ident": 0.00021589097837579888, "rse": 0.06025043738149611, "raw": 0.002336744402133983, "cert": 0.0038940545523794994, "factor": 0.012144443365495403, "tau": 0.5825819845327216, "j": 7, "piL": 0.051613884303355465, "dL": 5, "prot": 1.8816154629930036e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.24698185920715332}}
{"row": 4, "seq": 6, "layer": 4, "head": 0, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.0001559286422439074, "held": 0.0002737272225294757, "ident": 1.664471673847496e-05, "rse": 0.03659934571761042, "raw": 0.00016270315360585537, "cert": 0.00013340902034226368, "factor": 0.0010108268306202412, "tau": 1.1447048803400306, "j": 15, "piL": 0.018068529597336812, "dL": 4, "prot": 4.4402607888386296e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16244053840637207}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.07452088952223046, "held": 0.15443280723188268, "ident": 0.009577064041625798, "rse": 0.03953426397742684, "raw": 0.0865396546490581, "cert": 0.08241195696136629, "factor": 0.037570816055217116, "tau": 0.9145062098855431, "j": 2, "piL": 0.39449356857977974, "dL": 5, "prot": 9.139204771449614e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.35118627548217773}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.02152829416229747, "held": 0.04403741502654624, "ident": 0.0025323176932842144, "rse": 0.03483301846834384, "raw": 0.0194399182237055, "cert": 0.01391293041034676, "factor": 0.007755337028578592, "tau": 1.4997455003589384, "j": 6, "piL": 0.26465087610024446, "dL": 5, "prot": 3.8080019881040056e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.19846844673156738}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.09829075052890687, "held": 0.17687772956821077, "ident": 0.010396053874713821, "rse": 0.0401160595760354, "raw": 0.09756911662287562, "cert": 0.10645879255043703, "factor": 0.037570816055217116, "tau": 0.9350573563207851, "j": 2, "piL": 0.39449356857977974, "dL": 5, "prot": 1.4108704269364618e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2830233573913574}}
{"row": 5, "seq": 0, "layer": 5, "head": 11, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.024395952899186522, "held": 0.0466791687409778, "ident": 0.0025720103343337213, "rse": 0.04325248515225569, "raw": 0.021633376319351447, "cert": 0.016768598197183113, "factor": 0.007755337028578592, "tau": 1.500953075909796, "j": 6, "piL": 0.26465087610024446, "dL": 5, "prot": 4.489133176616014e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.19475793838500977}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0002581529777228138, "held": 0.00040012169077295503, "ident": 4.190688292893269e-05, "rse": 0.04720788856460119, "raw": 0.0002679489291544062, "cert": 0.0005736972822829357, "factor": 0.007156094669411222, "tau": 0.46994881883078304, "j": 9, "piL": 0.022362795841910067, "dL": 4, "prot": 7.328550699462914e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.22834444046020508}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "variant": "or", "method": "flight", "m": 32, "res": {"value": 1.0074738280362846e-05, "held": 1.3182548417164922e-05, "ident": 1.5639034593279147e-06, "rse": 0.041092195769592416, "raw": 9.795696587267913e-06, "cert": 8.903846333486175e-06, "factor": 0.0003786220833939233, "tau": 1.1019939580693443, "j": 18, "piL": 0.004851095443484642, "dL": 4, "prot": 1.0846255035205114e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.14560770988464355}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.00023836699962912497, "held": 0.0003886698902248766, "ident": 4.15981791024244e-05, "rse": 0.0633155876916162, "raw": 0.00025642771547023654, "cert": 0.0005414503181767105, "factor": 0.007156094669411222, "tau": 0.4574011450902182, "j": 9, "piL": 0.022362795841910067, "dL": 4, "prot": 1.8855311794639513e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.22908401489257812}}
{"row": 6, "seq": 5, "layer": 6, "head": 6, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 9.490566806343115e-06, "held": 1.535287143255471e-05, "ident": 1.4760731346460573e-06, "rse": 0.03482459571837575, "raw": 9.45540261494473e-06, "cert": 8.98889749165626e-06, "factor": 0.0003786220833939233, "tau": 1.0421611753379199, "j": 18, "piL": 0.004851095443484642, "dL": 4, "prot": 1.1158840497933782e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.143507719039917}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.00026425057757344854, "held": 0.00032601930305674375, "ident": 1.8140811441834372e-05, "rse": 0.07183156604101944, "raw": 0.00026575142039095804, "cert": 0.0005516208744439202, "factor": 0.004762881609605567, "tau": 0.502049937070189, "j": 8, "piL": 0.014884005030017395, "dL": 5, "prot": 2.3144513359515485e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.23137211799621582}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "variant": "or", "method": "flight", "m": 32, "res": {"value": 1.1507918752990115e-07, "held": 1.2529984174448264e-07, "ident": 7.432782876758994e-09, "rse": 0.08240107779180343, "raw": 1.059393143910319e-07, "cert": 3.0674962887916953e-07, "factor": 0.00012191114797237127, "tau": 0.3636163644492039, "j": 24, "piL": 0.0005333612723791243, "dL": 4, "prot": 8.188901586787706e-20, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15411782264709473}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0002468018834099608, "held": 0.00029443085668776493, "ident": 1.601036023782614e-05, "rse": 0.04877931760436226, "raw": 0.00021814462219813918, "cert": 0.0005712826466769252, "factor": 0.004762881609605567, "tau": 0.42756533857266166, "j": 8, "piL": 0.014884005030017395, "dL": 5, "prot": 1.9457170573890286e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26957011222839355}}
{"row": 7, "seq": 4, "layer": 7, "head": 11, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 1.3178644905623799e-07, "held": 1.555071661495382e-07, "ident": 7.999473607313287e-09, "rse": 0.057938954418452544, "raw": 1.1205558341844259e-07, "cert": 3.911300975708364e-07, "factor": 0.00012191114797237127, "tau": 0.34225142839806316, "j": 24, "piL": 0.0005333612723791243, "dL": 4, "prot": 9.120548706511071e-20, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.13484978675842285}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.038188460980065966, "held": 0.12166272032234397, "ident": 0.0067670590294552704, "rse": 0.06138576648031076, "raw": 0.04174085755223929, "cert": 0.06290277830473733, "factor": 0.057285260815215636, "tau": 0.6026849564591229, "j": 5, "piL": 0.3795148529008036, "dL": 5, "prot": 5.679711399647862e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2557237148284912}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "variant": "or", "method": "flight", "m": 32, "res": {"value": 6.4801742254972365e-06, "held": 1.5262555975912834e-05, "ident": 9.920898582717765e-07, "rse": 0.0642244871702723, "raw": 6.9182292679977824e-06, "cert": 1.2296168504375328e-05, "factor": 0.0008392220528130206, "tau": 0.5674386517398529, "j": 23, "piL": 0.003671596481056965, "dL": 5, "prot": 7.039906707796705e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1269245147705078}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.041733191625715926, "held": 0.11746523445029332, "ident": 0.005879470445776058, "rse": 0.05793076924117594, "raw": 0.03522388617945826, "cert": 0.08206168794905169, "factor": 0.057285260815215636, "tau": 0.5304317718620589, "j": 5, "piL": 0.3795148529008036, "dL": 5, "prot": 7.686594107868275e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.30687785148620605}}
{"row": 8, "seq": 3, "layer": 8, "head": 4, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 6.486783274476211e-06, "held": 1.4205909910150492e-05, "ident": 8.598692564166883e-07, "rse": 0.04920392277889696, "raw": 7.086844246644431e-06, "cert": 1.2404886668409439e-05, "factor": 0.0008392220528130206, "tau": 0.5229358837100044, "j": 23, "piL": 0.003671596481056965, "dL": 5, "prot": 7.559426190642513e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2197411060333252}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.043341425650003075, "held": 0.07946125482771552, "ident": 0.005976156777094127, "rse": 0.06271869198040797, "raw": 0.040279998046525246, "cert": 0.07722757933156676, "factor": 0.05105923641433995, "tau": 0.579016101614161, "j": 4, "piL": 0.40209148676292716, "dL": 5, "prot": 5.903890201290871e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2556312084197998}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "variant": "or", "method": "flight", "m": 32, "res": {"value": 9.893206796642041e-05, "held": 0.00014041662790908682, "ident": 9.319640977462053e-06, "rse": 0.0424178505418921, "raw": 0.00010539608780730592, "cert": 0.00011639790239633084, "factor": 0.0013434070544079228, "tau": 0.8715994484821948, "j": 20, "piL": 0.01116707113976586, "dL": 5, "prot": 1.1036848311564964e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.13720273971557617}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 0.1791182212022127, "held": 0.15434713498688224, "ident": 0.0024971950192962744, "rse": 0.03769483438447576, "raw": 0.18056432699141284, "cert": 0.38410094217936697, "factor": 0.030850737965816517, "tau": 0.4872290298764303, "j": 4, "piL": 0.24294956148080507, "dL": 5, "prot": 2.966860057362797e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8774794014789875, "sec": 42.253153800964355}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.00011108302984165125, "held": 0.00013781408775235767, "ident": 8.592036780178854e-06, "rse": 0.05641659482695378, "raw": 0.0001228668821075311, "cert": 0.00012930225197487207, "factor": 0.0013434070544079228, "tau": 0.827260796389799, "j": 20, "piL": 0.01116707113976586, "dL": 5, "prot": 2.7624868010243554e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1722114086151123}}
{"row": 9, "seq": 3, "layer": 9, "head": 2, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.05132759360482289, "held": 0.07893404074721966, "ident": 0.006028523407766655, "rse": 0.05875834330803559, "raw": 0.04504673577077531, "cert": 0.10745754580889604, "factor": 0.05105923641433995, "tau": 0.5285577824670573, "j": 4, "piL": 0.40209148676292716, "dL": 5, "prot": 1.4626111935605314e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.25526952743530273}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.019175493990173632, "held": 0.022203656199896043, "ident": 0.00131549405102796, "rse": 0.036369628349118645, "raw": 0.018835073284792177, "cert": 0.014782235908111832, "factor": 0.007587950370343329, "tau": 1.2430320612033336, "j": 11, "piL": 0.17831683370306825, "dL": 5, "prot": 1.565670656254673e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17520427703857422}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.11513777548770197, "held": 0.17042241761939442, "ident": 0.009952805778235365, "rse": 0.036666938671911856, "raw": 0.11221331569308783, "cert": 0.12849897604311963, "factor": 0.04039707751476154, "tau": 0.9084602413283374, "j": 3, "piL": 0.37030654388531414, "dL": 5, "prot": 5.949548493767758e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.34348535537719727}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.15765596462011922, "held": 0.1814730511929592, "ident": 0.010676778242412652, "rse": 0.04211374098513238, "raw": 0.17709051069588913, "cert": 0.1752241811548704, "factor": 0.04039707751476154, "tau": 0.9201557729603052, "j": 3, "piL": 0.37030654388531414, "dL": 5, "prot": 7.460057147229975e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26288723945617676}}
{"row": 10, "seq": 0, "layer": 10, "head": 11, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.023129075964928733, "held": 0.02464530646550975, "ident": 0.0013438675022418888, "rse": 0.03240550902942711, "raw": 0.02285299335480663, "cert": 0.018762923949993286, "factor": 0.007587950370343329, "tau": 1.2158634546507923, "j": 11, "piL": 0.17831683370306825, "dL": 5, "prot": 2.564394644360304e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.22598743438720703}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.3838472069756082, "held": 0.5224621847155917, "ident": 0.0383393266212238, "rse": 0.038955972625028, "raw": 0.3600422121446265, "cert": 0.3788871498432651, "factor": 0.06470680200720964, "tau": 0.9989155564964194, "j": 1, "piL": 0.7683932738356145, "dL": 5, "prot": 2.9312936736071675e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.287891149520874}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.09040844721198099, "held": 0.12496286650499634, "ident": 0.008702293009118005, "rse": 0.03256683424849265, "raw": 0.08987681063803526, "cert": 0.06813715492704255, "factor": 0.014852998355283453, "tau": 1.331384210828154, "j": 5, "piL": 0.5412061275706408, "dL": 5, "prot": 6.75185621448842e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.22923755645751953}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.12039859570002986, "held": 0.1546949971756137, "ident": 0.00920146680789267, "rse": 0.02729625369113833, "raw": 0.11219141257746651, "cert": 0.08683914769057838, "factor": 0.014852998355283453, "tau": 1.403995725036127, "j": 5, "piL": 0.5412061275706408, "dL": 5, "prot": 1.7173356859260453e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.20049166679382324}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.2736914932662932, "held": 0.5306213305312939, "ident": 0.025445383100999797, "rse": 0.03283683727470366, "raw": 0.26385655864802937, "cert": 0.2924182977129087, "factor": 0.060024730189851674, "tau": 0.9372855884851031, "j": 2, "piL": 0.6302596669934426, "dL": 5, "prot": 1.8397937426847932e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.27089500427246094}}
{"row": 11, "seq": 7, "layer": 11, "head": 5, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.49038638941360896, "held": 0.6026861512735504, "ident": 0.03746358446794257, "rse": 0.034723193319209214, "raw": 0.4369396978043242, "cert": 0.48163444513357595, "factor": 0.06470680200720964, "tau": 0.9876377685815023, "j": 1, "piL": 0.7683932738356145, "dL": 5, "prot": 2.796803831365274e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.4955778121948242}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.06234580076590909, "held": 0.10407446243033966, "ident": 0.005176308255940315, "rse": 0.028502514433206297, "raw": 0.06275330717968894, "cert": 0.0443629768430214, "factor": 0.0123534794248653, "tau": 1.3857188883218603, "j": 7, "piL": 0.39376715666758144, "dL": 5, "prot": 7.17968289828212e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.21881675720214844}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.3398378436024111, "held": 0.6239163204476084, "ident": 0.026549713517244306, "rse": 0.03451462439267855, "raw": 0.4029075605933514, "cert": 0.36072258373247157, "factor": 0.060024730189851674, "tau": 0.9153883979193251, "j": 2, "piL": 0.6302596669934426, "dL": 5, "prot": 1.7550079973776895e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2911374568939209}}
{"row": 12, "seq": 0, "layer": 12, "head": 10, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.06614262496386444, "held": 0.09748350118284765, "ident": 0.004946198014480804, "rse": 0.036022108204839316, "raw": 0.06585005889540829, "cert": 0.05061596738316106, "factor": 0.0123534794248653, "tau": 1.28409806642485, "j": 7, "piL": 0.39376715666758144, "dL": 5, "prot": 4.387519993444224e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2669951915740967}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.04462939805065255, "held": 0.02758898838313558, "ident": 0.0026581410267393336, "rse": 0.03836479632968257, "raw": 0.04093860279261787, "cert": 0.04947798375438376, "factor": 0.020496136046941428, "tau": 0.9012688069702389, "j": 3, "piL": 0.1878812470969631, "dL": 5, "prot": 8.319046572721178e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.30208730697631836}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.01186022111790259, "held": 0.007461440030336796, "ident": 0.0006915882380767947, "rse": 0.036711662016760994, "raw": 0.011467859536164127, "cert": 0.008563562361901497, "factor": 0.0041486340514890075, "tau": 1.3740889888981354, "j": 5, "piL": 0.15116585325113072, "dL": 5, "prot": 3.353085098188638e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.24841666221618652}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.05294872479926046, "held": 0.032254331395979136, "ident": 0.003005414656033936, "rse": 0.04245927842967269, "raw": 0.05912701860995485, "cert": 0.054859409118471224, "factor": 0.020496136046941428, "tau": 0.9484232190583044, "j": 3, "piL": 0.1878812470969631, "dL": 5, "prot": 3.410940411755782e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.28493189811706543}}
{"row": 13, "seq": 0, "layer": 13, "head": 9, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.01246873045057277, "held": 0.007931081370174843, "ident": 0.0006980532967126632, "rse": 0.03246275703502528, "raw": 0.011652855430172075, "cert": 0.009446068211590615, "factor": 0.0041486340514890075, "tau": 1.330622523350485, "j": 5, "piL": 0.15116585325113072, "dL": 5, "prot": 2.5812522034908616e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26154351234436035}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.00033711133585976856, "held": 0.00047537391916936125, "ident": 2.4261110203361885e-05, "rse": 0.07089437711348037, "raw": 0.0002736237249558169, "cert": 0.0004899264810146316, "factor": 0.00333782880631813, "tau": 0.6511624149727815, "j": 6, "piL": 0.018079906034223204, "dL": 5, "prot": 1.5456722607427845e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.27875447273254395}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "variant": "or", "method": "flight", "m": 32, "res": {"value": 1.4301333531675674e-05, "held": 2.012842173157423e-05, "ident": 1.0361597099057908e-06, "rse": 0.042015516286997755, "raw": 1.5629306382045415e-05, "cert": 1.4152092321289122e-05, "factor": 0.0003070965735535426, "tau": 1.0120494387362595, "j": 16, "piL": 0.004433706780679271, "dL": 5, "prot": 5.48174464565755e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.18640589714050293}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 1.445430812365045e-05, "held": 2.0249533874940914e-05, "ident": 9.712069877910125e-07, "rse": 0.03768539916951241, "raw": 1.541332343282011e-05, "cert": 1.4529990583099428e-05, "factor": 0.0003070965735535426, "tau": 0.9834057908952597, "j": 16, "piL": 0.004433706780679271, "dL": 5, "prot": 8.477192448218478e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.19191670417785645}}
{"row": 14, "seq": 3, "layer": 14, "head": 1, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0003144068001382854, "held": 0.000463293377404334, "ident": 2.5407908038657614e-05, "rse": 0.04419664034673682, "raw": 0.00032780387594116866, "cert": 0.0005358792687920679, "factor": 0.00333782880631813, "tau": 0.6155876272629792, "j": 6, "piL": 0.018079906034223204, "dL": 5, "prot": 4.521169305716522e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2619016170501709}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "variant": "or", "method": "flight", "m": 32, "res": {"value": 5.7655368368744846e-05, "held": 8.023806548538835e-05, "ident": 3.608136972498342e-06, "rse": 0.0375716040503798, "raw": 5.43217219888478e-05, "cert": 4.992664463612722e-05, "factor": 0.0004942207571420804, "tau": 1.1400158197959411, "j": 16, "piL": 0.007969309708916046, "dL": 4, "prot": 1.5451036750715662e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1837925910949707}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0013961115644380033, "held": 0.0016019233080711117, "ident": 9.417210110523049e-05, "rse": 0.047723981759843305, "raw": 0.0016987281280197164, "cert": 0.002395663578626482, "factor": 0.007113142793386752, "tau": 0.58043292696563, "j": 6, "piL": 0.03852952346417824, "dL": 5, "prot": 6.5588074370384854e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.32045650482177734}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0014455959094106124, "held": 0.001775762024813595, "ident": 0.00010307638863074441, "rse": 0.05121386064689007, "raw": 0.0014578661952772411, "cert": 0.002245921133871226, "factor": 0.007113142793386752, "tau": 0.6475559565500333, "j": 6, "piL": 0.03852952346417824, "dL": 5, "prot": 1.1765006566195627e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2628781795501709}}
{"row": 15, "seq": 4, "layer": 15, "head": 1, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 6.78644232532439e-05, "held": 8.98338184614494e-05, "ident": 3.9576619946138145e-06, "rse": 0.03432271729151256, "raw": 6.42023808000849e-05, "cert": 5.306836698743405e-05, "factor": 0.0004942207571420804, "tau": 1.2612397272097564, "j": 16, "piL": 0.007969309708916046, "dL": 4, "prot": 2.2886334961596357e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.18804121017456055}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "variant": "or", "method": "flight", "m": 32, "res": {"value": 1.493089247916251e-09, "held": 2.015349242594432e-09, "ident": 4.662310549968038e-11, "rse": 0.06440332507103612, "raw": 1.4681026826321022e-09, "cert": 2.2861807318143766e-09, "factor": 3.961173086929859e-06, "tau": 0.6487381946098169, "j": 20, "piL": 3.292725128510445e-05, "dL": 5, "prot": 3.584948908907499e-21, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.19158029556274414}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "variant": "or", "method": "flight", "m": 16, "res": {"value": 2.2494822243130173e-07, "held": 4.4949724530248156e-07, "ident": 9.512279843563903e-09, "rse": 0.07442515526665215, "raw": 2.571627574702481e-07, "cert": 4.6427992133986753e-07, "factor": 8.863466381948734e-05, "tau": 0.5212613857062836, "j": 7, "piL": 0.0003766973212328212, "dL": 5, "prot": 4.860947673094914e-20, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2539708614349365}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 1.7408968507144333e-09, "held": 1.9096172941119413e-09, "ident": 4.795767690216795e-11, "rse": 0.07633827188874279, "raw": 1.7715286449049508e-09, "cert": 2.6184784349252754e-09, "factor": 3.961173086929859e-06, "tau": 0.6575137054383023, "j": 20, "piL": 3.292725128510445e-05, "dL": 5, "prot": 6.275498862303419e-21, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1449260711669922}}
{"row": 16, "seq": 2, "layer": 16, "head": 3, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 2.575303418906936e-07, "held": 5.018210420079637e-07, "ident": 9.835223697694514e-09, "rse": 0.06381858497564238, "raw": 2.9186002927955366e-07, "cert": 4.823579358137027e-07, "factor": 8.863466381948734e-05, "tau": 0.5318848068411421, "j": 7, "piL": 0.0003766973212328212, "dL": 5, "prot": 1.1265285762573942e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.27085161209106445}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "variant": "or", "method": "flight", "m": 32, "res": {"value": 6.0909676631589185e-06, "held": 5.369421379298588e-06, "ident": 2.452926707548608e-07, "rse": 0.04727064502605484, "raw": 6.345088435220817e-06, "cert": 7.122702190312847e-06, "factor": 0.00021400338321543564, "tau": 0.8940294053333101, "j": 21, "piL": 0.0017789031229783088, "dL": 4, "prot": 1.185449811342105e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.14086079597473145}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0010156674120335143, "held": 0.0006862904624619812, "ident": 3.987669691244757e-05, "rse": 0.05463629232757053, "raw": 0.001135450341516507, "cert": 0.0018991516863090569, "factor": 0.004841397137083467, "tau": 0.5501545219221579, "j": 6, "piL": 0.026224234492535446, "dL": 5, "prot": 2.582767248541097e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.24514436721801758}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 6.348304735103125e-06, "held": 5.972087602167458e-06, "ident": 2.476044600944282e-07, "rse": 0.0372712473390025, "raw": 5.885631088350764e-06, "cert": 7.202821105152824e-06, "factor": 0.00021400338321543564, "tau": 0.9018343669225607, "j": 21, "piL": 0.0017789031229783088, "dL": 4, "prot": 2.567105970412732e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15960311889648438}}
{"row": 17, "seq": 3, "layer": 17, "head": 13, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0011394451157234527, "held": 0.000731439573170485, "ident": 4.063308712333773e-05, "rse": 0.06405544734691263, "raw": 0.000955137354649662, "cert": 0.001821305647813339, "factor": 0.004841397137083467, "tau": 0.5866245083515969, "j": 6, "piL": 0.026224234492535446, "dL": 5, "prot": 2.0415327954051548e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2525012493133545}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0397582156190055, "held": 0.07726060219086704, "ident": 0.0037076856675479636, "rse": 0.06296896223850013, "raw": 0.03910398323589821, "cert": 0.05489416981050641, "factor": 0.030340566393469253, "tau": 0.7670944761718821, "j": 4, "piL": 0.2389319603485704, "dL": 5, "prot": 3.11737325058613e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2750728130340576}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.008123228003199676, "held": 0.014534891988477992, "ident": 0.0005971355435259149, "rse": 0.038659668007531504, "raw": 0.007593890952914311, "cert": 0.006289229431532889, "factor": 0.004306727892472573, "tau": 1.275439706746635, "j": 7, "piL": 0.13727695157256325, "dL": 5, "prot": 1.0391244168620432e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.21523165702819824}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.009189187144209299, "held": 0.013798061059194112, "ident": 0.0005920833394576032, "rse": 0.03300692062880498, "raw": 0.008129945433825603, "cert": 0.0076558240089183134, "factor": 0.004306727892472573, "tau": 1.2128902927341243, "j": 7, "piL": 0.13727695157256325, "dL": 5, "prot": 1.6002790464235618e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.216444730758667}}
{"row": 18, "seq": 6, "layer": 18, "head": 9, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.05682136456444482, "held": 0.10090209228864404, "ident": 0.004231185826130716, "rse": 0.0508017162393198, "raw": 0.05553134645567741, "cert": 0.07685735475301538, "factor": 0.030340566393469253, "tau": 0.8137710947915983, "j": 4, "piL": 0.2389319603485704, "dL": 5, "prot": 4.9608650439130414e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.27672815322875977}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "variant": "or", "method": "flight", "m": 32, "res": {"value": 3.9648944962902656e-05, "held": 9.083458664687834e-05, "ident": 2.857517869854855e-06, "rse": 0.029653919401358537, "raw": 4.114297571638908e-05, "cert": 3.522639739107497e-05, "factor": 0.0004040787262347051, "tau": 1.1552842995973118, "j": 13, "piL": 0.007955299922745757, "dL": 5, "prot": 6.997324070287099e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17664361000061035}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0006227941753594096, "held": 0.001426016286340811, "ident": 4.532562106585768e-05, "rse": 0.04455148983229026, "raw": 0.0005764157469360799, "cert": 0.0008274890844795779, "factor": 0.0032758330651321997, "tau": 0.7769206759966065, "j": 4, "piL": 0.025797185387916075, "dL": 5, "prot": 3.582629923986995e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2834925651550293}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 4.036899315136395e-05, "held": 9.14997668971598e-05, "ident": 2.9256950903466385e-06, "rse": 0.0335372549560038, "raw": 3.804969427760718e-05, "cert": 3.469844773245165e-05, "factor": 0.0004040787262347051, "tau": 1.1753522608298705, "j": 13, "piL": 0.007955299922745757, "dL": 5, "prot": 1.0569872594463993e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1650543212890625}}
{"row": 19, "seq": 2, "layer": 19, "head": 10, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0007391815576711653, "held": 0.0015265443468989173, "ident": 4.569606882171953e-05, "rse": 0.05053892314033398, "raw": 0.0007852873038698912, "cert": 0.0009667311925117899, "factor": 0.0032758330651321997, "tau": 0.7691948205777182, "j": 4, "piL": 0.025797185387916075, "dL": 5, "prot": 4.509812306971304e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.29512572288513184}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.011270648551356833, "held": 0.03172248349511712, "ident": 0.0005450974317248887, "rse": 0.03460456002526915, "raw": 0.011247282420118538, "cert": 0.011376776890444858, "factor": 0.005878735711388367, "tau": 1.0241794777057085, "j": 13, "piL": 0.11573760931795847, "dL": 5, "prot": 8.952480151389806e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17215204238891602}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.14120105589165938, "held": 0.40667615363189813, "ident": 0.008897141561470513, "rse": 0.049116999932758656, "raw": 0.13887687397731874, "cert": 0.1638852153571591, "factor": 0.0383822941610646, "tau": 0.8596326451418055, "j": 2, "piL": 0.4030140886911784, "dL": 5, "prot": 5.0669819632355906e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.30146098136901855}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.013045058233067681, "held": 0.034448748585032565, "ident": 0.0005991304334433998, "rse": 0.03741618112194871, "raw": 0.013849636463146447, "cert": 0.012187679791184576, "factor": 0.005878735711388367, "tau": 1.1189257852528338, "j": 13, "piL": 0.11573760931795847, "dL": 5, "prot": 8.720955278156628e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1855027675628662}}
{"row": 20, "seq": 4, "layer": 20, "head": 4, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.17641007214736254, "held": 0.4681310614848131, "ident": 0.009589593482099729, "rse": 0.04031186178598159, "raw": 0.16428087655882695, "cert": 0.20857796270688175, "factor": 0.0383822941610646, "tau": 0.8593182546052631, "j": 2, "piL": 0.4030140886911784, "dL": 5, "prot": 6.076536580909135e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.34189271926879883}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.006260354431200664, "held": 0.007782623252471038, "ident": 0.00010870808326508531, "rse": 0.051100570787547185, "raw": 0.005991758426490407, "cert": 0.006665575866781629, "factor": 0.002851116420634349, "tau": 0.9301351958422249, "j": 13, "piL": 0.05613135453123874, "dL": 5, "prot": 3.659029201179843e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16777420043945312}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.10370177781015104, "held": 0.13619560703356523, "ident": 0.001805182329327968, "rse": 0.055815441536984284, "raw": 0.11490491704369765, "cert": 0.10947617671718517, "factor": 0.01670505751142857, "tau": 0.9323720827612023, "j": 2, "piL": 0.17540310387, "dL": 5, "prot": 1.8885312006089513e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3187124729156494}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.006485391460020874, "held": 0.008003952857220378, "ident": 0.00010588164577322218, "rse": 0.04323201971064291, "raw": 0.006257144976872471, "cert": 0.007589700598676615, "factor": 0.002851116420634349, "tau": 0.8838349504353169, "j": 13, "piL": 0.05613135453123874, "dL": 5, "prot": 5.885674238707394e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17312359809875488}}
{"row": 21, "seq": 4, "layer": 21, "head": 5, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.1419566672211517, "held": 0.15983336942175996, "ident": 0.0018896432542074132, "rse": 0.04816329693700837, "raw": 0.1290338361978684, "cert": 0.16288404315592117, "factor": 0.01670505751142857, "tau": 0.863334140419454, "j": 2, "piL": 0.17540310387, "dL": 5, "prot": 1.883415756386366e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.28258776664733887}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.36008348580666033, "held": 0.3561646108009509, "ident": 0.003562544768944597, "rse": 0.03820023455007829, "raw": 0.35149984713486393, "cert": 0.3188655833848106, "factor": 0.012998827187829253, "tau": 1.2243363909213307, "j": 11, "piL": 0.2802872112375683, "dL": 6, "prot": 1.094039816551028e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17978715896606445}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "variant": "or", "method": "flight", "m": 16, "res": {"value": 2.0439160859568215, "held": 2.0594786715178026, "ident": 0.056316659695630315, "rse": 0.0697448094155011, "raw": 2.1108517823954096, "cert": 2.774449538668188, "factor": 0.08421052631578947, "tau": 0.8770857386665383, "j": 0, "piL": 1.0, "dL": 6, "prot": 4.9596471683646603e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.30452966690063477}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.4485477275167439, "held": 0.46039817367054053, "ident": 0.0035015918292326657, "rse": 0.049481153444512656, "raw": 0.4306243875579643, "cert": 0.3943271581895245, "factor": 0.012998827187829253, "tau": 1.17861044666809, "j": 11, "piL": 0.2802872112375683, "dL": 6, "prot": 1.4294360789940496e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.20078396797180176}}
{"row": 22, "seq": 6, "layer": 22, "head": 8, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 2.8950053202569945, "held": 3.032405515728579, "ident": 0.05748169806397692, "rse": 0.06974408623793117, "raw": 2.6013854378225507, "cert": 3.6203771737670656, "factor": 0.08421052631578947, "tau": 0.881207263792423, "j": 0, "piL": 1.0, "dL": 6, "prot": 3.4199592170324926e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3082466125488281}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.43855883483822367, "held": 0.37709547683449235, "ident": 0.007466069285347702, "rse": 0.04427256802549419, "raw": 0.40459021330527306, "cert": 0.4676924599938347, "factor": 0.017257159578934478, "tau": 0.9484734169097147, "j": 5, "piL": 0.5889005706311391, "dL": 6, "prot": 3.1993057111050215e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.21942853927612305}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "variant": "or", "method": "flight", "m": 16, "res": {"value": 2.5243370336092563, "held": 2.271723221192668, "ident": 0.05584473956640176, "rse": 0.09383041270670837, "raw": 2.5170025047640694, "cert": 2.5724054862284325, "factor": 0.08021187684162592, "tau": 1.0327222037425783, "j": 1, "piL": 0.8422247068370723, "dL": 6, "prot": 6.398611422210043e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.30375099182128906}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.6270720033998896, "held": 0.5075577084332485, "ident": 0.008457185664053233, "rse": 0.037854432442552474, "raw": 0.6633417145287288, "cert": 0.6167881107819161, "factor": 0.017257159578934478, "tau": 1.051344282538426, "j": 5, "piL": 0.5889005706311391, "dL": 6, "prot": 3.821691053930482e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.19732427597045898}}
{"row": 23, "seq": 1, "layer": 23, "head": 13, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 2.6794847029296145, "held": 2.3465495572398085, "ident": 0.053093754865515604, "rse": 0.061657922457598255, "raw": 2.777120286521843, "cert": 3.354768433274886, "factor": 0.08021187684162592, "tau": 0.9690397521755526, "j": 1, "piL": 0.8422247068370723, "dL": 6, "prot": 4.287750938556151e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3165614604949951}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "variant": "or", "method": "flight", "m": 32, "res": {"value": 2.013481104687437e-05, "held": 1.3754788392504136e-05, "ident": 0.0008969416112801312, "rse": 0.04937182874792653, "raw": 1.991719802499093e-05, "cert": 1.8784574372387703e-05, "factor": 0.00849970058908424, "tau": 1.1265270628247808, "j": 16, "piL": 0.12271442725490372, "dL": 5, "prot": 2.6020852139652106e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16364836692810059}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.00030942708843157584, "held": 0.0001856900741254005, "ident": 0.012344912314080157, "rse": 0.04549180396341327, "raw": 0.00026380472266121247, "cert": 0.0003992148044378073, "factor": 0.05337153654752327, "tau": 0.8147322269175661, "j": 3, "piL": 0.42030085031174574, "dL": 6, "prot": 9.194034422677078e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2612936496734619}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 2.161368117219399e-05, "held": 1.2033295221814153e-05, "ident": 0.0008653011301993244, "rse": 0.04716743675514408, "raw": 2.1469708885770045e-05, "cert": 2.0853231255129282e-05, "factor": 0.00849970058908424, "tau": 1.0805620703991834, "j": 16, "piL": 0.12271442725490372, "dL": 5, "prot": 3.0357660829594124e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15066313743591309}}
{"row": 24, "seq": 7, "layer": 0, "head": 11, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.00034591530479200665, "held": 0.00018201139864444768, "ident": 0.01192025895202693, "rse": 0.04168893774862675, "raw": 0.00036141607310726973, "cert": 0.00047968491844027, "factor": 0.05337153654752327, "tau": 0.7477284938777552, "j": 3, "piL": 0.42030085031174574, "dL": 6, "prot": 9.020562075079397e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2879669666290283}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.005155286495471501, "held": 0.00832903301873423, "ident": 0.0026583619906447656, "rse": 0.05467755279040613, "raw": 0.005147843188300045, "cert": 0.006760097713377738, "factor": 0.02900683152983029, "tau": 0.7624309110624146, "j": 4, "piL": 0.19217025888512568, "dL": 6, "prot": 8.015375321791052e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2589144706726074}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.0005563339212854539, "held": 0.0010439649203264068, "ident": 0.0003086758689512809, "rse": 0.04161739665696573, "raw": 0.0005881672149980208, "cert": 0.0004641241394761985, "factor": 0.003835449322903256, "tau": 1.1917172524654345, "j": 10, "piL": 0.09013305908822652, "dL": 6, "prot": 9.648136961415156e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1996161937713623}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.0007230147853893984, "held": 0.0014136845104618786, "ident": 0.0003406580487110154, "rse": 0.05308623798369601, "raw": 0.0008143526653281244, "cert": 0.0005654027043101313, "factor": 0.003835449322903256, "tau": 1.2814622176440205, "j": 10, "piL": 0.09013305908822652, "dL": 6, "prot": 1.8149262822681735e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.19601655006408691}}
{"row": 25, "seq": 0, "layer": 1, "head": 11, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0058900630403999135, "held": 0.009302520705615621, "ident": 0.002557362227645474, "rse": 0.05170559149560101, "raw": 0.006187128937677027, "cert": 0.008987778442783333, "factor": 0.02900683152983029, "tau": 0.6736945539481669, "j": 4, "piL": 0.19217025888512568, "dL": 6, "prot": 9.466086099673219e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26550793647766113}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "variant": "or", "method": "flight", "m": 32, "res": {"value": 5.233125023855901e-06, "held": 6.275173422177321e-06, "ident": 1.5121688896354786e-06, "rse": 0.05433365922389827, "raw": 5.109905649046831e-06, "cert": 7.418772495350762e-06, "factor": 0.0005725073382106014, "tau": 0.7362171531325076, "j": 19, "piL": 0.005581946547553364, "dL": 5, "prot": 1.0459212096602677e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.145704984664917}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0010837057370985679, "held": 0.001184018179799014, "ident": 0.0002417546316787118, "rse": 0.050321566573702944, "raw": 0.0011245468726205283, "cert": 0.0015288818326546164, "factor": 0.009157464972715846, "tau": 0.7097864892840453, "j": 4, "piL": 0.06066820544424248, "dL": 6, "prot": 6.0169849364725514e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2725799083709717}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 4.674858817514581e-06, "held": 5.508281201453745e-06, "ident": 1.3807855375183498e-06, "rse": 0.056801315364688236, "raw": 3.889772532852257e-06, "cert": 6.903310802360189e-06, "factor": 0.0005725073382106014, "tau": 0.7112691024713532, "j": 19, "piL": 0.005581946547553364, "dL": 5, "prot": 1.0491412057995905e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.14682841300964355}}
{"row": 26, "seq": 4, "layer": 2, "head": 3, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0011731205488952272, "held": 0.0012347429219716365, "ident": 0.00024973889468863617, "rse": 0.03787577260099159, "raw": 0.0011429896840250452, "cert": 0.0017088257053711005, "factor": 0.009157464972715846, "tau": 0.704505538364779, "j": 4, "piL": 0.06066820544424248, "dL": 6, "prot": 1.7535645868364587e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2618427276611328}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "variant": "or", "method": "flight", "m": 32, "res": {"value": 8.985988275705166e-05, "held": 8.05162465912108e-05, "ident": 1.1875525836876385e-05, "rse": 0.05017041929757804, "raw": 7.905715094456896e-05, "cert": 9.611058388552897e-05, "factor": 0.0008980265144520288, "tau": 0.9863807998605757, "j": 13, "piL": 0.01767989700327432, "dL": 5, "prot": 2.3320803554350457e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17670392990112305}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0008328436504987245, "held": 0.0008780523292970778, "ident": 0.00014772594383790453, "rse": 0.04099929198877572, "raw": 0.0007768654735769367, "cert": 0.0011748441522459836, "factor": 0.006868189563324017, "tau": 0.8079092962196458, "j": 6, "piL": 0.03720269346800509, "dL": 5, "prot": 8.316816689262332e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.27069544792175293}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0008340365912878975, "held": 0.000856332698709401, "ident": 0.00012983671578958812, "rse": 0.05031722694231507, "raw": 0.0010181818638976103, "cert": 0.0013273714511500981, "factor": 0.006868189563324017, "tau": 0.7076786378350707, "j": 6, "piL": 0.03720269346800509, "dL": 5, "prot": 8.356308980151512e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2647511959075928}}
{"row": 27, "seq": 0, "layer": 3, "head": 13, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 8.022509214082946e-05, "held": 7.342936759667865e-05, "ident": 1.1216131307364483e-05, "rse": 0.04479668395090165, "raw": 8.329321629970771e-05, "cert": 9.395593764635775e-05, "factor": 0.0008980265144520288, "tau": 0.9509674587864198, "j": 13, "piL": 0.01767989700327432, "dL": 5, "prot": 4.874513571755049e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1809687614440918}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.5651231961624795, "held": 0.5036083571643613, "ident": 0.04479954996329434, "rse": 0.0333671808441245, "raw": 0.5756565098180495, "cert": 0.4763101599636671, "factor": 0.061621563530181826, "tau": 1.1784719452445673, "j": 1, "piL": 0.7317560669209092, "dL": 5, "prot": 2.3282064916688014e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3286612033843994}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.18824579538448494, "held": 0.16088569710480666, "ident": 0.01445655456379991, "rse": 0.025303864347918717, "raw": 0.17424215467013668, "cert": 0.11432743962572033, "factor": 0.015422213403208528, "tau": 1.6416243069357346, "j": 2, "piL": 0.6747218363903731, "dL": 5, "prot": 1.5303379748609537e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3543851375579834}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 1.4147184564932171, "held": 1.426249712779177, "ident": 0.03552587173446191, "rse": 0.04588888520615149, "raw": 1.5043496616638086, "cert": 2.93928757897532, "factor": 0.08421052631578947, "tau": 0.5522855256984137, "j": 0, "piL": 1.0, "dL": 6, "prot": 2.7259926185852955e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8817848222044214, "sec": 49.26994204521179}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.6417008557812465, "held": 0.5004376925544871, "ident": 0.04399453199723465, "rse": 0.022251717326190325, "raw": 0.6691214308270343, "cert": 0.5634928394424761, "factor": 0.061621563530181826, "tau": 1.1391010454860269, "j": 1, "piL": 0.7317560669209092, "dL": 5, "prot": 1.5371190368034328e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2782289981842041}}
{"row": 28, "seq": 2, "layer": 4, "head": 7, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.22892452327113877, "held": 0.16947427979169327, "ident": 0.015203427597019259, "rse": 0.03147285074419614, "raw": 0.2369925961401658, "cert": 0.13509766209892837, "factor": 0.015422213403208528, "tau": 1.7091628610952718, "j": 2, "piL": 0.6747218363903731, "dL": 5, "prot": 5.219419479807921e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2691488265991211}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.0022545945476786294, "held": 0.0017623481381579707, "ident": 0.00017251650189958938, "rse": 0.03293999326276625, "raw": 0.002272935879435641, "cert": 0.0016399515669047449, "factor": 0.0023680598095018155, "tau": 1.3854948955098536, "j": 9, "piL": 0.06526964849939379, "dL": 5, "prot": 5.709484944015332e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.18185806274414062}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.013335064902058583, "held": 0.013962370562888354, "ident": 0.0010589615495272483, "rse": 0.041002734491662585, "raw": 0.013027523998218287, "cert": 0.013505884416763946, "factor": 0.011476525742787716, "tau": 0.9649977910950278, "j": 1, "piL": 0.13628374319560413, "dL": 5, "prot": 4.359108836924569e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.43870067596435547}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.017024919731946288, "held": 0.017585661617957684, "ident": 0.0011744675686974904, "rse": 0.037169115936245216, "raw": 0.01651135049227557, "cert": 0.016685939245664045, "factor": 0.011476525742787716, "tau": 0.9939442681369, "j": 1, "piL": 0.13628374319560413, "dL": 5, "prot": 3.183754946620126e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2970583438873291}}
{"row": 29, "seq": 5, "layer": 5, "head": 2, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.002343712566225686, "held": 0.0018975079031952507, "ident": 0.0001762853396268155, "rse": 0.03862489693789243, "raw": 0.0021236977856230253, "cert": 0.0017238433557543046, "factor": 0.0023680598095018155, "tau": 1.374275679771164, "j": 9, "piL": 0.06526964849939379, "dL": 5, "prot": 1.496840012216925e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.18736672401428223}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.00015394409349122175, "held": 0.00017725169021857412, "ident": 2.0149558250693007e-05, "rse": 0.04378459819170996, "raw": 0.00015924220229393305, "cert": 0.00013750748541469172, "factor": 0.0013863881403691977, "tau": 1.0736008794399992, "j": 18, "piL": 0.017763098048480346, "dL": 4, "prot": 3.4280625399099794e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15805768966674805}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0031859161477412468, "held": 0.0055694065506943415, "ident": 0.00045950698437018675, "rse": 0.05060932557913623, "raw": 0.0029278400003573805, "cert": 0.0051813354156548036, "factor": 0.018313082998320584, "tau": 0.6177351524585869, "j": 9, "piL": 0.05722838436975183, "dL": 4, "prot": 2.437733361713763e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.33936619758605957}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.003301600170694956, "held": 0.00572974420689679, "ident": 0.00043787706562898443, "rse": 0.041617344446366424, "raw": 0.00328887829223855, "cert": 0.005365162274905902, "factor": 0.018313082998320584, "tau": 0.5880667193067469, "j": 9, "piL": 0.05722838436975183, "dL": 4, "prot": 3.1331448873206706e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.24078869819641113}}
{"row": 30, "seq": 2, "layer": 6, "head": 6, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.0001554454580961892, "held": 0.00019379160945115774, "ident": 2.0510081952338834e-05, "rse": 0.03957408782939171, "raw": 0.00015037189347338756, "cert": 0.00014152353977811948, "factor": 0.0013863881403691977, "tau": 1.0907408226713164, "j": 18, "piL": 0.017763098048480346, "dL": 4, "prot": 6.610392392323959e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1556224822998047}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.0007410027434159858, "held": 0.0007999285282360493, "ident": 5.264994749111845e-05, "rse": 0.03075450512465051, "raw": 0.0006315848412769309, "cert": 0.0005964400023540861, "factor": 0.0017265850429868626, "tau": 1.2446992863251463, "j": 15, "piL": 0.03086270764339017, "dL": 4, "prot": 3.793854725565209e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16975927352905273}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.00944407225721123, "held": 0.0073659246328317335, "ident": 0.0006520664320590849, "rse": 0.0363648147182597, "raw": 0.009060154888987954, "cert": 0.013072704108727422, "factor": 0.015045752242910122, "tau": 0.7107553325248084, "j": 5, "piL": 0.09967810860927956, "dL": 5, "prot": 1.6285815407304312e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26148176193237305}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.0006650116219572488, "held": 0.0007295344512482998, "ident": 5.0242567346143506e-05, "rse": 0.027714052357679726, "raw": 0.0007043366125586112, "cert": 0.0005801949201172139, "factor": 0.0017265850429868626, "tau": 1.1623494479917489, "j": 15, "piL": 0.03086270764339017, "dL": 4, "prot": 9.074323090476282e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17335772514343262}}
{"row": 31, "seq": 0, "layer": 7, "head": 10, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.012998791188168471, "held": 0.009816310458706061, "ident": 0.0008493227800046553, "rse": 0.04673230220955048, "raw": 0.012975105916900678, "cert": 0.015976950557576673, "factor": 0.015045752242910122, "tau": 0.8234042513565563, "j": 5, "piL": 0.09967810860927956, "dL": 5, "prot": 1.7476474100176542e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.32941198348999023}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "variant": "or", "method": "flight", "m": 16, "res": {"value": 3.796455649937434e-05, "held": 7.472166170975468e-05, "ident": 5.082663459215697e-06, "rse": 0.05154433358444133, "raw": 3.753626408923156e-05, "cert": 6.668188067375019e-05, "factor": 0.0018310526269628281, "tau": 0.5768353856261681, "j": 7, "piL": 0.00778197366459202, "dL": 5, "prot": 1.704594900680092e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2588224411010742}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "variant": "or", "method": "flight", "m": 32, "res": {"value": 1.0217012866379019e-06, "held": 2.294149136140549e-06, "ident": 1.2369951229209469e-07, "rse": 0.046738136820077346, "raw": 1.0595667717279357e-06, "cert": 9.907424461277107e-07, "factor": 0.00010846165424444522, "tau": 1.011411283499122, "j": 17, "piL": 0.0015659151331541778, "dL": 4, "prot": 1.1005642752138733e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16709280014038086}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 1.2766401975474067e-06, "held": 2.6486595704076543e-06, "ident": 1.3624040076745698e-07, "rse": 0.03686484291054717, "raw": 1.3090211060962863e-06, "cert": 1.1561912999493805e-06, "factor": 0.00010846165424444522, "tau": 1.0838318314171662, "j": 17, "piL": 0.0015659151331541778, "dL": 4, "prot": 1.405287682132683e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.14783334732055664}}
{"row": 32, "seq": 0, "layer": 8, "head": 5, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 4.528792245700385e-05, "held": 7.713437165167719e-05, "ident": 5.002899271123843e-06, "rse": 0.04125289034753362, "raw": 4.384587402485272e-05, "cert": 8.242402495925268e-05, "factor": 0.0018310526269628281, "tau": 0.552405588879171, "j": 7, "piL": 0.00778197366459202, "dL": 5, "prot": 1.1242301457061463e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2584507465362549}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "variant": "or", "method": "flight", "m": 32, "res": {"value": 4.862207072847984e-05, "held": 6.231874171743897e-05, "ident": 3.4777951527231224e-06, "rse": 0.04074795152870943, "raw": 4.935052205529073e-05, "cert": 3.7894375509804485e-05, "factor": 0.00043490649905729374, "tau": 1.272506040583138, "j": 15, "piL": 0.007773953670649126, "dL": 4, "prot": 8.229576150754635e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16135168075561523}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0004670950377156073, "held": 0.000635649734970284, "ident": 3.53833055978186e-05, "rse": 0.04079997735294408, "raw": 0.00043824960990414567, "cert": 0.0006358170048731728, "factor": 0.003553787427125654, "tau": 0.7139995216911835, "j": 6, "piL": 0.019249681896930625, "dL": 5, "prot": 3.545048188017381e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.25757908821105957}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.00043182437397312463, "held": 0.000661177322911677, "ident": 3.926703140922207e-05, "rse": 0.03900720552840255, "raw": 0.00043590743764460754, "cert": 0.0005608562243572137, "factor": 0.003553787427125654, "tau": 0.7903194802989099, "j": 6, "piL": 0.019249681896930625, "dL": 5, "prot": 9.261845762595802e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.283738374710083}}
{"row": 33, "seq": 1, "layer": 9, "head": 1, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 4.346113824337932e-05, "held": 6.11657423341068e-05, "ident": 3.5718536435286686e-06, "rse": 0.03816916814897941, "raw": 4.172554705976791e-05, "cert": 3.254960709594897e-05, "factor": 0.00043490649905729374, "tau": 1.2962060042902692, "j": 15, "piL": 0.007773953670649126, "dL": 4, "prot": 2.1256695192842823e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15930438041687012}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.05629059997087052, "held": 0.09035380192973262, "ident": 0.005433110213030365, "rse": 0.06799615842135492, "raw": 0.06037930387681456, "cert": 0.08815060572615942, "factor": 0.04310734440859432, "tau": 0.6461220841093976, "j": 4, "piL": 0.3394703372176803, "dL": 5, "prot": 5.4081042851429194e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2690432071685791}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.0004997080442659646, "held": 0.0006991259088837024, "ident": 3.916539269853884e-05, "rse": 0.03913285189207446, "raw": 0.0004401244899775267, "cert": 0.0007744778699058038, "factor": 0.003104822447800672, "tau": 0.6491503883019988, "j": 20, "piL": 0.030272018866056554, "dL": 4, "prot": 3.976547268487441e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15374422073364258}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.0006812291802891199, "held": 0.0008080303530956133, "ident": 4.923130729946135e-05, "rse": 0.05527728982669118, "raw": 0.0006206473493243606, "cert": 0.0008767717811385459, "factor": 0.003104822447800672, "tau": 0.7818902676113286, "j": 20, "piL": 0.030272018866056554, "dL": 4, "prot": 8.37165476141744e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.15948796272277832}}
{"row": 34, "seq": 2, "layer": 10, "head": 3, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.06731359677914761, "held": 0.10995466958476299, "ident": 0.00561239279375079, "rse": 0.04368837814894416, "raw": 0.07089257266284879, "cert": 0.10895621308439327, "factor": 0.04310734440859432, "tau": 0.6287754328731296, "j": 4, "piL": 0.3394703372176803, "dL": 5, "prot": 6.799313511811117e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.273787260055542}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.21456559844592082, "held": 0.3417566870088271, "ident": 0.02583060820939979, "rse": 0.03779063853576159, "raw": 0.2076766498820578, "cert": 0.23290634132200985, "factor": 0.06268110517117659, "tau": 0.8901623827055378, "j": 2, "piL": 0.6581516042973542, "dL": 5, "prot": 1.9372044969927864e-16, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.29996585845947266}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.03397599650413166, "held": 0.05168167711130513, "ident": 0.0038398580481552934, "rse": 0.03235313963535911, "raw": 0.032740265836832795, "cert": 0.026677677361564813, "factor": 0.011845041704405836, "tau": 1.2559834515181576, "j": 9, "piL": 0.32647896197768583, "dL": 5, "prot": 4.3587101182337694e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.18987274169921875}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.26380334720308074, "held": 0.4029536548299738, "ident": 0.028777560385398075, "rse": 0.04892928620845945, "raw": 0.2624528201978451, "cert": 0.2803152285143291, "factor": 0.06268110517117659, "tau": 0.9286507467230952, "j": 2, "piL": 0.6581516042973542, "dL": 5, "prot": 9.861054587383461e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2953155040740967}}
{"row": 35, "seq": 6, "layer": 11, "head": 5, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.03720291456471721, "held": 0.059681870118528546, "ident": 0.004173946987020085, "rse": 0.0357996138944313, "raw": 0.03573724336938878, "cert": 0.027577220586715065, "factor": 0.011845041704405836, "tau": 1.3500684322461964, "j": 9, "piL": 0.32647896197768583, "dL": 5, "prot": 5.3414045681660416e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.22442865371704102}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "variant": "or", "method": "flight", "m": 16, "res": {"value": 1.0579953716870307e-06, "held": 1.1437383353172683e-06, "ident": 8.188487039071303e-08, "rse": 0.06843293456128119, "raw": 1.1127123924586887e-06, "cert": 2.4790518207318558e-06, "factor": 0.0002668662434930439, "tau": 0.4505601140841702, "j": 6, "piL": 0.0014455254855873212, "dL": 5, "prot": 2.0439692413406845e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26572680473327637}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "variant": "or", "method": "flight", "m": 32, "res": {"value": 1.8238450935855539e-09, "held": 2.1024683232789684e-09, "ident": 1.1921136260766378e-10, "rse": 0.05174028287486925, "raw": 1.8180145016917942e-09, "cert": 3.2043890953694736e-09, "factor": 7.687756568380169e-06, "tau": 0.5743614665955309, "j": 21, "piL": 5.333381119313742e-05, "dL": 5, "prot": 7.8971538869981e-21, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.166365385055542}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 2.0512172543366104e-09, "held": 2.400185117178788e-09, "ident": 1.1945479730901755e-10, "rse": 0.05844945624954223, "raw": 2.0258192702080907e-09, "cert": 3.577005351139573e-09, "factor": 7.687756568380169e-06, "tau": 0.5550665915338262, "j": 21, "piL": 5.333381119313742e-05, "dL": 5, "prot": 2.4159668486488256e-20, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.14294934272766113}}
{"row": 36, "seq": 1, "layer": 12, "head": 0, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 1.1249802425836647e-06, "held": 1.3599169489855349e-06, "ident": 8.921342479043106e-08, "rse": 0.07973790462902372, "raw": 1.1548808735951898e-06, "cert": 2.102268122240036e-06, "factor": 0.0002668662434930439, "tau": 0.5426682931080876, "j": 6, "piL": 0.0014455254855873212, "dL": 5, "prot": 7.972690600541124e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2811441421508789}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "variant": "or", "method": "flight", "m": 16, "res": {"value": 3.1971411749905726e-05, "held": 5.991247435766321e-05, "ident": 2.9752664149523755e-06, "rse": 0.048352963635071314, "raw": 3.0124695538845365e-05, "cert": 4.936730436122507e-05, "factor": 0.0014997303105796945, "tau": 0.6280386931755552, "j": 9, "piL": 0.004686657220561545, "dL": 4, "prot": 1.124380849512287e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.24462580680847168}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "variant": "or", "method": "flight", "m": 32, "res": {"value": 5.55382656799677e-07, "held": 1.0133682591282296e-06, "ident": 5.535668749267525e-08, "rse": 0.06478461020326418, "raw": 6.233151121658749e-07, "cert": 6.448771712212019e-07, "factor": 9.840427400167018e-05, "tau": 0.8565846845010125, "j": 20, "piL": 0.0009594416715162843, "dL": 4, "prot": 2.529856911402646e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1440131664276123}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 5.674927584607009e-07, "held": 9.543314296487236e-07, "ident": 5.483060121041642e-08, "rse": 0.056239032176660216, "raw": 5.507360379408309e-07, "cert": 6.467777817810226e-07, "factor": 9.840427400167018e-05, "tau": 0.8679495320881558, "j": 20, "piL": 0.0009594416715162843, "dL": 4, "prot": 1.2307980713710774e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.14350628852844238}}
{"row": 37, "seq": 5, "layer": 13, "head": 1, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 2.926321630283922e-05, "held": 5.5890047793518324e-05, "ident": 2.567982486607619e-06, "rse": 0.04286378758220202, "raw": 3.267805973333178e-05, "cert": 5.4146983054784724e-05, "factor": 0.0014997303105796945, "tau": 0.559347377610782, "j": 9, "piL": 0.004686657220561545, "dL": 4, "prot": 2.0450183339704056e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26261425018310547}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "variant": "or", "method": "flight", "m": 32, "res": {"value": 7.083332084470835e-05, "held": 0.00010550102620925344, "ident": 5.3956151819609855e-06, "rse": 0.0440496982361901, "raw": 7.37496019869491e-05, "cert": 0.0001044204243475669, "factor": 0.001779097415663918, "tau": 0.7108528611938925, "j": 25, "piL": 0.005670873012428739, "dL": 4, "prot": 1.9807358132969854e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.12238693237304688}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.10325845929934205, "held": 0.16833394163202847, "ident": 0.010571201047669761, "rse": 0.05691898882692767, "raw": 0.10557171160409527, "cert": 0.18305287254474897, "factor": 0.06373125934602002, "tau": 0.6017451390436808, "j": 4, "piL": 0.5018836673499076, "dL": 5, "prot": 8.26978454581677e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2656128406524658}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 6.973398041074447e-05, "held": 9.675553563713146e-05, "ident": 4.874543553289826e-06, "rse": 0.04653082726917201, "raw": 6.469159734319941e-05, "cert": 0.00010824485975794488, "factor": 0.001779097415663918, "tau": 0.6581645378197716, "j": 25, "piL": 0.005670873012428739, "dL": 4, "prot": 3.204320151850531e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1566774845123291}}
{"row": 38, "seq": 3, "layer": 14, "head": 2, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.14249332443398477, "held": 0.23448960539615205, "ident": 0.012498207825714291, "rse": 0.049098845476367496, "raw": 0.14934950302452754, "cert": 0.22627868188304937, "factor": 0.06373125934602002, "tau": 0.6629704582071702, "j": 4, "piL": 0.5018836673499076, "dL": 5, "prot": 9.280833841272194e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.283902645111084}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.03864830511646193, "held": 0.05396663043252807, "ident": 0.002632233176134645, "rse": 0.03499744955440206, "raw": 0.03849979322102878, "cert": 0.04289904122092881, "factor": 0.021218099359648794, "tau": 0.8887140357387201, "j": 3, "piL": 0.19449924413011396, "dL": 5, "prot": 3.554753442851256e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2889416217803955}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.003152246959773052, "held": 0.003904411042997657, "ident": 0.0002108176405359327, "rse": 0.03748719593830624, "raw": 0.002977588733405321, "cert": 0.0028852744676254446, "factor": 0.0036535893203060907, "tau": 1.088451494089649, "j": 13, "piL": 0.07193003974352616, "dL": 5, "prot": 9.399588430616302e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.21860861778259277}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.0029965127984740835, "held": 0.003619692231256429, "ident": 0.00019427588463328686, "rse": 0.034358416920959214, "raw": 0.0031894647054538476, "cert": 0.002863275705612783, "factor": 0.0036535893203060907, "tau": 0.9978801860063996, "j": 13, "piL": 0.07193003974352616, "dL": 5, "prot": 1.2620644648400305e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17185115814208984}}
{"row": 39, "seq": 1, "layer": 15, "head": 1, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0453579293638183, "held": 0.05780940180257796, "ident": 0.0028060980620865945, "rse": 0.05241850435853464, "raw": 0.04532508883277599, "cert": 0.04986659096724353, "factor": 0.021218099359648794, "tau": 0.9013787203795356, "j": 3, "piL": 0.19449924413011396, "dL": 5, "prot": 4.5628484498062643e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.27201151847839355}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.005292517089053253, "held": 0.01082837323142228, "ident": 0.00021445822182771792, "rse": 0.03852524376042534, "raw": 0.00488684173799552, "cert": 0.006606258710949762, "factor": 0.0072071396989418475, "tau": 0.8142880319265593, "j": 4, "piL": 0.05675622512916705, "dL": 5, "prot": 6.000298142230473e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.28647828102111816}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.00033334983446460737, "held": 0.000630435467440692, "ident": 1.3070859254008367e-05, "rse": 0.044120514623471635, "raw": 0.0003420082892339481, "cert": 0.00030317705706605654, "factor": 0.0009276608956011464, "tau": 1.0806178021364992, "j": 14, "piL": 0.016581938508870492, "dL": 5, "prot": 1.2857781733351014e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.166001558303833}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.00573663732558846, "held": 0.010004650757046948, "ident": 0.00021410568363776993, "rse": 0.05244709909931033, "raw": 0.005820782645152552, "cert": 0.007530714721557032, "factor": 0.0072071396989418475, "tau": 0.7561906307952931, "j": 4, "piL": 0.05675622512916705, "dL": 5, "prot": 8.699241655820845e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2628028392791748}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "variant": "or", "method": "flight", "m": 32, "res": {"value": 3.302877246984046e-05, "held": 3.808408488892229e-05, "ident": 1.3597587892936375e-06, "rse": 0.052687433549089745, "raw": 3.453125007516799e-05, "cert": 2.5758646707308995e-05, "factor": 0.0002520819907790131, "tau": 1.2331436402934863, "j": 11, "piL": 0.005923926783306809, "dL": 5, "prot": 4.720232730495605e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1847846508026123}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.0003396857310131052, "held": 0.0003059173406870227, "ident": 1.062579657696229e-05, "rse": 0.04983660499600541, "raw": 0.00035818307736309367, "cert": 0.0004223247637661809, "factor": 0.001690467718124397, "tau": 0.7792768005674535, "j": 4, "piL": 0.013312433280229626, "dL": 5, "prot": 2.835992889505931e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3027682304382324}}
{"row": 40, "seq": 4, "layer": 16, "head": 0, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.0003783979862549058, "held": 0.0006858129646085592, "ident": 1.386723434996974e-05, "rse": 0.04290875911326581, "raw": 0.00041805174864809655, "cert": 0.00033627995998325384, "factor": 0.0009276608956011464, "tau": 1.1518565148748574, "j": 14, "piL": 0.016581938508870492, "dL": 5, "prot": 4.182327719144637e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.32547664642333984}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "variant": "or", "method": "thm1", "m": 32, "res": {"value": 0.43018146150907133, "held": 0.3419932462124683, "ident": 0.00697163055833761, "rse": 0.014584684746154639, "raw": 0.41055897152100795, "cert": 0.74804832641563, "factor": 0.021024053438232194, "tau": 0.5859529696917972, "j": 5, "piL": 0.7174458235796737, "dL": 6, "prot": 2.985220697458494e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8128367444983815, "sec": 35.057535886764526}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 3.25630045293299e-05, "held": 3.5978184245647805e-05, "ident": 1.3033632306742593e-06, "rse": 0.03506440521888625, "raw": 3.5664585121104796e-05, "cert": 2.944994503510766e-05, "factor": 0.0002520819907790131, "tau": 1.1085773670730592, "j": 11, "piL": 0.005923926783306809, "dL": 5, "prot": 5.2835463110417065e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.19574856758117676}}
{"row": 41, "seq": 2, "layer": 17, "head": 9, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.00042005806802313027, "held": 0.00037501757543664864, "ident": 1.262426483012418e-05, "rse": 0.050554314775243483, "raw": 0.000456241761660077, "cert": 0.0005341012809843628, "factor": 0.001690467718124397, "tau": 0.7993237311347202, "j": 4, "piL": 0.013312433280229626, "dL": 5, "prot": 2.773861813296896e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.28782033920288086}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "variant": "or", "method": "flight", "m": 32, "res": {"value": 1.1699768702145571e-05, "held": 2.1751714009646627e-05, "ident": 8.052178384518398e-07, "rse": 0.028690032113990696, "raw": 1.093778337923065e-05, "cert": 9.158055750365468e-06, "factor": 0.00016306957242667735, "tau": 1.2723746419979614, "j": 8, "piL": 0.004841127931416984, "dL": 5, "prot": 5.7500567103576045e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.21446776390075684}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "variant": "or", "method": "flight", "m": 16, "res": {"value": 5.740576414067462e-05, "held": 0.00010524401616367272, "ident": 4.196473698644091e-06, "rse": 0.036246513853216845, "raw": 5.620198858130655e-05, "cert": 6.438079779094278e-05, "factor": 0.0008779830486696022, "tau": 0.9011172840769294, "j": 4, "piL": 0.006914116508273118, "dL": 5, "prot": 1.3112278853525751e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.32517552375793457}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 7.674585008697198e-05, "held": 0.00011324232383860954, "ident": 4.2733627382203105e-06, "rse": 0.03771969280061957, "raw": 7.356478923490932e-05, "cert": 8.551225220589777e-05, "factor": 0.0008779830486696022, "tau": 0.9077009452367099, "j": 4, "piL": 0.006914116508273118, "dL": 5, "prot": 2.3038065886242925e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.28043460845947266}}
{"row": 42, "seq": 2, "layer": 18, "head": 8, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 1.6050301963409427e-05, "held": 2.2902960306409857e-05, "ident": 8.276555777989801e-07, "rse": 0.04436686066196302, "raw": 1.5662068924815867e-05, "cert": 1.2446335948880587e-05, "factor": 0.00016306957242667735, "tau": 1.2847147839524962, "j": 8, "piL": 0.004841127931416984, "dL": 5, "prot": 7.151927047102887e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.22211074829101562}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.0021160463774652655, "held": 0.0016123398729390975, "ident": 9.247197230421563e-05, "rse": 0.032837182378985884, "raw": 0.0019833226121095475, "cert": 0.002098605213109085, "factor": 0.0028264203654205095, "tau": 0.9572584898681132, "j": 15, "piL": 0.04557602839240572, "dL": 5, "prot": 5.2686241973471514e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16209816932678223}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.052197203213544346, "held": 0.04240328296709406, "ident": 0.0027560739263625574, "rse": 0.03867568698376945, "raw": 0.05295574087023112, "cert": 0.07350580796867072, "factor": 0.02765641475098878, "tau": 0.7117747039811613, "j": 3, "piL": 0.25351713521739716, "dL": 5, "prot": 5.123282840178954e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.27829742431640625}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.002775222555233707, "held": 0.002005884984940692, "ident": 0.00010165470143785664, "rse": 0.03921922588593734, "raw": 0.0025277005795672275, "cert": 0.0024992000719940262, "factor": 0.0028264203654205095, "tau": 1.0937758426747972, "j": 15, "piL": 0.04557602839240572, "dL": 5, "prot": 1.0858396905999596e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.19976091384887695}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "variant": "or", "method": "flight", "m": 32, "res": {"value": 6.650350783181871e-05, "held": 0.00017290438349001775, "ident": 2.8422277966505083e-06, "rse": 0.042515516177584096, "raw": 6.757090597854412e-05, "cert": 5.662502138385305e-05, "factor": 0.0003590727341803952, "tau": 1.2028808392933932, "j": 11, "piL": 0.008438209253239288, "dL": 5, "prot": 9.220542000015653e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.1808922290802002}}
{"row": 43, "seq": 3, "layer": 19, "head": 5, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0802278050379796, "held": 0.04546255410036119, "ident": 0.003047054409531463, "rse": 0.04694267414366351, "raw": 0.08307664026905232, "cert": 0.11346725388455212, "factor": 0.02765641475098878, "tau": 0.7040089954617046, "j": 3, "piL": 0.25351713521739716, "dL": 5, "prot": 6.134994251889772e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2670409679412842}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.00043440135321223935, "held": 0.001355608571190548, "ident": 2.4289689880453773e-05, "rse": 0.04534191789991834, "raw": 0.0004387885061054192, "cert": 0.0004939982550423543, "factor": 0.0018611287315803947, "tau": 0.9220892223048771, "j": 2, "piL": 0.019541851681594145, "dL": 5, "prot": 2.6174441806496046e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.26563405990600586}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 7.067280786094318e-05, "held": 0.00016436960769915352, "ident": 2.6176578471009435e-06, "rse": 0.03280559267510133, "raw": 7.684050322769065e-05, "cert": 6.51953631745033e-05, "factor": 0.0003590727341803952, "tau": 1.1157480445892578, "j": 11, "piL": 0.008438209253239288, "dL": 5, "prot": 8.504494085623936e-19, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.18525052070617676}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.028933272099087755, "held": 0.0253765143182203, "ident": 0.00027503713691569623, "rse": 0.03846114625986899, "raw": 0.02675750384875074, "cert": 0.025582266445765237, "factor": 0.004026485554204672, "tau": 1.1170664486780715, "j": 13, "piL": 0.07927143434840449, "dL": 5, "prot": 6.353899784381896e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.16887927055358887}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "variant": "or", "method": "flight", "m": 16, "res": {"value": 0.25435050455788, "held": 0.2239405361477001, "ident": 0.0035119384291660396, "rse": 0.05399851096827095, "raw": 0.25308523847408415, "cert": 0.35256145047732845, "factor": 0.030850737965816517, "tau": 0.7424361386876249, "j": 4, "piL": 0.24294956148080507, "dL": 5, "prot": 3.485820020598401e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2583479881286621}}
{"row": 44, "seq": 4, "layer": 20, "head": 1, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.0005635424738934113, "held": 0.0015782889109755747, "ident": 2.6466845484725048e-05, "rse": 0.03809478349494601, "raw": 0.0005277266611069006, "cert": 0.0006438345371807247, "factor": 0.0018611287315803947, "tau": 0.9429178170653163, "j": 2, "piL": 0.019541851681594145, "dL": 5, "prot": 2.551348225687181e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3177788257598877}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.026319070373686197, "held": 0.022444581877220433, "ident": 0.0002539714486068743, "rse": 0.0493263685849099, "raw": 0.027282601869383444, "cert": 0.026876594583016035, "factor": 0.004026485554204672, "tau": 1.000308538865579, "j": 13, "piL": 0.07927143434840449, "dL": 5, "prot": 7.533043114397726e-18, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.17758512496948242}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.3492055152709094, "held": 0.3381863643953829, "ident": 0.0028483826848865494, "rse": 0.05663184954733503, "raw": 0.3854227088973077, "cert": 0.35227414656530615, "factor": 0.014992096018458719, "tau": 1.057036850392621, "j": 14, "piL": 0.24174754829764683, "dL": 6, "prot": 1.211552274926798e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.18594813346862793}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "variant": "or", "method": "flight", "m": 16, "res": {"value": 2.361868337736956, "held": 2.389732726643595, "ident": 0.06012093664105882, "rse": 0.06394665198738679, "raw": 2.184809923991318, "cert": 2.93928757897532, "factor": 0.08421052631578947, "tau": 0.9346406288484876, "j": 0, "piL": 1.0, "dL": 6, "prot": 3.0793620321056113e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.30498313903808594}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 0.42491781888923336, "held": 0.41592687599198475, "ident": 0.0030511211347695392, "rse": 0.04856533607628805, "raw": 0.404567701059214, "cert": 0.41137936322554425, "factor": 0.014992096018458719, "tau": 1.107297160185652, "j": 14, "piL": 0.24174754829764683, "dL": 6, "prot": 2.061102270731938e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2085869312286377}}
{"row": 45, "seq": 5, "layer": 21, "head": 7, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 0.27754350584241705, "held": 0.24709534110252496, "ident": 0.0039726807952393094, "rse": 0.04154799556701696, "raw": 0.2994564030473965, "cert": 0.38410094217936697, "factor": 0.030850737965816517, "tau": 0.7751118334436853, "j": 4, "piL": 0.24294956148080507, "dL": 5, "prot": 2.874145680570209e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.4884963035583496}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 2.8551482447544387, "held": 2.782089035207828, "ident": 0.0636743879736151, "rse": 0.04880101376142854, "raw": 2.374718002996784, "cert": 4.017272482808455, "factor": 0.08421052631578947, "tau": 0.9463055083609063, "j": 0, "piL": 1.0, "dL": 6, "prot": 4.4392971984995584e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.31664562225341797}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "variant": "or", "method": "flight", "m": 16, "res": {"value": 4.234992176351808, "held": 3.298549471647154, "ident": 0.07214817271277489, "rse": 0.05359290648600409, "raw": 4.801843565125677, "cert": 3.775494604051198, "factor": 0.08421052631578947, "tau": 1.1611923603194432, "j": 0, "piL": 1.0, "dL": 6, "prot": 7.531498075003892e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2857701778411865}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "variant": "or", "method": "flight", "m": 32, "res": {"value": 0.9620248784344887, "held": 0.7718573986183926, "ident": 0.015609686289434852, "rse": 0.0283404613621991, "raw": 1.033137872299612, "cert": 0.74804832641563, "factor": 0.021024053438232194, "tau": 1.3119659684653, "j": 5, "piL": 0.7174458235796737, "dL": 6, "prot": 3.074080846940364e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2223505973815918}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "variant": "cal", "method": "flight", "m": 32, "res": {"value": 1.0954106070342622, "held": 0.8363832224541421, "ident": 0.015843006389207118, "rse": 0.037172059290147295, "raw": 1.175106088530438, "cert": 0.9307759313691286, "factor": 0.021024053438232194, "tau": 1.2684579343737372, "j": 5, "piL": 0.7174458235796737, "dL": 6, "prot": 2.3553715754682667e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.2277204990386963}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "variant": "cal", "method": "flight", "m": 16, "res": {"value": 5.993514102117615, "held": 4.453391773131585, "ident": 0.070483842674904, "rse": 0.04024909436552669, "raw": 5.411710873594172, "cert": 6.059632793985178, "factor": 0.08421052631578947, "tau": 1.0253684036206052, "j": 0, "piL": 1.0, "dL": 6, "prot": 3.7190077507393684e-17, "n_paths": 32, "n_fail": 0, "cert_max": null, "sec": 0.3807642459869385}}
{"row": 46, "seq": 1, "layer": 22, "head": 0, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 2.0062392681172545, "held": 1.9477010133733317, "ident": 0.03683862125196574, "rse": 0.036486012627297226, "raw": 2.1741436879176437, "cert": 4.017272482808455, "factor": 0.08421052631578947, "tau": 0.5474821403167878, "j": 0, "piL": 1.0, "dL": 6, "prot": 3.805111884428193e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9276117324294081, "sec": 48.41297125816345}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "variant": "cal", "method": "thm1", "m": 32, "res": {"value": 0.5429926190403119, "held": 0.4167126391327916, "ident": 0.007501099233511669, "rse": 0.016168733857735484, "raw": 0.5202129391648318, "cert": 0.9307759313691286, "factor": 0.021024053438232194, "tau": 0.6005696523454357, "j": 5, "piL": 0.7174458235796737, "dL": 6, "prot": 1.8595038753696842e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.8310597641331999, "sec": 33.264984130859375}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "variant": "or", "method": "thm1", "m": 16, "res": {"value": 2.424017721726559, "held": 1.8918976884372207, "ident": 0.04077334143524885, "rse": 0.03165076188035812, "raw": 2.480011464890653, "cert": 3.775494604051198, "factor": 0.08421052631578947, "tau": 0.6562285751545294, "j": 0, "piL": 1.0, "dL": 6, "prot": 4.976168370984714e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.9129845625914035, "sec": 46.210195779800415}}
{"row": 47, "seq": 5, "layer": 23, "head": 10, "variant": "cal", "method": "thm1", "m": 16, "res": {"value": 3.765766348341092, "held": 2.8006582014820447, "ident": 0.0442169153647442, "rse": 0.018968098116706456, "raw": 3.992025217993604, "cert": 6.059632793985178, "factor": 0.08421052631578947, "tau": 0.6432485261862452, "j": 0, "piL": 1.0, "dL": 6, "prot": 3.09917312561614e-17, "n_paths": 32, "n_fail": 0, "cert_max": 0.950830342318138, "sec": 46.744112730026245}}


==> anc/experiments/tails_value_directions/results/e7_main.log <==
1/384 thm1 cal row 0 m 32 (elapsed 16s)
2/384 thm1 or row 0 m 32 (elapsed 17s)
3/384 thm1 or row 0 m 16 (elapsed 38s)
4/384 thm1 cal row 0 m 16 (elapsed 38s)
5/384 thm1 cal row 1 m 32 (elapsed 38s)
6/384 thm1 or row 1 m 32 (elapsed 39s)
7/384 thm1 or row 2 m 32 (elapsed 39s)
8/384 thm1 or row 1 m 16 (elapsed 47s)
9/384 thm1 cal row 1 m 16 (elapsed 47s)
10/384 thm1 or row 3 m 32 (elapsed 60s)
11/384 thm1 cal row 2 m 32 (elapsed 61s)
12/384 thm1 or row 2 m 16 (elapsed 62s)
13/384 thm1 cal row 3 m 32 (elapsed 67s)
14/384 thm1 or row 3 m 16 (elapsed 78s)
15/384 thm1 cal row 3 m 16 (elapsed 80s)
16/384 thm1 or row 4 m 32 (elapsed 83s)
17/384 thm1 cal row 2 m 16 (elapsed 84s)
18/384 thm1 cal row 4 m 32 (elapsed 85s)
19/384 thm1 or row 4 m 16 (elapsed 85s)
20/384 thm1 cal row 4 m 16 (elapsed 99s)
21/384 thm1 or row 6 m 32 (elapsed 105s)
22/384 thm1 or row 5 m 16 (elapsed 111s)
23/384 thm1 or row 5 m 32 (elapsed 111s)
24/384 thm1 cal row 5 m 32 (elapsed 116s)
25/384 thm1 cal row 6 m 32 (elapsed 118s)
26/384 thm1 or row 6 m 16 (elapsed 119s)
27/384 thm1 cal row 6 m 16 (elapsed 120s)
28/384 thm1 cal row 5 m 16 (elapsed 125s)
29/384 thm1 or row 7 m 32 (elapsed 126s)
30/384 thm1 cal row 7 m 32 (elapsed 130s)
31/384 thm1 or row 8 m 32 (elapsed 134s)
32/384 thm1 or row 7 m 16 (elapsed 140s)
33/384 thm1 cal row 8 m 32 (elapsed 140s)
34/384 thm1 or row 9 m 32 (elapsed 146s)
35/384 thm1 cal row 7 m 16 (elapsed 147s)
36/384 thm1 cal row 9 m 32 (elapsed 158s)
37/384 thm1 or row 8 m 16 (elapsed 159s)
38/384 thm1 cal row 8 m 16 (elapsed 161s)
39/384 thm1 or row 9 m 16 (elapsed 168s)
40/384 thm1 or row 10 m 32 (elapsed 174s)
41/384 thm1 cal row 9 m 16 (elapsed 175s)
42/384 thm1 or row 10 m 16 (elapsed 185s)
43/384 thm1 cal row 10 m 32 (elapsed 186s)
44/384 thm1 cal row 10 m 16 (elapsed 191s)
45/384 thm1 or row 11 m 32 (elapsed 197s)
46/384 thm1 or row 11 m 16 (elapsed 206s)
47/384 thm1 cal row 11 m 32 (elapsed 211s)
48/384 thm1 cal row 11 m 16 (elapsed 215s)
49/384 thm1 or row 12 m 32 (elapsed 217s)
50/384 thm1 or row 12 m 16 (elapsed 219s)
51/384 thm1 cal row 12 m 32 (elapsed 223s)
52/384 thm1 cal row 12 m 16 (elapsed 230s)
53/384 thm1 or row 13 m 16 (elapsed 239s)
54/384 thm1 or row 14 m 32 (elapsed 240s)
55/384 thm1 or row 13 m 32 (elapsed 241s)
56/384 thm1 cal row 13 m 32 (elapsed 250s)
57/384 thm1 cal row 14 m 32 (elapsed 251s)
58/384 thm1 cal row 13 m 16 (elapsed 256s)
59/384 thm1 or row 14 m 16 (elapsed 258s)
60/384 thm1 cal row 14 m 16 (elapsed 261s)
61/384 thm1 or row 15 m 32 (elapsed 262s)
62/384 thm1 cal row 15 m 32 (elapsed 273s)
63/384 thm1 or row 16 m 32 (elapsed 273s)
64/384 thm1 cal row 16 m 32 (elapsed 279s)
65/384 thm1 or row 15 m 16 (elapsed 281s)
66/384 thm1 cal row 15 m 16 (elapsed 282s)
67/384 thm1 or row 16 m 16 (elapsed 288s)
68/384 thm1 or row 17 m 32 (elapsed 291s)
69/384 thm1 cal row 16 m 16 (elapsed 295s)
70/384 thm1 cal row 17 m 32 (elapsed 295s)
71/384 thm1 or row 17 m 16 (elapsed 301s)
72/384 thm1 cal row 17 m 16 (elapsed 311s)
73/384 thm1 or row 18 m 32 (elapsed 315s)
74/384 thm1 or row 19 m 32 (elapsed 321s)
75/384 thm1 or row 18 m 16 (elapsed 323s)
76/384 thm1 cal row 18 m 32 (elapsed 324s)
77/384 thm1 cal row 18 m 16 (elapsed 331s)
78/384 thm1 cal row 19 m 32 (elapsed 334s)
79/384 thm1 or row 19 m 16 (elapsed 337s)
80/384 thm1 cal row 19 m 16 (elapsed 340s)
81/384 thm1 or row 20 m 32 (elapsed 343s)
82/384 thm1 cal row 20 m 32 (elapsed 346s)
83/384 thm1 or row 20 m 16 (elapsed 356s)
84/384 thm1 or row 21 m 32 (elapsed 357s)
85/384 thm1 cal row 21 m 32 (elapsed 362s)
86/384 thm1 cal row 20 m 16 (elapsed 363s)
87/384 thm1 or row 22 m 32 (elapsed 371s)
88/384 thm1 or row 21 m 16 (elapsed 372s)
89/384 thm1 cal row 21 m 16 (elapsed 379s)
90/384 thm1 cal row 22 m 32 (elapsed 380s)
91/384 thm1 or row 22 m 16 (elapsed 385s)
92/384 thm1 or row 23 m 32 (elapsed 395s)
93/384 thm1 or row 24 m 32 (elapsed 399s)
94/384 thm1 cal row 22 m 16 (elapsed 400s)
95/384 thm1 cal row 23 m 32 (elapsed 402s)
96/384 thm1 or row 23 m 16 (elapsed 403s)
97/384 thm1 cal row 23 m 16 (elapsed 412s)
98/384 thm1 cal row 24 m 32 (elapsed 415s)
99/384 thm1 or row 24 m 16 (elapsed 418s)
100/384 thm1 cal row 24 m 16 (elapsed 423s)
101/384 thm1 or row 25 m 32 (elapsed 426s)
102/384 thm1 cal row 25 m 32 (elapsed 427s)
103/384 thm1 or row 26 m 32 (elapsed 432s)
104/384 thm1 or row 25 m 16 (elapsed 433s)
105/384 thm1 cal row 25 m 16 (elapsed 437s)
106/384 thm1 cal row 26 m 32 (elapsed 441s)
107/384 thm1 or row 26 m 16 (elapsed 449s)
108/384 thm1 or row 27 m 32 (elapsed 449s)
109/384 thm1 cal row 26 m 16 (elapsed 457s)
110/384 thm1 cal row 27 m 32 (elapsed 458s)
111/384 thm1 or row 27 m 16 (elapsed 464s)
112/384 thm1 cal row 27 m 16 (elapsed 470s)
113/384 thm1 or row 28 m 32 (elapsed 478s)
114/384 thm1 or row 28 m 16 (elapsed 482s)
115/384 thm1 or row 29 m 32 (elapsed 485s)
116/384 thm1 cal row 28 m 32 (elapsed 488s)
117/384 thm1 cal row 28 m 16 (elapsed 493s)
118/384 thm1 cal row 29 m 32 (elapsed 497s)
119/384 thm1 or row 29 m 16 (elapsed 501s)
120/384 thm1 or row 30 m 32 (elapsed 502s)
121/384 thm1 cal row 30 m 32 (elapsed 506s)
122/384 thm1 cal row 29 m 16 (elapsed 507s)
123/384 thm1 or row 30 m 16 (elapsed 511s)
124/384 thm1 cal row 30 m 16 (elapsed 517s)
125/384 thm1 or row 31 m 32 (elapsed 518s)
126/384 thm1 cal row 31 m 32 (elapsed 524s)
127/384 thm1 or row 32 m 32 (elapsed 526s)
128/384 thm1 or row 31 m 16 (elapsed 530s)
129/384 thm1 cal row 32 m 32 (elapsed 536s)
130/384 thm1 cal row 31 m 16 (elapsed 538s)
131/384 thm1 or row 32 m 16 (elapsed 540s)
132/384 thm1 cal row 32 m 16 (elapsed 545s)
133/384 thm1 or row 33 m 32 (elapsed 545s)
134/384 thm1 cal row 33 m 32 (elapsed 552s)
135/384 thm1 or row 33 m 16 (elapsed 552s)
136/384 thm1 or row 34 m 32 (elapsed 555s)
137/384 thm1 cal row 33 m 16 (elapsed 560s)
138/384 thm1 cal row 34 m 32 (elapsed 562s)
139/384 thm1 or row 34 m 16 (elapsed 575s)
140/384 thm1 or row 36 m 32 (elapsed 576s)
141/384 thm1 cal row 34 m 16 (elapsed 578s)
142/384 thm1 or row 35 m 32 (elapsed 578s)
143/384 thm1 cal row 35 m 32 (elapsed 582s)
144/384 thm1 or row 35 m 16 (elapsed 587s)
145/384 thm1 cal row 36 m 32 (elapsed 593s)
146/384 thm1 cal row 35 m 16 (elapsed 594s)
147/384 thm1 or row 37 m 32 (elapsed 596s)
148/384 thm1 or row 36 m 16 (elapsed 597s)
149/384 thm1 cal row 37 m 32 (elapsed 606s)
150/384 thm1 or row 38 m 32 (elapsed 608s)
151/384 thm1 cal row 36 m 16 (elapsed 611s)
152/384 thm1 cal row 38 m 32 (elapsed 612s)
153/384 thm1 or row 37 m 16 (elapsed 614s)
154/384 thm1 cal row 37 m 16 (elapsed 619s)
155/384 thm1 or row 39 m 32 (elapsed 632s)
156/384 thm1 or row 38 m 16 (elapsed 635s)
157/384 thm1 cal row 38 m 16 (elapsed 637s)
158/384 thm1 cal row 39 m 32 (elapsed 637s)
159/384 thm1 or row 40 m 32 (elapsed 642s)
160/384 thm1 or row 39 m 16 (elapsed 650s)
161/384 thm1 or row 40 m 16 (elapsed 655s)
162/384 thm1 cal row 39 m 16 (elapsed 655s)
163/384 thm1 cal row 40 m 32 (elapsed 657s)
164/384 thm1 or row 41 m 32 (elapsed 665s)
165/384 thm1 cal row 40 m 16 (elapsed 676s)
166/384 thm1 cal row 41 m 32 (elapsed 677s)
167/384 thm1 or row 41 m 16 (elapsed 679s)
168/384 thm1 cal row 41 m 16 (elapsed 683s)
169/384 thm1 or row 42 m 32 (elapsed 686s)
170/384 thm1 cal row 42 m 32 (elapsed 696s)
171/384 thm1 or row 42 m 16 (elapsed 696s)
172/384 thm1 cal row 42 m 16 (elapsed 698s)
173/384 thm1 or row 43 m 32 (elapsed 699s)
174/384 thm1 cal row 43 m 32 (elapsed 706s)
175/384 thm1 or row 43 m 16 (elapsed 721s)
176/384 thm1 or row 44 m 32 (elapsed 722s)
177/384 thm1 cal row 43 m 16 (elapsed 723s)
178/384 thm1 cal row 44 m 32 (elapsed 726s)
179/384 thm1 or row 45 m 32 (elapsed 731s)
180/384 thm1 or row 44 m 16 (elapsed 732s)
181/384 thm1 or row 45 m 16 (elapsed 741s)
182/384 thm1 cal row 44 m 16 (elapsed 742s)
183/384 thm1 cal row 45 m 32 (elapsed 747s)
184/384 thm1 or row 46 m 32 (elapsed 749s)
185/384 thm1 cal row 46 m 32 (elapsed 755s)
186/384 flight or row 0 m 16 (elapsed 755s)
187/384 flight or row 0 m 32 (elapsed 755s)
188/384 flight cal row 0 m 16 (elapsed 755s)
189/384 flight cal row 0 m 32 (elapsed 756s)
190/384 flight or row 1 m 16 (elapsed 756s)
191/384 flight or row 1 m 32 (elapsed 756s)
192/384 flight cal row 1 m 16 (elapsed 757s)
193/384 flight cal row 1 m 32 (elapsed 757s)
194/384 flight or row 2 m 16 (elapsed 757s)
195/384 flight or row 2 m 32 (elapsed 757s)
196/384 flight cal row 2 m 16 (elapsed 758s)
197/384 flight cal row 2 m 32 (elapsed 758s)
198/384 flight or row 3 m 16 (elapsed 758s)
199/384 flight or row 3 m 32 (elapsed 758s)
200/384 flight cal row 3 m 16 (elapsed 758s)
201/384 flight cal row 3 m 32 (elapsed 759s)
202/384 flight or row 4 m 16 (elapsed 759s)
203/384 flight or row 4 m 32 (elapsed 759s)
204/384 flight cal row 4 m 16 (elapsed 759s)
205/384 flight cal row 4 m 32 (elapsed 759s)
206/384 flight or row 5 m 16 (elapsed 760s)
207/384 flight or row 5 m 32 (elapsed 760s)
208/384 flight cal row 5 m 16 (elapsed 760s)
209/384 flight cal row 5 m 32 (elapsed 760s)
210/384 flight or row 6 m 16 (elapsed 761s)
211/384 flight or row 6 m 32 (elapsed 761s)
212/384 flight cal row 6 m 16 (elapsed 761s)
213/384 flight cal row 6 m 32 (elapsed 761s)
214/384 flight or row 7 m 16 (elapsed 761s)
215/384 flight or row 7 m 32 (elapsed 762s)
216/384 flight cal row 7 m 16 (elapsed 762s)
217/384 flight cal row 7 m 32 (elapsed 762s)
218/384 flight or row 8 m 16 (elapsed 762s)
219/384 flight or row 8 m 32 (elapsed 762s)
220/384 flight cal row 8 m 16 (elapsed 763s)
221/384 flight cal row 8 m 32 (elapsed 763s)
222/384 flight or row 9 m 16 (elapsed 763s)
223/384 flight or row 9 m 32 (elapsed 763s)
224/384 thm1 cal row 45 m 16 (elapsed 763s)
225/384 flight cal row 9 m 32 (elapsed 764s)
226/384 flight cal row 9 m 16 (elapsed 764s)
227/384 flight or row 10 m 32 (elapsed 764s)
228/384 flight or row 10 m 16 (elapsed 764s)
229/384 flight cal row 10 m 16 (elapsed 764s)
230/384 flight cal row 10 m 32 (elapsed 764s)
231/384 flight or row 11 m 16 (elapsed 764s)
232/384 flight or row 11 m 32 (elapsed 764s)
233/384 flight cal row 11 m 32 (elapsed 765s)
234/384 flight or row 12 m 16 (elapsed 765s)
235/384 flight cal row 11 m 16 (elapsed 765s)
236/384 flight or row 12 m 32 (elapsed 765s)
237/384 flight cal row 12 m 16 (elapsed 765s)
238/384 flight cal row 12 m 32 (elapsed 765s)
239/384 flight or row 13 m 16 (elapsed 765s)
240/384 flight or row 13 m 32 (elapsed 766s)
241/384 flight cal row 13 m 16 (elapsed 766s)
242/384 flight cal row 13 m 32 (elapsed 766s)
243/384 flight or row 14 m 16 (elapsed 766s)
244/384 flight or row 14 m 32 (elapsed 766s)
245/384 flight cal row 14 m 32 (elapsed 766s)
246/384 flight cal row 14 m 16 (elapsed 766s)
247/384 flight or row 15 m 32 (elapsed 766s)
248/384 flight or row 15 m 16 (elapsed 766s)
249/384 flight cal row 15 m 16 (elapsed 767s)
250/384 flight cal row 15 m 32 (elapsed 767s)
251/384 flight or row 16 m 32 (elapsed 767s)
252/384 flight or row 16 m 16 (elapsed 767s)
253/384 flight cal row 16 m 32 (elapsed 767s)
254/384 flight cal row 16 m 16 (elapsed 767s)
255/384 flight or row 17 m 32 (elapsed 767s)
256/384 flight or row 17 m 16 (elapsed 767s)
257/384 flight cal row 17 m 32 (elapsed 767s)
258/384 flight cal row 17 m 16 (elapsed 768s)
259/384 flight or row 18 m 16 (elapsed 768s)
260/384 flight or row 18 m 32 (elapsed 768s)
261/384 flight cal row 18 m 32 (elapsed 768s)
262/384 flight cal row 18 m 16 (elapsed 768s)
263/384 flight or row 19 m 32 (elapsed 768s)
264/384 flight or row 19 m 16 (elapsed 768s)
265/384 flight cal row 19 m 32 (elapsed 768s)
266/384 flight cal row 19 m 16 (elapsed 769s)
267/384 flight or row 20 m 32 (elapsed 769s)
268/384 flight or row 20 m 16 (elapsed 769s)
269/384 flight cal row 20 m 32 (elapsed 769s)
270/384 flight cal row 20 m 16 (elapsed 769s)
271/384 flight or row 21 m 32 (elapsed 769s)
272/384 flight or row 21 m 16 (elapsed 769s)
273/384 flight cal row 21 m 32 (elapsed 769s)
274/384 flight cal row 21 m 16 (elapsed 769s)
275/384 flight or row 22 m 32 (elapsed 770s)
276/384 flight or row 22 m 16 (elapsed 770s)
277/384 flight cal row 22 m 32 (elapsed 770s)
278/384 flight cal row 22 m 16 (elapsed 770s)
279/384 flight or row 23 m 32 (elapsed 770s)
280/384 flight or row 23 m 16 (elapsed 770s)
281/384 flight cal row 23 m 32 (elapsed 770s)
282/384 flight cal row 23 m 16 (elapsed 771s)
283/384 flight or row 24 m 32 (elapsed 771s)
284/384 flight or row 24 m 16 (elapsed 771s)
285/384 flight cal row 24 m 32 (elapsed 771s)
286/384 flight cal row 24 m 16 (elapsed 771s)
287/384 flight or row 25 m 16 (elapsed 771s)
288/384 flight or row 25 m 32 (elapsed 771s)
289/384 flight cal row 25 m 32 (elapsed 771s)
290/384 flight cal row 25 m 16 (elapsed 771s)
291/384 flight or row 26 m 32 (elapsed 772s)
292/384 flight or row 26 m 16 (elapsed 772s)
293/384 flight cal row 26 m 32 (elapsed 772s)
294/384 flight cal row 26 m 16 (elapsed 772s)
295/384 flight or row 27 m 32 (elapsed 772s)
296/384 flight or row 27 m 16 (elapsed 772s)
297/384 flight cal row 27 m 16 (elapsed 772s)
298/384 flight cal row 27 m 32 (elapsed 772s)
299/384 flight or row 28 m 16 (elapsed 773s)
300/384 flight or row 28 m 32 (elapsed 773s)
301/384 thm1 or row 46 m 16 (elapsed 773s)
302/384 flight cal row 28 m 16 (elapsed 773s)
303/384 flight cal row 28 m 32 (elapsed 773s)
304/384 flight or row 29 m 32 (elapsed 773s)
305/384 flight or row 29 m 16 (elapsed 773s)
306/384 flight cal row 29 m 16 (elapsed 773s)
307/384 flight cal row 29 m 32 (elapsed 773s)
308/384 flight or row 30 m 32 (elapsed 773s)
309/384 flight or row 30 m 16 (elapsed 773s)
310/384 flight cal row 30 m 16 (elapsed 773s)
311/384 flight cal row 30 m 32 (elapsed 773s)
312/384 flight or row 31 m 32 (elapsed 774s)
313/384 flight or row 31 m 16 (elapsed 774s)
314/384 flight cal row 31 m 32 (elapsed 774s)
315/384 flight cal row 31 m 16 (elapsed 774s)
316/384 flight or row 32 m 16 (elapsed 774s)
317/384 flight or row 32 m 32 (elapsed 774s)
318/384 flight cal row 32 m 32 (elapsed 774s)
319/384 flight cal row 32 m 16 (elapsed 774s)
320/384 flight or row 33 m 32 (elapsed 774s)
321/384 flight or row 33 m 16 (elapsed 774s)
322/384 flight cal row 33 m 16 (elapsed 774s)
323/384 flight cal row 33 m 32 (elapsed 774s)
324/384 flight or row 34 m 16 (elapsed 774s)
325/384 flight or row 34 m 32 (elapsed 775s)
326/384 flight cal row 34 m 32 (elapsed 775s)
327/384 flight cal row 34 m 16 (elapsed 775s)
328/384 flight or row 35 m 16 (elapsed 775s)
329/384 flight or row 35 m 32 (elapsed 775s)
330/384 flight cal row 35 m 16 (elapsed 775s)
331/384 flight cal row 35 m 32 (elapsed 775s)
332/384 flight or row 36 m 16 (elapsed 775s)
333/384 flight or row 36 m 32 (elapsed 775s)
334/384 flight cal row 36 m 32 (elapsed 775s)
335/384 flight cal row 36 m 16 (elapsed 775s)
336/384 flight or row 37 m 16 (elapsed 775s)
337/384 flight or row 37 m 32 (elapsed 775s)
338/384 flight cal row 37 m 32 (elapsed 776s)
339/384 flight cal row 37 m 16 (elapsed 776s)
340/384 flight or row 38 m 32 (elapsed 776s)
341/384 flight or row 38 m 16 (elapsed 776s)
342/384 flight cal row 38 m 32 (elapsed 776s)
343/384 flight cal row 38 m 16 (elapsed 776s)
344/384 flight or row 39 m 16 (elapsed 776s)
345/384 flight or row 39 m 32 (elapsed 776s)
346/384 flight cal row 39 m 32 (elapsed 776s)
347/384 flight cal row 39 m 16 (elapsed 776s)
348/384 flight or row 40 m 16 (elapsed 776s)
349/384 flight or row 40 m 32 (elapsed 776s)
350/384 flight cal row 40 m 16 (elapsed 776s)
351/384 flight or row 41 m 32 (elapsed 777s)
352/384 flight or row 41 m 16 (elapsed 777s)
353/384 flight cal row 40 m 32 (elapsed 777s)
354/384 thm1 or row 47 m 32 (elapsed 777s)
355/384 flight cal row 41 m 32 (elapsed 777s)
356/384 flight cal row 41 m 16 (elapsed 777s)
357/384 flight or row 42 m 32 (elapsed 777s)
358/384 flight or row 42 m 16 (elapsed 777s)
359/384 flight cal row 42 m 16 (elapsed 777s)
360/384 flight cal row 42 m 32 (elapsed 777s)
361/384 flight or row 43 m 32 (elapsed 777s)
362/384 flight or row 43 m 16 (elapsed 777s)
363/384 flight cal row 43 m 32 (elapsed 777s)
364/384 flight or row 44 m 32 (elapsed 777s)
365/384 flight cal row 43 m 16 (elapsed 777s)
366/384 flight or row 44 m 16 (elapsed 777s)
367/384 flight cal row 44 m 32 (elapsed 778s)
368/384 flight or row 45 m 32 (elapsed 778s)
369/384 flight or row 45 m 16 (elapsed 778s)
370/384 flight cal row 44 m 16 (elapsed 778s)
371/384 flight cal row 45 m 32 (elapsed 778s)
372/384 flight or row 46 m 32 (elapsed 778s)
373/384 flight or row 46 m 16 (elapsed 778s)
374/384 flight cal row 46 m 32 (elapsed 778s)
375/384 flight cal row 45 m 16 (elapsed 778s)
376/384 flight cal row 46 m 16 (elapsed 778s)
377/384 flight or row 47 m 16 (elapsed 778s)
378/384 flight or row 47 m 32 (elapsed 778s)
379/384 flight cal row 47 m 32 (elapsed 778s)
380/384 flight cal row 47 m 16 (elapsed 778s)
381/384 thm1 cal row 46 m 16 (elapsed 779s)
382/384 thm1 cal row 47 m 32 (elapsed 782s)
383/384 thm1 or row 47 m 16 (elapsed 787s)
384/384 thm1 cal row 47 m 16 (elapsed 794s)


==> anc/experiments/tails_value_directions/results/e7_summary.json <==
{
 "verdict": {
  "Q1": false,
  "Q2": false,
  "Q3": false,
  "Q4": true,
  "Q5": true,
  "Q6": true
 },
 "table": {
  "blocks only (E6)|16": [
   1.1503809271144074,
   1.573660947056771,
   1.8080238068656467,
   1.175771739966972
  ],
  "blocks + oracle dirs|16": [
   1.07254469775945,
   1.9169051513040476,
   3.338330513009735,
   1.3154190396351897
  ],
  "blocks + calibration dirs|16": [
   1.351911316589767,
   2.0633355481976694,
   3.0771938558629666,
   1.5153721721183033
  ],
  "flight + oracle dirs|16": [
   1.6795156478759634,
   2.8092167827420647,
   4.643495273474363,
   2.0253589038785087
  ],
  "flight + calibration dirs|16": [
   1.903103497768369,
   3.260225134824279,
   4.937488933301848,
   2.210582471043554
  ],
  "VarOpt in blocks (E6)|16": [
   1.1590312292385594,
   3.136831310341994,
   19.34579682636462,
   1.182285353174679
  ],
  "blocks only (E6)|32": [
   1.2533581307596315,
   1.5807631708625793,
   2.55233009326781,
   1.289680094755607
  ],
  "blocks + oracle dirs|32": [
   1.1941048718065492,
   1.8294029561766936,
   3.7398500443588794,
   1.4828294107045874
  ],
  "blocks + calibration dirs|32": [
   1.2925564308930264,
   1.9031191671144538,
   4.248446268750614,
   1.5799040833433473
  ],
  "flight + oracle dirs|32": [
   2.3509914486244154,
   3.01996559258341,
   6.514286994010518,
   2.8005709001574823
  ],
  "flight + calibration dirs|32": [
   2.5121582277359797,
   3.4043848845183566,
   7.595461375366501,
   3.0200928288075612
  ],
  "VarOpt in blocks (E6)|32": [
   1.3260070206400294,
   13.420871453998988,
   1330.4327236750098,
   1.2802881341159549
  ]
 }
}

==> anc/experiments/tails_value_directions/results/e7_summary.txt <==
rows 48, job errors 0, failed paths 0
Q1 median thm1_or / varopt: m=16 1.073, m=32 1.194
Q2 thm1_or < thm1_heavy (blocks only) at m=32 on 0.667 of rows
Q3 median thm1_cal / thm1_heavy (blocks only) at m=32: 1.046 (m=16: 1.146)
Q4 median flight_or / thm1_or over (row, m): 1.664
Q5 max relative protection error 3.92e-16
Q6 value <= cert: thm1_or 1.000, thm1_cal 1.000
VERDICTS Q1 FAILS, Q2 FAILS, Q3 FAILS, Q4 holds, Q5 holds, Q6 holds

Value error / VarOpt (median, p90, max) and held-out V' / VarOpt (median)
m=16 blocks only (E6)            1.150  1.574  1.808 | held-out 1.176
m=16 blocks + oracle dirs        1.073  1.917  3.338 | held-out 1.315
m=16 blocks + calibration dirs   1.352  2.063  3.077 | held-out 1.515
m=16 flight + oracle dirs        1.680  2.809  4.643 | held-out 2.025
m=16 flight + calibration dirs   1.903  3.260  4.937 | held-out 2.211
m=16 VarOpt in blocks (E6)       1.159  3.137  19.346 | held-out 1.182
m=32 blocks only (E6)            1.253  1.581  2.552 | held-out 1.290
m=32 blocks + oracle dirs        1.194  1.829  3.740 | held-out 1.483
m=32 blocks + calibration dirs   1.293  1.903  4.248 | held-out 1.580
m=32 flight + oracle dirs        2.351  3.020  6.514 | held-out 2.801
m=32 flight + calibration dirs   2.512  3.404  7.595 | held-out 3.020
m=32 VarOpt in blocks (E6)       1.326  13.421  1330.433 | held-out 1.280
thm1_or: j median 6, d_L median 5, one-step certificate max 0.9721
thm1_cal: j median 6, d_L median 5, one-step certificate max 0.9809


==> anc/experiments/tails_value_directions/results/posthoc_e6.json <==
{
 "tails": {
  "thm1_heavy|8|value": {
   "median": 1.132626671516975,
   "p90": 1.6322716714010772,
   "max": 2.7773256786108447
  },
  "thm1_heavy|8|held": {
   "median": 1.1399639743893712,
   "p90": 1.7203679220672763,
   "max": 3.20825043689519
  },
  "thm1_heavy|16|value": {
   "median": 1.1503809271144074,
   "p90": 1.573660947056771,
   "max": 1.8080238068656467
  },
  "thm1_heavy|16|held": {
   "median": 1.175771739966972,
   "p90": 1.5478038189033039,
   "max": 1.960448043854165
  },
  "thm1_heavy|32|value": {
   "median": 1.2533581307596315,
   "p90": 1.5807631708625793,
   "max": 2.55233009326781
  },
  "thm1_heavy|32|held": {
   "median": 1.289680094755607,
   "p90": 1.6547611508014315,
   "max": 2.0940877723842677
  },
  "strat|8|value": {
   "median": 1.139974489743759,
   "p90": 2.9296338015287975,
   "max": 25.77792805055374
  },
  "strat|8|held": {
   "median": 1.1576212838201818,
   "p90": 2.964089199153988,
   "max": 34.693654719098234
  },
  "strat|16|value": {
   "median": 1.1590312292385594,
   "p90": 3.136831310341994,
   "max": 19.34579682636462
  },
  "strat|16|held": {
   "median": 1.182285353174679,
   "p90": 3.6796534084468058,
   "max": 25.179003808410883
  },
  "strat|32|value": {
   "median": 1.3260070206400294,
   "p90": 13.420871453998988,
   "max": 1330.4327236750098
  },
  "strat|32|held": {
   "median": 1.2802881341159549,
   "p90": 17.607870511972717,
   "max": 1415.7801253841426
  },
  "flight_heavy|8|value": {
   "median": 1.8188540252195842,
   "p90": 2.5462172858421486,
   "max": 4.593279025171159
  },
  "flight_heavy|8|held": {
   "median": 1.8473447042961362,
   "p90": 2.5979663515660043,
   "max": 5.554570817163596
  },
  "flight_heavy|16|value": {
   "median": 2.2649979583520397,
   "p90": 3.1182397371069106,
   "max": 4.047449765067538
  },
  "flight_heavy|16|held": {
   "median": 2.319581647803025,
   "p90": 3.373426444679281,
   "max": 4.071919659875297
  },
  "flight_heavy|32|value": {
   "median": 2.9856701835523083,
   "p90": 3.835904429048251,
   "max": 5.300781589314332
  },
  "flight_heavy|32|held": {
   "median": 3.0823240754845136,
   "p90": 3.9665221366492323,
   "max": 4.86373178080125
  },
  "trunc|8|value": {
   "median": 0.6293336963249088,
   "p90": 1.295847642060231,
   "max": 1.8692913909018616
  },
  "trunc|8|held": {
   "median": 0.5211764714539899,
   "p90": 1.1000441742566853,
   "max": 2.578623042441262
  },
  "trunc|16|value": {
   "median": 0.827928631944529,
   "p90": 1.676991933723778,
   "max": 3.0811484703405596
  },
  "trunc|16|held": {
   "median": 0.6893438033701719,
   "p90": 1.3664600475601743,
   "max": 2.2769390016322713
  },
  "trunc|32|value": {
   "median": 0.9236211169256279,
   "p90": 2.8000225018523435,
   "max": 4.429700331245602
  },
  "trunc|32|held": {
   "median": 0.808479638579122,
   "p90": 1.5703036356960376,
   "max": 3.4965366527442168
  }
 },
 "cost": {
  "thm1_heavy": {
   "median_s_per_draw": 1.4557953216135502,
   "max_s_per_draw": 2.3509563878178596
  },
  "thm1_full": {
   "median_s_per_draw": 1.827129315584898,
   "max_s_per_draw": 2.514614686369896
  },
  "flight_full": {
   "median_s_per_draw": 0.011278174817562103,
   "max_s_per_draw": 0.018425464630126953
  },
  "flight_heavy": {
   "median_s_per_draw": 0.008697651326656342,
   "max_s_per_draw": 0.013754677027463913
  }
 },
 "bracket": {
  "8": {
   "F_over_worst": 0.3847355093889173,
   "prop6_upper_over_worst": 0.34656528337371223,
   "lower_nonvacuous": 0.8958333333333334,
   "lower_over_best_upper": 0.4903742024794386,
   "measured_trace_over_best_upper": 0.43863054403998236,
   "measured_trace_over_lower": 1.1114178869648497
  },
  "16": {
   "F_over_worst": 0.20039074697329823,
   "prop6_upper_over_worst": 0.23131344963885303,
   "lower_nonvacuous": 0.5833333333333334,
   "lower_over_best_upper": 0.10120471013241357,
   "measured_trace_over_best_upper": 0.20267282119204924,
   "measured_trace_over_lower": 1.2154248719781
  },
  "32": {
   "F_over_worst": 0.06017796854862192,
   "prop6_upper_over_worst": 0.20024982629062718,
   "lower_nonvacuous": 0.0625,
   "lower_over_best_upper": 3.624829200972844e-22,
   "measured_trace_over_best_upper": 0.07272711858927321,
   "measured_trace_over_lower": 1.7811177727105425
  }
 }
}

==> anc/provenance/FILE_ORIGINS.json <==
[
  {
    "public_path": "experiments/synthetic/designs.py",
    "original_path": "supplementary/designs.py",
    "original_sha256": "87851da16220817b22cd199653eecc1d6347a27571aef06a7fa9ef05bf7b5366",
    "public_sha256": "87851da16220817b22cd199653eecc1d6347a27571aef06a7fa9ef05bf7b5366",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/figstyle.py",
    "original_path": "supplementary/figstyle.py",
    "original_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "public_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/make_figures.py",
    "original_path": "supplementary/make_figs_v2.py",
    "original_sha256": "798085e3238e124fa07d0f9cce74285e0df7a0ee383f4dbc6d5c0d42cff8421f",
    "public_sha256": "9fbd890f323ac64e462483be138bcda0a7b373f1f28edab4837897060257af0b",
    "note": "removed unused legacy main figure; retained current figure functions identically; updated CLI/default output"
  },
  {
    "public_path": "experiments/synthetic/make_tables.py",
    "original_path": "supplementary/make_tables.py",
    "original_sha256": "ba5bbb87ebf4fa46cbbf286fa95294607da6f1ae8a6a932b1fe63dcbfb2b92f2",
    "public_sha256": "d1a8e90e123cfb5368a0569ab527144f49bf0918ed1b406be22f82d7a04008c9",
    "note": "updated default output path and usage documentation; table calculations unchanged"
  },
  {
    "public_path": "experiments/synthetic/posthoc_diagnostics.py",
    "original_path": "supplementary/posthoc_diagnostics.py",
    "original_sha256": "de016db462798876c70016f37b51a09f3396b275f142831f428312f32f8371fc",
    "public_sha256": "de016db462798876c70016f37b51a09f3396b275f142831f428312f32f8371fc",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/provenance/PROTOCOL.md",
    "original_path": "supplementary/PROTOCOL.md",
    "original_sha256": "68922a885165574480378b2c01cabef5c58325a6a976945dc67e99510d90fa91",
    "public_sha256": "68922a885165574480378b2c01cabef5c58325a6a976945dc67e99510d90fa91",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/provenance/PROTOCOL_v2.md",
    "original_path": "supplementary/PROTOCOL_v2.md",
    "original_sha256": "f51dfb9ee3ce0b62ab6b139d7cac23b9931bc398e4667b4fd59feaeb386f89fc",
    "public_sha256": "f51dfb9ee3ce0b62ab6b139d7cac23b9931bc398e4667b4fd59feaeb386f89fc",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/psparse.py",
    "original_path": "supplementary/psparse.py",
    "original_sha256": "a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953",
    "public_sha256": "a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/results/E2.json",
    "original_path": "supplementary/results/E2.json",
    "original_sha256": "3da2649ad73c7b4c8c57b7b1fe9b8c823d9c7f2345890d9e7184fb3ee31c9e60",
    "public_sha256": "3da2649ad73c7b4c8c57b7b1fe9b8c823d9c7f2345890d9e7184fb3ee31c9e60",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/results/E3.json",
    "original_path": "supplementary/results/E3.json",
    "original_sha256": "1e619c79489fa8bb7457a469a6749ff25720ef58784377e71d0f446ba3e296b0",
    "public_sha256": "1e619c79489fa8bb7457a469a6749ff25720ef58784377e71d0f446ba3e296b0",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/results/E4a.json",
    "original_path": "supplementary/results/E4a.json",
    "original_sha256": "dc8e6fb6fb86979867a8854f4488f6ee70d944e539941a8c564e39a70ab9fe82",
    "public_sha256": "dc8e6fb6fb86979867a8854f4488f6ee70d944e539941a8c564e39a70ab9fe82",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/results/E4b.json",
    "original_path": "supplementary/results/E4b.json",
    "original_sha256": "a2713f395b77e1d8e94f0dfbce54a1925467dad401d01e95cce27c9f9ecdb5a2",
    "public_sha256": "a2713f395b77e1d8e94f0dfbce54a1925467dad401d01e95cce27c9f9ecdb5a2",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/results/N1.json",
    "original_path": "supplementary/results/N1.json",
    "original_sha256": "777b20edf461e0a8c63639f9fc651b71ee59af09e7b1b7f6411cff84083ab4ce",
    "public_sha256": "777b20edf461e0a8c63639f9fc651b71ee59af09e7b1b7f6411cff84083ab4ce",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/results/N2.json",
    "original_path": "supplementary/results/N2.json",
    "original_sha256": "68406db98cf88f462d6e76a13973ea6616de4047f7da9f8c2d8c4c0bdc97458d",
    "public_sha256": "68406db98cf88f462d6e76a13973ea6616de4047f7da9f8c2d8c4c0bdc97458d",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/results/N3.json",
    "original_path": "supplementary/results/N3.json",
    "original_sha256": "9e30230a624373722848dc576ee0e5f1dfe2c8e444b4197b6390a3f542a962ce",
    "public_sha256": "9e30230a624373722848dc576ee0e5f1dfe2c8e444b4197b6390a3f542a962ce",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/results/posthoc.json",
    "original_path": "supplementary/results/posthoc.json",
    "original_sha256": "109dceacf93f7fb99bf5d8f59c0ce8153cc9ddfcc04034a829d76b5a490e2f2c",
    "public_sha256": "109dceacf93f7fb99bf5d8f59c0ce8153cc9ddfcc04034a829d76b5a490e2f2c",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/pivotal_validation/code/check_pivotal_exact.py",
    "original_path": "supplementary/round10/code/check_pivotal_exact.py",
    "original_sha256": "81474c12775f80bf385083b6bbc2b226f6991db95b7cad3325b1cee303aacb5e",
    "public_sha256": "81474c12775f80bf385083b6bbc2b226f6991db95b7cad3325b1cee303aacb5e",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/pivotal_validation/code/check_pivotal_identity.py",
    "original_path": "supplementary/round10/code/check_pivotal_identity.py",
    "original_sha256": "326ae839697ef4cee80e8def3269a6704fe51ad00e7e8e73d020ceae2da07f01",
    "public_sha256": "326ae839697ef4cee80e8def3269a6704fe51ad00e7e8e73d020ceae2da07f01",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/pivotal_validation/code/posthoc_fps.py",
    "original_path": "supplementary/round10/code/posthoc_fps_r10.py",
    "original_sha256": "59e4969fc9effd4cd22922a8d8a652355e3fade43ed94fd8a3bbf67f39b4021a",
    "public_sha256": "909a47538639930655d143bddd001425860f96fd50562bc48036ecddd944d610",
    "note": "renamed entry point; updated its own usage text only"
  },
  {
    "public_path": "experiments/pivotal_validation/results/check_pivotal_exact.txt",
    "original_path": "supplementary/round10/results/check_pivotal_exact.txt",
    "original_sha256": "2efdc4351616293ce92e4829cd0390bd76a0294c1a1f6af132246eb6b9c1ba05",
    "public_sha256": "2efdc4351616293ce92e4829cd0390bd76a0294c1a1f6af132246eb6b9c1ba05",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/pivotal_validation/results/check_pivotal_identity.txt",
    "original_path": "supplementary/round10/results/check_pivotal_identity.txt",
    "original_sha256": "af0e4335410ce1877403aa0b73162f255a2554692745b28e891ba3e1ce8f85fa",
    "public_sha256": "af0e4335410ce1877403aa0b73162f255a2554692745b28e891ba3e1ce8f85fa",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/pivotal_validation/results/posthoc_fps.json",
    "original_path": "supplementary/round10/results/posthoc_fps_r10.json",
    "original_sha256": "fd1afc8f632830767e3677072e03437520f2960a877d7f07caea5e7dd9498695",
    "public_sha256": "fd1afc8f632830767e3677072e03437520f2960a877d7f07caea5e7dd9498695",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/analyze_e9.py",
    "original_path": "supplementary/round11/code/analyze_e9.py",
    "original_sha256": "4f360809c771876788f0c92fbb57182ed49dd7265537fbba7e1c55c7d3d52e65",
    "public_sha256": "4f360809c771876788f0c92fbb57182ed49dd7265537fbba7e1c55c7d3d52e65",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/engine.py",
    "original_path": "supplementary/round11/code/engine.py",
    "original_sha256": "5c6ad77738508966b3e9be33ba239cbea3d685f97e3235b9f402bda18b662a7d",
    "public_sha256": "5c6ad77738508966b3e9be33ba239cbea3d685f97e3235b9f402bda18b662a7d",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/gen_ruler.py",
    "original_path": "supplementary/round11/code/gen_ruler.py",
    "original_sha256": "1703b26f31d6327b88abdb0c5a6455867fbaa571e77a499ef387b7f8d63e2681",
    "public_sha256": "1703b26f31d6327b88abdb0c5a6455867fbaa571e77a499ef387b7f8d63e2681",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/make_fig_e9.py",
    "original_path": "supplementary/round11/code/make_fig_e9.py",
    "original_sha256": "e0f85c541c1ac224054e80328216b2a82fc633c23c052c95bada23723372ebe6",
    "public_sha256": "e0f85c541c1ac224054e80328216b2a82fc633c23c052c95bada23723372ebe6",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/make_tab_e9.py",
    "original_path": "supplementary/round11/code/make_tab_e9.py",
    "original_sha256": "db731cdae9e79b9b8c5956c0f91a68072bf29badee343ab2e21b90f58af15fff",
    "public_sha256": "db731cdae9e79b9b8c5956c0f91a68072bf29badee343ab2e21b90f58af15fff",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/run_e9.py",
    "original_path": "supplementary/round11/code/run_e9.py",
    "original_sha256": "631845a3a250e861e4babdc2affb437cba0e3146aac39c72adea398279923e2d",
    "public_sha256": "631845a3a250e861e4babdc2affb437cba0e3146aac39c72adea398279923e2d",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/samplers.py",
    "original_path": "supplementary/round11/code/samplers.py",
    "original_sha256": "4555da75d2c04bdd1c196a56f99ba0424284c4e4d0b63c539884b046d3a4c025",
    "public_sha256": "4555da75d2c04bdd1c196a56f99ba0424284c4e4d0b63c539884b046d3a4c025",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/test_engine.py",
    "original_path": "supplementary/round11/code/test_engine.py",
    "original_sha256": "2d4983e1ee9a691cc15cb0a3718f2ce5096c5873e157225bfd651471f135b651",
    "public_sha256": "2d4983e1ee9a691cc15cb0a3718f2ce5096c5873e157225bfd651471f135b651",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/test_samplers.py",
    "original_path": "supplementary/round11/code/test_samplers.py",
    "original_sha256": "d3f737a72b0d5c5351a9eb61cf028130f4a813feafe9b4ed109a83722770f7dd",
    "public_sha256": "d3f737a72b0d5c5351a9eb61cf028130f4a813feafe9b4ed109a83722770f7dd",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/code/verify_e9_compact.py",
    "original_path": "supplementary/round11/code/verify_e9_compact.py",
    "original_sha256": "6531ef26d0cdb2b0926e4be078b752680746f9cdd13301c7a6c6b6b78df978c3",
    "public_sha256": "306938e2b84dd335a4087db8723c9f9d5eb0aed2aea4f9d95ef9c805bbdc8238",
    "note": "updated the relative path to the unchanged post-hoc analysis scripts"
  },
  {
    "public_path": "experiments/decoding/provenance/PROTOCOL_v8.md",
    "original_path": "supplementary/round11/PROTOCOL_v8.md",
    "original_sha256": "9f183048506361d9cb6b47f33a5daae091356cda7327ff6b95b743891e249579",
    "public_sha256": "9f183048506361d9cb6b47f33a5daae091356cda7327ff6b95b743891e249579",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/results/e9_compact.json",
    "original_path": "supplementary/round11/results/e9_compact.json",
    "original_sha256": "bd74a8da58555e08a6ac31c3dc80197a73e82e0ebdfc015e32d91e9c88a4daec",
    "public_sha256": "bd74a8da58555e08a6ac31c3dc80197a73e82e0ebdfc015e32d91e9c88a4daec",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/results/e9_N_rule.txt",
    "original_path": "supplementary/round11/results/e9_N_rule.txt",
    "original_sha256": "541fccedadbc40c384572726a6cd9ff5add998bdc2eeeac59c091a2a278efa4a",
    "public_sha256": "541fccedadbc40c384572726a6cd9ff5add998bdc2eeeac59c091a2a278efa4a",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/results/e9_summary.json",
    "original_path": "supplementary/round11/results/e9_summary.json",
    "original_sha256": "b05e5e6e56ef3f974fceb81d60d95cffe5c1108f60eb9774b90588a71512e395",
    "public_sha256": "b05e5e6e56ef3f974fceb81d60d95cffe5c1108f60eb9774b90588a71512e395",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding/results/e9_summary.txt",
    "original_path": "supplementary/round11/results/e9_summary.txt",
    "original_sha256": "d4fe84403061979f2bfa5056ff4117909b7b3c6b426e4a62b898f29a9aec709a",
    "public_sha256": "d4fe84403061979f2bfa5056ff4117909b7b3c6b426e4a62b898f29a9aec709a",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding_posthoc/code/posthoc_ppl.py",
    "original_path": "supplementary/round13/code/posthoc_ppl.py",
    "original_sha256": "06522634a97dc67df3582febbb09178e4d8cb0b1e6dd1f4f69b94a7ceeedd279",
    "public_sha256": "06522634a97dc67df3582febbb09178e4d8cb0b1e6dd1f4f69b94a7ceeedd279",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding_posthoc/code/posthoc_ruler.py",
    "original_path": "supplementary/round13/code/posthoc_ruler.py",
    "original_sha256": "b0b74bd6c26884b840d6069b50bb0ee78879af5c0fbb18cd8bee4a7dbb7fc78b",
    "public_sha256": "b0b74bd6c26884b840d6069b50bb0ee78879af5c0fbb18cd8bee4a7dbb7fc78b",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding_posthoc/results/posthoc_ppl.txt",
    "original_path": "supplementary/round13/results/posthoc_ppl.txt",
    "original_sha256": "ae1ead03fa2d101c0d6ed92da79c4d09b833e172e2f94e0361dcbe3b4053cb9d",
    "public_sha256": "ae1ead03fa2d101c0d6ed92da79c4d09b833e172e2f94e0361dcbe3b4053cb9d",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/decoding_posthoc/results/posthoc_ruler.txt",
    "original_path": "supplementary/round13/results/posthoc_ruler.txt",
    "original_sha256": "541937fe462753295ecd2cfdefb2b60d02a675cebaa20a684ad4243fb35b45a8",
    "public_sha256": "541937fe462753295ecd2cfdefb2b60d02a675cebaa20a684ad4243fb35b45a8",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/code/e6_analyze.py",
    "original_path": "supplementary/round5/code/e6_analyze.py",
    "original_sha256": "33a7b36e8c9b8ddc937a3125b543a5b9bdcdc1aae705343d2de3b8076c8344b3",
    "public_sha256": "33a7b36e8c9b8ddc937a3125b543a5b9bdcdc1aae705343d2de3b8076c8344b3",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/code/e6_core.py",
    "original_path": "supplementary/round5/code/e6_core.py",
    "original_sha256": "9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8",
    "public_sha256": "9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/code/e6_rows.py",
    "original_path": "supplementary/round5/code/e6_rows.py",
    "original_sha256": "3986b9b542ac37c55733682fc91c6d988f8cb44d6a769796d53885040a7732f7",
    "public_sha256": "3986b9b542ac37c55733682fc91c6d988f8cb44d6a769796d53885040a7732f7",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/code/e6_run.py",
    "original_path": "supplementary/round5/code/e6_run.py",
    "original_sha256": "b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f",
    "public_sha256": "b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/code/figstyle.py",
    "original_path": "supplementary/round5/code/figstyle.py",
    "original_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "public_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/code/make_fig_e6.py",
    "original_path": "supplementary/round5/code/make_fig_e6.py",
    "original_sha256": "f17462bf21ceea5fdb270bcdfa52f76488d4bc51b5e629955f8a061fd17dd009",
    "public_sha256": "f17462bf21ceea5fdb270bcdfa52f76488d4bc51b5e629955f8a061fd17dd009",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/code/psparse.py",
    "original_path": "supplementary/round5/code/psparse.py",
    "original_sha256": "a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953",
    "public_sha256": "a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/pilot/pilot.jsonl",
    "original_path": "supplementary/round5/pilot/pilot.jsonl",
    "original_sha256": "7f617cbd61d84aba7da7a71e780c139a543faa9f837685e656c7faaf15f49da6",
    "public_sha256": "7f617cbd61d84aba7da7a71e780c139a543faa9f837685e656c7faaf15f49da6",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/pilot/pilot.log",
    "original_path": "supplementary/round5/pilot/pilot.log",
    "original_sha256": "d001297365102e68221066c7bee0d68cf49fdbd2923de9de171d5dcd02c26db2",
    "public_sha256": "d001297365102e68221066c7bee0d68cf49fdbd2923de9de171d5dcd02c26db2",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/provenance/PROTOCOL_v5.md",
    "original_path": "supplementary/round5/PROTOCOL_v5.md",
    "original_sha256": "dd38ccbfb23f2a867378bdadfb6131fb0ee6033559e35761788da176eaec51c9",
    "public_sha256": "dd38ccbfb23f2a867378bdadfb6131fb0ee6033559e35761788da176eaec51c9",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/results/e6_main.jsonl",
    "original_path": "supplementary/round5/results/e6_main.jsonl",
    "original_sha256": "c560be6f6a1ebd2380358a9e18125298e9ec10ccc5c759c8c98a5ae8e9e4b2f5",
    "public_sha256": "c560be6f6a1ebd2380358a9e18125298e9ec10ccc5c759c8c98a5ae8e9e4b2f5",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/results/e6_main.log",
    "original_path": "supplementary/round5/results/e6_main.log",
    "original_sha256": "8d0dfe1a833c2b6cd387b037a75678cb3a1cb8dd5cd2edfc522e3e653f97e340",
    "public_sha256": "8d0dfe1a833c2b6cd387b037a75678cb3a1cb8dd5cd2edfc522e3e653f97e340",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/results/e6_summary.json",
    "original_path": "supplementary/round5/results/e6_summary.json",
    "original_sha256": "91396d00d24e1cfb5d9e4d23e85447c91c55ff2e30400fd371239df891484690",
    "public_sha256": "91396d00d24e1cfb5d9e4d23e85447c91c55ff2e30400fd371239df891484690",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/results/e6_summary.txt",
    "original_path": "supplementary/round5/results/e6_summary.txt",
    "original_sha256": "5980cbeb2fe110f13fde532d14b50eefacacf6faf35c6723a4eba42964af25f4",
    "public_sha256": "5980cbeb2fe110f13fde532d14b50eefacacf6faf35c6723a4eba42964af25f4",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/protected_sampling/provenance/RUNLOG.md",
    "original_path": "supplementary/round5/RUNLOG.md",
    "original_sha256": "e0d7f6845c8e20b2b38b48993d9223469ca4342a83ce536747c1f25db36bcdd2",
    "public_sha256": "e0d7f6845c8e20b2b38b48993d9223469ca4342a83ce536747c1f25db36bcdd2",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/code/e6_core.py",
    "original_path": "supplementary/round8/code/e6_core.py",
    "original_sha256": "9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8",
    "public_sha256": "9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/code/e6_run.py",
    "original_path": "supplementary/round8/code/e6_run.py",
    "original_sha256": "b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f",
    "public_sha256": "b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/code/e7_analyze.py",
    "original_path": "supplementary/round8/code/e7_analyze.py",
    "original_sha256": "87df11d4f33346a574ce00d1a691827a98bd519573dd030c00a272b0ba6933e0",
    "public_sha256": "87df11d4f33346a574ce00d1a691827a98bd519573dd030c00a272b0ba6933e0",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/code/e7_run.py",
    "original_path": "supplementary/round8/code/e7_run.py",
    "original_sha256": "0a0508d125e4177a6357a1b1bdfea17e1b0daad5b61dcfd864c55f8d72737559",
    "public_sha256": "0a0508d125e4177a6357a1b1bdfea17e1b0daad5b61dcfd864c55f8d72737559",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/code/figstyle.py",
    "original_path": "supplementary/round8/code/figstyle.py",
    "original_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "public_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/code/make_fig_tails.py",
    "original_path": "supplementary/round8/code/make_fig_tails.py",
    "original_sha256": "397be71dc6798080b23bcb3923d971cd0b9b92900a2a6130ddf38c8d17b25e11",
    "public_sha256": "397be71dc6798080b23bcb3923d971cd0b9b92900a2a6130ddf38c8d17b25e11",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/code/posthoc_e6.py",
    "original_path": "supplementary/round8/code/posthoc_e6.py",
    "original_sha256": "d792bbd8a8722637c659d56f4d70a987e3910e47c80b0312c1dad96e489d8b28",
    "public_sha256": "d792bbd8a8722637c659d56f4d70a987e3910e47c80b0312c1dad96e489d8b28",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/code/psparse.py",
    "original_path": "supplementary/round8/code/psparse.py",
    "original_sha256": "a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953",
    "public_sha256": "a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/provenance/PROTOCOL_v6.md",
    "original_path": "supplementary/round8/PROTOCOL_v6.md",
    "original_sha256": "d4d457dda8fde3773a1f3d07892220a1c54f8d0536bcbb20079e1c335345ad68",
    "public_sha256": "d4d457dda8fde3773a1f3d07892220a1c54f8d0536bcbb20079e1c335345ad68",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/results/e7_main.jsonl",
    "original_path": "supplementary/round8/results/e7_main.jsonl",
    "original_sha256": "6e2ed5dc03ac2ffd000c4f551c2a0e0680931a824932c5260f21d22a5fc94d18",
    "public_sha256": "6e2ed5dc03ac2ffd000c4f551c2a0e0680931a824932c5260f21d22a5fc94d18",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/results/e7_main.log",
    "original_path": "supplementary/round8/results/e7_main.log",
    "original_sha256": "e8820cb316f06bf366917825e4db90a0b9248b183ef4d2758da0a11bb51c4fea",
    "public_sha256": "e8820cb316f06bf366917825e4db90a0b9248b183ef4d2758da0a11bb51c4fea",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/results/e7_summary.json",
    "original_path": "supplementary/round8/results/e7_summary.json",
    "original_sha256": "df3ec904e51b1b5331ef9a8c6ed69e08c810952220ea342a3df4f865941e84fd",
    "public_sha256": "df3ec904e51b1b5331ef9a8c6ed69e08c810952220ea342a3df4f865941e84fd",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/results/e7_summary.txt",
    "original_path": "supplementary/round8/results/e7_summary.txt",
    "original_sha256": "04afa2b0ddd8bf418df5aedbe0b6df8913b84a2273317ba56b69553306450b1d",
    "public_sha256": "04afa2b0ddd8bf418df5aedbe0b6df8913b84a2273317ba56b69553306450b1d",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/tails_value_directions/results/posthoc_e6.json",
    "original_path": "supplementary/round8/results/posthoc_e6.json",
    "original_sha256": "c38d6cd782dfcffe2fec3811912532a2de82c38085c66ed5631df85fcf371b79",
    "public_sha256": "c38d6cd782dfcffe2fec3811912532a2de82c38085c66ed5631df85fcf371b79",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/e6_core.py",
    "original_path": "supplementary/round9/code/e6_core.py",
    "original_sha256": "9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8",
    "public_sha256": "9f307ec40fcb67258af980e6a9a2e04b00d210baeec4532810a703e95fe4fca8",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/e6_run.py",
    "original_path": "supplementary/round9/code/e6_run.py",
    "original_sha256": "b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f",
    "public_sha256": "b1bae040704f0c609db3713065e6e6faf08d873ec43e306146d3d1c1c5a2fc1f",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/e8_analyze.py",
    "original_path": "supplementary/round9/code/e8_analyze.py",
    "original_sha256": "b0d932514843edc308b8b65c503d2872db0365b8f6267b308e7ab669d825403c",
    "public_sha256": "b0d932514843edc308b8b65c503d2872db0365b8f6267b308e7ab669d825403c",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/e8_rows512.py",
    "original_path": "supplementary/round9/code/e8_rows512.py",
    "original_sha256": "2e6808c4132bce7a3dda41a47616a97bff17c96a853edaf70440b39547f827a0",
    "public_sha256": "2e6808c4132bce7a3dda41a47616a97bff17c96a853edaf70440b39547f827a0",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/e8_run.py",
    "original_path": "supplementary/round9/code/e8_run.py",
    "original_sha256": "957583cbcc7d72191669e73be9efd4e3d18635f91221435eae6dd65b0cb8aa6e",
    "public_sha256": "957583cbcc7d72191669e73be9efd4e3d18635f91221435eae6dd65b0cb8aa6e",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/figstyle.py",
    "original_path": "supplementary/round9/code/figstyle.py",
    "original_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "public_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/fps.py",
    "original_path": "supplementary/round9/code/fps.py",
    "original_sha256": "80c3574109b1bf29345eb75e3ac9ce0c3628e3649ba4d02ef725c9f173e01030",
    "public_sha256": "80c3574109b1bf29345eb75e3ac9ce0c3628e3649ba4d02ef725c9f173e01030",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/make_fig_numerics.py",
    "original_path": "supplementary/round9/code/make_fig2_r9.py",
    "original_sha256": "89a512b57f5936c223885e5352b0b7a0362e04b701d36d9441a45a91db7810a8",
    "public_sha256": "fef9c17288a5760feac99b261c764949541cf52c2176628c288d0793c76f596f",
    "note": "renamed entry point; updated its own usage text only"
  },
  {
    "public_path": "experiments/fast_sampling/code/make_fig_fps.py",
    "original_path": "supplementary/round9/code/make_fig_fps.py",
    "original_sha256": "8d304f5378e8921f7572646189632447a164cf2f2433becdbfd45f0c858deaa1",
    "public_sha256": "8d304f5378e8921f7572646189632447a164cf2f2433becdbfd45f0c858deaa1",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/code/make_hero.py",
    "original_path": "supplementary/round9/code/make_hero_r9.py",
    "original_sha256": "3720a56c5fec880652deec22875a5911938536668ba4f363dc9a5b3046d70368",
    "public_sha256": "90af9d224ed8c310dc9d4367f7aef2db93928e8214a228d1d2dd3dbfdb1b2329",
    "note": "renamed entry point; updated its own usage text only"
  },
  {
    "public_path": "experiments/fast_sampling/code/psparse.py",
    "original_path": "supplementary/round9/code/psparse.py",
    "original_sha256": "a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953",
    "public_sha256": "a1a9ce7ef7ecd50891fbb55b27c879c6c14c6b7fafe2ba57c1baf673d9393953",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/provenance/PROTOCOL_v7.md",
    "original_path": "supplementary/round9/PROTOCOL_v7.md",
    "original_sha256": "a28cf10c218f02dee33a9b8da543039272848603262090192244d7464b11300b",
    "public_sha256": "a28cf10c218f02dee33a9b8da543039272848603262090192244d7464b11300b",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/results/e8_main.jsonl",
    "original_path": "supplementary/round9/results/e8_main.jsonl",
    "original_sha256": "1f3ac5a5794fb68eb09eaa195d1c57bf407419e3fd29643dc8a23e4a42b6ab92",
    "public_sha256": "1f3ac5a5794fb68eb09eaa195d1c57bf407419e3fd29643dc8a23e4a42b6ab92",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/results/e8_main.log",
    "original_path": "supplementary/round9/results/e8_main.log",
    "original_sha256": "ab5ddeb635a03ee07d873ba3d654dc5540f9d69367e7bee38ae572ea820810ed",
    "public_sha256": "ab5ddeb635a03ee07d873ba3d654dc5540f9d69367e7bee38ae572ea820810ed",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/results/e8_summary.json",
    "original_path": "supplementary/round9/results/e8_summary.json",
    "original_sha256": "4cec3c1a3b64c689ba79f8ee9459bf9112b18b5c0669a2055cefa1551c7baed2",
    "public_sha256": "4cec3c1a3b64c689ba79f8ee9459bf9112b18b5c0669a2055cefa1551c7baed2",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/fast_sampling/results/e8_summary.txt",
    "original_path": "supplementary/round9/results/e8_summary.txt",
    "original_sha256": "ae51954e511a004cb1d1004dfff4b5a53ea207ea1d75308921de19298a422aea",
    "public_sha256": "ae51954e511a004cb1d1004dfff4b5a53ea207ea1d75308921de19298a422aea",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/run_revision_numerics.py",
    "original_path": "supplementary/run_revision_numerics.py",
    "original_sha256": "30d6ddf324344f389e24d3e732406b7ec5e4ca104ea19aa0437579688dfa295b",
    "public_sha256": "30d6ddf324344f389e24d3e732406b7ec5e4ca104ea19aa0437579688dfa295b",
    "note": "copied without content changes; paths reorganized by experiment"
  },
  {
    "public_path": "experiments/synthetic/run_designs.py",
    "original_path": "supplementary/run_v2.py",
    "original_sha256": "d12224a8f580f46b1144a686f2e08ba226beb56f03406e705686d4910cffb01b",
    "public_sha256": "973db9eda4ade1c0d8430593c085d42caeddd00eb79b20a31d0732bbccddd9a3",
    "note": "renamed entry point; updated its own usage text only"
  },
  {
    "public_path": "experiments/attention_certificates/code/e5_llm_protection.py",
    "original_path": "supplementary/round4/code/e5_llm_protection.py",
    "original_sha256": "9c891df4327eda7e19be02f4b4d891b43b47d096239134caee22bdc45db1edaf",
    "public_sha256": "9c891df4327eda7e19be02f4b4d891b43b47d096239134caee22bdc45db1edaf",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/code/e5_posthoc_heavy_v4.py",
    "original_path": "supplementary/round4/code/e5_posthoc_heavy_v4.py",
    "original_sha256": "0714e71353125a0acfddb9430abe5cbcffbe2bb3c8c2dd8f0e404cfd1615a58d",
    "public_sha256": "0714e71353125a0acfddb9430abe5cbcffbe2bb3c8c2dd8f0e404cfd1615a58d",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/code/figstyle.py",
    "original_path": "supplementary/round4/code/figstyle.py",
    "original_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "public_sha256": "d13af9f985d9d21d12910bc51a1b7808a9239deeadbd8056ce29fd30b9d85841",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/code/hero_realizations.py",
    "original_path": "supplementary/round4/code/hero_realizations.py",
    "original_sha256": "3c51a55142e055e5ec9de16c363767ff428008964cd5236750e91400a3227a04",
    "public_sha256": "3c51a55142e055e5ec9de16c363767ff428008964cd5236750e91400a3227a04",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/code/hero_row.py",
    "original_path": "supplementary/round4/code/hero_row.py",
    "original_sha256": "42072b8f9133468b3839f2017acaead95cb23bd3cb1e2ff441c36b807ca4a03c",
    "public_sha256": "42072b8f9133468b3839f2017acaead95cb23bd3cb1e2ff441c36b807ca4a03c",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/code/make_fig_llm.py",
    "original_path": "supplementary/round4/code/make_fig_llm.py",
    "original_sha256": "15afd3b2df2492bb728687b4dadc7ca6667ab46366c441f68bb79fe9f8661113",
    "public_sha256": "15afd3b2df2492bb728687b4dadc7ca6667ab46366c441f68bb79fe9f8661113",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/code/stream_core.py",
    "original_path": "supplementary/round4/code/stream_core.py",
    "original_sha256": "0a4d1d613005b3c27c2652f75afe6e60a228c5f57b04ef4ac753474fe37141a9",
    "public_sha256": "0a4d1d613005b3c27c2652f75afe6e60a228c5f57b04ef4ac753474fe37141a9",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/code/summarize_e5.py",
    "original_path": "supplementary/round4/code/summarize_e5.py",
    "original_sha256": "6019e96df9c207c086f40aa33c966dfc1d2d5015e79e9d80f909ec1985e93a9a",
    "public_sha256": "09ec7dcd27d42fc709ecbe7ba238c6a00cd5eeb932e1405f15a14d0adc35df0a",
    "note": "reader summary or instructions restricted to the current E5 result; checked against archived output"
  },
  {
    "public_path": "experiments/attention_certificates/provenance/e5.log",
    "original_path": "supplementary/round4/results/e5.log",
    "original_sha256": "5023dd68ef1f57571701a718087f8fb803b18ed247c3d4a9e8f413dcf709cd25",
    "public_sha256": "5023dd68ef1f57571701a718087f8fb803b18ed247c3d4a9e8f413dcf709cd25",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/provenance/e5_posthoc_heavy_v4.log",
    "original_path": "supplementary/round4/results/e5_posthoc_heavy_v4.log",
    "original_sha256": "2ed192160d631da598842c7c456f59bed600312b3642edb7760ab832f9c31dda",
    "public_sha256": "2ed192160d631da598842c7c456f59bed600312b3642edb7760ab832f9c31dda",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/provenance/PROTOCOL_v4.md",
    "original_path": "supplementary/round4/PROTOCOL_v4.md",
    "original_sha256": "af39cb44746dd7844c6a9d6eead5ae4de4af6707fb9bbc8de7c014573485a2a6",
    "public_sha256": "af39cb44746dd7844c6a9d6eead5ae4de4af6707fb9bbc8de7c014573485a2a6",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/provenance/RUNLOG.md",
    "original_path": "supplementary/round4/RUNLOG.md",
    "original_sha256": "d7d8338b749d1541b960b5fcf80597bdae2ce952ae51f8be7536741fcb624ec0",
    "public_sha256": "d7d8338b749d1541b960b5fcf80597bdae2ce952ae51f8be7536741fcb624ec0",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/README.md",
    "original_path": "supplementary/round4/README.md",
    "original_sha256": "0703ed2a8bba2fe60446989872e37f5d0061bd41c6ce5663527e4d480e18b4f9",
    "public_sha256": "77cd8a547559ef711e021cb589b8756394d408a48b9a02088aadc642b76a8f35",
    "note": "reader summary or instructions restricted to the current E5 result; checked against archived output"
  },
  {
    "public_path": "experiments/attention_certificates/results/e5.json",
    "original_path": "supplementary/round4/results/e5.json",
    "original_sha256": "f94d4995762ca71fdfee0035e5d95f51fd56a845c7fbafb1f121f7ebd94f7791",
    "public_sha256": "f94d4995762ca71fdfee0035e5d95f51fd56a845c7fbafb1f121f7ebd94f7791",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/results/e5_posthoc_heavy_v4.json",
    "original_path": "supplementary/round4/results/e5_posthoc_heavy_v4.json",
    "original_sha256": "6cdc9352a34ceb28e6031755c4236e9cd3f53371bfb515063a2871c1e9026bf1",
    "public_sha256": "6cdc9352a34ceb28e6031755c4236e9cd3f53371bfb515063a2871c1e9026bf1",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/results/e5_summary.txt",
    "original_path": "supplementary/round4/results/e5_summary.txt",
    "original_sha256": "28cfcaad02d3bc47cb5f3e2eb7efd49b187203fe293db83302d38b01362f2864",
    "public_sha256": "96fcef259e30bd81b6f6890c1deb807a5c363fa108aa1b92954ab69574439bcb",
    "note": "reader summary or instructions restricted to the current E5 result; checked against archived output"
  },
  {
    "public_path": "experiments/attention_certificates/results/hero_realizations.json",
    "original_path": "supplementary/round4/results/hero_realizations.json",
    "original_sha256": "d202dbeb8df03ffe79c89e4519f2dc54babb5cc18d9ca53a1c2a4a6f7263fcad",
    "public_sha256": "d202dbeb8df03ffe79c89e4519f2dc54babb5cc18d9ca53a1c2a4a6f7263fcad",
    "note": "copied without content changes"
  },
  {
    "public_path": "experiments/attention_certificates/results/hero_rows.json",
    "original_path": "supplementary/round4/results/hero_rows.json",
    "original_sha256": "a7f449cc6f9d00ad23f323eee65e13888daa5b02ad77cf7371a669d997b82ef8",
    "public_sha256": "a7f449cc6f9d00ad23f323eee65e13888daa5b02ad77cf7371a669d997b82ef8",
    "note": "copied without content changes"
  }
]

==> anc/provenance/README.md <==
# Provenance of the public release

The article uses experiments accumulated during the research project. The public
directories are organized by experiment rather than internal drafting rounds.
FILE_ORIGINS.json maps retained files to their original research paths and hashes.
The original paths are provenance labels, not paths used by the public commands.

Frozen protocols and run records are retained verbatim in each experiment's
provenance/ directory. Their old paths, theorem numbers, version names, and
script hashes refer to the original research snapshot. They are not current
execution instructions. Follow the current README commands instead.

Experiment results and sampler/model algorithms are unchanged. Distribution
changes are limited to paths, reader instructions, current figure entry points,
and the E5 reader summary. Superseded analysis and author-maintenance files
remain in the authors' local archive and are omitted from this public package.
The current E5 analysis still reports its sensitivity rules; its origin as a
post-hoc analysis is preserved. No protocol has been retroactively rewritten.


==> anc/requirements-cpu.txt <==
# Versions used for saved-result checks and figure regeneration on 2026-11-10.
# These are not a reconstruction of the original model-evaluation environment.
numpy==2.3.2
scipy==1.17.0
pandas==3.0.0
matplotlib==3.10.8
sympy==1.14.0

